A blueprint for the formalization of Carleson's theorem on convergence of Fourier series

This paper is the blueprint underlying the Lean formalization of the proof of Carleson's classical result asserting almost everywhere convergence of Fourier series of continuous functions. We break up the proof into two steps, a reduction of the classical result to a new theorem that appears in a sibling communication and a proof of this new theorem, which is also detailed as blueprint in this paper. An early version of this blueprint was used to initiate the Lean formalization. During the formalization, many contributors elaborated the blueprint with minor corrections, modifications and extensions. The final version is presented here as a guide through the accompanying Lean code.

==> anc/Carleson.lean <==
import Carleson.Antichain.AntichainOperator
import Carleson.Antichain.AntichainTileCount
import Carleson.Antichain.Basic
import Carleson.Antichain.TileCorrelation
import Carleson.Calculations
import Carleson.Classical.Approximation
import Carleson.Classical.Basic
import Carleson.Classical.CarlesonOnTheRealLine
import Carleson.Classical.CarlesonOperatorReal
import Carleson.Classical.ClassicalCarleson
import Carleson.Classical.ControlApproximationEffect
import Carleson.Classical.DirichletKernel
import Carleson.Classical.Helper
import Carleson.Classical.HilbertKernel
import Carleson.Classical.HilbertStrongType
import Carleson.Classical.SpectralProjectionBound
import Carleson.Classical.VanDerCorput
import Carleson.Defs
import Carleson.Discrete.Defs
import Carleson.Discrete.ExceptionalSet
import Carleson.Discrete.ForestComplement
import Carleson.Discrete.ForestUnion
import Carleson.Discrete.MainTheorem
import Carleson.Discrete.SumEstimates
import Carleson.DoublingMeasure
import Carleson.FinitaryCarleson
import Carleson.Forest
import Carleson.ForestOperator.AlmostOrthogonality
import Carleson.ForestOperator.Forests
import Carleson.ForestOperator.L2Estimate
import Carleson.ForestOperator.LargeSeparation
import Carleson.ForestOperator.PointwiseEstimate
import Carleson.ForestOperator.QuantativeEstimate
import Carleson.ForestOperator.RemainingTiles
import Carleson.GridStructure
import Carleson.HolderVanDerCorput
import Carleson.MetricCarleson.Basic
import Carleson.MetricCarleson.Linearized
import Carleson.MetricCarleson.Main
import Carleson.MetricCarleson.Truncation
import Carleson.MinLayerTiles
import Carleson.Operators
import Carleson.ProofData
import Carleson.Psi
import Carleson.TileExistence
import Carleson.TileStructure
import Carleson.ToMathlib.Analysis.Convex.SpecificFunctions.Basic
import Carleson.ToMathlib.Analysis.Convolution
import Carleson.ToMathlib.Analysis.Normed.Group.Basic
import Carleson.ToMathlib.Analysis.SpecialFunctions.Pow.Deriv
import Carleson.ToMathlib.Annulus
import Carleson.ToMathlib.BoundedCompactSupport
import Carleson.ToMathlib.BoundedFiniteSupport
import Carleson.ToMathlib.CoveredByBalls
import Carleson.ToMathlib.Data.ENNReal
import Carleson.ToMathlib.Data.NNReal
import Carleson.ToMathlib.Data.Real.ConjExponents
import Carleson.ToMathlib.ENorm
import Carleson.ToMathlib.HardyLittlewood
import Carleson.ToMathlib.Interval
import Carleson.ToMathlib.MeasureTheory.Function.AEEqFun
import Carleson.ToMathlib.MeasureTheory.Function.L1Integrable
import Carleson.ToMathlib.MeasureTheory.Function.LpSeminorm.Basic
import Carleson.ToMathlib.MeasureTheory.Function.LpSeminorm.TriangleInequality
import Carleson.ToMathlib.MeasureTheory.Function.LpSpace.ContinuousFunctions
import Carleson.ToMathlib.MeasureTheory.Function.LpSpace.Indicator
import Carleson.ToMathlib.MeasureTheory.Integral.Average
import Carleson.ToMathlib.MeasureTheory.Integral.Bochner.ContinuousLinearMap
import Carleson.ToMathlib.MeasureTheory.Integral.IntegrableOn
import Carleson.ToMathlib.MeasureTheory.Integral.Lebesgue
import Carleson.ToMathlib.MeasureTheory.Integral.MeanInequalities
import Carleson.ToMathlib.MeasureTheory.Integral.Periodic
import Carleson.ToMathlib.MeasureTheory.Measure.ENNReal
import Carleson.ToMathlib.MeasureTheory.Measure.Haar.Unique
import Carleson.ToMathlib.MeasureTheory.Measure.IsDoubling
import Carleson.ToMathlib.MeasureTheory.Measure.NNReal
import Carleson.ToMathlib.MeasureTheory.Measure.Prod
import Carleson.ToMathlib.MeasureTheory.Measure.Restrict
import Carleson.ToMathlib.MeasureTheory.Measure.SumRestrict
import Carleson.ToMathlib.MinLayer
import Carleson.ToMathlib.Misc
import Carleson.ToMathlib.Order.Chain
import Carleson.ToMathlib.RealInterpolation.InterpolatedExponents
import Carleson.ToMathlib.RealInterpolation.Main
import Carleson.ToMathlib.RealInterpolation.Minkowski
import Carleson.ToMathlib.RealInterpolation.Misc
import Carleson.ToMathlib.Topology.Algebra.Support
import Carleson.ToMathlib.Topology.Instances.AddCircle.Defs
import Carleson.ToMathlib.WeakType
import Carleson.TwoSidedCarleson.Basic
import Carleson.TwoSidedCarleson.MainTheorem
import Carleson.TwoSidedCarleson.NontangentialOperator
import Carleson.TwoSidedCarleson.WeakCalderonZygmund


==> anc/Carleson/Antichain/AntichainOperator.lean <==
import Carleson.Antichain.AntichainTileCount
import Carleson.Antichain.TileCorrelation

/-!
# 6. Proof of the Antichain Operator Proposition

This file contains the proofs of Lemma 6.1.4 and Proposition 2.0.3 from the blueprint. Three
versions of the latter are provided.

## Main results
- `dens1_antichain` : Lemma 6.1.4.
- `antichain_operator`: Proposition 2.0.3.
-/
noncomputable section

open scoped ShortVariables ComplexConjugate GridStructure
open Set Complex MeasureTheory Metric NNReal ENNReal

variable {X : Type*} {a : ℕ} {q : ℝ} {K : X → X → ℂ} {σ₁ σ₂ : X → ℤ} {F G : Set X}
  [MetricSpace X] [ProofData a q K σ₁ σ₂ F G] [TileStructure Q D κ S o]
  {𝔄 : Set (𝔓 X)} {f g : X → ℂ}

open Classical in
lemma dens1_antichain_rearrange (bg : BoundedCompactSupport g) :
    eLpNorm (adjointCarlesonSum 𝔄 g) 2 ^ 2 ≤
      2 * ∑ p with p ∈ 𝔄, ∑ p' with p' ∈ 𝔄 ∧ 𝔰 p' ≤ 𝔰 p,
        ‖∫ x, adjointCarleson p' g x * conj (adjointCarleson p g x)‖ₑ :=
  calc
    _ = ‖∫ x, ∑ p with p ∈ 𝔄, ∑ p' with p' ∈ 𝔄,
          adjointCarleson p g x * conj (adjointCarleson p' g x)‖ₑ := by
      rw [eLpNorm_two_eq_enorm_integral_mul_conj (bg.adjointCarlesonSum.memLp 2)]; congr! with x
      unfold adjointCarlesonSum; rw [map_sum, Finset.sum_mul]; congr! with p mp
      rw [Finset.mul_sum]
    _ = ‖∑ p with p ∈ 𝔄, ∑ p' with p' ∈ 𝔄,
          ∫ x, adjointCarleson p g x * conj (adjointCarleson p' g x)‖ₑ := by
      congr 1
      rw [integral_finset_sum]
      · congr! with p mp
        exact integral_finset_sum _ fun p' mp' ↦
          (bg.adjointCarleson.mul bg.adjointCarleson.conj).integrable
      · exact fun p mp ↦ (BoundedCompactSupport.finset_sum fun p' mp' ↦
          bg.adjointCarleson.mul bg.adjointCarleson.conj).integrable
    _ ≤ ∑ p with p ∈ 𝔄, ‖∑ p' with p' ∈ 𝔄,
          ∫ x, adjointCarleson p g x * conj (adjointCarleson p' g x)‖ₑ := enorm_sum_le _ _
    _ ≤ ∑ p with p ∈ 𝔄, ∑ p' with p' ∈ 𝔄,
          ‖∫ x, adjointCarleson p g x * conj (adjointCarleson p' g x)‖ₑ := by
      gcongr; exact enorm_sum_le _ _
    _ = ∑ p with p ∈ 𝔄, ∑ p' with p' ∈ 𝔄 ∧ 𝔰 p' ≤ 𝔰 p,
          ‖∫ x, adjointCarleson p g x * conj (adjointCarleson p' g x)‖ₑ +
            ∑ p with p ∈ 𝔄, ∑ p' with p' ∈ 𝔄 ∧ 𝔰 p < 𝔰 p',
              ‖∫ x, adjointCarleson p g x * conj (adjointCarleson p' g x)‖ₑ := by
      conv_lhs =>
        enter [2, p]
        rw [← Finset.sum_filter_add_sum_filter_not (p := fun p' ↦ 𝔰 p' ≤ 𝔰 p)]
      rw [Finset.sum_add_distrib]; congr! 3 with p mp p mp <;> rw [Finset.filter_filter]
      simp only [not_le]
    _ = ∑ p with p ∈ 𝔄, ∑ p' with p' ∈ 𝔄 ∧ 𝔰 p' ≤ 𝔰 p,
          ‖∫ x, adjointCarleson p g x * conj (adjointCarleson p' g x)‖ₑ +
            ∑ p with p ∈ 𝔄, ∑ p' with p' ∈ 𝔄 ∧ 𝔰 p' < 𝔰 p,
              ‖∫ x, adjointCarleson p g x * conj (adjointCarleson p' g x)‖ₑ := by
      congr 1
      conv_lhs => enter [2, p]; rw [← Finset.filter_filter, Finset.sum_filter]
      conv_rhs => enter [2, p]; rw [← Finset.filter_filter, Finset.sum_filter]
      rw [Finset.sum_comm]; congr! 3 with p mp p' mp' h
      exact enorm_integral_mul_starRingEnd_comm
    _ ≤ 2 * ∑ p with p ∈ 𝔄, ∑ p' with p' ∈ 𝔄 ∧ 𝔰 p' ≤ 𝔰 p,
        ‖∫ x, adjointCarleson p g x * conj (adjointCarleson p' g x)‖ₑ := by
      rw [two_mul]; gcongr with p mp; exact fun _ ↦ And.imp_right Int.le_of_lt
    _ = _ := by congr! 3 with p mp p' mp'; exact enorm_integral_mul_starRingEnd_comm

open Classical in
/-- `h(p)` in the proof of Lemma 6.1.4 (**d**ens₁ **a**nti**c**hain **h**). -/
def dach (𝔄 : Set (𝔓 X)) (p : 𝔓 X) (g : X → ℂ) : ℝ≥0∞ :=
  (volume (ball (𝔠 p) (14 * D ^ 𝔰 p)))⁻¹ *
  ∫⁻ x, ∑ p' with (p' ∈ 𝔄 ∧ 𝔰 p' ≤ 𝔰 p) ∧ (𝓘 p' : Set X) ⊆ ball (𝔠 p) (14 * D ^ 𝔰 p),
    (1 + edist_(p') (𝒬 p') (𝒬 p)) ^ (-(2 * a ^ 2 + a ^ 3 : ℝ)⁻¹) * (E p').indicator (‖g ·‖ₑ) x

open Classical in
lemma dens1_antichain_dach (hg : Measurable g) (hgG : ∀ x, ‖g x‖ ≤ G.indicator 1 x) :
    eLpNorm (adjointCarlesonSum 𝔄 g) 2 ^ 2 ≤
      Tile.C6_1_5 a * 2 ^ (6 * a + 1) * ∑ p with p ∈ 𝔄, dach 𝔄 p g * ∫⁻ y in E p, ‖g y‖ₑ := by
  have bg := bcs_of_measurable_of_le_indicator_g hg hgG
  calc
    _ ≤ _ := dens1_antichain_rearrange bg
    _ = 2 * ∑ p with p ∈ 𝔄,
          ∑ p' with (p' ∈ 𝔄 ∧ 𝔰 p' ≤ 𝔰 p) ∧ (𝓘 p' : Set X) ⊆ ball (𝔠 p) (14 * D ^ 𝔰 p),
            ‖∫ x, adjointCarleson p' g x * conj (adjointCarleson p g x)‖ₑ := by
      congr! 2 with p mp; nth_rw 2 [← Finset.filter_filter]
      refine (Finset.sum_filter_of_ne fun x mx nx ↦ ?_).symm
      rw [Finset.mem_filter_univ] at mx
      contrapose! nx; exact Tile.correlation_zero_of_ne_subset mx.2 nx
    _ ≤ 2 * ∑ p with p ∈ 𝔄,
        ∑ p' with (p' ∈ 𝔄 ∧ 𝔰 p' ≤ 𝔰 p) ∧ (𝓘 p' : Set X) ⊆ ball (𝔠 p) (14 * D ^ 𝔰 p),
        Tile.C6_1_5 a * (1 + edist_(p') (𝒬 p') (𝒬 p)) ^ (-(2 * a ^ 2 + a ^ 3 : ℝ)⁻¹) /
        volume (𝓘 p : Set X) * (∫⁻ y in E p', ‖g y‖ₑ) * ∫⁻ x in E p, ‖g x‖ₑ := by
      gcongr with p mp p' mp'
      rw [Finset.mem_filter_univ] at mp'
      exact Tile.correlation_le mp'.1.2 hg hgG
    _ = 2 * Tile.C6_1_5 a * ∑ p with p ∈ 𝔄, (∫⁻ x in E p, ‖g x‖ₑ) * (volume (𝓘 p : Set X))⁻¹ *
          ∑ p' with (p' ∈ 𝔄 ∧ 𝔰 p' ≤ 𝔰 p) ∧ (𝓘 p' : Set X) ⊆ ball (𝔠 p) (14 * D ^ 𝔰 p),
            ∫⁻ y, (1 + edist_(p') (𝒬 p') (𝒬 p)) ^ (-(2 * a ^ 2 + a ^ 3 : ℝ)⁻¹) *
              (E p').indicator (‖g ·‖ₑ) y := by
      rw [mul_assoc, Finset.mul_sum _ _ (Tile.C6_1_5 a : ℝ≥0∞)]; congr! 2 with p mp
      rw [Finset.mul_sum, Finset.mul_sum]; congr! 1 with p' mp'
      rw [ENNReal.div_eq_inv_mul, lintegral_const_mul _ (hg.enorm.indicator measurableSet_E),
        lintegral_indicator measurableSet_E]
      ring
    _ ≤ 2 * Tile.C6_1_5 a * ∑ p with p ∈ 𝔄,
          (∫⁻ x in E p, ‖g x‖ₑ) * (2 ^ (6 * a) * (volume (ball (𝔠 p) (14 * D ^ 𝔰 p)))⁻¹) *
            ∑ p' with (p' ∈ 𝔄 ∧ 𝔰 p' ≤ 𝔰 p) ∧ (𝓘 p' : Set X) ⊆ ball (𝔠 p) (14 * D ^ 𝔰 p),
              ∫⁻ y, (1 + edist_(p') (𝒬 p') (𝒬 p)) ^ (-(2 * a ^ 2 + a ^ 3 : ℝ)⁻¹) *
                (E p').indicator (‖g ·‖ₑ) y := by
      gcongr with p mp
      rw [← ENNReal.inv_le_inv, ENNReal.mul_inv (.inl (by positivity)) (.inl (by finiteness)),
        inv_inv, inv_inv, ← ENNReal.div_eq_inv_mul]
      apply ENNReal.div_le_of_le_mul'
      calc
        _ ≤ volume (ball (𝔠 p) (2 ^ 6 * (D ^ 𝔰 p / 4))) := by rw [← mul_comm_div]; gcongr; norm_num
        _ ≤ defaultA a ^ 6 * volume (ball (𝔠 p) (D ^ 𝔰 p / 4)) :=
          measure_ball_two_le_same_iterate _ _ _
        _ ≤ _ := by
          simp_rw [defaultA, Nat.cast_pow, Nat.cast_ofNat, pow_mul']; gcongr
          exact ball_subset_Grid
    _ = _ := by
      conv_lhs => enter [2, 2, p]; rw [mul_comm _ (_ * _), mul_assoc, mul_assoc]
      rw [← Finset.mul_sum, ← mul_assoc]; congr 1
      · rw [← mul_rotate, ← pow_succ, mul_comm]
      · congr! 1 with p mp; rw [mul_comm (lintegral ..), ← mul_assoc, dach]; congr 2
        exact (lintegral_finset_sum _ fun p' mp' ↦
          (hg.enorm.indicator measurableSet_E).const_mul _).symm

/-- The `maximalFunction` instance that appears in Lemma 6.1.4's proof. -/
def M14 (𝔄 : Set (𝔓 X)) (p : ℝ) (g : X → ℂ) : X → ℝ≥0∞ :=
  maximalFunction volume 𝔄 𝔠 (14 * D ^ 𝔰 ·) p g

lemma eLpNorm_le_M14 {p : 𝔓 X} (mp : p ∈ 𝔄) {x₀ : X} (hx : x₀ ∈ ball (𝔠 p) (14 * D ^ 𝔰 p))
    {r : ℝ} (hr : 0 < r) :
    eLpNorm ((ball (𝔠 p) (14 * D ^ 𝔰 p)).indicator (‖g ·‖ₑ)) (ENNReal.ofReal r) volume ≤
      volume (ball (𝔠 p) (14 * D ^ 𝔰 p)) ^ r⁻¹ * M14 𝔄 r g x₀ := by
  have vpos : 0 < volume (ball (𝔠 p) (14 * D ^ 𝔰 p)) := by
    apply measure_ball_pos; unfold defaultD; positivity
  rw [mul_comm (_ ^ _), ← ENNReal.div_le_iff_le_mul]; rotate_left
  · left
    rw [← inv_ne_top, ← ENNReal.rpow_neg]
    exact rpow_ne_top_of_ne_zero vpos.ne' measure_ball_ne_top
  · exact Or.inl <| rpow_ne_top_of_ne_zero vpos.ne' measure_ball_ne_top
  rw [ENNReal.div_eq_inv_mul, ← ENNReal.rpow_neg_one, ← ENNReal.rpow_mul, mul_comm _ (-1),
    ENNReal.rpow_mul, ENNReal.rpow_neg_one,
    eLpNorm_eq_lintegral_rpow_enorm (by simpa) (by finiteness)]
  simp_rw [ENNReal.toReal_ofReal hr.le, one_div]
  rw [← ENNReal.mul_rpow_of_nonneg _ _ (by positivity), M14, maximalFunction]
  refine ENNReal.rpow_le_rpow ?_ (by positivity)
  conv_lhs =>
    enter [2, 2, x]
    rw [enorm_eq_self, ← Function.comp_apply (f := (· ^ r)),
      ← indicator_comp_of_zero (g := fun x ↦ x ^ r) (by simpa using hr)]
  rw [lintegral_indicator measurableSet_ball, ← ENNReal.div_eq_inv_mul, ← setLAverage_eq]
  simp only [Function.comp_apply]; refine le_trans ?_ (le_iSup₂ p mp); rw [indicator_of_mem hx]

open Antichain in
/-- Equations (6.1.34) to (6.1.37) in Lemma 6.1.4. -/
lemma dach_bound (h𝔄 : IsAntichain (· ≤ ·) 𝔄) {p : 𝔓 X} (mp : p ∈ 𝔄) (hg : Measurable g)
    (hgG : ∀ x, ‖g x‖ ≤ G.indicator 1 x) {x₀ : X} (hx : x₀ ∈ ball (𝔠 p) (14 * D ^ 𝔰 p)) :
    dach 𝔄 p g ≤ C6_1_6 a * dens₁ 𝔄 ^ (p₆ a : ℝ)⁻¹ * M14 𝔄 (q₆ a) g x₀ := by
  classical
  unfold dach
  set B := ball (𝔠 p) (14 * D ^ 𝔰 p)
  set A : Set (𝔓 X) := {p' | (p' ∈ 𝔄 ∧ 𝔰 p' ≤ 𝔰 p) ∧ (𝓘 p' : Set X) ⊆ B}
  have sA : A ⊆ 𝔄 := fun _ ↦ by simp only [A, mem_setOf_eq, and_imp]; tauto
  calc
    _ = (volume B)⁻¹ * ∫⁻ x, B.indicator (‖g ·‖ₑ) x *
          ∑ p' with p' ∈ A, (1 + edist_(p') (𝒬 p') (𝒬 p)) ^ (-(2 * a ^ 2 + a ^ 3 : ℝ)⁻¹) *
            (E p').indicator 1 x * G.indicator 1 x := by
      congr! with x; change ∑ p' with p' ∈ A, _ = _
      rw [Finset.mul_sum]
      conv_rhs =>
        enter [2, p']
        rw [← mul_assoc, ← mul_assoc, mul_comm _ (_ ^ _), mul_assoc, mul_assoc]
      congr! 2 with p' mp'
      rw [← mul_assoc, ← inter_indicator_mul]; simp_rw [Pi.one_apply, mul_one]
      simp_rw [A, mem_setOf_eq, Finset.mem_filter_univ] at mp'
      rw [inter_eq_right.mpr (E_subset_𝓘.trans mp'.2)]
      by_cases hx : x ∈ G
      · rw [indicator_of_mem hx, Pi.one_apply, mul_one]
      · specialize hgG x; rw [indicator_of_notMem hx, norm_le_zero_iff] at hgG
        have : (E p').indicator (‖g ·‖ₑ) x = 0 := by
          rw [indicator_apply_eq_zero, hgG, enorm_zero]; exact fun _ ↦ rfl
        rw [this, zero_mul]
    _ ≤ (volume B)⁻¹ * eLpNorm (B.indicator (‖g ·‖ₑ)) (ENNReal.ofReal (q₆ a)) *
        eLpNorm (fun x ↦ ∑ p' with p' ∈ A,
          (1 + edist_(p') (𝒬 p') (𝒬 p)) ^ (-(2 * a ^ 2 + a ^ 3 : ℝ)⁻¹) *
          (E p').indicator 1 x * G.indicator 1 x) (ENNReal.ofReal (p₆ a)) := by
      rw [mul_assoc]; gcongr; apply lintegral_mul_le_eLpNorm_mul_eLqNorm
      · exact Real.HolderConjugate.ennrealOfReal (holderConjugate_p₆ (four_le_a X)).symm
      · exact (hg.enorm.indicator measurableSet_ball).aemeasurable
      · refine Finset.aemeasurable_sum _ fun p' mp' ↦ ?_
        simp_rw [mul_assoc, ← inter_indicator_mul]
        exact (AEMeasurable.indicator (by simp) (measurableSet_E.inter measurableSet_G)).const_mul _
    _ ≤ (volume B)⁻¹ * (volume B ^ (q₆ a)⁻¹ * M14 𝔄 (q₆ a) g x₀) *
        (C6_1_6 a * dens₁ A ^ (p₆ a)⁻¹ * volume (⋃ t ∈ A, (𝓘 t : Set X)) ^ (p₆ a)⁻¹) := by
      gcongr
      · exact eLpNorm_le_M14 mp hx (q₆_pos (four_le_a X))
      · convert tile_count (h𝔄.subset sA) ⟨𝒬 p, range_𝒬 (mem_range_self p)⟩
    _ ≤ (volume B)⁻¹ * (volume B ^ (q₆ a)⁻¹ * M14 𝔄 (q₆ a) g x₀) *
        (C6_1_6 a * dens₁ 𝔄 ^ (p₆ a)⁻¹ * volume B ^ (p₆ a)⁻¹) := by
      have : 0 ≤ (p₆ a)⁻¹ := by rw [Right.inv_nonneg]; exact (p₆_pos (four_le_a X)).le
      gcongr
      · exact dens₁_mono sA
      · refine iUnion₂_subset fun p' mp' ↦ ?_
        simp_rw [A, mem_setOf_eq] at mp'; exact mp'.2
    _ = _ := by
      rw [mul_comm, mul_assoc]; congr 1
      have vpos : 0 < volume B := by apply measure_ball_pos; unfold defaultD; positivity
      rw [← mul_assoc, ← ENNReal.rpow_neg_one, ← ENNReal.rpow_add _ _ vpos.ne' measure_ball_ne_top,
        ← mul_assoc, ← ENNReal.rpow_add _ _ vpos.ne' measure_ball_ne_top,
        ← add_rotate, (holderConjugate_p₆ (four_le_a X)).symm.inv_add_inv_eq_one,
        add_neg_cancel, ENNReal.rpow_zero, one_mul]

open Antichain in
lemma M14_bound (hg : MemLp g 2 volume) :
    eLpNorm (M14 𝔄 (q₆ a) g) 2 ≤ 2 ^ (a + 2) * eLpNorm g 2 := by
  have a4 := four_le_a X
  have ha22 : HasStrongType (M14 𝔄 (q₆ a).toNNReal) 2 2 volume volume
      (C2_0_6 (defaultA a) (q₆ a).toNNReal 2) := by
    apply hasStrongType_maximalFunction 𝔄.to_countable
      (Real.toNNReal_pos.mpr <| zero_lt_one.trans (one_lt_q₆ a4))
    simp only [Nat.cast_ofNat, Real.toNNReal_lt_ofNat]
    exact (q₆_le_superparticular a4).trans_lt (by norm_num)
  rw [Real.coe_toNNReal _ (q₆_pos (four_le_a X)).le] at ha22
  apply (ha22 g hg).2.trans; gcongr
  rw [show (2 : ℝ≥0∞) = (2 : ℝ≥0) by rfl, ← ENNReal.coe_pow, ENNReal.coe_le_coe]
  exact C2_0_6_q₆_le a4

/-- Constant appearing in Lemma 6.1.4.
Has value `2 ^ (117 * a ^ 3)` in the blueprint. -/
irreducible_def C6_1_4 (a : ℕ) : ℝ≥0 := 2 ^ ((𝕔 + 5 + 𝕔 / 8) * a ^ 3)

lemma le_C6_1_4 (a4 : 4 ≤ a) :
    Tile.C6_1_5 a * 2 ^ (6 * a + 1) * Antichain.C6_1_6 a * 2 ^ (a + 2) ≤ C6_1_4 a ^ 2 := by
  simp_rw [Tile.C6_1_5, Antichain.C6_1_6, C6_1_4, ← pow_add, ← pow_mul]
  gcongr
  · exact one_le_two
  · have : 𝕔 / 4 ≤ 2 * (𝕔 / 8) + 1 := by omega
    have : (𝕔 / 4) * a ^ 3 ≤ 2 * (𝕔 / 8) * a ^ 3 + a ^ 3 :=
      (mul_le_mul_of_nonneg_right this (Nat.zero_le _)).trans_eq (by ring)
    ring_nf
    linarith [sixteen_times_le_cube a4]

open Classical Antichain in
lemma dens1_antichain_sq (h𝔄 : IsAntichain (· ≤ ·) 𝔄)
    (hg : Measurable g) (hgG : ∀ x, ‖g x‖ ≤ G.indicator 1 x) :
    eLpNorm (adjointCarlesonSum 𝔄 g) 2 ^ 2 ≤
      (C6_1_4 a * dens₁ 𝔄 ^ (8 * a ^ 4 : ℝ)⁻¹ * eLpNorm g 2 volume) ^ 2 := by
  calc
    _ ≤ _ := dens1_antichain_dach hg hgG
    _ ≤ Tile.C6_1_5 a * 2 ^ (6 * a + 1) * ∑ p with p ∈ 𝔄,
        ∫⁻ y in E p, C6_1_6 a * dens₁ 𝔄 ^ (p₆ a)⁻¹ * M14 𝔄 (q₆ a) g y * ‖g y‖ₑ := by
      gcongr with p mp; rw [← lintegral_const_mul _ hg.enorm]
      refine setLIntegral_mono' measurableSet_E fun x mx ↦ mul_le_mul_right' ?_ _
      rw [Finset.mem_filter_univ] at mp
      refine dach_bound h𝔄 mp hg hgG <|
        ((E_subset_𝓘.trans Grid_subset_ball).trans (ball_subset_ball ?_)) mx
      change (4 : ℝ) * D ^ 𝔰 p ≤ _; gcongr; norm_num
    _ = Tile.C6_1_5 a * 2 ^ (6 * a + 1) * C6_1_6 a * dens₁ 𝔄 ^ (p₆ a)⁻¹ *
        ∫⁻ y in ⋃ p ∈ 𝔄, E p, M14 𝔄 (q₆ a) g y * ‖g y‖ₑ := by
      rw [mul_assoc _ (C6_1_6 a : ℝ≥0∞), mul_assoc (_ * _), ← lintegral_const_mul'']; swap
      · exact ((AEStronglyMeasurable.maximalFunction 𝔄.to_countable).aemeasurable.mul
          hg.enorm.aemeasurable).restrict
      congr 1; simp_rw [← mul_assoc]
      rw [← lintegral_biUnion_finset _ (fun _ _ ↦ measurableSet_E)]
      · simp
      · intro p mp p' mp' hn
        simp_rw [Finset.coe_filter, Finset.mem_univ, true_and, setOf_mem_eq] at mp mp'
        exact not_not.mp ((tile_disjointness h𝔄 mp mp').mt hn)
    _ ≤ Tile.C6_1_5 a * 2 ^ (6 * a + 1) * C6_1_6 a * dens₁ 𝔄 ^ (p₆ a)⁻¹ *
        ∫⁻ y, M14 𝔄 (q₆ a) g y * ‖g y‖ₑ := by gcongr; exact setLIntegral_le_lintegral _ _
    _ ≤ Tile.C6_1_5 a * 2 ^ (6 * a + 1) * C6_1_6 a * dens₁ 𝔄 ^ (p₆ a)⁻¹ *
        (eLpNorm (M14 𝔄 (q₆ a) g) 2 * eLpNorm g 2) := by
      conv_rhs => enter [2, 2]; rw [← eLpNorm_enorm]
      gcongr
      exact ENNReal.lintegral_mul_le_eLpNorm_mul_eLqNorm inferInstance
        (AEStronglyMeasurable.maximalFunction 𝔄.to_countable).aemeasurable hg.enorm.aemeasurable
    _ ≤ Tile.C6_1_5 a * 2 ^ (6 * a + 1) * C6_1_6 a * dens₁ 𝔄 ^ (p₆ a)⁻¹ *
        (2 ^ (a + 2) * eLpNorm g 2 ^ 2) := by
      rw [sq, ← mul_assoc (_ ^ _)]
      gcongr
      exact M14_bound ((bcs_of_measurable_of_le_indicator_g hg hgG).memLp _)
    _ ≤ _ := by
      rw [mul_pow, mul_pow]; nth_rw 5 [← ENNReal.rpow_natCast]
      rw [← ENNReal.rpow_mul, show ((2 : ℕ) : ℝ) = 2⁻¹⁻¹ by norm_num, ← mul_inv,
        show 8 * a ^ 4 * 2⁻¹ = p₆ a by rw [p₆]; ring, mul_mul_mul_comm, ← mul_assoc]
      gcongr
      simp_rw [show (2 : ℝ≥0∞) = (2 : ℝ≥0) by rfl, ← ENNReal.coe_pow, ← ENNReal.coe_mul,
        ENNReal.coe_le_coe, le_C6_1_4 (four_le_a X)]

/-- Lemma 6.1.4. -/
lemma dens1_antichain (h𝔄 : IsAntichain (· ≤ ·) 𝔄) (hf : Measurable f)
    (hfF : ∀ x, ‖f x‖ ≤ F.indicator 1 x) (hg : Measurable g) (hgG : ∀ x, ‖g x‖ ≤ G.indicator 1 x) :
    ‖∫ x, conj (g x) * carlesonSum 𝔄 f x‖ₑ ≤
      C6_1_4 a * dens₁ 𝔄 ^ (8 * a ^ 4 : ℝ)⁻¹ * eLpNorm f 2 volume * eLpNorm g 2 volume := by
  have bf := bcs_of_measurable_of_le_indicator_f hf hfF
  have bg := bcs_of_measurable_of_le_indicator_g hg hgG
  calc
    _ ≤ ∫⁻ x, ‖adjointCarlesonSum 𝔄 g x‖ₑ * ‖f x‖ₑ := by
      rw [adjointCarlesonSum_adjoint bf bg]
      conv_rhs => enter [2, x]; rw [← RCLike.enorm_conj, ← enorm_mul]
      exact enorm_integral_le_lintegral_enorm _
    _ ≤ eLpNorm (adjointCarlesonSum 𝔄 g) 2 * eLpNorm f 2 := by
      conv_rhs => rw [← eLpNorm_enorm, ← eLpNorm_enorm]
      exact ENNReal.lintegral_mul_le_eLpNorm_mul_eLqNorm inferInstance
        bg.adjointCarlesonSum.enorm.aestronglyMeasurable.aemeasurable
        bf.enorm.aestronglyMeasurable.aemeasurable
    _ ≤ _ := by
      rw [← mul_rotate, mul_comm (eLpNorm g 2 volume)]; gcongr
      grw [← ENNReal.rpow_le_rpow_iff (show (0 : ℝ) < (2 : ℕ) by norm_num),
        ENNReal.rpow_natCast, ENNReal.rpow_natCast, dens1_antichain_sq h𝔄 hg hgG]

/-- The constant appearing in Proposition 2.0.3.
Has value `2 ^ (117 * a ^ 3)` in the blueprint. -/
def C2_0_3 (a : ℕ) (q : ℝ≥0) : ℝ≥0 := 2 ^ ((𝕔 + 5 + 𝕔 / 8) * a ^ 3) / (q - 1)

variable (X) in
omit [TileStructure Q D κ S o] in
private lemma ineq_aux_2_0_3 :
    ((2 ^ ((𝕔 + 5 + 𝕔 / 8 : ℕ) * a ^ 3) : ℝ≥0) : ℝ≥0∞) ^ (q - 1) *
    (((2 ^ ((𝕔 + 3) * a ^ 3) : ℝ≥0) : ℝ≥0∞) * (nnq - 1)⁻¹) ^ (2 - q) ≤
    (2 ^ ((𝕔 + 5 + 𝕔 / 8 : ℕ) * a ^ 3) / (nnq - 1) : ℝ≥0) := by
  have hq1 : 0 ≤ q - 1 := sub_nonneg.mpr (NNReal.coe_le_coe.mpr (nnq_mem_Ioc X).1.le)
  have hq2 : 0 ≤ 2 - q := sub_nonneg.mpr (NNReal.coe_le_coe.mpr (nnq_mem_Ioc X).2)
  have h21 : (2 : ℝ) - 1 = 1 := by norm_num
  calc
    _ = ((2 ^ ((𝕔 + 5 + 𝕔 / 8 : ℕ) * a ^ 3) : ℝ≥0) : ℝ≥0∞) ^ (q - 1) *
        (((2 ^ ((𝕔 + 3 + 0) * a ^ 3) : ℝ≥0) : ℝ≥0∞)) ^ (2 - q) * (nnq - 1)⁻¹ ^ (2 - q) := by
      rw [ENNReal.mul_rpow_of_nonneg _ _ hq2]; ring
    _ ≤ ((2 ^ ((𝕔 + 5 + 𝕔 / 8 : ℕ) * a ^ 3) : ℝ≥0) : ℝ≥0∞) ^ (q - 1) *
        (((2 ^ ((𝕔 + 5 + 𝕔 / 8 : ℕ) * a ^ 3) : ℝ≥0) : ℝ≥0∞)) ^ (2 - q) * (nnq - 1)⁻¹ := by
      have h11 : (1 + 1 : ℝ≥0) = 2 := by norm_num
      gcongr
      · norm_num
      · norm_num
      · norm_num
      · refine ENNReal.rpow_le_self_of_one_le ?_ (by linarith)
        rw [one_le_coe_iff, one_le_inv₀ (tsub_pos_iff_lt.mpr (nnq_mem_Ioc X).1), tsub_le_iff_right,
          h11]; exact (nnq_mem_Ioc X).2
    _ ≤ _ := by
      rw [div_eq_mul_inv, ENNReal.coe_mul, ← ENNReal.rpow_add_of_nonneg _ _ hq1 hq2,
        sub_add_sub_cancel', h21, ENNReal.rpow_one]

/-- Proposition 2.0.3. -/
theorem antichain_operator (h𝔄 : IsAntichain (· ≤ ·) 𝔄) (hf : Measurable f)
    (hf1 : ∀ x, ‖f x‖ ≤ F.indicator 1 x) (hg : Measurable g) (hg1 : ∀ x, ‖g x‖ ≤ G.indicator 1 x) :
    ‖∫ x, conj (g x) * carlesonSum 𝔄 f x‖ₑ ≤
      C2_0_3 a nnq * dens₁ 𝔄 ^ ((q - 1) / (8 * a ^ 4)) * dens₂ 𝔄 ^ (q⁻¹ - 2⁻¹) *
        eLpNorm f 2 volume * eLpNorm g 2 volume := by
  have hq : (nnq : ℝ) = q := rfl
  have h21 : (2 : ℝ) - 1 = 1 := by norm_cast
  have h21' : (2 : ℝ≥0) - 1 = 1 := by norm_cast
  -- Eq. 6.1.47
  have heq : (nnqt⁻¹ - 2⁻¹) * (2 - q) = q⁻¹ - 2⁻¹ := by
    have hq0 : q ≠ 0 := by rw [← hq, NNReal.coe_ne_zero]; exact (nnq_pos _).ne'
    simp only [inv_div, NNReal.coe_div, NNReal.coe_add, hq, NNReal.coe_one, NNReal.coe_mul,
      NNReal.coe_ofNat]
    calc
      _ = ((q + 1) / (2 * q) - q / (2 * q)) * (2 - q) := by
        congr; nth_rewrite 1 [inv_eq_one_div, ← one_mul q, mul_div_mul_right 1 2 hq0]; rfl
      _ = q⁻¹ - 2⁻¹ := by ring_nf; simp [hq0]
  push_cast at heq
  by_cases hq2 : q = 2
  · have hnnq2 : nnq = 2 := by simp only [← NNReal.coe_inj, NNReal.coe_ofNat, ← hq2]; rfl
    simp only [hq2, h21, one_div, sub_self, ENNReal.rpow_zero, mul_one]
    apply (dens1_antichain h𝔄 hf hf1 hg hg1).trans
    gcongr
    simp only [C6_1_4, C2_0_3, hnnq2, h21', div_one, le_refl]
  · have hq2' : 0 < 2 - q :=
      sub_pos.mpr (lt_of_le_of_ne (NNReal.coe_le_coe.mpr (nnq_mem_Ioc X).2) hq2)
    -- Take the (2-q)-th power of 6.1.11
    have h2 := dens2_antichain h𝔄 hf1 hf hg1 hg
    rw [← ENNReal.rpow_le_rpow_iff hq2'] at h2
    simp only [mul_assoc] at h2
    rw [ENNReal.mul_rpow_of_nonneg _ _ hq2'.le, ENNReal.mul_rpow_of_nonneg _ _ hq2'.le,
      ← ENNReal.rpow_mul (dens₂ 𝔄), heq] at h2
    -- Take and the (q-1)-th power of 6.1.22
    have h1 := dens1_antichain h𝔄 hf hf1 hg hg1
    have h1q : 0 < q - 1 := sub_pos.mpr (NNReal.coe_lt_coe.mpr (nnq_mem_Ioc X).1)
    rw [← ENNReal.rpow_le_rpow_iff h1q] at h1
    simp only [mul_assoc] at h1
    rw [ENNReal.mul_rpow_of_nonneg _ _ h1q.le, ENNReal.mul_rpow_of_nonneg _ _ h1q.le,
      ← ENNReal.rpow_mul (dens₁ 𝔄)] at h1
    calc
      _ = ‖∫ x, conj (g x) * carlesonSum 𝔄 f x‖ₑ ^ (q - 1) *
          ‖∫ x, conj (g x) * carlesonSum 𝔄 f x‖ₑ ^ (2 - q) := by
        rw [← ENNReal.rpow_add_of_nonneg _ _ h1q.le hq2'.le, sub_add_sub_cancel', h21,
          ENNReal.rpow_one]
      _ ≤ (C6_1_4 a ^ (q - 1) * (dens₁ 𝔄 ^ ((8 * ↑a ^ 4)⁻¹ * (q - 1)) *
            (eLpNorm f 2 volume * eLpNorm g 2 volume) ^ (q - 1))) *
          (C6_1_3 a nnq ^ (2 - q) * (dens₂ 𝔄 ^ (q⁻¹ - 2⁻¹) *
            (eLpNorm f 2 volume * eLpNorm g 2 volume) ^ (2 - q))) :=
        mul_le_mul h1 h2 (by positivity) (by positivity)
      _ = (C6_1_4 a ^ (q - 1) * C6_1_3 a nnq ^ (2 - q)) *
            dens₁ 𝔄 ^ ((8 * ↑a ^ 4)⁻¹ * (q - 1)) * dens₂ 𝔄 ^ (q⁻¹ - 2⁻¹) *
          ((eLpNorm f 2 volume * eLpNorm g 2 volume) ^ (q - 1) *
            (eLpNorm f 2 volume * eLpNorm g 2 volume) ^ (2 - q)) := by ring
      _ = (C6_1_4 a ^ (q - 1) * C6_1_3 a nnq ^ (2 - q)) *
            dens₁ 𝔄 ^ ((q - 1) / (8 * ↑a ^ 4)) * dens₂ 𝔄 ^ (q⁻¹ - 2⁻¹) *
          eLpNorm f 2 volume * eLpNorm g 2 volume := by
        have hnorm : ((eLpNorm f 2 volume * eLpNorm g 2 volume) ^ (q - 1) *
            (eLpNorm f 2 volume * eLpNorm g 2 volume) ^ (2 - q)) =
            eLpNorm f 2 volume * eLpNorm g 2 volume := by
          rw [← ENNReal.rpow_add_of_nonneg _ _ h1q.le hq2'.le, sub_add_sub_cancel', h21,
            ENNReal.rpow_one]
        rw [div_eq_inv_mul, hnorm]
        ring
      _ ≤ _ := by
        gcongr
        simp only [C6_1_4, C6_1_3, ENNReal.coe_mul, C2_0_3]
        exact ineq_aux_2_0_3 X

/-- Version of the antichain operator theorem, but controlling the integral of the norm instead of
the integral of the function multiplied by another function. -/
theorem antichain_operator' {A : Set X} (h𝔄 : IsAntichain (· ≤ ·) 𝔄)
    (hf : Measurable f) (hfF : ∀ x, ‖f x‖ ≤ F.indicator 1 x) (hA : A ⊆ G) :
    ∫⁻ x in A, ‖carlesonSum 𝔄 f x‖ₑ ≤
    C2_0_3 a nnq * dens₁ 𝔄 ^ ((q - 1) / (8 * a ^ 4)) * dens₂ 𝔄 ^ (q⁻¹ - 2⁻¹) *
    eLpNorm f 2 volume * volume G ^ (1/2 : ℝ) := by
  have I (x : ℝ) : x / x ≤ 1 := by
    rcases eq_or_ne x 0 with rfl | hx
    · simp
    · simp [hx]
  apply (lintegral_mono_set hA).trans
  /- This follows from the other version by taking for the test function `g` the argument of
  the sum to be controlled. -/
  have bf := bcs_of_measurable_of_le_indicator_f hf hfF
  rw [← enorm_integral_starRingEnd_mul_eq_lintegral_enorm bf.carlesonSum.restrict.integrable]
  rw [← integral_indicator measurableSet_G]
  simp_rw [indicator_mul_left, ← Function.comp_def,
    Set.indicator_comp_of_zero (g := starRingEnd ℂ) (by simp)]
  apply (antichain_operator h𝔄 hf hfF
    (((measurable_carlesonSum hf).div (measurable_ofReal.comp (measurable_carlesonSum hf).norm)
      ).indicator measurableSet_G)
    (fun _ ↦ by simp [indicator]; split_ifs <;> simp [I])).trans
  gcongr
  calc
  _ ≤ eLpNorm (G.indicator (fun x ↦ 1) : X → ℝ) 2 volume :=
    eLpNorm_mono (fun x ↦ by simp only [indicator]; split_ifs <;> simp [I])
  _ ≤ _ := by
    rw [eLpNorm_indicator_const measurableSet_G (by norm_num) (by norm_num)]
    simp

/-- Version of the antichain operator theorem, but controlling the integral of the norm instead of
the integral of the function multiplied by another function, and with the upper bound in terms
of `volume F` and `volume G`. -/
theorem antichain_operator_le_volume {A : Set X} (h𝔄 : IsAntichain (· ≤ ·) 𝔄)
    (hf : Measurable f) (hfF : ∀ x, ‖f x‖ ≤ F.indicator 1 x) (hA : A ⊆ G) :
    ∫⁻ x in A, ‖carlesonSum 𝔄 f x‖ₑ ≤
    C2_0_3 a nnq * dens₁ 𝔄 ^ ((q - 1) / (8 * a ^ 4)) * dens₂ 𝔄 ^ (q⁻¹ - 2⁻¹) *
    volume F ^ (1/2 : ℝ) * volume G ^ (1/2 : ℝ) := by
  apply (antichain_operator' h𝔄 hf hfF hA).trans
  gcongr
  calc
  _ ≤ eLpNorm (F.indicator (fun x ↦ 1) : X → ℝ) 2 volume :=
    eLpNorm_mono (fun x ↦ (hfF x).trans (le_abs_self _))
  _ ≤ _ := by
    rw [eLpNorm_indicator_const measurableSet_F (by norm_num) (by norm_num)]
    simp


==> anc/Carleson/Antichain/AntichainTileCount.lean <==
import Carleson.Antichain.Basic

/-!
# 6.3. Proof of the Antichain Tile Count Lemma

This file contains the proofs of lemmas 6.3.1, 6.3.2, 6.3.3, 6.3.4 and 6.1.6 from the blueprint.

## Main results
- `Antichain.tile_reach`: Lemma 6.3.1.
- `Antichain.stack_density`: Lemma 6.3.2.
- `Antichain.local_antichain_density` : Lemma 6.3.3.
- `Antichain.global_antichain_density` : Lemma 6.3.4.
- `Antichain.tile_count`: Lemma 6.1.6.
-/

macro_rules | `(tactic |gcongr_discharger) => `(tactic | with_reducible assumption)

noncomputable section

open scoped ENNReal NNReal ShortVariables

open MeasureTheory Metric Set

namespace Antichain

variable {X : Type*} {a : ℕ} {q : ℝ} {K : X → X → ℂ} {σ₁ σ₂ : X → ℤ} {F G : Set X}
  [MetricSpace X] [ProofData a q K σ₁ σ₂ F G] [TileStructure Q D κ S o]

/-- Lemma 6.3.1. -/
-- hp is eq. 6.3.1, hp' is eq. 6.3.2.
lemma tile_reach {ϑ : Θ X} {N : ℕ} {p p' : 𝔓 X} (hp : dist_(p) (𝒬 p) ϑ ≤ 2 ^ N)
    (hp' : dist_(p') (𝒬 p') ϑ ≤ 2 ^ N) (hI : 𝓘 p ≤ 𝓘 p') (hs : 𝔰 p < 𝔰 p') :
    smul (2^(N + 2)) p ≤ smul (2^(N + 2)) p' := by
  -- Ineq. 6.3.4
  have hp2 : dist_(p) ϑ (𝒬 p') ≤ 2^N := by rw [dist_comm]; exact le_trans (Grid.dist_mono hI) hp'
  -- Ineq. 6.3.5
  have hp'2 : dist_(p) (𝒬 p) (𝒬 p') ≤ 2^(N + 1) :=
    calc dist_(p) (𝒬 p) (𝒬 p')
      _ ≤ dist_(p) (𝒬 p) ϑ + dist_(p) ϑ (𝒬 p') := dist_triangle ..
      _ ≤ 2^N + 2^N := add_le_add hp hp2
      _ = 2^(N + 1) := by ring
  -- Start proof of ineq. 6.3.3.
  simp only [TileLike.le_def, smul_fst, smul_snd]
  refine ⟨hI, fun o' ho' ↦ ?_⟩ -- o' is ϑ' in blueprint, ho' is eq. 6.3.6.
  -- Ineq. 6.3.7
  have hlt : dist_{𝔠 p', 8 * D^𝔰 p'} (𝒬 p') o' < 2^(5*a + N + 2) := by
    have hle : dist_{𝔠 p', 8 * D^𝔰 p'} (𝒬 p') o' ≤ (defaultA a) ^ 5 * dist_(p') (𝒬 p') o' := by
      have hpos : (0 : ℝ) < D^𝔰 p'/4 := by
        rw [div_eq_mul_one_div, mul_comm]
        apply mul_defaultD_pow_pos _ (by linarith)
      have h8 : (8 : ℝ) * D^𝔰 p' = 2^5 * (D^𝔰 p'/4) := by ring
      exact h8 ▸ cdist_le_iterate hpos (𝒬 p') o' 5
    apply lt_of_le_of_lt hle
    simp only [defaultA, add_assoc]
    rw [pow_add, Nat.cast_pow, Nat.cast_ofNat, ← pow_mul, mul_comm a, dist_comm]
    gcongr
    exact ho'
  -- Claim 6.3.8
  have hin : 𝔠 p ∈ ball (𝔠 p') (4 * D^𝔰 p') := Grid_subset_ball (hI.1 Grid.c_mem_Grid)
  -- Claim 6.3.9
  have hball_le : ball (𝔠 p) (4 * D^𝔰 p') ⊆ ball (𝔠 p') (8 * D^𝔰 p') := by
    intro x hx
    rw [mem_ball] at hx hin ⊢
    calc dist x (𝔠 p')
      _ ≤ dist x (𝔠 p)  + dist (𝔠 p) (𝔠 p') := dist_triangle _ _ _
      _ < 4 * ↑D ^ 𝔰 p' + 4 * ↑D ^ 𝔰 p' := add_lt_add hx hin
      _ = 8 * ↑D ^ 𝔰 p' := by ring
  -- Ineq. 6.3.10
  have hlt2 : dist_{𝔠 p, 4 * D^𝔰 p'} (𝒬 p') o' < 2^(5*a + N + 2) :=
    lt_of_le_of_lt (cdist_mono hball_le) hlt
  -- Ineq. 6.3.11
  have hlt3 : dist_{𝔠 p, 2^((2 : ℤ) - 5*a^2 - 2*a) * D^𝔰 p'} (𝒬 p') o' < 2^N := by
    have hle : 2 ^ ((5 : ℤ)*a + 2) * dist_{𝔠 p, 2^((2 : ℤ) - 5*a^2 - 2*a) * D^𝔰 p'} (𝒬 p') o' ≤
        dist_{𝔠 p, 4 * D^𝔰 p'} (𝒬 p') o' := by
      have heq : (defaultA a : ℝ) ^ ((5 : ℤ)*a + 2) * 2^((2 : ℤ) - 5*a^2 - 2*a) = 4 := by
        simp only [defaultA, Nat.cast_pow, Nat.cast_ofNat, ← zpow_natCast, ← zpow_mul]
        rw [← zpow_add₀ two_ne_zero]
        ring_nf
        norm_num
      rw [← heq, mul_assoc]
      exact le_cdist_iterate (by positivity) (𝒬 p') o' (5*a + 2)
    rw [← le_div_iff₀' (by positivity), div_eq_mul_inv, ← zpow_neg, neg_add, ← neg_mul,
      ← sub_eq_add_neg, mul_comm _ ((2 : ℝ) ^ _)] at hle
    calc dist_{𝔠 p, 2^((2 : ℤ) - 5*a^2 - 2*a) * D^𝔰 p'} (𝒬 p') o'
      _ ≤ 2^(-(5 : ℤ)*a - 2) * dist_{𝔠 p, 4 * D^𝔰 p'} (𝒬 p') o' := hle
      _ < 2^(-(5 : ℤ)*a - 2) * 2^(5*a + N + 2) := (mul_lt_mul_left (by positivity)).mpr hlt2
      _ = 2^N := by
        rw [← zpow_natCast, ← zpow_add₀ two_ne_zero]
        simp
  -- Ineq. 6.3.12
  have hp'3 : dist_(p) (𝒬 p') o' < 2^N := by
    apply lt_of_le_of_lt (cdist_mono _) hlt3
    gcongr
    rw [div_le_iff₀ (by positivity), mul_comm, ← mul_assoc]
    calc (D : ℝ) ^ 𝔰 p
      _ = 1 * (D : ℝ) ^ 𝔰 p := by rw [one_mul]
      _ ≤ 4 * 2 ^ (2 - 5 * (a : ℤ) ^ 2 - 2 * ↑a) * D * D ^ 𝔰 p := by
        have h4 : (4 : ℝ) = 2^(2 : ℤ) := by ring
        apply mul_le_mul _ (le_refl _) (by positivity) (by positivity)
        · have h12 : (1 : ℝ) ≤ 2 := one_le_two
          simp only [defaultD, Nat.cast_pow, Nat.cast_ofNat]
          rw [h4, ← zpow_natCast, ← zpow_add₀ two_ne_zero, ← zpow_add₀ two_ne_zero, ← zpow_zero 2]
          rw [Nat.cast_mul, Nat.cast_pow]
          gcongr --uses h12
          suffices (2 : ℤ) * a + 5 * a ^ 2 ≤ 𝕔 * a ^ 2 by linarith
          norm_cast
          calc 2 * a + 5 * a ^ 2
          _ ≤ a * a + 5 * a ^ 2 := by gcongr; linarith [four_le_a X]
          _ = 6 * a ^ 2 := by ring
          _ ≤ 𝕔 * a ^ 2 := by gcongr; linarith [seven_le_c]
      _ = (4 * 2 ^ (2 - 5 * (a : ℤ)  ^ 2 - 2 * ↑a)) * (D * D ^ 𝔰 p) := by ring
      _ ≤ 4 * 2 ^ (2 - 5 * (a : ℤ)  ^ 2 - 2 * ↑a) * D ^ 𝔰 p' := by
        have h1D : 1 ≤ (D : ℝ) := one_le_realD _
        nth_rewrite 1 [mul_le_mul_left (by positivity), ← zpow_one (D : ℝ),
          ← zpow_add₀ (ne_of_gt (realD_pos _))]
        gcongr
        rw [add_comm]
        exact hs
  -- Ineq. 6.3.13 (and ineq. 6.3.3.)
  have h34 : (3 : ℝ) < 4 := by linarith
  calc dist_(p) o' (𝒬 p)
    _ = dist_(p) (𝒬 p) o' := by rw [dist_comm]
    _ ≤ dist_(p) (𝒬 p) (𝒬 p') + dist_(p) (𝒬 p') o' := dist_triangle _ _ _
    _ < 2^(N + 1) + 2^N := add_lt_add_of_le_of_lt hp'2 hp'3
    _ < 2^(N + 2) := by ring_nf; gcongr -- uses h34

/-- Def 6.3.15. -/
def 𝔄_aux (𝔄 : Set (𝔓 X)) (ϑ : Θ X) (N : ℕ) : Set (𝔓 X) :=
  {p ∈ 𝔄 | 1 + dist_(p) (𝒬 p) ϑ ∈ Ico (2 ^ N) (2 ^ (N + 1))}

open Classical in
lemma pairwiseDisjoint_𝔄_aux {𝔄 : Set (𝔓 X)} {ϑ : Θ X} :
    univ.PairwiseDisjoint (fun N ↦ (𝔄_aux 𝔄 ϑ N).toFinset) := fun i mi j mj hn ↦ by
  change Disjoint (𝔄_aux _ _ _).toFinset ((𝔄_aux _ _ _).toFinset)
  wlog hl : i < j generalizing i j
  · exact (this _ mj _ mi hn.symm (by omega)).symm
  simp_rw [Finset.disjoint_left, 𝔄_aux, mem_toFinset, mem_setOf_eq, not_and, and_imp]
  refine fun p mp md _ ↦ ?_
  rw [mem_Ico, not_and_or, not_le]
  exact Or.inl <| md.2.trans_le (pow_le_pow_right₀ one_le_two (by omega))

open Classical in
lemma biUnion_𝔄_aux {𝔄 : Set (𝔓 X)} {ϑ : Θ X} :
    ∃ N, (Finset.range N).biUnion (fun N ↦ (𝔄_aux 𝔄 ϑ N).toFinset) = 𝔄.toFinset := by
  rcases 𝔄.eq_empty_or_nonempty with rfl | h𝔄
  · use 0; simp
  · let f (p : 𝔓 X) := ⌊Real.logb 2 (1 + dist_(p) (𝒬 p) ϑ)⌋₊
    obtain ⟨p₀, mp₀, hp₀⟩ := 𝔄.toFinset.exists_max_image f (Aesop.toFinset_nonempty_of_nonempty h𝔄)
    use f p₀ + 1; ext p
    simp only [𝔄_aux, mem_Ico, sep_and, toFinset_inter, toFinset_setOf, Finset.mem_biUnion,
      Finset.mem_range, Finset.mem_inter, Finset.mem_filter_univ, mem_toFinset]
    refine ⟨fun hp ↦ hp.choose_spec.2.1.1, fun hp ↦ ?_⟩
    simp only [hp, true_and]
    use f p, Nat.lt_add_one_iff.mpr (hp₀ p (mem_toFinset.mpr hp))
    have one_le_y : 1 ≤ 1 + dist_(p) (𝒬 p) ϑ := le_add_of_nonneg_right dist_nonneg
    rw [← Real.rpow_logb zero_lt_two (by norm_num) (zero_lt_one.trans_le one_le_y)]
    simp only [← Real.rpow_natCast]
    exact ⟨Real.rpow_le_rpow_of_exponent_le one_le_two
        (Nat.floor_le (Real.logb_nonneg one_lt_two one_le_y)),
      Real.rpow_lt_rpow_of_exponent_lt one_lt_two (Nat.lt_succ_floor _)⟩

open Metric

open scoped Classical in
/-- Lemma 6.3.2. -/
lemma stack_density (𝔄 : Set (𝔓 X)) (ϑ : Θ X) (N : ℕ) (L : Grid X) :
    ∑ p ∈ 𝔄_aux 𝔄 ϑ N with 𝓘 p = L, volume (E p ∩ G) ≤
      2^(a * (N + 5)) * dens₁ (𝔄 : Set (𝔓 X)) * volume (L : Set X) := by
  -- Def. 6.3.17
  set 𝔄' : Set (𝔓 X) := {p ∈ (𝔄_aux 𝔄 ϑ N) | 𝓘 p = L} with 𝔄'_def
  have hI : ∀ {q q' : 𝔓 X} (hq : q ∈ 𝔄') (hq' : q' ∈ 𝔄'), 𝓘 q = 𝓘 q' := fun hq hq' ↦ by
      simp only [𝔄'_def, 𝔄_aux] at hq hq'
      rw [hq.2, hq'.2]
  have heq : ∑ p ∈ (𝔄_aux 𝔄 ϑ N).toFinset with 𝓘 p = L, volume (E p ∩ G) =
      ∑ p ∈ 𝔄'.toFinset, volume (E p ∩ G) := by congr; aesop
  by_cases h𝔄' : 𝔄'.Nonempty
  · -- Ineq. 6.3.18
    have h_aux : ∀ (p : 𝔓 X) (hp : p ∈ 𝔄'.toFinset), volume (E p ∩ G) ≤
        2^a * dens₁ (𝔄' : Set (𝔓 X)) * volume (L : Set X) := by
      intro p hp
      rw [mem_toFinset] at hp
      calc volume (E p ∩ G)
        _ ≤ volume (E₂ 2 p) := by
          apply measure_mono (fun x hx ↦ ?_)
          have hQ : Q x ∈ ball_(p) (𝒬 p) 1 := subset_cball hx.1.2.1
          simp only [E₂, TileLike.toSet, smul_fst, smul_snd, mem_inter_iff, mem_preimage, mem_ball]
          exact ⟨⟨hx.1.1, hx.2⟩, lt_trans hQ one_lt_two⟩
        _ ≤ 2^a * dens₁ (𝔄' : Set (𝔓 X)) * volume (L : Set X) := by
          have hIL : 𝓘 p = L := by simp_rw [← hp.2]
          have h2a : ((2 : ℝ≥0∞) ^ a)⁻¹ = 2^(-(a : ℤ)) := by
            rw [← zpow_natCast, ENNReal.zpow_neg two_ne_zero ENNReal.ofNat_ne_top]
          rw [← ENNReal.div_le_iff (ne_of_gt (hIL ▸ volume_coeGrid_pos (defaultD_pos a)))
            (by finiteness), ← ENNReal.div_le_iff' (Ne.symm (NeZero.ne' (2 ^ a))) (by finiteness),
            ENNReal.div_eq_inv_mul, h2a, dens₁]
          refine le_iSup₂_of_le p hp fun c hc ↦ ?_
          have h2c : 2 ^ (-(a : ℤ)) * (volume (E₂ 2 p) / volume (L : Set X)) ≤
              (c : WithTop ℝ≥0) := by
            simp only [← hc]
            refine le_iSup₂_of_le 2 (le_refl _) fun d hd ↦ ?_
            have h2d : 2 ^ (-(a : ℤ)) * (volume (E₂ 2 p) / volume (L : Set X)) ≤
                (d : WithTop ℝ≥0)  := by
              rw [← hd]
              gcongr
              · norm_cast
              · refine le_iSup₂_of_le p (mem_lowerCubes.mpr ⟨p, hp, le_refl _⟩) fun r hr ↦ ?_
                have h2r : (volume (E₂ 2 p) / volume (L : Set X)) ≤ (r : WithTop ℝ≥0)  := by
                  rw [← hr]
                  refine le_iSup_of_le (le_refl _) ?_
                  gcongr
                  · simp only [NNReal.coe_ofNat, subset_refl]
                  · rw [hIL]
                exact ENNReal.le_coe_iff.mp h2r
            exact ENNReal.le_coe_iff.mp h2d
          exact ENNReal.le_coe_iff.mp h2c
    let p : 𝔓 X := h𝔄'.choose
    have hp : p ∈ 𝔄' := h𝔄'.choose_spec
    -- Ineq. 6.3.19
    have hth : ∃ (Θ' : Finset (Θ X)), Θ'.card ≤ 2^(a*(N+4)) ∧
        ball_(p) ϑ (2^(N+1)) ⊆ ⋃ ϑ' ∈ Θ', ball_(p) ϑ' 0.2 := by
      have hs : ball_(p) ϑ (2^(N+1)) ⊆ ball_(p) ϑ (2^(N+4)*0.2) := by
        have hN4 : (2 : ℝ) ^ (N + 4) = 2 ^ (N + 1) * 2 ^ 3 := by ring
        refine ball_subset_ball ?_
        rw [← mul_one ((2 : ℝ)^ (N + 1) ), hN4, mul_assoc,
          mul_le_mul_iff_of_pos_left (by positivity)]
        norm_num
      have hballs : BallsCoverBalls (WithFunctionDistance (𝔠 p) (↑D ^ 𝔰 p / 4)) (2 ^ (N + 4) * 0.2)
        0.2 (defaultA a ^ (N + 4)) := ballsCoverBalls_iterate_nat
      simp only [BallsCoverBalls, coveredByBalls_iff, defaultA, ← pow_mul] at hballs
      obtain ⟨Θ', hΘ'_card, hΘ'_cover⟩ := hballs ϑ
      exact ⟨Θ', hΘ'_card, subset_trans hs hΘ'_cover⟩
    obtain ⟨Θ', hΘ'_card, hΘ'_cover⟩ := hth
    have hex : ∀ (p' : 𝔓 X) (hp' : p' ∈ 𝔄'), ∃ (ϑ' : Θ X) (hϑ' : ϑ' ∈ Θ'),
        𝒬 p' ∈ ball_(p) ϑ' 0.2 := fun p' hp' ↦ by
      have hp'_in : 𝒬 p' ∈ ball_(p) ϑ (2 ^ (N + 1)) :=
        ball_eq_of_grid_eq (hI hp hp') ▸ (lt_one_add _).trans hp'.1.2.2
      have hp'_in' := hΘ'_cover hp'_in
      simp only [mem_iUnion] at hp'_in'
      exact hp'_in'
    -- Claim 6.3.20
    have hcap : ∀ (q q' : 𝔓 X) (hq : q ∈ 𝔄') (hq' : q' ∈ 𝔄') (hqq' : q ≠ q') (ϑ' : Θ X)
        (hϑ' : ϑ' ∈ Θ'), ϑ' ∉ ball_(p) (𝒬 q) (0.2 : ℝ) ∩ ball_(p) (𝒬 q') (0.2 : ℝ) := by
      intro q q' hq hq' hqq' ϑ' hϑ'
      have hdis := disjoint_Ω hqq' (hI hq hq')
      simp only [disjoint_iff, inf_eq_inter, bot_eq_empty] at hdis
      intro hint
      have h5 : (0.2 : ℝ) = 5⁻¹ := by norm_num
      rw [h5] at hint
      have hsub : ϑ' ∈ (Ω q) ∩ (Ω q') :=
        mem_of_subset_of_mem (inter_subset_inter (ball_eq_of_grid_eq (hI hp hq) ▸ cball_subset)
          (ball_eq_of_grid_eq (hI hp hq') ▸ cball_subset)) hint
      rw [hdis] at hsub
      exact hsub
    have hcard : 𝔄'.toFinset.card ≤ 2^(a*(N+4)) := by
      -- We only care about the restriction of f to 𝔄'
      set f : 𝔓 X → Θ X := fun q ↦ if hq : q ∈ 𝔄' then (hex q hq).choose else ϑ with hf_def
      refine (Finset.card_le_card_of_injOn f (fun q hq ↦ ?_) ?_).trans hΘ'_card
      · simp_rw [hf_def, dif_pos (mem_toFinset.mp hq)]
        exact (hex q (mem_toFinset.mp hq)).choose_spec.1
      · intro q hq q' hq' hf
        simp only [coe_toFinset] at hq hq'
        have hfq : f q = (hex q hq).choose := by simp only [hf_def, dif_pos hq]
        have hfq' : f q' = (hex q' hq').choose := by simp only [hf_def, dif_pos hq']
        specialize hcap q q' hq hq'
        contrapose! hcap
        refine ⟨hcap, ⟨(hex q hq).choose, ⟨(hex q hq).choose_spec.1, ?_⟩⟩⟩
        simp only [mem_ball, mem_inter_iff]
        rw [dist_comm (α := WithFunctionDistance (𝔠 p) ((D : ℝ) ^ 𝔰 p / 4)) _ (𝒬 q),
          dist_comm (α := WithFunctionDistance (𝔠 p) ((D : ℝ) ^ 𝔰 p / 4)) _ (𝒬 q')]
        use (hex q hq).choose_spec.2
        rw [← hfq, hf, hfq']
        exact (hex q' hq').choose_spec.2
    -- Ineq. 6.3.16
    calc ∑ p ∈ (𝔄_aux 𝔄 ϑ N).toFinset with 𝓘 p = L, volume (E p ∩ G)
      _ = ∑ p ∈ 𝔄'.toFinset, volume (E p ∩ G) := heq
      _ ≤ ∑ p ∈ 𝔄'.toFinset, 2^a * dens₁ (𝔄' : Set (𝔓 X)) * volume (L : Set X) :=
        Finset.sum_le_sum h_aux
      _ = 𝔄'.toFinset.card * (2^a * dens₁ (𝔄' : Set (𝔓 X)) * volume (L : Set X)) := by
          rw [Finset.sum_const, nsmul_eq_mul]
      _ ≤ 2 ^ (a * (N + 5)) * dens₁  (𝔄' : Set (𝔓 X)) * volume (L : Set X) := by
        simp only [← mul_assoc]
        gcongr
        norm_cast
        calc 𝔄'.toFinset.card * 2 ^ a
          _ ≤ 2 ^ (a * (N + 4)) * 2 ^ a := mul_le_mul_right' hcard _
          _ = 2 ^ (a * (N + 5)) := by ring
      _ ≤ 2 ^ (a * (N + 5)) * dens₁  (𝔄 : Set (𝔓 X)) * volume (L : Set X) := by
        have hss : 𝔄' ⊆ 𝔄 := by
          calc 𝔄'
            _ ⊆ 𝔄_aux 𝔄 ϑ N := sep_subset _ _
            _ ⊆ 𝔄 := sep_subset _ _
        gcongr
        exact dens₁_mono hss
  · simp [heq, Set.not_nonempty_iff_eq_empty.mp h𝔄']

open Classical in
/-- We prove inclusion 6.3.24 for every `p ∈ (𝔄_aux 𝔄 ϑ N)` with `𝔰 p' < 𝔰 p` such that
 `(𝓘 p : Set X) ∩ (𝓘 p') ≠ ∅`. The variable `p'` corresponds to `𝔭_ϑ` in the blueprint. -/
lemma Ep_inter_G_inter_Ip'_subset_E2 {𝔄 : Set (𝔓 X)} (ϑ : Θ X) (N : ℕ) {p p' : 𝔓 X}
    (hpin : p ∈ (𝔄_aux 𝔄 ϑ N).toFinset) (hp' : ϑ ∈ ball_(p') (𝒬 p') (2 ^ (N + 1)))
    (hs : 𝔰 p' < 𝔰 p) (h𝓘 : ((𝓘 p' : Set X) ∩ (𝓘 p)).Nonempty) :
    E p ∩ G ∩ ↑(𝓘 p') ⊆ E₂ (2^(N + 3)) p' := by
  have hle : 𝓘 p' ≤ 𝓘 p := ⟨Or.resolve_right (fundamental_dyadic (le_of_lt hs))
    (not_disjoint_iff_nonempty_inter.mpr h𝓘), le_of_lt hs⟩
  -- Ineq. 6.3.22
  have hϑin : dist_(p) (𝒬 p) ϑ < ((2 : ℝ)^(N + 1)) := by
    simp only [𝔄_aux, mem_Ico, sep_and, toFinset_inter, toFinset_setOf, Finset.mem_inter,
      Finset.mem_filter_univ] at hpin
    exact (lt_one_add (dist_(p) (𝒬 p) ϑ)).trans hpin.2.2
  -- Ineq. 6.3.23
  have hsmul_le : smul (2 ^ (N + 3)) p' ≤ smul (2 ^ (N + 3)) p :=
    tile_reach (le_of_lt (mem_ball'.mpr hp')) (le_of_lt hϑin) hle hs
  -- Ineq. 6.3.24
  simp only [TileLike.le_def, smul_snd] at hsmul_le
  simp only [E, E₂, TileLike.toSet, smul_fst, smul_snd, subset_inter_iff, inter_subset_right,
    true_and]
  refine ⟨?_, fun _ hx ↦ ?_⟩
  · rw [inter_assoc, inter_comm, inter_assoc]
    exact inter_subset_left
  · apply mem_of_subset_of_mem (le_trans
      (le_trans subset_cball (ball_subset_ball (mod_cast Nat.one_le_two_pow)))
      hsmul_le.2) hx.1.1.2.1

-- p' is 𝔭_ϑ in the blueprint
open Classical in
/-- Lemma 6.3.3. -/
lemma local_antichain_density {𝔄 : Set (𝔓 X)} (h𝔄 : IsAntichain (· ≤ ·) 𝔄) (ϑ : Θ X) (N : ℕ)
    {p' : 𝔓 X} (hp' : ϑ ∈ ball_(p') (𝒬 p') (2 ^ (N + 1))) :
    ∑ p ∈ 𝔄_aux 𝔄 ϑ N with 𝔰 p' < 𝔰 p, volume (E p ∩ G ∩ 𝓘 p') ≤
      volume (E₂ (2 ^ (N + 3)) p') := by
  rw [← MeasureTheory.measure_biUnion_finset _
    (fun _ _ ↦  MeasurableSet.inter (measurableSet_E.inter measurableSet_G) coeGrid_measurable)]
  · apply measure_mono
    simp only [Finset.mem_filter, iUnion_subset_iff, and_imp]
    intro p hp hs
    by_cases h𝓘 : ((𝓘 p' : Set X) ∩ ↑(𝓘 p)).Nonempty
    · exact Ep_inter_G_inter_Ip'_subset_E2 ϑ N hp hp' hs h𝓘
    · rw [not_nonempty_iff_eq_empty] at h𝓘
      have hemp : (𝓘 p' : Set X) ∩ E p = ∅ :=
        eq_empty_of_subset_empty (h𝓘 ▸ inter_subset_inter_right _
          (sep_subset ↑(𝓘 p) fun x ↦ Q x ∈ Ω p ∧ 𝔰 p ∈ Icc (σ₁ x) (σ₂ x)))
      rw [inter_comm, ← inter_assoc, hemp, empty_inter]
      exact empty_subset _
  · simp only [Finset.coe_filter]
    intro q hq q' hq' hqq'
    rw [𝔄_aux, mem_setOf, toFinset_setOf, Finset.mem_filter_univ] at hq hq'
    have hE : Disjoint (E q) (E q') := by simpa using (tile_disjointness h𝔄 hq.1.1 hq'.1.1).mt hqq'
    rw [Function.onFun, inter_assoc, inter_assoc]
    exact (hE.inter_right _).inter_left _

/-- The constant appearing in Lemma 6.3.4. -/
def C6_3_4 (a N : ℕ) : ℝ≥0 := 2 ^ ((𝕔 + 1) * a ^ 3 + N * a)

/-- Auxiliary constant for Lemma 6.3.4. -/
def C6_3_4' (a N : ℕ) : ℝ≥0 := ((2 ^ (a * (N + 5)) + 2 ^ (a * N + a * 3)) * 2 ^ (𝕔 * a^3 + 5 * a))

variable (𝔄 : Set (𝔓 X)) (ϑ : range (Q (X := X))) (N : ℕ)

/-- The set `𝔄'` defined in Lemma 6.3.4. -/
def 𝔄' : Set (𝔓 X) := {p ∈ 𝔄_aux 𝔄 ϑ N | ((𝓘 p : Set X) ∩ G) ≠ ∅ ∧ 𝔰 p > -S}

/-- The set `𝔄_-S` defined in Lemma 6.3.4. -/
def 𝔄_min : Set (𝔓 X) := {p ∈ 𝔄_aux 𝔄 ϑ N | ((𝓘 p : Set X) ∩ G) ≠ ∅ ∧ 𝔰 p = -S}

open Classical in
private lemma 𝔄_aux_sum_splits :
    ∑ p ∈ (𝔄_aux 𝔄 ϑ N).toFinset, volume (E p ∩ G) =
      ∑ p ∈ (𝔄' 𝔄 ϑ N).toFinset, volume (E p ∩ G) +
        ∑ p ∈ (𝔄_min 𝔄 ϑ N).toFinset, volume (E p ∩ G) := by
  rw [← Finset.sum_union]
  · have hss : (𝔄' 𝔄 ϑ N).toFinset ∪ (𝔄_min 𝔄 ϑ N).toFinset ⊆ (𝔄_aux 𝔄 ϑ N).toFinset := by
      simp only [subset_toFinset, Finset.coe_union, coe_toFinset, union_subset_iff]
      exact ⟨sep_subset _ _, sep_subset _ _⟩
    rw [Finset.sum_subset hss (fun p hp hp' ↦ ?_)]
    have hem : ((𝓘 p : Set X) ∩ G) = ∅ := by
      simp only [Finset.mem_union, mem_toFinset, not_or] at hp'
      by_contra h
      by_cases hs : 𝔰 p = -S
      · exact hp'.2 (by simp only [𝔄_min, mem_setOf_eq]; use mem_toFinset.mp hp)
      · exact hp'.1 ⟨mem_toFinset.mp hp, h,
          lt_of_le_of_ne (range_s_subset (X := X) (mem_range_self (𝓘 p))).1 (Ne.symm hs)⟩
    have : E p ∩ G  = ∅ := by rw [← subset_empty_iff, ← hem]; gcongr; exact fun _ hx ↦ hx.1
    exact this ▸ OuterMeasureClass.measure_empty volume
  · by_contra h
    simp only [disjoint_toFinset, not_disjoint_iff, 𝔄', 𝔄_min] at h
    obtain ⟨p, hp', hpmin⟩ := h
    exact (ne_of_gt hp'.2.2) hpmin.2.2

/-- The set `𝓛_{-S}` defined in Lemma 6.3.4. -/
def 𝓛_min : Set (Grid X) := {I : Grid X | ∃ (p : 𝔄_min 𝔄 ϑ N), I = 𝓘 (p : 𝔓 X)}

-- Ineq. 6.3.26
open Classical in
private lemma 𝔄_min_sum_le :
    ∑ p ∈ (𝔄_min 𝔄 ϑ N).toFinset, volume (E p ∩ G) ≤
      2 ^ (a * (N + 5)) * dens₁ (𝔄 : Set (𝔓 X)) * volume (⋃ p ∈ 𝔄, (𝓘 p : Set X)) := by
  calc ∑ p ∈ (𝔄_min 𝔄 ϑ N).toFinset, volume (E p ∩ G)
    _ = ∑ L ∈ (𝓛_min 𝔄 ϑ N).toFinset,
          ∑ p ∈ 𝔄_aux 𝔄 ϑ N with 𝓘 p = L, volume (E p ∩ G) := by
      rw [Finset.sum_comm' (t' := (𝔄_min 𝔄 ϑ N).toFinset)
        (s' := fun p ↦ {L ∈ (𝓛_min 𝔄 ϑ N).toFinset | 𝓘 p = L})]
      · apply Finset.sum_congr rfl (fun p hp ↦ ?_)
        have h1 : {L ∈ (𝓛_min 𝔄 ϑ N).toFinset | 𝓘 p = L}.card = 1 := by
          rw [Finset.card_eq_one]
          use 𝓘 p
          rw [Finset.eq_singleton_iff_unique_mem]
          simp only [𝓛_min, Subtype.exists, exists_prop, toFinset_setOf, Finset.mem_filter,
            Finset.mem_univ, true_and, and_true]
          exact ⟨⟨p, (mem_toFinset.mp hp), rfl⟩, fun _ hL ↦ hL.2.symm⟩
        simp [h1]
      · intro L p
        refine ⟨fun ⟨hL, hp⟩ ↦ ?_, fun ⟨hL, hp⟩ ↦ ?_⟩
        · simp only [𝔄_min, mem_setOf_eq, mem_toFinset,Finset.mem_filter] at hL hp ⊢
          use ⟨hL, hp.2⟩, hp.1
          simp only [𝓛_min, Subtype.exists, exists_prop, mem_setOf_eq] at hL
          obtain ⟨p', hp', hpL'⟩ := hL
          simp only [𝔰, hp.2, hpL']
          exact hp'.2
        · simp only [𝔄_min, mem_setOf_eq, mem_toFinset,Finset.mem_filter] at hL hp ⊢
          use hL.1, hp.1, hL.2
    _ ≤ ∑ L ∈ (𝓛_min 𝔄 ϑ N).toFinset, 2 ^ (a * (N + 5)) * dens₁ 𝔄 * volume (L : Set X) := by
      gcongr; apply stack_density
    _ = 2 ^ (a * (N + 5)) * dens₁ 𝔄 * ∑ L ∈ (𝓛_min 𝔄 ϑ N).toFinset, volume (L : Set X) := by
      rw [Finset.mul_sum]
    _ ≤ 2 ^ (a * (N + 5)) * dens₁ 𝔄 * volume (⋃ p ∈ 𝔄, (𝓘 p : Set X)) := by
      gcongr
      rw [← measure_biUnion_finset _ (fun _ _ ↦ coeGrid_measurable)]
      · apply measure_mono
        intro x hx
        simp only [mem_toFinset, mem_iUnion, exists_prop] at hx ⊢
        obtain ⟨L, hL, hLx⟩ := hx
        simp only [𝓛_min, Subtype.exists, exists_prop, mem_setOf_eq] at hL
        obtain ⟨p, hp, hpL⟩ := hL
        use p, hp.1.1, (hpL ▸ hLx)
      · simp only [coe_toFinset, pairwiseDisjoint_iff]
        intro L hL L' hL' h
        simp only [𝓛_min, Subtype.exists, exists_prop, mem_setOf_eq] at hL hL'
        obtain ⟨p, hp, hpL⟩ := hL
        obtain ⟨p', hp', hpL'⟩ := hL'
        have hs : 𝔰 p = 𝔰 p' := by rw [hp.2.2, hp'.2.2]
        rw [hpL, hpL'] at h ⊢
        exact Or.resolve_right (eq_or_disjoint hs) h.not_disjoint

/-- The set `𝓛` defined in Lemma 6.3.4. -/
def 𝓛 : Set (Grid X) := {I : Grid X | (∃ (p : 𝔄' 𝔄 ϑ N), I ≤ 𝓘 (p : 𝔓 X)) ∧
    (∀ (p : 𝔄' 𝔄 ϑ N), 𝓘 (p : 𝔓 X) ≤ I → 𝔰 (p : 𝔓 X) = - S)}

-- Ineq. 6.3.27
lemma I_p_subset_union_L (p : 𝔄' 𝔄 ϑ N) : (𝓘 (p : 𝔓 X) : Set X) ⊆ ⋃ (L ∈ 𝓛 𝔄 ϑ N), L := by
  calc (𝓘 (p : 𝔓 X) : Set X)
    _ ⊆ ⋃ (I ∈ {I : Grid X | s I = -S ∧ I ≤ 𝓘 (p : 𝔓 X)}), I := by
      intro x hx
      -- Apply (2.0.7)
      obtain ⟨I, hI, hxI⟩ := Grid.exists_containing_subcube (i := 𝓘 (p : 𝔓 X)) (-S)
        (by simp [mem_Icc, le_refl, scale_mem_Icc.1]) hx
      have hsI : s I ≤ s (𝓘 (p : 𝔓 X)) := hI ▸ scale_mem_Icc.1
      simp only [Grid.le_def, mem_setOf_eq, mem_iUnion, exists_prop]
      exact ⟨I, ⟨hI, Or.resolve_right (GridStructure.fundamental_dyadic' hsI)
        (not_disjoint_iff.mpr ⟨x, hxI, hx⟩), hsI⟩, hxI⟩
    _ ⊆ ⋃ (L ∈ 𝓛 𝔄 ϑ N), L := by
      intro x hx
      simp only [mem_iUnion] at hx ⊢
      obtain ⟨I, ⟨hsI, hI⟩, hxI⟩ := hx
      simp only [𝓛, Subtype.exists, exists_prop, Subtype.forall]
      exact ⟨I, ⟨⟨p, p.2, hI⟩, fun _ _ hqI ↦ le_antisymm (hsI ▸ hqI.2) scale_mem_Icc.1⟩, hxI⟩

-- Ineq. 6.3.28
lemma union_L_eq_union_I_p : ⋃ (L ∈ 𝓛 𝔄 ϑ N), L = ⋃ (p ∈ 𝔄' 𝔄 ϑ N), (𝓘 (p : 𝔓 X) : Set X) := by
  apply le_antisymm
  · intro _ hx
    simp only [mem_iUnion, exists_prop] at hx ⊢
    obtain ⟨L, hL, hLx⟩ := hx
    obtain ⟨q, hqL⟩ := hL.1
    exact ⟨q, q.2, hqL.1 hLx⟩
  · intro x hx
    simp only [mem_iUnion, exists_prop] at hx
    obtain ⟨q, hq, hq'⟩ := hx
    exact I_p_subset_union_L 𝔄 ϑ N ⟨q, hq⟩ hq'

/-- The set `𝓛*` defined in Lemma 6.3.4. -/
def 𝓛' : Set (Grid X) := {I : Grid X | Maximal (· ∈ 𝓛 𝔄 ϑ N) I}

open Classical in
lemma pairwiseDisjoint_𝓛' :
    ((𝓛' 𝔄 ϑ N).toFinset : Set (Grid X)).PairwiseDisjoint (fun I ↦ (I : Set X)) :=
  fun I mI J mJ hn ↦ by
    have : IsAntichain (· ≤ ·) (𝓛' 𝔄 ϑ N : Set (Grid X)) := setOf_maximal_antichain _
    exact (le_or_ge_or_disjoint.resolve_left
        (this (mem_toFinset.mp mI) (mem_toFinset.mp mJ) hn)).resolve_left
      (this (mem_toFinset.mp mJ) (mem_toFinset.mp mI) hn.symm)

-- Eq. 6.3.29
lemma union_L'_eq_union_I_p : ⋃ (L ∈ 𝓛' 𝔄 ϑ N), L = ⋃ (p ∈ 𝔄' 𝔄 ϑ N), (𝓘 (p : 𝔓 X) : Set X) := by
  classical
  rw [← union_L_eq_union_I_p]
  apply le_antisymm
  · simp only [le_eq_subset, iUnion_subset_iff, 𝓛']
    exact fun _ hL ↦ subset_biUnion_of_mem hL.1
  intro x hx
  simp only [mem_iUnion, exists_prop] at hx ⊢
  obtain ⟨L, hL, hLx⟩ := hx
  obtain ⟨M, lM, maxM⟩ := (𝓛 𝔄 ϑ N).toFinset.exists_le_maximal (mem_toFinset.mpr hL)
  refine ⟨M, ?_, lM.1 hLx⟩
  simpa [𝓛', mem_setOf_eq, mem_toFinset] using maxM

variable {𝔄 ϑ N}

variable (𝔄 ϑ N) in private def SL (L : Grid X) : Set (𝔓 X) :=
  {p : 𝔓 X | p ∈ 𝔄' 𝔄 ϑ N ∧ L ≤ 𝓘 (p : 𝔓 X)}

section hL

variable {L : Grid X} (hL : L ∈ 𝓛' 𝔄 ϑ N)

include L hL

private lemma exists_p'_ge_L : ∃ (p : 𝔄' 𝔄 ϑ N), L ≤ 𝓘 (p : 𝔓 X) := hL.1.1

open Classical in
private lemma SL_nonempty : (SL 𝔄 ϑ N L).toFinset.Nonempty := by
  use (exists_p'_ge_L hL).choose
  simp only [mem_toFinset, SL, mem_setOf_eq, (exists_p'_ge_L hL).choose_spec, and_true,
    Subtype.coe_prop]

open Classical in
/-- `p'` in the blueprint. -/
private def p' : 𝔓 X :=(Finset.exists_minimalFor 𝔰 (SL 𝔄 ϑ N L).toFinset (SL_nonempty hL)).choose

open Classical in
private lemma p'_mem : p' hL ∈ (SL 𝔄 ϑ N L).toFinset :=
  ((Finset.exists_minimalFor 𝔰 (SL 𝔄 ϑ N L).toFinset (SL_nonempty hL)).choose_spec).1

private lemma L_le_I_p' : L ≤ 𝓘 (p' hL : 𝔓 X) := by
  have hp' := p'_mem hL
  simp only [SL, mem_setOf_eq, mem_toFinset] at hp'
  exact hp'.2

private lemma not_I_p'_le_L : ¬ 𝓘 (p' hL) ≤ L := by
  classical
  have hL' : L ∈ 𝓛 𝔄 ϑ N  := hL.1
  simp only [𝓛] at hL'
  have hp' : p' hL ∈ (SL 𝔄 ϑ N L).toFinset :=
    (Finset.exists_minimalFor 𝔰 (SL 𝔄 ϑ N L).toFinset (SL_nonempty hL)).choose_spec.1
  simp only [Grid.le_def, Antichain.SL, SL] at hp'
  simp only [sep_and, toFinset_inter, toFinset_setOf, Finset.mem_inter, Finset.mem_filter,
    Finset.mem_univ, true_and] at hp'
  by_cases hIqL : 𝓘 (p' hL) ≤ L
  · simp only [Subtype.forall, mem_setOf_eq] at hL'
    exact absurd (hL'.2 (p' hL) hp'.1.1 hIqL) (ne_of_gt (hp'.1.1.2.2))
  · exact hIqL

private lemma s_L_le_s_p' : s L < 𝔰 (p' hL) := by
    have hp'L := not_I_p'_le_L hL
    have hp' := p'_mem hL
    simp only [SL, Grid.le_def, sep_and, mem_setOf_eq, mem_toFinset, mem_inter_iff] at hp'
    by_contra! h
    have h' : ¬ Disjoint (𝓘 (p' hL) : Set X) ↑L := by
      rw [Set.not_disjoint_iff_nonempty_inter, inter_eq_right.mpr hp'.1.2]
      exact Grid.nonempty L
    exact hp'L (Or.resolve_right (le_or_disjoint h) h')

lemma exists_larger_grid : ∃ (L' : Grid X), L ≤ L' ∧ s L' = s L + 1 := by
  classical
  obtain ⟨p, hp⟩ : ∃ (p : 𝔄' 𝔄 ϑ N), L ≤ 𝓘 (p : 𝔓 X) := exists_p'_ge_L hL
  set SL : Finset (𝔓 X) := (SL 𝔄 ϑ N L).toFinset with SL_def
  have hSL : SL.Nonempty := SL_nonempty hL
  set q := p' hL
  have hq' : q ∈ SL := ((Finset.exists_minimalFor 𝔰 SL (SL_nonempty hL)).choose_spec).1
  simp only [defaultA, defaultD.eq_1, defaultκ.eq_1, Grid.le_def, Antichain.SL, SL] at hq'
  have hqL : ¬ 𝓘 q ≤ L := not_I_p'_le_L hL
  simp only [Grid.le_def, not_and_or, not_le] at hqL
  have : s L < 𝔰 q  := s_L_le_s_p' hL
  have hS : s L < s topCube (X := X) := by
    conv_rhs => simp only [s, s_topCube]
    exact lt_of_lt_of_le this scale_mem_Icc.2
  exact Grid.exists_scale_succ (X := X) hS

/-- The `L'` introduced in the proof of Lemma 6.3.4. -/
def L' : Grid X := (exists_larger_grid hL).choose

lemma L_le_L' : L ≤ L' hL := (exists_larger_grid hL).choose_spec.1

lemma s_L'_eq : s (L' hL) = s L + 1 := (exists_larger_grid hL).choose_spec.2

lemma c_L_mem : c L ∈ L' hL := (L_le_L' hL).1 Grid.c_mem_Grid

private lemma L'_not_mem : ¬ L' hL ∈ 𝓛 𝔄 ϑ N := by
  have hL2 := hL
  by_contra h
  have := hL2.2 h (L_le_L' hL)
  simp [Grid.le_def, s_L'_eq] at this

private lemma L'_le_I_p' : L' hL ≤ 𝓘 (p' hL : 𝔓 X) := by
  have hle : s (L' hL) ≤ s (𝓘 (p' hL)) := by rw [s_L'_eq]; exact s_L_le_s_p' hL
  have hpL : (𝓘 (p' hL) : Set X) ∩ L ≠ ∅ := by
    rw [inter_eq_self_of_subset_right (L_le_I_p' hL).1, ← Set.nonempty_iff_ne_empty]
    exact Grid.nonempty L
  have := le_or_disjoint hle
  apply Or.resolve_right this
  rw [disjoint_iff]
  simp only [ne_eq, ← nonempty_iff_ne_empty, bot_eq_empty] at hpL ⊢
  obtain ⟨x, ⟨hxp, hxL⟩⟩ := hpL
  use x, (L_le_L' hL).1 hxL

private lemma exists_p''_le_L' : ∃ (p : 𝔓 X), p ∈ 𝔄' 𝔄 ϑ N ∧ 𝓘 p ≤ L' hL := by
  let p' := p' hL
  have hp'_mem := p'_mem hL
  simp only [SL, mem_setOf_eq, mem_toFinset] at hp'_mem
  have hex : ∃ p' ∈ 𝔄' 𝔄 ϑ N, L' hL ≤ 𝓘 p' := ⟨p', hp'_mem.1, L'_le_I_p' hL⟩
  have hL' : ¬ L' hL ∈ 𝓛 𝔄 ϑ N := L'_not_mem hL
  simp only [𝓛, Subtype.exists, exists_prop, Subtype.forall, mem_setOf_eq, not_and_or] at hL'
  have := Or.neg_resolve_left hL' hex
  simp only [not_forall] at this
  obtain ⟨p, ⟨hp_mem, ⟨hp_le, hp⟩⟩⟩ := this
  use p

/-- p'' in the blueprint -/
def p'' : 𝔓 X := (exists_p''_le_L' hL).choose

lemma p''_mem : p'' hL ∈ 𝔄' 𝔄 ϑ N := (exists_p''_le_L' hL).choose_spec.1

lemma I_p''_le_L' : 𝓘 (p'' hL) ≤ L' hL := (exists_p''_le_L' hL).choose_spec.2

private lemma exists_pΘ_eq_L' : ∃! (p : 𝔓 X), 𝓘 p = L' hL ∧ ϑ.val ∈ Ω p := by
  have hu := biUnion_Ω (i := L' hL) ϑ.prop
  obtain ⟨q, qin, qΩ⟩ := mem_iUnion₂.mp hu
  simp only [mem_preimage, mem_singleton_iff] at qin
  use q, ⟨qin, qΩ⟩
  intro p hp
  by_contra h
  rw [← qin] at hp
  have := disjoint_Ω h hp.1
  rw [disjoint_iff, bot_eq_empty] at this
  exact absurd this (nonempty_iff_ne_empty.mp ⟨ϑ, hp.2, qΩ⟩)

/-- p_Θ in the blueprint -/
def pΘ : 𝔓 X := by
  classical exact if 𝓘 (p'' hL) = L' hL then p'' hL else (exists_pΘ_eq_L' hL).choose

lemma I_pΘ_eq_L' : 𝓘 (pΘ hL) = L' hL := by
  simp only [pΘ]
  split_ifs with h
  · exact h
  · exact (exists_pΘ_eq_L' hL).choose_spec.1.1

lemma theta_mem_Omega_pΘ (h : ¬ 𝓘 (p'' hL) = L' hL) : ϑ.val ∈ Ω (pΘ hL)  := by
  simp only [pΘ, if_neg h]
  exact (exists_pΘ_eq_L' hL).choose_spec.1.2

lemma pΘ_unique (h : ¬ 𝓘 (p'' hL) = L' hL) :
    ∀ (y : 𝔓 X), (fun p ↦ 𝓘 p = L' hL ∧ ↑ϑ ∈ Ω p) y → y = (pΘ hL) := by
  simp only [pΘ, if_neg h]
  exact (exists_pΘ_eq_L' hL).choose_spec.2

-- Eq. 6.3.35
private lemma eq_6_3_35 : ϑ.val ∈ ball_(p'' hL) (𝒬 (p'' hL)) (2 ^ (N + 1)) := by
  have hp'' := p''_mem hL
  simp only [𝔄', 𝔄_aux, mem_Ico, sep_and, mem_inter_iff, mem_setOf_eq, ne_eq] at hp''
  apply lt_trans _ hp''.1.2.2
  rw [dist_comm (α := WithFunctionDistance _ _)]
  exact lt_one_add _

-- Eq. 6.3.37
private lemma eq_6_3_37 : ϑ.val ∈ ball_(pΘ hL) (𝒬 (pΘ hL)) (2 ^ (N + 1)) := by
  simp only [pΘ]
  split_ifs with h
  · convert eq_6_3_35 hL <;> rw [if_pos h]
  · have h1 : (1 : ℝ) ≤ (2 ^ (N + 1)) := by exact_mod_cast Nat.one_le_two_pow
    apply ball_subset_ball (α := WithFunctionDistance _ _) h1
    convert subset_cball (theta_mem_Omega_pΘ hL h)
    simp only [pΘ, if_neg h]

-- Ineq. 6.3.36
private lemma ineq_6_3_36 : smul (2^(N + 3)) (p'' hL) ≤ smul (2^(N + 3)) (pΘ hL) := by
  by_cases heq : 𝓘 (p'' hL) = L' hL
  · have heq' : p'' hL = pΘ hL := by simp only [pΘ, if_pos heq]
    rw [heq']
  · have hpθ : ϑ.val ∈ ball_(pΘ hL) (𝒬 (pΘ hL)) (2 ^ (N + 1)) := eq_6_3_37 hL
    have hp'' : ϑ.val ∈ ball_(p'' hL) (𝒬 (p'' hL)) (2 ^ (N + 1)) := eq_6_3_35 hL
    simp only [mem_ball] at hpθ hp''
    rw [dist_comm (α := WithFunctionDistance _ _)] at hpθ hp''
    apply tile_reach (le_of_lt hp'') (le_of_lt hpθ)
    · rw [I_pΘ_eq_L']; exact I_p''_le_L' hL
    · simp only [𝔰, I_pΘ_eq_L']
      exact (Grid.lt_def.mp (lt_of_le_of_ne (I_p''_le_L' hL) heq)).2

-- Ineq. 6.3.38
private lemma ineq_6_3_38 : volume (E₂ (2 ^ (N + 3)) (pΘ hL)) ≤
      2 ^ (a * N + a * 3) * (dens₁ (𝔄 : Set (𝔓 X)) * volume (L' hL : Set X)) := by
  have h2 : (2 : ℝ≥0∞) ^ (a * N + a * 3) = (2 ^ (N + 3) : ℝ≥0) ^ a := by
    norm_cast; rw [← pow_mul]; ring
  rw [← I_pΘ_eq_L', h2, ← mul_assoc]
  apply volume_E₂_le_dens₁_mul_volume (𝔓' := 𝔄) (p' := p'' hL) (p := pΘ hL)
    (l := 2 ^ (N + 3)) ?_ (p''_mem hL).1.1 (mod_cast Nat.le_self_pow (by linarith) 2)
    (ineq_6_3_36 hL)
  simp only [lowerCubes, mem_setOf_eq]
  refine ⟨p' hL, ?_, I_pΘ_eq_L' hL ▸ L'_le_I_p' hL⟩
  have := (p'_mem hL)
  simp only [SL, 𝔄', 𝔄_aux, mem_setOf_eq, mem_toFinset] at this
  exact this.1.1.1

-- Ineq. 6.3.39
open Classical in
private lemma ineq_6_3_39 (h𝔄 : IsAntichain (· ≤ ·) 𝔄) :
    ∑ p ∈ 𝔄' 𝔄 ϑ N with ¬𝓘 p = L' hL, volume (E p ∩ G ∩ L) ≤
      volume (E₂ (2 ^ (N + 3)) (pΘ hL)) := by
  apply le_trans _ (local_antichain_density h𝔄 ϑ N (eq_6_3_37 hL))
  calc ∑ p ∈ (𝔄' 𝔄 ϑ N).toFinset with ¬𝓘 p = L' hL, volume (E p ∩ G ∩ ↑L)
    _ ≤ ∑ p ∈ (𝔄' 𝔄 ϑ N).toFinset with 𝔰 (pΘ hL) < 𝔰 p, volume (E p ∩ G ∩ ↑(𝓘 (pΘ hL))) := by
      simp only [Finset.sum_filter, ite_not]
      gcongr
      rename_i p hp
      by_cases hpL : (L : Set X) ∩ (𝓘 p) = ∅ -- Nonempty when p contributes to the sum.
      · have : E p ∩ G ∩ L = ∅ := by
          refine subset_empty_iff.mp ?_
          simp only [← hpL, inter_comm ↑L (𝓘 p : Set X), E]
          gcongr
          exact fun _ hx ↦ hx.1.1
        simp only [this, measure_empty, ite_self, zero_le]
      · have hL2 := hL
        simp only [𝓛', Maximal, 𝓛, Grid.le_def,
          Subtype.exists, exists_and_left, exists_prop, and_imp, Subtype.forall, mem_setOf_eq,
          forall_exists_index] at hL2
        by_cases hp' : 𝓘 p = L' hL
        · simp [if_pos hp']
        · have hs : 𝔰 (pΘ hL) < 𝔰 p := by
            have hpL' : (L' hL : Set X)  ∩ (𝓘 p : Set X) ≠ ∅ := by
              simp only [← Set.nonempty_iff_ne_empty] at hpL ⊢
              obtain ⟨x, ⟨hxL, hxp⟩⟩ := hpL
              use x, (L_le_L' hL).1 hxL, hxp
            have hss : L ≤ 𝓘 p := by
              rcases le_or_ge_or_disjoint (i := L) (j := 𝓘 p) with (hle | (hge | hdisj))
              · exact hle
              · exact absurd (hL2.1.2 p (mem_toFinset.mp hp) hge.1 hge.2)
                  (ne_of_gt (mem_toFinset.mp hp).2.2)
              · exact absurd (disjoint_iff_inter_eq_empty.mp hdisj) hpL
            have hne : L ≠ 𝓘 p := by
              by_contra h
              exact (ne_of_gt (mem_toFinset.mp hp).2.2)
                (hL2.1.2 p (mem_toFinset.mp hp) (h ▸ le_refl _) (h ▸ le_refl _))
            have hlt : s L < 𝔰 p := by
              by_contra! h
              have := le_or_disjoint h
              simp only [disjoint_iff] at this
              rw [inter_comm] at hpL
              exact hne (le_antisymm hss (Or.resolve_right this hpL))
            have hle : s (L' hL) ≤ 𝔰 p := by rw [s_L'_eq]; linarith
            have hss' : (L' hL : Set X) ⊆ 𝓘 p := by
              have := le_or_disjoint hle
              simp only [disjoint_iff] at this
              exact (Or.resolve_right this hpL').1
            simp only [𝔰, I_pΘ_eq_L' hL]
            apply lt_of_le_of_ne hle
            by_contra hs
            have heq : L' hL = 𝓘 p := by
              have := eq_or_disjoint hs
              simp only [disjoint_iff] at this
              simp [Or.resolve_right this hpL']
            exact hp' heq.symm
          rw [if_neg hp', if_pos hs]
          gcongr
          exact I_pΘ_eq_L' hL ▸ (L_le_L' hL).1
    _ ≤ ∑ p ∈ (𝔄_aux 𝔄 ϑ N).toFinset with 𝔰 (pΘ hL) < 𝔰 p, volume (E p ∩ G ∩ ↑(𝓘 (pΘ hL))) := by
      gcongr; simp only [𝔄']
      exact sep_subset _ _

-- Ineq. 6.3.41
private lemma volume_L'_le :
    volume (L' hL : Set X) ≤ 2 ^ (𝕔 * a^3 + 5*a) * volume (L : Set X) := by
  have hc : dist (c L) (c (L' hL)) + 4 * D ^ s (L' hL) ≤ 8 * D ^ s (L' hL) := by
    calc dist (c L) (c (L' hL)) + 4 * D ^ s (L' hL)
      _ ≤ 4 * ↑D ^ s (L' hL) + 4 * D ^ s (L' hL) := by grw [Grid.dist_c_le_of_subset (L_le_L' hL).1]
      _ ≤ 8 * ↑D ^ s (L' hL) := by linarith
  calc volume (L' hL : Set X)
    _ ≤ volume (ball (c (L' hL)) (4 * D ^ s (L' hL))) := by
      gcongr; exact Grid_subset_ball
    _ ≤ volume (ball (c L) (8 * D ^ s (L' hL))) := by
      gcongr; exact ball_subset_ball_of_le hc
    _ = volume (ball (c L) ((32 * D) * (D ^ (s L))/4)) := by
      rw [s_L'_eq hL, zpow_add₀ (by simp), zpow_one]
      ring_nf
    _ = volume (ball (c L) ((2 ^ (𝕔 * a^2 + 5)) * ((D ^ (s L))/4))) := by
      have h32 : (32 : ℝ) = (2^5 : ℕ) := by norm_num
      congr; simp only [defaultD, h32]; norm_cast; ring_nf
    _ ≤ 2 ^ (𝕔 * a^3 + 5*a) * volume (ball (c L) ((D ^ (s L))/4)) := by
      have : (2 : ℝ≥0∞) ^ (𝕔 * a^3 + 5*a) = (defaultA a) ^ (𝕔 * a^2 + 5) := by
        simp only [defaultA, Nat.cast_pow, Nat.cast_ofNat, ← pow_mul]
        ring
      rw [this]
      exact DoublingMeasure.volume_ball_two_le_same_repeat (c L) ((D ^ (s L))/4)
        (𝕔 * a ^ 2 + 5)
    _ ≤ 2 ^ (𝕔 * a^3 + 5*a) * volume (L : Set X) := by gcongr; exact ball_subset_Grid

-- Ineq. 6.3.30
open Classical in
lemma global_antichain_density_aux (h𝔄 : IsAntichain (· ≤ ·) 𝔄) :
    ∑ (p ∈ 𝔄' 𝔄 ϑ N), volume (E p ∩ G ∩ L) ≤
      (C6_3_4' a N) * dens₁ (𝔄 : Set (𝔓 X)) * volume (L : Set X) := by
  classical
  calc ∑ p ∈ 𝔄' 𝔄 ϑ N, volume (E p ∩ G ∩ ↑L)
    -- Express LHS as 6.3.31 + 6.3.32.
    _ = ∑ p ∈ 𝔄' 𝔄 ϑ N with 𝓘 p = L' hL, volume (E p ∩ G ∩ ↑L) +
        ∑ p ∈ 𝔄' 𝔄 ϑ N with ¬𝓘 p = L' hL, volume (E p ∩ G ∩ ↑L) := by
      rw [← (Finset.sum_filter_add_sum_filter_not (𝔄' 𝔄 ϑ N).toFinset (fun x ↦ 𝓘 x = L' hL) fun x ↦
        volume (E x ∩ G ∩ ↑L))]
    -- Apply ineq. 6.3.33 : estimate 6.3.31 with Lemma 6.3.2.
    _ ≤ 2^(a * (N + 5)) * dens₁ (𝔄 : Set (𝔓 X)) * volume (L' hL : Set X) +
        ∑ p ∈ 𝔄' 𝔄 ϑ N with ¬𝓘 p = L' hL, volume (E p ∩ G ∩ ↑L) := by
      gcongr
      calc ∑ p ∈ 𝔄' 𝔄 ϑ N with 𝓘 p = L' hL, volume (E p ∩ G ∩ ↑L)
        _ ≤ ∑ p ∈ 𝔄' 𝔄 ϑ N with 𝓘 p = L' hL, volume (E p ∩ G) :=
          Finset.sum_le_sum (fun _ _ ↦ OuterMeasureClass.measure_mono volume inter_subset_left)
        _ ≤ ∑ p ∈ 𝔄_aux 𝔄 ϑ N with 𝓘 p = L' hL, volume (E p ∩ G) := by
          gcongr
          intro _ hp
          simp only [𝔄', ne_eq] at hp
          exact hp.1
        _ ≤ 2 ^ (a * (N + 5)) * dens₁ (𝔄 : Set (𝔓 X)) * volume (L' hL : Set X) :=
          stack_density 𝔄 ϑ N (L' hL)
    -- Apply ineq. 6.3.39: estimate 6.3.32.
    _ ≤ 2^(a * (N + 5)) * dens₁ (𝔄 : Set (𝔓 X)) * volume (L' hL : Set X) +
        volume (E₂ (2 ^ (N + 3)) (pΘ hL)) := by grw [ineq_6_3_39 hL h𝔄]
    -- Ineq. 6.3.40, using 6.3.38
    _ ≤ (2^(a * (N + 5)) + 2^(a * N + a * 3)) * dens₁ (𝔄 : Set (𝔓 X)) *
        volume (L' hL : Set X) := by
      conv_rhs => rw [mul_assoc]
      rw [add_mul, ← mul_assoc]
      gcongr
      exact ineq_6_3_38 hL
    _ ≤ (2^(a * (N + 5)) + 2^(a * N + a * 3)) * dens₁ (𝔄 : Set (𝔓 X)) *
        2 ^ (𝕔 * a^3 + 5*a) * volume (L : Set X) := by
      grw [mul_assoc _ (2 ^ (𝕔 * a^3 + 5*a))  _, volume_L'_le hL]
    _ = ((2^(a * (N + 5)) + 2^(a * N + a * 3)) * 2 ^ (𝕔 * a ^ 3 + 5 * a))
        * dens₁ (𝔄 : Set (𝔓 X)) * volume (L : Set X) := by ring

end hL

variable (𝔄 ϑ N)

open Classical in
private lemma volume_union_I_p_eq_sum :
    volume (⋃ (p ∈ 𝔄' 𝔄 ϑ N), (𝓘 p : Set X)) = ∑ (L ∈ 𝓛' 𝔄 ϑ N), volume (L : Set X) := by
  rw [← union_L'_eq_union_I_p 𝔄 ϑ N]
  convert MeasureTheory.measure_biUnion_finset (pairwiseDisjoint_𝓛' 𝔄 ϑ N)
    (fun _ _ ↦ coeGrid_measurable)
  ext
  rw [mem_toFinset]

open Classical in
private lemma lhs' : ∑ (p ∈ (𝔄' 𝔄 ϑ N).toFinset), volume (E p ∩ G) =
    (∑ (L ∈ (𝓛' 𝔄 ϑ N).toFinset), ∑ (p ∈ (𝔄' 𝔄 ϑ N).toFinset), volume (E p ∩ G ∩ L)) := by
  calc ∑ p ∈ 𝔄' 𝔄 ϑ N, volume (E p ∩ G)
    _ = ∑ p ∈ 𝔄' 𝔄 ϑ N, volume (E p ∩ G ∩ (⋃ (p ∈ 𝔄' 𝔄 ϑ N), (𝓘 (p : 𝔓 X) : Set X))) := by
      apply Finset.sum_congr rfl
      intro p hp
      congr 1
      rw [eq_comm, inter_eq_left]
      intro _ hx
      simp only [mem_iUnion]
      use p, mem_toFinset.mp hp, hx.1.1
    _ = ∑ p ∈ 𝔄' 𝔄 ϑ N, volume (E p ∩ G ∩ (⋃ (L ∈ 𝓛' 𝔄 ϑ N), L)) := by rw [union_L'_eq_union_I_p]
    _ = ∑ p ∈ (𝔄' 𝔄 ϑ N), volume (⋃ (L ∈ (𝓛' 𝔄 ϑ N).toFinset), E p ∩ G ∩ L):= by
        congr; ext p; simp_rw [inter_iUnion₂, mem_toFinset]
    _ = ∑ p ∈ (𝔄' 𝔄 ϑ N), ∑ L ∈ (𝓛' 𝔄 ϑ N).toFinset, volume (E p ∩ G ∩ ↑L) := by
      congr
      ext p
      -- Note that both measurability and fun_prop fail here.
      apply MeasureTheory.measure_biUnion_finset ?_
        (fun _ _ ↦ (measurableSet_E.inter measurableSet_G).inter coeGrid_measurable)
      have hdist := pairwiseDisjoint_𝓛' 𝔄 ϑ N
      rw [pairwiseDisjoint_iff] at hdist ⊢
      intro L hL M hM hLM
      apply hdist hL hM
      simp only [Set.Nonempty, mem_inter_iff] at hLM ⊢
      obtain ⟨x, hxL, hxM⟩ := hLM
      exact ⟨x, hxL.2, hxM.2⟩
    _ = ∑ L ∈ 𝓛' 𝔄 ϑ N, ∑ p ∈ 𝔄' 𝔄 ϑ N, volume (E p ∩ G ∩ ↑L) := Finset.sum_comm

open Classical in
private lemma lhs : ∑ (p ∈ (𝔄_aux 𝔄 ϑ N).toFinset), volume (E p ∩ G) =
    (∑ (L ∈ (𝓛' 𝔄 ϑ N).toFinset), ∑ (p ∈ (𝔄' 𝔄 ϑ N).toFinset), volume (E p ∩ G ∩ L)) +
    ∑ p ∈ (𝔄_min 𝔄 ϑ N).toFinset, volume (E p ∩ G) := by
  calc ∑ p ∈ (𝔄_aux 𝔄 (↑ϑ) N).toFinset, volume (E p ∩ G)
    _ = ∑ p ∈ (𝔄' 𝔄 ϑ N).toFinset, volume (E p ∩ G) +
          ∑ p ∈ (𝔄_min 𝔄 ϑ N).toFinset, volume (E p ∩ G) := by rw [𝔄_aux_sum_splits]
    _ = ∑ L ∈ (𝓛' 𝔄 ϑ N).toFinset, ∑ p ∈ (𝔄' 𝔄 ϑ N).toFinset, volume (E p ∩ G ∩ ↑L) +
          ∑ p ∈ (𝔄_min 𝔄 ϑ N).toFinset, volume (E p ∩ G) := by rw [lhs']

private lemma le_C6_3_4 (ha : 4 ≤ a) :
    (((2 : ℝ≥0∞) ^ (a * (N + 5)) + 2 ^ (a * N + a * 3)) * 2 ^ (𝕔 * a ^ 3 + 5 * a)) +
      2 ^ (a * (N + 5)) ≤ C6_3_4 a N := by
  simp only [add_mul, ← pow_add, C6_3_4, one_mul, ENNReal.coe_pow, ENNReal.coe_ofNat]
  apply add_le_pow_two₃ le_rfl (by linarith) (by omega) ?_
  ring_nf
  linarith [sixteen_times_le_cube ha]

open Classical in
/-- Lemma 6.3.4. -/
lemma global_antichain_density {𝔄 : Set (𝔓 X)} (h𝔄 : IsAntichain (· ≤ ·) 𝔄) (ϑ : range Q) (N : ℕ) :
    ∑ p ∈ (𝔄_aux 𝔄 ϑ.val N).toFinset, volume (E p ∩ G) ≤
      C6_3_4 a N * dens₁ (𝔄 : Set (𝔓 X)) * volume (⋃ p ∈ 𝔄, (𝓘 p : Set X)) := by
  rw [lhs]
  calc ∑ L ∈ (𝓛' 𝔄 ϑ N).toFinset, ∑ p ∈ (𝔄' 𝔄 ϑ N).toFinset, volume (E p ∩ G ∩ ↑L) +
          ∑ p ∈ (𝔄_min 𝔄 ϑ N).toFinset, volume (E p ∩ G)
    _ ≤ ∑ L ∈ (𝓛' 𝔄 ϑ N).toFinset, ↑(C6_3_4' a N) * dens₁ 𝔄 * volume (L : Set X) +
        2 ^ (a * (N + 5)) * dens₁ 𝔄 * volume (⋃ p ∈ 𝔄, (𝓘 p : Set X)) :=
        add_le_add (Finset.sum_le_sum (fun L (hL : L ∈ (𝓛' 𝔄 ϑ N).toFinset) ↦
          global_antichain_density_aux (mem_toFinset.mp hL) h𝔄)) (𝔄_min_sum_le _ _ _)
    _ = ↑(C6_3_4'  a N) * dens₁ 𝔄 * volume (⋃ p ∈ 𝔄' 𝔄 ϑ N, (𝓘 p : Set X)) +
        2 ^ (a * (N + 5)) * dens₁ 𝔄 * volume (⋃ p ∈ 𝔄, (𝓘 p : Set X)) := by
      rw [volume_union_I_p_eq_sum 𝔄 ϑ N, Finset.mul_sum]
    _ ≤ ↑(C6_3_4'  a N) * dens₁ 𝔄 * volume (⋃ p ∈ 𝔄, (𝓘 p : Set X)) +
        2 ^ (a * (N + 5)) * dens₁ 𝔄 * volume (⋃ p ∈ 𝔄, (𝓘 p : Set X)) := by
      gcongr
      apply iUnion_subset_iUnion_const
      simp only [𝔄', 𝔄_aux]
      exact fun h ↦ h.1.1
    _ ≤ ↑(C6_3_4 a N) * dens₁ 𝔄 * volume (⋃ p ∈ 𝔄, (𝓘 p : Set X)) := by
      simp only [mul_assoc, ← add_mul]
      gcongr
      simp only [C6_3_4', ENNReal.coe_pow, ENNReal.coe_ofNat, C6_3_4]
      exact le_C6_3_4 N (four_le_a X)

/-- `p` in Lemma 6.1.6. We append a subscript `₆` to keep `p` available for tiles. -/
def p₆ (a : ℕ) : ℝ := 4 * a ^ 4

/-- `p'` in the proof of Lemma 6.1.4, the Hölder conjugate exponent of `p₆`. -/
def q₆ (a : ℕ) : ℝ := (1 - (p₆ a)⁻¹)⁻¹

lemma p₆_ge_1024 (a4 : 4 ≤ a) : 1024 ≤ p₆ a := by
  unfold p₆; norm_cast
  calc
    _ = 4 * 4 ^ 4 := by norm_num
    _ ≤ _ := by gcongr

lemma one_lt_p₆ (a4 : 4 ≤ a) : 1 < p₆ a := lt_of_lt_of_le (by norm_num) (p₆_ge_1024 a4)

lemma p₆_pos (a4 : 4 ≤ a) : 0 < p₆ a := lt_of_lt_of_le (by norm_num) (p₆_ge_1024 a4)

lemma holderConjugate_p₆ (a4 : 4 ≤ a) : (p₆ a).HolderConjugate (q₆ a) := by
  rw [Real.holderConjugate_iff_eq_conjExponent (one_lt_p₆ a4), q₆, inv_eq_iff_eq_inv, inv_div,
    sub_div, one_div, div_self (zero_lt_one.trans (one_lt_p₆ a4)).ne']

lemma q₆_le_superparticular (a4 : 4 ≤ a) : q₆ a ≤ 1024 / 1023 := by
  have pil : (p₆ a)⁻¹ < 1 := by rw [inv_lt_one_iff₀]; exact .inr (one_lt_p₆ a4)
  rw [q₆, show (1024 : ℝ) / 1023 = (1 - 1024⁻¹)⁻¹ by norm_num,
    inv_le_inv₀ (by linarith) (by norm_num), sub_le_sub_iff_left,
    inv_le_inv₀ (p₆_pos a4) (by norm_num)]
  exact p₆_ge_1024 a4

lemma one_lt_q₆ (a4 : 4 ≤ a) : 1 < q₆ a := by
  have := (holderConjugate_p₆ a4).symm
  rw [Real.holderConjugate_iff] at this; exact this.1

lemma q₆_pos (a4 : 4 ≤ a) : 0 < q₆ a := zero_lt_one.trans (one_lt_q₆ a4)

/-- A very involved bound needed for Lemma 6.1.4. -/
lemma C2_0_6_q₆_le (a4 : 4 ≤ a) : C2_0_6 (defaultA a) (q₆ a).toNNReal 2 ≤ 2 ^ (a + 2) := by
  rw [C2_0_6, Real.coe_toNNReal _ (q₆_pos a4).le]
  nth_rw 1 [show (2 : ℝ≥0) = (2 : ℝ).toNNReal by simp]
  rw [← Real.toNNReal_div zero_le_two, CMB, C_realInterpolation, C_realInterpolation_ENNReal]
  simp_rw [ENNReal.top_ne_one, ENNReal.one_lt_top, lt_self_iff_false, ite_true, ite_false,
    ENNReal.coe_one, ENNReal.one_rpow, zero_mul, add_zero, NNReal.coe_one, one_mul, mul_one,
    ENNReal.toReal_inv, ENNReal.coe_toReal, ENNReal.toReal_one]
  have dvg1 : 1 < 2 / q₆ a :=
    (one_lt_div (q₆_pos a4)).mpr ((q₆_le_superparticular a4).trans_lt (by norm_num))
  have dvpos : 0 < 2 / q₆ a := zero_lt_one.trans dvg1
  have ipos : 0 < (2 / q₆ a - 1)⁻¹ := by rwa [inv_pos, sub_pos]
  rw [Real.coe_toNNReal _ dvpos.le, abs_of_nonneg (by rw [sub_nonneg]; exact dvg1.le),
    ENNReal.ofNNReal_toNNReal, ENNReal.ofReal_rpow_of_pos dvpos, ← ENNReal.ofReal_mul zero_le_two,
    ENNReal.ofReal_rpow_of_pos (by rwa [inv_pos, sub_pos]),
    ← ENNReal.ofReal_mul' (Real.rpow_nonneg ipos.le _)]
  have Acast : ENNReal.ofNNReal (defaultA a ^ 2) = ENNReal.ofReal (2 ^ (a * 2)) := by
    simp only [defaultA, Nat.cast_pow, Nat.cast_ofNat, ENNReal.coe_pow, ENNReal.coe_ofNat]
    norm_cast; rw [pow_mul]
  rw [Acast, ENNReal.ofReal_rpow_of_pos (by positivity), ← ENNReal.ofReal_mul' (by positivity),
    mul_assoc, ← Real.mul_rpow ipos.le (by positivity), ← ENNReal.toNNReal_rpow,
    mul_assoc, ← Real.mul_rpow dvpos.le (by positivity), ENNReal.ofReal_rpow_of_pos (by positivity)]
  have RHScast : (2 : ℝ≥0) ^ (a + 2) = (ENNReal.ofReal (2 ^ (a + 2))).toNNReal := by
    rw [ENNReal.ofReal_pow zero_le_two, ENNReal.toNNReal_pow]; norm_cast
  rw [RHScast]; refine ENNReal.toNNReal_mono (by finiteness) (ENNReal.ofReal_le_ofReal ?_)
  -- Now everything is in `ℝ`
  calc
    _ = (2 * (2 / (2 - q₆ a) * 2 ^ (a * 2)) ^ (2 / q₆ a)⁻¹) ^ (q₆ a)⁻¹ := by
      rw [← mul_assoc]; congr 4
      rw [← div_eq_mul_inv, div_div, mul_sub_one, mul_div_cancel₀ _ (q₆_pos a4).ne']
    _ ≤ (2 * (2 ^ ((1 + a) * 2)) ^ (2 / q₆ a)⁻¹) ^ (q₆ a)⁻¹ := by
      have : 0 < 2 / (2 - q₆ a) := by
        apply div_pos zero_lt_two; rw [sub_pos]
        exact (q₆_le_superparticular a4).trans_lt (by norm_num)
      rw [one_add_mul, pow_add]; gcongr
      · rw [inv_nonneg]; exact (q₆_pos a4).le
      · rw [sq, ← div_inv_eq_mul]; apply div_le_div_of_nonneg_left (by norm_num) (by norm_num)
        rw [le_sub_comm]; exact (q₆_le_superparticular a4).trans (by norm_num)
    _ = 2 ^ (q₆ a)⁻¹ * 2 ^ (1 + a) := by
      rw [Real.mul_rpow zero_le_two (by positivity), ← Real.rpow_mul (by positivity), inv_div,
        ← div_eq_mul_inv, div_div_cancel_left' (q₆_pos a4).ne', pow_mul, ← Real.rpow_natCast,
        ← Real.rpow_mul (by positivity), show (2 : ℕ) * 2⁻¹ = (1 : ℝ) by norm_num, Real.rpow_one]
    _ ≤ _ := by
      rw [pow_succ', add_comm]; gcongr
      apply Real.rpow_le_self_of_one_le one_le_two
      rw [inv_le_one_iff₀]; exact Or.inr (one_lt_q₆ a4).le

open Classical in
lemma tile_count_aux {𝔄 : Set (𝔓 X)} (h𝔄 : IsAntichain (· ≤ ·) 𝔄) (ϑ : range (Q (X := X)))
    {n : ℕ} : eLpNorm (fun x ↦ ∑ p ∈ 𝔄_aux 𝔄 ϑ n, (2 : ℝ) ^ (-n * (2 * a ^ 2 + a ^ 3 : ℝ)⁻¹) *
      (E p).indicator 1 x * G.indicator 1 x) (ENNReal.ofReal (p₆ a)) volume ≤
    (2 ^ ((𝕔 + 1) * a ^ 3 - n : ℝ)) ^ (p₆ a)⁻¹ * dens₁ 𝔄 ^ (p₆ a)⁻¹ *
    volume (⋃ p ∈ 𝔄, (𝓘 p : Set X)) ^ (p₆ a)⁻¹ := by
  have a4 := four_le_a X
  have p₆p := p₆_pos a4
  have p₆c : ENNReal.ofReal (p₆ a) = ↑(p₆ a).toNNReal := by norm_cast
  rw [← ENNReal.rpow_le_rpow_iff (show (0 : ℝ) < (p₆ a).toNNReal by simpa), p₆c,
    eLpNorm_nnreal_pow_eq_lintegral (by simpa), Real.coe_toNNReal _ p₆p.le,
    ENNReal.mul_rpow_of_nonneg _ _ p₆p.le, ENNReal.mul_rpow_of_nonneg _ _ p₆p.le]
  iterate 3 rw [← ENNReal.rpow_mul, inv_mul_cancel₀ p₆p.ne', ENNReal.rpow_one]
  calc
    _ = ∫⁻ x, ∑ p ∈ 𝔄_aux 𝔄 ϑ n,
        ((2 : ℝ≥0∞) ^ (-n * (2 * a ^ 2 + a ^ 3 : ℝ)⁻¹)) ^ (4 * a ^ 4) *
        (E p).indicator 1 x * G.indicator 1 x := by
      congr! 2 with x; rw [← Real.enorm_rpow_of_nonneg _ p₆p.le, p₆]; swap
      · refine Finset.sum_nonneg fun p mp ↦ mul_nonneg ?_ (indicator_nonneg (by simp) _)
        exact mul_nonneg (Real.rpow_nonneg zero_le_two _) (indicator_nonneg (by simp) _)
      conv_lhs => enter [1, 2]; norm_cast
      have p₆p' : 1 ≤ 4 * a ^ 4 := by rw [p₆] at p₆p; norm_cast at p₆p
      rw [Real.rpow_natCast, Finset.pow_sum_comm _ p₆p']; swap
      · intro i mi j mj hn
        rw [mul_assoc (2 ^ _), ← inter_indicator_mul, mul_assoc _ _ (G.indicator 1 x),
          ← inter_indicator_mul, mul_mul_mul_comm, ← inter_indicator_mul, inter_inter_inter_comm]
        rw [𝔄_aux, toFinset_setOf, Finset.mem_filter_univ] at mi mj
        have key := (tile_disjointness h𝔄 mi.1 mj.1).mt hn
        rw [not_not, disjoint_iff_inter_eq_empty] at key; simp [key]
      rw [ENNReal.enorm_sum_eq_sum_enorm]; swap
      · refine fun p mp ↦ pow_nonneg (mul_nonneg ?_ (indicator_nonneg (by simp) _)) _
        exact mul_nonneg (Real.rpow_nonneg zero_le_two _) (indicator_nonneg (by simp) _)
      simp_rw [enorm_pow, enorm_mul, mul_pow]
      have an0 : a ≠ 0 := by omega
      congr! 3 with p mp
      · rw [Real.rpow_mul zero_le_two, ENNReal.rpow_mul,
          Real.enorm_rpow_of_nonneg (by positivity) (by positivity), Real.rpow_neg zero_le_two,
          enorm_inv (by positivity), Real.enorm_rpow_of_nonneg zero_le_two n.cast_nonneg,
          ENNReal.rpow_neg, Real.enorm_eq_ofReal zero_le_two, ENNReal.ofReal_ofNat]
      · unfold indicator; split_ifs <;> simp [an0]
      · unfold indicator; split_ifs <;> simp [an0]
    _ = ((2 : ℝ≥0∞) ^ (-n * (2 * a ^ 2 + a ^ 3 : ℝ)⁻¹)) ^ (4 * a ^ 4) *
        ∑ p ∈ 𝔄_aux 𝔄 ϑ n, volume (E p ∩ G) := by
      have meg {p : 𝔓 X} : MeasurableSet (E p ∩ G) := measurableSet_E.inter measurableSet_G
      conv_lhs =>
        enter [2, x, 2, p]; rw [mul_assoc, ← inter_indicator_mul, ← indicator_const_mul]
        simp only [Pi.one_apply, mul_one]
      rw [lintegral_finset_sum _ fun _ _ ↦ Measurable.indicator (by simp) meg]
      conv_lhs => enter [2, p]; rw [lintegral_indicator meg, setLIntegral_const]
      rw [Finset.mul_sum]
    _ ≤ (2 : ℝ≥0∞) ^ (-(n * a) - n : ℝ) * (C6_3_4 a n * dens₁ 𝔄 *
        volume (⋃ p ∈ 𝔄, (𝓘 p : Set X))) := by
      rw [← ENNReal.rpow_natCast, ← ENNReal.rpow_mul]
      gcongr
      · exact one_le_two
      · rw [neg_sub_left, ← mul_one_add, neg_mul, neg_mul, neg_le_neg_iff, mul_assoc]
        gcongr; push_cast
        calc
          _ ≤ 3⁻¹ * (4 * a : ℝ) := by rw [le_inv_mul_iff₀ zero_lt_three]; norm_cast; omega
          _ = (3 * a ^ 3 : ℝ)⁻¹ * (4 * a ^ 4) := by
            rw [pow_succ' _ 3, ← mul_assoc 4, ← div_eq_inv_mul, ← div_eq_inv_mul,
              mul_div_mul_right _ _ (by positivity)]
          _ ≤ _ := by
            rw [show (3 * a ^ 3 : ℝ) = 2 * a ^ 3 + a ^ 3 by ring]; gcongr
            · norm_cast; omega
            · norm_num
      · exact global_antichain_density h𝔄 ϑ n
    _ = _ := by
      simp_rw [← mul_assoc, C6_3_4, ENNReal.coe_pow, ENNReal.coe_ofNat]
      rw [← ENNReal.rpow_natCast, ← ENNReal.rpow_add _ _ two_ne_zero ENNReal.ofNat_ne_top]
      congr 3; push_cast; ring

/-- The constant appearing in Lemma 6.1.6. -/
def C6_1_6 (a : ℕ) : ℝ≥0 := 2 ^ (5 * a)

lemma le_C6_1_6 (a4 : 4 ≤ a) :
    (2 : ℝ≥0∞) ^ ((𝕔 + 1) * a ^ 3 / p₆ a) * ∑ n ∈ Finset.range N, (2 ^ (-(p₆ a)⁻¹)) ^ n ≤
      C6_1_6 a := by
  have p₆p := p₆_pos a4
  calc
    _ ≤ (2 : ℝ≥0∞) ^ ((𝕔 + 1) * a ^ 3 / p₆ a) * (8 * a ^ 4) := by
      gcongr
      calc
        _ ≤ _ := ENNReal.sum_le_tsum _
        _ = _ := ENNReal.tsum_geometric _
        _ ≤ 2 * (ENNReal.ofReal (p₆ a)⁻¹)⁻¹ :=
          near_1_geometric_bound ⟨by grw [inv_nonneg, p₆p.le],
            by grw [inv_le_one₀ p₆p, (one_lt_p₆ a4).le]⟩
        _ = _ := by rw [ENNReal.ofReal_inv_of_pos p₆p, inv_inv, p₆]; norm_cast; ring
    _ ≤ 2 ^ (7 : ℝ) * 2 ^ (2 * a + 3) := by
      gcongr
      · exact one_le_two
      · rw [div_le_iff₀ p₆p, p₆]; norm_cast; rw [show 7 * (4 * a ^ 4) = 28 * a * a ^ 3 by ring]
        gcongr
        linarith [c_le_100]
      · exact_mod_cast calculation_6_1_6 a4
    _ ≤ _ := by
      rw [C6_1_6]; norm_cast; rw [← pow_add]; gcongr
      · exact one_le_two
      · omega

open Classical in
/-- Lemma 6.1.6. -/
lemma tile_count {𝔄 : Set (𝔓 X)} (h𝔄 : IsAntichain (· ≤ ·) 𝔄) (ϑ : range (Q (X := X))) :
    eLpNorm (fun x ↦ ∑ p with p ∈ 𝔄, (1 + edist_(p) (𝒬 p) ϑ.val) ^ (-(2 * a ^ 2 + a ^ 3 : ℝ)⁻¹) *
      (E p).indicator 1 x * G.indicator 1 x) (ENNReal.ofReal (p₆ a)) volume ≤
    C6_1_6 a * dens₁ 𝔄 ^ (p₆ a)⁻¹ * volume (⋃ p ∈ 𝔄, (𝓘 p : Set X)) ^ (p₆ a)⁻¹ := by
  obtain ⟨N, 𝔄_decomp⟩ := biUnion_𝔄_aux (𝔄 := 𝔄) (ϑ := ϑ)
  calc
    _ = eLpNorm (∑ n ∈ Finset.range N, fun x ↦ ∑ p ∈ 𝔄_aux 𝔄 ϑ n,
        (1 + edist_(p) (𝒬 p) ϑ.val) ^ (-(2 * a ^ 2 + a ^ 3 : ℝ)⁻¹) *
        (E p).indicator 1 x * G.indicator 1 x) (ENNReal.ofReal (p₆ a)) volume := by
      congr! with x; rw [Finset.sum_apply]
      nth_rw 1 [filter_mem_univ_eq_toFinset, ← 𝔄_decomp,
        Finset.sum_biUnion (pairwiseDisjoint_𝔄_aux.subset (subset_univ _))]
    _ ≤ ∑ n ∈ Finset.range N, eLpNorm (fun x ↦ ∑ p ∈ 𝔄_aux 𝔄 ϑ n,
        (1 + edist_(p) (𝒬 p) ϑ.val) ^ (-(2 * a ^ 2 + a ^ 3 : ℝ)⁻¹) *
        (E p).indicator 1 x * G.indicator 1 x) (ENNReal.ofReal (p₆ a)) volume := by
      refine eLpNorm_sum_le (fun p mp ↦ ?_) ?_
      · refine Finset.aestronglyMeasurable_sum _ fun p mp ↦ ?_
        simp_rw [mul_assoc, ← inter_indicator_mul]
        exact ((AEMeasurable.indicator (by simp)
          (measurableSet_E.inter measurableSet_G)).const_mul _).aestronglyMeasurable
      · grw [ENNReal.one_le_ofReal, (one_lt_p₆ (four_le_a X)).le]
    _ ≤ ∑ n ∈ Finset.range N, eLpNorm (fun x ↦ ∑ p ∈ 𝔄_aux 𝔄 ϑ n,
        (2 : ℝ) ^ (-n * (2 * a ^ 2 + a ^ 3 : ℝ)⁻¹) *
        (E p).indicator 1 x * G.indicator 1 x) (ENNReal.ofReal (p₆ a)) volume := by
      refine Finset.sum_le_sum fun n mn ↦ eLpNorm_mono_enorm fun x ↦ ?_
      rw [enorm_eq_self, ENNReal.enorm_sum_eq_sum_enorm]; swap
      · refine fun p mp ↦ mul_nonneg ?_ (indicator_nonneg (by simp) _)
        exact mul_nonneg (Real.rpow_nonneg zero_le_two _) (indicator_nonneg (by simp) _)
      refine Finset.sum_le_sum fun p mp ↦ ?_
      simp_rw [enorm_mul, enorm_indicator_eq_indicator_enorm, Pi.one_apply, enorm_one]; gcongr
      rw [Real.rpow_mul zero_le_two, Real.enorm_rpow_of_nonneg (by positivity) (by positivity),
        ENNReal.rpow_neg, ← ENNReal.inv_rpow]; gcongr
      rw [Real.rpow_neg zero_le_two, enorm_inv (by positivity), ENNReal.inv_le_inv, edist_dist,
        ← ENNReal.ofReal_one, ← ENNReal.ofReal_add zero_le_one dist_nonneg, Real.rpow_natCast,
        Real.enorm_eq_ofReal (by positivity)]
      apply ENNReal.ofReal_le_ofReal
      simp only [𝔄_aux, mem_toFinset] at mp
      exact mp.2.1
    _ ≤ ∑ n ∈ Finset.range N, (2 ^ ((𝕔 + 1) * a ^ 3 - n : ℝ)) ^ (p₆ a)⁻¹ * dens₁ 𝔄 ^ (p₆ a)⁻¹ *
        volume (⋃ p ∈ 𝔄, (𝓘 p : Set X)) ^ (p₆ a)⁻¹ :=
      Finset.sum_le_sum fun _ _ ↦ tile_count_aux h𝔄 ϑ
    _ = 2 ^ ((𝕔 + 1) * a ^ 3 / p₆ a) * (∑ n ∈ Finset.range N, (2 ^ (-(p₆ a)⁻¹)) ^ n) *
        dens₁ 𝔄 ^ (p₆ a)⁻¹ * volume (⋃ p ∈ 𝔄, (𝓘 p : Set X)) ^ (p₆ a)⁻¹ := by
      rw [← Finset.sum_mul, ← Finset.sum_mul, Finset.mul_sum]; congr! with n mn
      rw [← ENNReal.rpow_natCast, ← ENNReal.rpow_mul, ← ENNReal.rpow_mul, neg_mul, ← div_eq_inv_mul,
        ← ENNReal.rpow_add _ _ two_ne_zero ENNReal.ofNat_ne_top, ← sub_eq_add_neg, ← sub_div,
        ← div_eq_mul_inv]
    _ ≤ _ := by gcongr; exact le_C6_1_6 _ (four_le_a X)

end Antichain


==> anc/Carleson/Antichain/Basic.lean <==
import Carleson.Calculations
import Carleson.Operators
import Carleson.ToMathlib.HardyLittlewood
import Carleson.ToMathlib.MeasureTheory.Integral.MeanInequalities

/-!
# 6.1. The density arguments

This file contains the proofs of lemmas 6.1.1, 6.1.2 and 6.1.3 from the blueprint.

## Main results
- `tile_disjointness`: Lemma 6.1.1.
- `maximal_bound_antichain`: Lemma 6.1.2.
- `dens2_antichain`: Lemma 6.1.3.
-/

open scoped ShortVariables

section

variable {X : Type*} {a : ℕ} {q : ℝ} {K : X → X → ℂ} {σ₁ σ₂ : X → ℤ} {F G : Set X}
  [MetricSpace X] [ProofData a q K σ₁ σ₂ F G]

open ENNReal Set

namespace ShortVariables

/-- $\tilde{q}$ from definition 6.1.10, as a nonnegative real number. Note that
`(nnqt : ℝ)⁻¹ - 2⁻¹ = 2⁻¹ * q⁻¹`. -/
scoped notation "nnqt" => 2*nnq/(nnq + 1)

end ShortVariables

lemma inv_nnqt_eq : (nnqt : ℝ)⁻¹ = 2⁻¹ + 2⁻¹ * q⁻¹ := by
  have : 2 * q ≠ 0 := mul_ne_zero (by norm_num) (by linarith only [(q_mem_Ioc X).1])
  field_simp [show (nnq : ℝ) = q by rfl]

lemma inv_nnqt_mem_Ico : (nnqt : ℝ)⁻¹ ∈ Ico (3 / 4) 1 := by
  rw [inv_nnqt_eq]
  exact ⟨by linarith only [inv_q_mem_Ico X |>.1], by linarith only [inv_q_mem_Ico X |>.2]⟩

lemma one_lt_nnqt : 1 < nnqt := by
  rw [one_lt_div (add_pos_iff.mpr (Or.inr zero_lt_one)), two_mul, add_lt_add_iff_left]
  exact (q_mem_Ioc X).1

lemma one_lt_nnqt_coe : (1 : ℝ≥0∞) < nnqt := by
  rw [← coe_ofNat, ← coe_one, ← coe_add, ← coe_mul, ← coe_div (by simp), coe_lt_coe]
  exact one_lt_nnqt

lemma nnqt_lt_nnq : nnqt < nnq := by
  rw [add_comm, div_lt_iff₀ (add_pos (zero_lt_one) (nnq_pos X)), mul_comm,
    mul_lt_mul_iff_of_pos_left (nnq_pos X), ← one_add_one_eq_two, _root_.add_lt_add_iff_left]
  exact (nnq_mem_Ioc X).1

lemma nnqt_lt_nnq_coe : (nnqt : ℝ≥0∞) < nnq := by
  rw [← coe_ofNat, ← coe_one, ← coe_add, ← coe_mul, ← coe_div (by simp), coe_lt_coe]
  exact nnqt_lt_nnq

lemma nnqt_lt_two : nnqt < 2 := lt_of_lt_of_le nnqt_lt_nnq (nnq_mem_Ioc X).2

lemma nnqt_lt_two_coe : (nnqt : ℝ≥0∞) < 2 := by
  rw [← coe_ofNat, ← coe_one, ← coe_add, ← coe_mul, ← coe_div (by simp), coe_lt_coe]
  exact nnqt_lt_two

end

variable {X : Type*} {a : ℕ} {q : ℝ} {K : X → X → ℂ} {σ₁ σ₂ : X → ℤ} {F G : Set X}
  [MetricSpace X] [ProofData a q K σ₁ σ₂ F G] [TileStructure Q D κ S o]

noncomputable section

open Complex MeasureTheory Set

/-- Lemma 6.1.1. -/
lemma tile_disjointness {𝔄 : Set (𝔓 X)} (h𝔄 : IsAntichain (· ≤ ·) (𝔄 : Set (𝔓 X)))
     {p p' : 𝔓 X} (hp : p ∈ 𝔄) (hp' : p' ∈ 𝔄) (hE : ¬Disjoint (E p) (E p')) : p = p' := by
  wlog h𝔰 : 𝔰 p ≤ 𝔰 p'
  · have hE' : ¬Disjoint (E p') (E p) := by rwa [disjoint_comm]
    exact (this h𝔄 hp' hp hE' (not_le.mp h𝔰).le).symm
  obtain ⟨x, hx, hx'⟩ := not_disjoint_iff.mp hE
  obtain ⟨hx𝓓p, hxΩp, -⟩ := hx; obtain ⟨hx𝓓p', hxΩp', -⟩ := hx'
  have h𝓓 : 𝓘 p ≤ 𝓘 p' :=
    (or_iff_left (not_disjoint_iff.mpr ⟨x, hx𝓓p, hx𝓓p'⟩)).mp (le_or_disjoint h𝔰)
  have hΩ : Ω p' ≤ Ω p :=
    (or_iff_right (not_disjoint_iff.mpr ⟨Q x, hxΩp, hxΩp'⟩)).mp (relative_fundamental_dyadic h𝓓)
  exact h𝔄.eq hp hp' ⟨h𝓓, hΩ⟩

open ENNReal Metric NNReal Real

/-- Constant appearing in Lemma 6.1.2.
Has value `2 ^ (102 * a ^ 3)` in the blueprint. -/
noncomputable def C6_1_2 (a : ℕ) : ℕ := 2 ^ ((𝕔 + 2) * a ^ 3)

lemma C6_1_2_ne_zero (a : ℕ) : (C6_1_2 a : ℝ≥0∞) ≠ 0 := by rw [C6_1_2]; positivity

private lemma ineq_6_1_7 (x : X) {𝔄 : Set (𝔓 X)} (p : 𝔄) :
    (2 : ℝ≥0∞) ^ a ^ 3 / volume (ball x (D ^ 𝔰 p.1 / (D * 4))) ≤
    2 ^ (5 * a + (𝕔 + 1) * a ^ 3) / volume (ball x (8 * D ^ 𝔰 p.1)) := by
  calc
    _ = 2 ^ a ^ 3 / volume (ball x (1 / (D * 32) * (8 * D ^ 𝔰 p.1))) := by congr! 3; ring
    _ = 2 ^ a ^ 3 * 2 ^ (5 * a + 𝕔 * a ^ 3) / (2 ^ (5 * a + 𝕔 * a ^ 3) *
        volume (ball x (1 / (D * 32) * (8 * D ^ 𝔰 p.1)))) := by
      rw [mul_div_assoc, ← div_div, div_eq_mul_inv]
      conv_rhs => rw [← inv_inv (volume _), ← div_eq_mul_inv,
        ENNReal.div_div_cancel (by positivity) (by finiteness)]
    _ ≤ 2 ^ a ^ 3 * 2 ^ (5 * a + 𝕔 * a ^ 3) / volume (ball x (8 * D ^ 𝔰 p.1)) := by
      gcongr
      · have heq : 2 ^ (𝕔 * a ^ 2) * 2 ^ 5 * (1 / (D * 32) * (8 * (D : ℝ) ^ 𝔰 p.1)) =
            8 * D ^ 𝔰 p.1 := by
          have hD : (D : ℝ) = 2 ^ (𝕔 * a^2) := by simp
          rw [← hD]
          ring_nf
          rw [mul_inv_cancel₀ (realD_pos _).ne', one_mul]
        convert measure_ball_two_le_same_iterate (μ := volume) x
          (1 / (D * 32) * (8 * D ^ 𝔰 p.1)) (𝕔*a^2 + 5) using 2
        · conv_lhs => rw [← heq, ← pow_add]
        · rw [Nat.cast_pow, Nat.cast_ofNat, ENNReal.coe_pow, coe_ofNat]; ring
    _ = _ := by ring_nf

-- Composition of inequalities 6.1.6, 6.1.7, 6.1.8.
lemma norm_Ks_le' {x y : X} {𝔄 : Set (𝔓 X)} (p : 𝔄) (hxE : x ∈ E ↑p) (hy : Ks (𝔰 p.1) x y ≠ 0) :
    ‖Ks (𝔰 p.1) x y‖ₑ ≤ 2 ^ (6 * a + (𝕔 + 1) * a ^ 3) / volume (ball (𝔠 p.1) (8 * D ^ 𝔰 p.1)) := by
  have hDpow_pos : 0 < (D : ℝ) ^ 𝔰 p.1 := defaultD_pow_pos ..
  have h8Dpow_pos : 0 < 8 * (D : ℝ) ^ 𝔰 p.1 := mul_defaultD_pow_pos _ (by linarith) _
  have hdist_cp : dist x (𝔠 p) ≤ 4 * D ^ 𝔰 p.1 := (mem_ball.mp (Grid_subset_ball hxE.1)).le
  have h : ‖Ks (𝔰 p.1) x y‖ₑ ≤ 2 ^ a ^ 3 / volume (ball x (D ^ (𝔰 p.1 - 1) / 4)) := by
    apply kernel_bound.trans
    grw [C_K, ← Nat.cast_pow, NNReal.rpow_natCast, ENNReal.coe_pow, coe_ofNat, vol,
      (dist_mem_Icc_of_Ks_ne_zero hy).1]
  apply h.trans
  rw [zpow_sub₀ (by simp), zpow_one, div_div]
  apply (ineq_6_1_7 x p).trans
  have ha : 6 * a + (𝕔 + 1) * a ^ 3 = (5 * a + (𝕔 + 1) * a ^ 3) + a := by omega
  simp only [div_eq_mul_inv, ge_iff_le]
  rw [ha, pow_add _ (5 * a + (𝕔 + 1) * a ^ 3) a, mul_assoc]
  apply mul_le_mul_of_nonneg_left _ (zero_le _)
  suffices volume (ball (𝔠 p.1) (8 * D ^ 𝔰 p.1)) ≤ 2 ^ a * volume (ball x (8 * D ^ 𝔰 p.1)) by
    grw [← inv_inv (2 ^ a), ← ENNReal.mul_inv (.inl (by simp)) (.inl (by finiteness)),
      ENNReal.inv_le_inv, ← ENNReal.div_eq_inv_mul, ENNReal.div_le_of_le_mul' this]
  have h2 : dist x (𝔠 p) + 8 * D ^ 𝔰 p.1 ≤ 2 * (8 * D ^ 𝔰 p.1) :=
    calc
      _ ≤ (4 : ℝ) * D ^ 𝔰 p.1 + 8 * D ^ 𝔰 p.1 := (add_le_add_iff_right _).mpr hdist_cp
      _ ≤ _ := by linarith
  convert measure_ball_le_of_dist_le' (μ := volume) zero_lt_two h2
  simp [As]

/-- Lemma 6.1.2. -/
lemma maximal_bound_antichain {𝔄 : Set (𝔓 X)} (h𝔄 : IsAntichain (· ≤ ·) 𝔄)
    {f : X → ℂ} (hfm : Measurable f) (x : X) :
    ‖carlesonSum 𝔄 f x‖ₑ ≤ (C6_1_2 a) * MB volume 𝔄 𝔠 (fun 𝔭 ↦ 8*D ^ 𝔰 𝔭) f x := by
  classical
  by_cases hx : ∃ (p : 𝔄), carlesonOn p f x ≠ 0
  · obtain ⟨p, hpx⟩ := hx
    have hDpow_pos : 0 < (D : ℝ) ^ 𝔰 p.1 := defaultD_pow_pos ..
    have h8Dpow_pos : 0 < 8 * (D : ℝ) ^ 𝔰 p.1 := mul_defaultD_pow_pos _ (by linarith) _
    have hxE : x ∈ E ↑p := mem_of_indicator_ne_zero hpx
    have hne_p : ∀ b ∈ ({p | p ∈ 𝔄} : Finset (𝔓 X)), b ≠ ↑p → carlesonOn b f x = 0 := by
      intro p' hp' hpp'
      rw [Finset.mem_filter_univ] at hp'
      by_contra hp'x
      exact hpp' (tile_disjointness h𝔄 hp' p.2 <|
        not_disjoint_iff.mpr ⟨x, mem_of_indicator_ne_zero hp'x, hxE⟩)
    have hdist_cp : dist x (𝔠 p) ≤ 4*D ^ 𝔰 p.1 := le_of_lt (mem_ball.mp (Grid_subset_ball hxE.1))
    have hdist_y : ∀ {y : X} (hy : Ks (𝔰 p.1) x y ≠ 0),
        dist x y ∈ Icc ((D ^ ((𝔰 p.1) - 1) : ℝ) / 4) (D ^ (𝔰 p.1) / 2) := fun hy ↦
      dist_mem_Icc_of_Ks_ne_zero hy
    -- Ineq. 6.1.5.
    have hdist_cpy : ∀ (y : X), (Ks (𝔰 p.1) x y ≠ 0) → dist (𝔠 p) y < 8*D ^ 𝔰 p.1 := fun y hy ↦
      calc dist (𝔠 p) y
        ≤ dist (𝔠 p) x + dist x y := dist_triangle (𝔠 p.1) x y
      _ ≤ 4*D ^ 𝔰 p.1 + dist x y := by simp only [add_le_add_iff_right, dist_comm, hdist_cp]
      _ ≤ 4*D ^ 𝔰 p.1 + D ^ 𝔰 p.1 /2 := by
        simp only [add_le_add_iff_left, (mem_Icc.mpr (hdist_y hy)).2]
      _ < 8*D ^ 𝔰 p.1 := by
        rw [div_eq_inv_mul, ← add_mul]
        exact mul_lt_mul_of_pos_right (by norm_num) (defaultD_pow_pos ..)
    calc
    _ = ‖carlesonOn p f x‖ₑ := by
        have hp : ↑p ∈ ({p | p ∈ 𝔄} : Finset (𝔓 X)) := by
          simp only [Finset.mem_filter, Finset.mem_univ, Subtype.coe_prop, and_self]
        rw [carlesonSum, Finset.sum_eq_single_of_mem p.1 hp hne_p]
    _ ≤ ∫⁻ y, ‖exp (I * (Q x y - Q x x)) * Ks (𝔰 p.1) x y * f y‖ₑ := by
        rw [carlesonOn, indicator, if_pos hxE]
        refine le_trans (enorm_integral_le_lintegral_enorm _) (lintegral_mono fun z w h ↦ ?_)
        simp only [nnnorm_mul, coe_mul, some_eq_coe', zpow_neg, Ks, mul_assoc,
          enorm_eq_nnnorm] at h ⊢
        use w
    _ ≤ ∫⁻ y, ‖Ks (𝔰 p.1) x y * f y‖ₑ := by
      simp only [enorm_mul]
      exact lintegral_mono_fn fun y ↦ (by simp [← Complex.ofReal_sub])
    _ = ∫⁻ y in ball (𝔠 p) (8 * D ^ 𝔰 p.1), ‖Ks (𝔰 p.1) x y * f y‖ₑ := by
        rw [setLIntegral_eq_of_support_subset]
        intro y hy
        simp only [enorm_mul, Function.support_mul, mem_inter_iff, Function.mem_support, ne_eq,
          enorm_eq_zero] at hy
        rw [mem_ball, dist_comm]
        exact hdist_cpy y hy.1
    _ ≤ ∫⁻ y in ball (𝔠 p) (8 * D ^ 𝔰 p.1),
        2 ^ (6 * a + (𝕔 + 1) * a ^ 3) / volume (ball (𝔠 p.1) (8 * D ^ 𝔰 p.1)) * ‖f y‖ₑ := by
      refine lintegral_mono_fn fun y ↦ ?_
      rw [enorm_mul]; gcongr
      by_cases hy : Ks (𝔰 p.1) x y = 0
      · simp [hy]
      · exact norm_Ks_le' _ hxE hy -- Composition of ineq. 6.1.6, 6.1.7, 6.1.8
    _ = 2 ^ (5 * a + (𝕔 + 1) * a ^ 3 + a) *
        ⨍⁻ y in ball (𝔠 p.1) (8 * D ^ 𝔰 p.1), ‖f y‖ₑ ∂volume := by
      rw [lintegral_const_mul _ hfm.enorm, ENNReal.mul_comm_div, setLAverage_eq]
      congr 2; ring
    _ ≤ C6_1_2 a * (ball (𝔠 p.1) (8 * D ^ 𝔰 p.1)).indicator (x := x)
        (fun _ ↦ ⨍⁻ y in ball (𝔠 p.1) (8 * D ^ 𝔰 p.1), ‖f y‖ₑ ∂volume) := by
      simp only [indicator, mem_ball, mul_ite, mul_zero]
      rw [if_pos]
      · gcongr
        rw [C6_1_2, add_comm (5 * a), add_assoc]; norm_cast
        apply pow_le_pow_right₀ one_le_two
        ring_nf
        suffices 6 * a ≤ a ^ 3 by omega
        linarith [sixteen_times_le_cube (four_le_a X)]
      · exact lt_of_le_of_lt hdist_cp
          (mul_lt_mul_of_nonneg_of_pos (by linarith) (le_refl _) (by linarith) hDpow_pos)
    _ ≤ C6_1_2 a * MB volume 𝔄 𝔠 (8 * D ^ 𝔰 ·) f x := by
      rw [mul_le_mul_left (C6_1_2_ne_zero a) coe_ne_top, MB, maximalFunction,
        inv_one, ENNReal.rpow_one, le_iSup_iff]
      simp only [iSup_le_iff, ENNReal.rpow_one]
      exact (fun _ hc ↦ hc p.1 p.2)
  · simp only [ne_eq, Subtype.exists, exists_prop, not_exists, not_and, not_not] at hx
    have h0 : carlesonSum 𝔄 f x = 0 :=
      Finset.sum_eq_zero (fun p hp ↦ hx p ((Finset.mem_filter_univ _).mp hp))
    simp [h0]

/-- Constant appearing in Lemma 6.1.3.
Has value `2 ^ (103 * a ^ 3)` in the blueprint. -/
noncomputable def C6_1_3 (a : ℕ) (q : ℝ≥0) : ℝ≥0 := 2 ^ ((𝕔 + 3) * a ^ 3) * (q - 1)⁻¹

-- Namespace for auxiliaries used in the proof of Lemma 6.1.3.
namespace Lemma6_1_3

variable (𝔄 : Set (𝔓 X)) {f g : X → ℂ}

/-- The maximal function used in the proof of Lemma 6.1.3 -/
def 𝓜 := MB volume 𝔄 𝔠 (fun 𝔭 ↦ 8 * D ^ 𝔰 𝔭) (E := ℂ)

-- Define exponents used in the proof and collect some basic facts about them.
section

include a q K σ₁ σ₂ F G
variable (X)
--set_option linter.unusedSectionVars false
omit [TileStructure Q D κ S o]

/-- $\tilde{q}$ from definition 6.1.10, as a real number. -/
def qt := (nnqt : ℝ)

lemma inv_qt_eq : (qt X)⁻¹ = 2⁻¹ + 2⁻¹ * q⁻¹ := inv_nnqt_eq

/-- Exponent used for the application of Hölder's inequality in the proof of Lemma 6.1.3. -/
def p := (3 / 2 - (qt X)⁻¹)⁻¹

lemma inv_p_eq : (p X)⁻¹ = 3 / 2 - (qt X)⁻¹ := by simp only [p, inv_inv]

lemma inv_p_eq' : (p X)⁻¹ = 1 - 2⁻¹ * q⁻¹ := by simp only [inv_p_eq, inv_qt_eq]; ring

lemma p_pos : 0 < p X := by
  simp only [p, inv_qt_eq, inv_pos, sub_pos]; linarith [inv_q_mem_Ico X |>.2]

lemma one_lt_p : 1 < p X := inv_one (G := ℝ) ▸ inv_lt_inv₀ (p_pos X)
  zero_lt_one |>.mp (inv_p_eq' X ▸ by linarith [inv_q_mem_Ico X |>.1])

lemma p_lt_two : p X < 2 := inv_lt_inv₀ (by norm_num) (p_pos X)
  |>.mp (inv_p_eq' X ▸ by linarith [inv_q_mem_Ico X |>.2])

end

/-- The `p` maximal function used in the proof. -/
def 𝓜p (p : ℝ) := maximalFunction volume 𝔄 𝔠 (fun 𝔭 ↦ 8 * D ^ 𝔰 𝔭) p.toNNReal (E := ℂ)

/-- Maximal function bound needed in the proof -/
lemma eLpNorm_𝓜p_le (hf : MemLp f 2) :
    eLpNorm (𝓜p 𝔄 (p X) f) 2 ≤ C2_0_6 (defaultA a) (p X).toNNReal 2 * eLpNorm f 2 :=
  hasStrongType_maximalFunction 𝔄.to_countable
    (by simp [p_pos X]) (by simp [p_lt_two X]) f hf |>.2

/-- A maximal function bound via an application of H\"older's inequality -/
lemma eLpNorm_𝓜_le_eLpNorm_𝓜p_mul (hf : Measurable f) (hfF : ∀ x, ‖f x‖ ≤ F.indicator 1 x)
    {p p' : ℝ} (hpp : p.HolderConjugate p') :
    eLpNorm (𝓜 𝔄 f) 2 ≤ (dens₂ 𝔄) ^ (p'⁻¹) * eLpNorm (𝓜p 𝔄 p f) 2 := by
  have bf := bcs_of_measurable_of_le_indicator_f hf hfF
  have p_pos : 0 < p := hpp.left_pos
  have p'_pos : 0 < p' := hpp.right_pos
  have inv_p_pos : 0 < p⁻¹ := by positivity
  have inv_p'_pos : 0 < p'⁻¹ := by positivity
  have : ENNReal.ofReal p ≠ 0 := ofReal_ne_zero_iff.mpr p_pos
  have : ENNReal.ofReal p ≠ ⊤ := ofReal_ne_top
  have : ENNReal.ofReal p' ≠ 0 := ofReal_ne_zero_iff.mpr p'_pos
  have : ENNReal.ofReal p' ≠ ⊤ := ofReal_ne_top
  have hp_coe : p.toNNReal.toReal = p := Real.coe_toNNReal _ (by positivity)
  conv_lhs => rw [eq_indicator_one_mul_of_norm_le hfF]
  refine eLpNorm_le_mul_eLpNorm_of_ae_le_mul'' _
    (AEStronglyMeasurable.maximalFunction 𝔄.to_countable) (ae_of_all _ <| fun x ↦ ?_)
  simp only [enorm_eq_self, 𝓜, MB_def]
  apply iSup_le_iff.mpr <| fun 𝔭 ↦ iSup_le_iff.mpr <| fun h𝔭 ↦ ?_
  apply indicator_le <| fun x hx ↦ ?_
  rw [laverage_eq]
  conv_lhs => enter [1, 2, x]; rw [Pi.mul_apply, enorm_mul, mul_comm]
  set B := ball (𝔠 𝔭) (8 * ↑D ^ 𝔰 𝔭)
  set dB := volume.restrict B
  set mB := volume.restrict B univ
  have mB_pos : 0 < mB := by
    simp only [Measure.restrict_apply_univ B, mB]
    exact measure_ball_pos _ _ (pos_of_mem_ball hx)
  have mB_ne_top : mB ≠ ⊤ := by
    simpa [Measure.restrict_apply_univ B, mB] using measure_ball_ne_top
  have hmeas : AEMeasurable (fun x ↦ ‖(F.indicator 1 x : ℂ)‖ₑ) (volume.restrict B) :=
    aemeasurable_const.indicator measurableSet_F |>.enorm
  calc
    _ ≤  eLpNorm (fun x ↦ ‖f x‖ₑ) (ENNReal.ofReal p) dB *
          eLpNorm (fun x ↦ ‖(F.indicator 1 x : ℂ)‖ₑ) (ENNReal.ofReal p') dB / mB := by
      gcongr
      exact lintegral_mul_le_eLpNorm_mul_eLqNorm hpp.ennrealOfReal
        bf.enorm.aestronglyMeasurable.aemeasurable.restrict hmeas
    _ = (eLpNorm (fun x ↦ ‖(F.indicator 1 x : ℂ)‖ₑ) (ENNReal.ofReal p') dB / mB ^ (p'⁻¹))
        * (eLpNorm (fun x ↦ ‖f x‖ₑ) (ENNReal.ofReal p) dB / mB ^ (p⁻¹)) := by
      rw [mul_comm, div_eq_mul_inv]
      have : mB⁻¹ = (mB ^ (p⁻¹))⁻¹ * (mB ^ (p'⁻¹))⁻¹ := by
        rw [← ENNReal.mul_inv (Or.inl <| ne_of_gt <| ENNReal.rpow_pos mB_pos mB_ne_top)
          (Or.inr <| ne_of_gt <| ENNReal.rpow_pos mB_pos mB_ne_top), ← ENNReal.rpow_add _ _
          (ne_of_gt mB_pos) mB_ne_top, hpp.inv_add_inv_eq_one, ENNReal.rpow_one]
      rw [this, div_eq_mul_inv, div_eq_mul_inv]
      ring
    _ ≤ _ := by
      gcongr
      · rw [eLpNorm_eq_lintegral_rpow_enorm (by assumption) (by assumption), toReal_ofReal <|
          le_of_lt p'_pos, one_div, ← div_rpow_of_nonneg _ _ (le_of_lt inv_p'_pos), dens₂]
        gcongr
        refine le_trans ?_ <| le_iSup₂ 𝔭 h𝔭
        refine le_trans ?_ <| le_iSup _ (8 * (D : ℝ) ^ 𝔰 𝔭)
        refine le_trans (le_of_eq ?_) <| le_iSup _ (by gcongr; norm_num)
        simp_rw [enorm_enorm]
        congr
        · rw [← lintegral_indicator_one <| measurableSet_F.inter measurableSet_ball,
            inter_indicator_one]
          conv_rhs => enter [2, x]; rw [Pi.mul_apply, ← indicator_mul_right]
          rw [lintegral_indicator measurableSet_ball]
          refine lintegral_congr (fun x ↦ ?_)
          rw [Pi.one_apply, mul_one, enorm_indicator_eq_indicator_enorm, indicator, indicator]
          split_ifs <;> simp [p'_pos]
        · exact Measure.restrict_apply_univ B
      · rw [eLpNorm_eq_lintegral_rpow_enorm (by assumption) (by assumption),
          toReal_ofReal <| le_of_lt p_pos, 𝓜p, maximalFunction, one_div,
          ← div_rpow_of_nonneg _ _ (le_of_lt inv_p_pos), ← laverage_eq, hp_coe]
        gcongr
        refine le_trans (le_of_eq ?_) <| le_iSup₂ 𝔭 h𝔭
        simp_rw [enorm_enorm]
        rw [indicator_of_mem hx]

omit [TileStructure Q D κ S o] in
/-- Tedious check that the constants work out. -/
lemma const_check : C6_1_2 a * C2_0_6 (defaultA a) (p X).toNNReal 2 ≤ C6_1_3 a nnq := by
  have hp_coe : (p X).toNNReal.toReal = p X := Real.coe_toNNReal _ <| le_of_lt <| p_pos X
  have hp_pos := p_pos X
  have : (p X)⁻¹ ≤ 1 := by rw [inv_p_eq']; linarith only [inv_q_mem_Ico X |>.1]
  have hip1 : 1 < 2 * (p X).toNNReal⁻¹  := by
    apply NNReal.coe_lt_coe.mp
    rw [NNReal.coe_mul, NNReal.coe_inv, hp_coe, inv_p_eq']
    push_cast
    linarith [inv_q_mem_Ico X |>.2]
  have : 2 / (p X).toNNReal = (2 / p X).toNNReal := by
    rw [toNNReal_div' (by positivity), Real.toNNReal_ofNat]
  have hp_coe' : (2 * (p X).toNNReal⁻¹ - 1).toReal = 2 * (p X)⁻¹ - 1 := by
    simpa (discharger := positivity) using NNReal.coe_sub <| le_of_lt <| hip1
  have hq_coe : (nnq - 1).toReal = q - 1 := by
    rw [NNReal.coe_sub <| le_of_lt <| one_lt_nnq X, NNReal.coe_one, sub_left_inj]; rfl
  set iq := q⁻¹ with iq_eq
  have hqiq : q = iq⁻¹ := by rw [iq_eq, inv_inv]
  have : 0 < 1 - iq := by linarith [inv_q_mem_Ico X |>.2]
  have hpdiv' : 2 / (p X) / (2 / (p X).toNNReal - 1).toReal = (2 - iq) * (1 - iq)⁻¹ := by
    simp only [div_eq_mul_inv, hp_coe', inv_p_eq', ← iq_eq]
    field_simp [show 2 - iq - 1 = 1 - iq by ring]
  have : 2⁻¹ ≤ iq := inv_q_mem_Ico X |>.1
  have hiq1 : 2 ≤ (1 - iq)⁻¹ := by
    apply (le_inv_comm₀ (by positivity) (by positivity)).mp
    linarith only [inv_q_mem_Ico X |>.1]
  have : 1 < 2 - iq := by linarith only [inv_q_mem_Ico X |>.2]
  have : 0 < (q - 1)⁻¹ := inv_pos_of_pos <| by linarith only [q_mem_Ioc X |>.1]
  have haux : 1 ≤ (2 - iq) * (1 - iq)⁻¹ * 2 ^ (2 * a) := by
    conv_lhs => rw [← one_mul 1, ← mul_one (1 * 1)]
    gcongr
    · linarith [hiq1]
    · exact one_le_pow₀ (by norm_num)
  have hc_le : C2_0_6 (2 ^ a) (p X).toNNReal 2 ≤ 2 ^ (2 * a + 4) * (q - 1)⁻¹ := by
    rw [C2_0_6, CMB_eq_of_one_lt_q (by rw [div_eq_mul_inv]; assumption)]
    push_cast
    rw [hp_coe, hpdiv', ← pow_mul, mul_comm a 2]
    refine le_trans (rpow_le_self_of_one_le ?_ ?_) ?_
    · conv_lhs => rw [← one_mul 1]
      gcongr
      · norm_num
      · exact Real.one_le_rpow haux (by positivity)
    · assumption
    · rw [pow_add, pow_succ _ 3, mul_comm (2 ^ 3), ← mul_assoc, mul_comm _ 2]
      conv_rhs => rw [mul_assoc, mul_assoc]
      gcongr
      refine le_trans (rpow_le_self_of_one_le haux ?_) ?_
      · rw [inv_div 2 (p X)]; linarith only [p_lt_two X]
      · rw [mul_comm (2 ^ _)]
        gcongr ?_ * 2 ^ (2 * a)
        calc
          _ = (2 * q - 1) * (q - 1)⁻¹ := by field_simp [hqiq]
          _ ≤ _ := by gcongr; linarith only [q_mem_Ioc X |>.2]
  calc
    _ ≤ 2 ^ ((𝕔 + 2) * a ^ 3) * (2 ^ (2 * a + 4) * (q - 1)⁻¹) := by simp [C6_1_2, hc_le]
    _ ≤ 2 ^ ((𝕔 + 3) * a ^ 3) * (q - 1)⁻¹ := by
      rw [← mul_assoc, ← pow_add]
      gcongr
      · norm_num
      · ring_nf
        linarith [sixteen_times_le_cube (four_le_a X), four_le_a X]
    _ = _ := by simp [C6_1_3, hq_coe]

end Lemma6_1_3

open Lemma6_1_3 in
/-- Lemma 6.1.3 (inequality 6.1.11). -/
lemma dens2_antichain {𝔄 : Set (𝔓 X)} (h𝔄 : IsAntichain (· ≤ ·) 𝔄)
    {f : X → ℂ} (hfF : ∀ x, ‖f x‖ ≤ F.indicator 1 x) (hf : Measurable f)
    {g : X → ℂ} (hgG : ∀ x, ‖g x‖ ≤ G.indicator 1 x) (hg : Measurable g) :
    ‖∫ x, ((starRingEnd ℂ) (g x)) * carlesonSum 𝔄 f x‖ₑ ≤
      (C6_1_3 a nnq) * (dens₂ (𝔄 : Set (𝔓 X))) ^ ((nnqt : ℝ)⁻¹ - 2⁻¹) *
        eLpNorm f 2 * eLpNorm g 2 := by
  have bf := bcs_of_measurable_of_le_indicator_f hf hfF
  have bg := bcs_of_measurable_of_le_indicator_g hg hgG
  apply le_trans <| enorm_integral_le_lintegral_enorm _
  simp_rw [enorm_mul]
  let p' := ((qt X)⁻¹ - 2⁻¹)⁻¹
  have hp'_inv : p'⁻¹ = 2⁻¹ * q⁻¹ := by simp only [p', inv_inv, qt, inv_nnqt_eq]; simp
  have hpp : (p X).HolderConjugate p' := by
    refine Real.holderConjugate_iff.mpr ⟨one_lt_p X, ?_⟩
    rw [hp'_inv, inv_p_eq X, div_eq_mul_inv, inv_qt_eq]
    ring
  let C2_0_6' := C2_0_6 (defaultA a) (p X).toNNReal 2
  have := eLpNorm_𝓜_le_eLpNorm_𝓜p_mul 𝔄 hf hfF hpp
  have := eLpNorm_𝓜p_le 𝔄 <| bf.memLp 2
  calc
    _ ≤ eLpNorm g 2 * eLpNorm (carlesonSum 𝔄 f) 2 := by
      simpa [RCLike.enorm_conj, ← eLpNorm_enorm] using lintegral_mul_le_eLpNorm_mul_eLqNorm
        inferInstance bg.enorm.aestronglyMeasurable.aemeasurable
          bf.carlesonSum.enorm.aestronglyMeasurable.aemeasurable
    _ ≤ eLpNorm g 2 * (C6_1_2 a * eLpNorm (𝓜 𝔄 f) 2) := by
      gcongr
      exact eLpNorm_le_mul_eLpNorm_of_ae_le_mul'
        (ae_of_all _ <| fun x ↦ maximal_bound_antichain h𝔄 hf x) 2
    _ ≤ eLpNorm g 2 * (C6_1_2 a * ((dens₂ 𝔄) ^ (p'⁻¹) * eLpNorm (𝓜p 𝔄 (p X) f) 2)) := by gcongr
    _ ≤ eLpNorm g 2 * (C6_1_2 a * ((dens₂ 𝔄) ^ (p'⁻¹) * (C2_0_6' * eLpNorm f 2))) := by gcongr
    _ = (C6_1_2 a * C2_0_6') * (dens₂ 𝔄) ^ (p'⁻¹) * eLpNorm f 2 * eLpNorm g 2 := by ring
    _ ≤ _ := by
      gcongr ?_ * ?_ * eLpNorm f 2 * eLpNorm g 2
      · exact_mod_cast const_check
      · rw [hp'_inv, inv_nnqt_eq]; simp


==> anc/Carleson/Antichain/TileCorrelation.lean <==
import Carleson.Calculations
import Carleson.HolderVanDerCorput
import Carleson.Operators
import Carleson.ToMathlib.MeasureTheory.Integral.Bochner.ContinuousLinearMap

/-!
# 6.2. Proof of the Tile Correlation Lemma

This file contains the proofs of lemmas 6.2.1, 6.2.2, 6.2.3 and 6.1.5 from the blueprint.

## Main definitions
- `Tile.correlation` : the function `φ` defined in Lemma 6.2.1.

## Main results
- `Tile.mem_ball_of_correlation_ne_zero` and `Tile.correlation_kernel_bound`: Lemma 6.2.1.
- `Tile.range_support`: Lemma 6.2.2.
- `Tile.uncertainty` : Lemma 6.2.3.
- `Tile.correlation_le` and `Tile.correlation_zero_of_ne_subset`: Lemma 6.1.5.
-/

macro_rules | `(tactic |gcongr_discharger) => `(tactic | with_reducible assumption)

noncomputable section

open scoped ComplexConjugate ENNReal NNReal ShortVariables

open Complex Function MeasureTheory Measure Metric Set

namespace Tile

variable {X : Type*} {a : ℕ} {q : ℝ} {K : X → X → ℂ} {σ₁ σ₂ : X → ℤ} {F G : Set X} [MetricSpace X]
  [ProofData a q K σ₁ σ₂ F G]

/-- Def 6.2.1 (from Lemma 6.2.1), denoted by `φ(y)` in the blueprint. -/
def correlation (s₁ s₂ : ℤ) (x₁ x₂ y : X) : ℂ := conj (Ks s₁ x₁ y) * Ks s₂ x₂ y

@[fun_prop]
lemma measurable_correlation : Measurable (correlation (X := X)) := by fun_prop

/-- First part of Lemma 6.2.1 (eq. 6.2.2). -/
lemma mem_ball_of_correlation_ne_zero {s₁ s₂ : ℤ} {x₁ x₂ y : X}
    (hy : correlation s₁ s₂ x₁ x₂ y ≠ 0) : y ∈ ball x₁ (D ^ s₁) := by
  have hKs : Ks s₁ x₁ y ≠ 0 := by
    simp only [correlation, ne_eq, mul_eq_zero, map_eq_zero, not_or] at hy
    exact hy.1
  rw [mem_ball, dist_comm]
  exact (dist_mem_Icc_of_Ks_ne_zero hKs).2.trans_lt (half_lt_self_iff.mpr (defaultD_pow_pos a s₁))

/-- The constant from lemma 6.2.1.
Has value `2 ^ (231 * a ^ 3)` in the blueprint. -/
def C6_2_1 (a : ℕ) : ℝ≥0 := 2 ^ ((2 * 𝕔 + 6 + 𝕔 / 4) * a ^ 3)

private lemma aux_6_2_3 (s₁ s₂ : ℤ) (x₁ x₂ y y' : X) :
    ‖Ks s₂ x₂ y‖ₑ * ‖Ks s₁ x₁ y - Ks s₁ x₁ y'‖ₑ ≤ C2_1_3 a / volume (ball x₂ (D ^ s₂)) *
    (D2_1_3 a / volume (ball x₁ (D ^ s₁)) * (edist y y' ^ τ / (D ^ s₁) ^ τ)) := by
  apply mul_le_mul' enorm_Ks_le
  convert enorm_Ks_sub_Ks_le
  rw [← ENNReal.div_rpow_of_nonneg _ _ (τ_nonneg X), defaultτ]

/-- Ineq. (6.2.5) ≤ (6.2.9) from the proof of Lemma 6.2.1. -/
private lemma e625 {s₁ s₂ : ℤ} {x₁ x₂ y y' : X} (hy' : y ≠ y') (hs : s₁ ≤ s₂) :
    (2 * D ^ s₁) ^ τ *
    (‖correlation s₁ s₂ x₁ x₂ y - correlation s₁ s₂ x₁ x₂ y'‖ₑ / edist y y' ^ τ) ≤
    2 ^ ((2 * 𝕔 + 5 + 𝕔 / 4) * a ^ 3) /
    (volume (ball x₁ (D ^ s₁)) * volume (ball x₂ (D ^ s₂))) := by
  rw [mul_comm]
  refine ENNReal.mul_le_of_le_div ?_
  rw [ENNReal.div_le_iff_le_mul (.inl _) (.inl _)]; rotate_left
  · rw [← ENNReal.inv_ne_top, ← ENNReal.rpow_neg]
    exact ENNReal.rpow_ne_top_of_nonneg' (edist_pos.mpr hy') (edist_ne_top y y')
  · exact ENNReal.rpow_ne_top_of_nonneg (τ_nonneg X) (edist_ne_top y y')
  calc
    _ = ‖conj (Ks s₁ x₁ y) * Ks s₂ x₂ y - conj (Ks s₁ x₁ y') * Ks s₂ x₂ y +
        (conj (Ks s₁ x₁ y') * Ks s₂ x₂ y - conj (Ks s₁ x₁ y') * Ks s₂ x₂ y')‖ₑ := by
      simp only [correlation, sub_add_sub_cancel]
    _ ≤ ‖conj (Ks s₁ x₁ y) * Ks s₂ x₂ y - conj (Ks s₁ x₁ y') * Ks s₂ x₂ y‖ₑ +
        ‖conj (Ks s₁ x₁ y') * Ks s₂ x₂ y - conj (Ks s₁ x₁ y') * Ks s₂ x₂ y'‖ₑ := enorm_add_le _ _
    _ = ‖Ks s₁ x₁ y - Ks s₁ x₁ y'‖ₑ * ‖Ks s₂ x₂ y‖ₑ +
        ‖Ks s₁ x₁ y'‖ₑ * ‖Ks s₂ x₂ y - Ks s₂ x₂ y'‖ₑ := by
      simp only [← sub_mul, ← mul_sub, enorm_mul, RCLike.enorm_conj, ← map_sub]
    _ ≤ 2 ^ ((2 * 𝕔 + 4 + 𝕔 / 4) * a ^ 3) / (volume (ball x₁ (D ^ s₁)) *
        volume (ball x₂ (D ^ s₂))) *
        (edist y y' ^ τ / (D ^ s₁) ^ τ + edist y y' ^ τ / (D ^ s₂) ^ τ) := by
      have h2 : (2 : ℝ≥0∞) ^ ((2 * 𝕔 + 4 + 𝕔 / 4) * a ^ 3) = C2_1_3 a * D2_1_3 a := by
        simp only [C2_1_3, D2_1_3]
        norm_cast
        ring
      rw [mul_comm, mul_add, h2, mul_comm (volume _)]
      rw [ENNReal.mul_div_mul_comm (.inr measure_ball_ne_top) (.inl measure_ball_ne_top), mul_assoc]
      apply add_le_add (aux_6_2_3 s₁ s₂ x₁ x₂ y y')
      rw [← neg_sub, enorm_neg]
      convert aux_6_2_3 s₂ s₁ x₂ x₁ y' y using 1
      simp only [← mul_assoc,
        ← ENNReal.mul_div_mul_comm (.inr measure_ball_ne_top) (.inl measure_ball_ne_top)]
      rw [mul_comm (volume _), edist_comm]
    _ ≤ 2 ^ ((2 * 𝕔 + 4 + 𝕔 / 4) * a ^ 3) / (volume (ball x₁ (D ^ s₁)) *
        volume (ball x₂ (D ^ s₂))) * (2 * (edist y y' ^ τ / (D ^ s₁) ^ τ)) := by
      simp only [two_mul, defaultA, defaultD, Nat.cast_pow, Nat.cast_ofNat, defaultτ]
      gcongr
      exact_mod_cast one_le_realD _
    _ = 2 ^ ((2 * 𝕔 + 4 + 𝕔 / 4) * a ^ 3) * 2 / (volume (ball x₁ (D ^ s₁)) *
        volume (ball x₂ (D ^ s₂))) * (edist y y' ^ τ / (D ^ s₁) ^ τ) := by
      rw [← mul_assoc, mul_comm _ 2]
      congr 1
      rw [← mul_div_assoc, mul_comm]
    _ ≤ 2 ^ ((2 * 𝕔 + 5 + 𝕔 / 4) * a ^ 3) / (volume (ball x₁ (D ^ s₁)) *
        volume (ball x₂ (D ^ s₂))) * (edist y y' ^ τ / (2 * D ^ s₁) ^ τ) := by
      rw [ENNReal.mul_rpow_of_nonneg _ _ (τ_nonneg X)]
      nth_rw 4 [← neg_neg τ]; rw [ENNReal.rpow_neg, ← ENNReal.div_eq_inv_mul, ← ENNReal.div_mul]
      rotate_left
      · right; rw [← ENNReal.inv_ne_top, ENNReal.rpow_neg, inv_inv]
        exact ENNReal.rpow_ne_top_of_nonneg' zero_lt_two ENNReal.ofNat_ne_top
      · exact .inr (ENNReal.rpow_ne_top_of_nonneg' zero_lt_two ENNReal.ofNat_ne_top)
      rw [← mul_assoc, ← mul_rotate, ← mul_div_assoc (2 ^ (-τ))]; gcongr ?_ / _ * _
      rw [show (2 : ℝ≥0∞) ^ (-τ) * 2 ^ ((2 * 𝕔 + 5 + 𝕔 / 4) * a ^ 3) =
        2 ^ ((2 * 𝕔 + 4 + 𝕔 / 4) * a ^ 3) * (2 ^ (a ^ 3) * 2 ^ (-τ)) by ring]; gcongr
      nth_rw 1 [← ENNReal.rpow_one 2, ← ENNReal.rpow_natCast,
        ← ENNReal.rpow_add _ _ two_ne_zero ENNReal.ofNat_ne_top]
      refine ENNReal.rpow_le_rpow_of_exponent_le one_le_two ?_
      rw [← sub_eq_add_neg, le_sub_iff_add_le']
      calc
        _ ≤ (1 : ℝ) + 1 := by gcongr; exact τ_le_one (X := X)
        _ ≤ a := by norm_cast; linarith only [four_le_a X]
        _ ≤ _ := mod_cast Nat.le_self_pow three_ne_zero _
    _ = _ := by rw [← ENNReal.mul_comm_div]

/-- Second part of Lemma 6.2.1 (eq. 6.2.3). -/
lemma correlation_kernel_bound {s₁ s₂ : ℤ} {x₁ x₂ : X} (hs : s₁ ≤ s₂) :
    iHolENorm (correlation s₁ s₂ x₁ x₂) x₁ (2 * D ^ s₁) ≤
    C6_2_1 a / (volume (ball x₁ (D ^ s₁)) * volume (ball x₂ (D ^ s₂))) := by
  -- 6.2.4
  have hφ' (y : X) : ‖correlation s₁ s₂ x₁ x₂ y‖ₑ ≤
      (C2_1_3 a) ^ 2 / (volume (ball x₁ (D ^ s₁)) * volume (ball x₂ (D ^ s₂))):= by
    simp only [correlation, enorm_mul, RCLike.enorm_conj, pow_two,
      ENNReal.mul_div_mul_comm (.inr measure_ball_ne_top) (.inl measure_ball_ne_top)]
    exact mul_le_mul' enorm_Ks_le enorm_Ks_le
  -- Bound 6.2.6 + 6.2.7
  calc
    _ ≤ C2_1_3 a ^ 2 / (volume (ball x₁ (D ^ s₁)) * volume (ball x₂ (D ^ s₂))) +
        2 ^ ((2 * 𝕔 + 5 + 𝕔 / 4) * a ^ 3) /
        (volume (ball x₁ (D ^ s₁)) * volume (ball x₂ (D ^ s₂))) := by
      apply add_le_add (iSup₂_le fun x _ ↦ hφ' x)
      simp only [ENNReal.mul_iSup, iSup_le_iff]
      intro z hz z' hz' hzz'
      convert e625 hzz' hs
      rw [ENNReal.ofReal_mul zero_le_two, ENNReal.ofReal_ofNat, ← Real.rpow_intCast,
        ← ENNReal.ofReal_rpow_of_pos (realD_pos _), ENNReal.ofReal_natCast,
        ENNReal.rpow_intCast]
    _ ≤ _ := by
      rw [← ENNReal.add_div]
      refine ENNReal.div_le_div_right ?_ _
      rw [C2_1_3, C6_2_1]
      norm_cast
      rw [← pow_mul]
      apply add_le_pow_two ?_ le_rfl ?_
      · ring_nf
        omega
      · ring_nf
        suffices 1 ≤ a ^ 3 by omega
        exact one_le_pow₀ (by linarith [four_le_a X])

variable [TileStructure Q D κ S o]

/-- Lemma 6.2.2. -/
lemma range_support {p : 𝔓 X} {g : X → ℂ} {y : X} (hpy : adjointCarleson p g y ≠ 0) :
    y ∈ ball (𝔠 p) (5 * D ^ 𝔰 p) := by
  simp only [adjointCarleson] at hpy
  obtain ⟨x, hxE, hx0⟩ := exists_ne_zero_of_setIntegral_ne_zero hpy
  have hxp : dist x (𝔠 p) < 4 * D ^ 𝔰 p := -- 6.2.13
    Grid_subset_ball (mem_of_subset_of_mem (fun _ ha ↦ ha.1) hxE)
  have hyx : dist y x ≤ 1 / 2 * D ^ 𝔰 p := by -- 6.2.14
    have hK : Ks (𝔰 p) x y ≠ 0 := by
      by_contra h0
      simp [h0] at hx0
    rw [dist_comm]
    convert (dist_mem_Icc_of_Ks_ne_zero hK).2 using 1
    ring
  have hpos := defaultD_pow_pos a (𝔰 p)
  have hle : (9 : ℝ) / 2 < 5 := by norm_num
  calc
    _ ≤ dist y x + dist x (𝔠 p) := dist_triangle ..
    _ ≤ 1 / 2 * D ^ 𝔰 p + 4 * D ^ 𝔰 p := add_le_add hyx hxp.le
    _ < _ := by ring_nf; gcongr -- uses hpos, hle.

/-- The constant from lemma 6.2.3. -/
def C6_2_3 (a : ℕ) : ℝ≥0 := 2 ^ (8 * a)

private lemma ineq_6_2_16 {p : 𝔓 X} {x : X} (hx : x ∈ E p) : dist_(p) (Q x) (𝒬 p) < 1 :=
  subset_cball hx.2.1

/-- Lemma 6.2.3 (dist version). -/
lemma uncertainty' (ha : 1 ≤ a) {p₁ p₂ : 𝔓 X} (hle : 𝔰 p₁ ≤ 𝔰 p₂)
    (hinter : (ball (𝔠 p₁) (5 * D ^ 𝔰 p₁) ∩ ball (𝔠 p₂) (5 * D ^ 𝔰 p₂)).Nonempty) {x₁ x₂ : X}
    (hx₁ : x₁ ∈ E p₁) (hx₂ : x₂ ∈ E p₂) :
    1 + dist_(p₁) (𝒬 p₁) (𝒬 p₂) ≤ C6_2_3 a * (1 + dist_{x₁, D ^ 𝔰 p₁} (Q x₁) (Q x₂)) := by
  -- Inequalities 6.2.16.
  have hp₁ : dist_(p₁) (𝒬 p₁) (Q x₁) < 1 := by rw [dist_comm]; exact ineq_6_2_16 hx₁
  have hp₂ := ineq_6_2_16 hx₂
  --Needed for ineq. 6.2.17
  have hss : ↑(𝓘 p₁) ⊆ ball (𝔠 p₂) (14 * D^𝔰 p₂) := by
    have h1D : 1 ≤ (D : ℝ) := one_le_realD a
    have hdist : dist (𝔠 p₁) (𝔠 p₂) < 10 * D ^ 𝔰 p₂ := by
      have h5 : 10 * (D : ℝ) ^ 𝔰 p₂ = 5 * D ^ 𝔰 p₂ + 5 * D ^ 𝔰 p₂ := by ring
      obtain ⟨y, hy₁, hy₂⟩ := hinter
      rw [mem_ball, dist_comm] at hy₁
      apply (dist_triangle ..).trans_lt
      apply (add_lt_add hy₁ hy₂).trans_le
      rw [h5]
      gcongr -- uses h1D
    refine Grid_subset_ball.trans fun x hx ↦ ?_
    rw [mem_ball] at hx ⊢
    calc
      _ ≤ dist x (𝔠 p₁) + dist (𝔠 p₁) (𝔠 p₂) := dist_triangle ..
      _ < 4 * D ^ 𝔰 p₁ + 10 * D ^ 𝔰 p₂ := add_lt_add hx hdist
      _ ≤ 4 * D ^ 𝔰 p₂ + 10 * D ^ 𝔰 p₂ := by gcongr -- uses h1D, hle
      _ = _ := by ring
  -- Inequality 6.2.17.
  have hp₁p₂ : dist_(p₁) (Q x₂) (𝒬 p₂) ≤ 2 ^ (6 * a) := by
    calc
      _ ≤ 2 ^ (6 * a) * dist_(p₂) (Q x₂) (𝒬 p₂) := by
        set r := (D : ℝ) ^ 𝔰 p₂ / 4 with hr_def
        have hr : 0 < (D : ℝ) ^ 𝔰 p₂ / 4 := by
          rw [div_pos_iff_of_pos_right (by positivity)]
          exact defaultD_pow_pos a (𝔰 p₂)
        have haux : dist_{𝔠 p₂, 2 ^ 6 * r} (Q x₂) (𝒬 p₂) ≤
          2 ^ (6 * a) * dist_{𝔠 p₂, r} (Q x₂) (𝒬 p₂) := by
          have h6a : (2 : ℝ) ^ (6 * a) = defaultA a ^ 6 := by simp; ring
          convert cdist_le_iterate hr (Q x₂) (𝒬 p₂) 6
        exact (cdist_mono (ball_subset_Grid.trans
          (hss.trans (ball_subset_ball (by linarith))))).trans haux
      _ ≤ _ := by
        nth_rw 2 [← mul_one (2 ^ _)]
        exact mul_le_mul_of_nonneg_left hp₂.le (by positivity)
  -- Auxiliary ineq. for 6.2.18
  have haux : dist_(p₁) (𝒬 p₁) (𝒬 p₂) ≤ 1 + 2 ^ (6 * a) + dist_(p₁) (Q x₁) (Q x₂) :=
    calc
      _ ≤ dist_(p₁) (𝒬 p₁) (Q x₁) + dist_(p₁) (Q x₁) (Q x₂) + dist_(p₁) (Q x₂) (𝒬 p₂) :=
        dist_triangle4 ..
      _ ≤ 1 + dist_(p₁) (Q x₁) (Q x₂) + 2 ^ (6 * a) := add_le_add_three hp₁.le le_rfl hp₁p₂
      _ = _ := by ring
  calc
    -- 6.2.18
    _ ≤ 2 + 2 ^ (6 * a) + dist_(p₁) (Q x₁) (Q x₂) := by
      have h2 : (2 + 2 ^ (6 * a) : ℝ) = 1 + (1 + 2 ^ (6 * a)) := by ring
      rw [h2, add_assoc]
      exact add_le_add le_rfl haux
    -- 6.2.21
    _ ≤ 2 + 2 ^ (6 * a) + dist_{x₁, 8 * D ^ 𝔰 p₁} (Q x₁) (Q x₂) := by
      apply add_le_add le_rfl
      -- 6.2.19
      have h1 : dist (𝔠 p₁) x₁ < 4 * D ^ 𝔰 p₁ := by rw [dist_comm]; exact Grid_subset_ball hx₁.1
      -- 6.2.20
      have hI : ↑(𝓘 p₁) ⊆ ball x₁ (8 * D ^ 𝔰 p₁) := by
        refine Grid_subset_ball.trans fun x hx ↦ ?_
        calc
          _ ≤ dist x (𝔠 p₁) + dist (𝔠 p₁) x₁ := dist_triangle _ _ _
          _ < 4 * D ^ 𝔰 p₁ + 4 * D ^ 𝔰 p₁ := add_lt_add hx h1
          _ = _ := by ring
      exact cdist_mono (subset_trans ball_subset_Grid hI)
    -- 6.2.22
    _ ≤ 2 + 2 ^ (6 * a) + 2 ^ (3 * a) * dist_{x₁, D ^ 𝔰 p₁} (Q x₁) (Q x₂) := by
      gcongr
      have hr : 0 < (D : ℝ) ^ 𝔰 p₁ := defaultD_pow_pos a (𝔰 p₁)
      have h8 : (8 : ℝ) = 2 ^ 3 := by norm_num
      have h3a : (2 : ℝ) ^ (3 * a) = defaultA a ^ 3 := by simp; ring
      convert cdist_le_iterate hr (Q x₁) (Q x₂) 3 -- uses h8, h3a
    -- 6.2.15
    _ ≤ _ := by
      have hpow : (2 : ℝ) + 2 ^ (6 * a) ≤ 2 ^ (a * 8) :=
        calc
          _ ≤ (2 : ℝ) ^ (6 * a) + 2 ^ (6 * a) := by
            apply add_le_add_right
            norm_cast
            nth_rw 1 [← pow_one 2]
            exact Nat.pow_le_pow_right zero_lt_two (by omega)
          _ = 2 * (2 : ℝ) ^ (6 * a) := by ring
          _ ≤ _ := by
            nth_rw 1 [← pow_one 2, ← pow_add]
            norm_cast
            exact Nat.pow_le_pow_right zero_lt_two (by omega)
      have h38 : 3 ≤ 8 := by omega
      have h12 : (1 : ℝ) ≤ 2 := by norm_num
      rw [C6_2_3]
      conv_rhs => ring_nf
      push_cast
      rw [mul_comm 3]
      gcongr

/-- Lemma 6.2.3 (edist version). -/
lemma uncertainty (ha : 1 ≤ a) {p₁ p₂ : 𝔓 X} (hle : 𝔰 p₁ ≤ 𝔰 p₂)
    (hinter : (ball (𝔠 p₁) (5 * D ^ 𝔰 p₁) ∩ ball (𝔠 p₂) (5 * D ^ 𝔰 p₂)).Nonempty) {x₁ x₂ : X}
    (hx₁ : x₁ ∈ E p₁) (hx₂ : x₂ ∈ E p₂) :
    1 + edist_(p₁) (𝒬 p₁) (𝒬 p₂) ≤ C6_2_3 a * (1 + edist_{x₁, D ^ 𝔰 p₁} (Q x₁) (Q x₂)) := by
  have hC : C6_2_3 a = ENNReal.ofReal (C6_2_3 a) := by rw [ENNReal.ofReal_coe_nnreal]
  simp only [edist_dist, ← ENNReal.ofReal_one, hC, ← ENNReal.ofReal_add zero_le_one dist_nonneg,
    ← ENNReal.ofReal_mul NNReal.zero_le_coe]
  exact ENNReal.ofReal_le_ofReal (uncertainty' ha hle hinter hx₁ hx₂)

section lemma_6_1_5

/-- The constant from lemma 6.1.5.
Has value `2 ^ (232 * a ^ 3)` in the blueprint. -/
def C6_1_5 (a : ℕ) : ℝ≥0 := 2 ^ ((2 * 𝕔 + 7 + 𝕔 / 4) * a ^ 3)

lemma C6_1_5_bound (ha : 4 ≤ a) :
    2 ^ ((2 * 𝕔 + 6 + 𝕔 / 4) * a ^ 3 + 1) * 2 ^ (11 * a) ≤ C6_1_5 a := by
  have h142 : a ^ 3 = a ^ 2 * a := rfl
  rw [C6_1_5, ← pow_add]
  exact pow_le_pow le_rfl one_le_two (by nlinarith)

open GridStructure

lemma complex_exp_lintegral {p : 𝔓 X} {g : X → ℂ} (y : X) :
    conj (∫ y1 in E p, conj (Ks (𝔰 p) y1 y) * exp (I * (Q y1 y1 - Q y1 y)) * g y1) =
    ∫ y1 in E p, Ks (𝔰 p) y1 y * exp (I * (-Q y1 y1 + Q y1 y)) * conj (g y1) := by
  simp only [← integral_conj, map_mul, RingHomCompTriple.comp_apply, RingHom.id_apply]
  congr; ext x; rw [← exp_conj]; congr
  simp only [map_mul, conj_I, map_sub, conj_ofReal]
  ring

/-- Definition (6.2.27). -/
def I12 (p p' : 𝔓 X) (g : X → ℂ) (x1 x2 : X) : ℝ≥0∞ :=
  ‖(∫ y, exp (I * (-Q x1 y + Q x2 y)) * correlation (𝔰 p') (𝔰 p) x1 x2 y) * g x1 * g x2‖ₑ

/-- Inequality (6.2.28). -/
lemma I12_le' {p p' : 𝔓 X} (hle : 𝔰 p' ≤ 𝔰 p) {g : X → ℂ} (x1 : E p') (x2 : E p) :
    I12 p p' g x1 x2 ≤
    2 ^ ((2 * 𝕔 + 6 + 𝕔 / 4) * a ^ 3 + 8 * a) *
      ((1 + edist_{x1.1, D ^ 𝔰 p'} (Q x1) (Q x2)) ^ (-(2 * a ^ 2 + a ^ 3 : ℝ)⁻¹)) /
    volume (ball x2.1 (D ^ 𝔰 p)) * ‖g x1‖ₑ * ‖g x2‖ₑ := by
  have hD' : 0 < (D : ℝ) ^ 𝔰 p' := defaultD_pow_pos a (𝔰 p')
  have hsupp : support (correlation (𝔰 p') (𝔰 p) x1.1 x2) ⊆ ball x1 (D ^ 𝔰 p') :=
    fun _ hx ↦ mem_ball_of_correlation_ne_zero hx
  -- For compatibility with holder_van_der_corput
  have heq : 2 ^ ((2 * 𝕔 + 6 + 𝕔 / 4) * a ^ 3 + 8 * a) *
      (1 + edist_{x1.1, D ^ 𝔰 p'} (Q x1) (Q x2)) ^ (-(2 * a ^ 2 + a ^ 3 : ℝ)⁻¹) /
      volume (ball x2.1 (D ^ 𝔰 p)) =
      (2 ^ ((2 * 𝕔 + 6 + 𝕔 / 4) * a ^ 3 + 8 * a)) / volume (ball x2.1 (D ^ 𝔰 p)) *
      (1 + edist_{x1.1, D ^ 𝔰 p'} (Q x1) (Q x2)) ^ (-(2 * a ^ 2 + a ^ 3 : ℝ)⁻¹) := by
    rw [ENNReal.mul_comm_div, mul_comm, mul_comm _ (2 ^ _), mul_div_assoc]
  simp only [I12, enorm_mul]
  gcongr
  simp_rw [← sub_eq_neg_add]
  apply (holder_van_der_corput hsupp).trans
  rw [heq, edist_comm]
  gcongr
  · have hbdd := correlation_kernel_bound (a := a) (X := X) hle (x₁ := x1) (x₂ := x2)
    have hle : C2_0_5 a * volume (ball x1.1 (D ^ 𝔰 p')) *
        iHolENorm (a := a) (correlation (𝔰 p') (𝔰 p) x1.1 x2.1) x1 (2 * D ^ 𝔰 p') ≤
        C2_0_5 a * volume (ball x1.1 (D ^ 𝔰 p')) *
        (C6_2_1 a / (volume (ball x1.1 (D ^ 𝔰 p')) * volume (ball x2.1 (D ^ 𝔰 p)))) := by
      gcongr
    -- Note: simp, ring_nf, field_simp did not help.
    have heq : C2_0_5 a * volume (ball x1.1 (D ^ 𝔰 p')) *
      (C6_2_1 a / (volume (ball x1.1 (D ^ 𝔰 p')) * volume (ball x2.1 (D ^ 𝔰 p)))) =
      C2_0_5 a * (C6_2_1 a / volume (ball x2.1 (D ^ 𝔰 p))) := by
      simp only [mul_assoc]
      congr 1
      rw [ENNReal.div_eq_inv_mul, ENNReal.mul_inv (.inr measure_ball_ne_top)
        (.inl measure_ball_ne_top), ← mul_assoc, ← mul_assoc, ENNReal.mul_inv_cancel
        (measure_ball_pos volume _ hD').ne' measure_ball_ne_top, one_mul, ENNReal.div_eq_inv_mul]
    apply hle.trans
    rw [heq, mul_div]
    apply ENNReal.div_le_div _ le_rfl
    simp only [C2_0_5, C6_2_1, ENNReal.coe_pow, ENNReal.coe_ofNat]
    rw [pow_add, mul_comm]
    norm_cast
    gcongr
    · exact one_le_two
    · omega

private lemma exp_ineq (ha : 4 ≤ a) : 0 < (8 * a : ℕ) * -(2 * a ^ 2 + a ^ 3 : ℝ)⁻¹ + 1 := by
  have hpos : 0 < (a : ℝ) ^ 2 * 2 + a ^ 3 := by positivity
  ring_nf
  rw [Nat.cast_mul, Nat.cast_ofNat, sub_pos, ← div_eq_mul_inv, div_lt_one hpos]
  norm_cast
  nlinarith

/-- Inequality (6.2.29). -/
lemma I12_le (ha : 4 ≤ a) {p p' : 𝔓 X} (hle : 𝔰 p' ≤ 𝔰 p) {g : X → ℂ}
    (hinter : (ball (𝔠 p') (5 * D ^ 𝔰 p') ∩ ball (𝔠 p) (5 * D ^ 𝔰 p)).Nonempty)
    (x1 : E p') (x2 : E p) :
    I12 p p' g x1 x2 ≤
    (2 ^ ((2 * 𝕔 + 6 + 𝕔 / 4) * a ^ 3 + 8 * a + 1) *
      ((1 + edist_(p') (𝒬 p') (𝒬 p)) ^ (-(2 * a ^ 2 + a ^ 3 : ℝ)⁻¹))) /
    volume (ball x2.1 (D ^ 𝔰 p)) * ‖g x1‖ₑ * ‖g x2‖ₑ := by
  apply (I12_le' hle x1 x2).trans
  gcongr ?_ * _ * _
  rw [pow_add 2 _ 1, pow_one, mul_comm _ 2, mul_assoc, mul_comm 2 (_ * _), mul_assoc]
  gcongr
  -- Now we need to use Lemma 6.2.3 to conclude this inequality.
  have h623 := uncertainty (by omega) hle hinter x1.2 x2.2
  rw [C6_2_3, ENNReal.coe_pow, ENNReal.coe_ofNat] at h623
  have hneg : -(2 * a ^ 2 + a ^ 3 : ℝ)⁻¹ < 0 :=
    neg_neg_iff_pos.mpr (inv_pos.mpr (by norm_cast; nlinarith))
  rw [← ENNReal.rpow_le_rpow_iff_of_neg hneg] at h623
  have h0 : ((2 : ℝ≥0∞) ^ (8 * a)) ^ (-(2 * a ^ 2 + a ^ 3 : ℝ)⁻¹) ≠ 0 := by simp
  have h210 : (2 : ℝ≥0∞) ^ (1 : ℝ) ≠ 0 := by rw [ENNReal.rpow_one]; exact two_ne_zero
  rw [ENNReal.mul_rpow_of_ne_top (Ne.symm (not_eq_of_beq_eq_false rfl)) (by simp [edist_dist]),
    mul_comm, ← ENNReal.le_div_iff_mul_le (.inl h0) (.inr (by simp [edist_dist]))] at h623
  apply h623.trans
  rw [ENNReal.div_eq_inv_mul, mul_comm _ 2]
  gcongr
  conv_rhs => rw [← ENNReal.rpow_one (2 : ℝ≥0∞)]
  rw [ENNReal.inv_le_iff_le_mul (fun _ ↦ h0) (fun _ ↦ h210), ← ENNReal.rpow_natCast 2,
    ← ENNReal.rpow_mul, ← ENNReal.rpow_add _ _ two_ne_zero ENNReal.ofNat_ne_top]
  exact ENNReal.one_le_rpow one_le_two (exp_ineq ha)

/-- Inequality (6.2.32). -/
lemma volume_coeGrid_le {p : 𝔓 X} (x2 : E p) :
    volume (𝓘 p : Set X) ≤ 2 ^ (3 * a) * volume (ball x2.1 (D ^ 𝔰 p)) := by
  -- Inequality 6.2.30
  have hdist : dist (𝔠 p) x2 < 4 * D ^ 𝔰 p :=
    dist_comm (𝔠 p) x2 ▸ Grid_subset_ball (mem_of_subset_of_mem (fun _ ha ↦ ha.1) x2.prop)
  -- Inclusion 6.2.31
  have hsub : (𝓘 p : Set X) ⊆ ball x2 (8 * D ^ 𝔰 p) := by
    refine Grid_subset_ball.trans fun x hx ↦ ?_
    calc
      _ ≤ dist x (𝔠 p) + dist (𝔠 p) x2 := dist_triangle ..
      _ < 4 * D ^ 𝔰 p + 4 * D ^ 𝔰 p := add_lt_add hx hdist
      _ = _ := by ring
  apply (measure_mono hsub).trans
  rw [show (8 : ℝ) = 2 ^ 3 by norm_num]
  convert measure_ball_two_le_same_iterate (μ := volume) x2.1 (D ^ 𝔰 p) 3 using 2
  rw [mul_comm 3, pow_mul]; simp

lemma bound_6_2_29 (ha : 4 ≤ a) {p p' : 𝔓 X} (x2 : E p) :
    2 ^ ((2 * 𝕔 + 6 + 𝕔 / 4) * a ^ 3 + 8 * a + 1) *
    (1 + edist_(p') (𝒬 p') (𝒬 p)) ^ (-(2 * a ^ 2 + a ^ 3 : ℝ)⁻¹) / volume (ball x2.1 (D ^ 𝔰 p)) ≤
    C6_1_5 a *
    (1 + edist_(p') (𝒬 p') (𝒬 p)) ^ (-(2 * a ^ 2 + a ^ 3 : ℝ)⁻¹) / volume (𝓘 p : Set X) := by
  rw [mul_comm, mul_div_assoc, mul_comm (C6_1_5 a : ℝ≥0∞), mul_div_assoc]
  refine mul_le_mul_left' ?_ _
  calc
    _ = 2 ^ ((2 * 𝕔 + 6 + 𝕔 / 4) * a ^ 3 + 1) * 2 ^ (11 * a) * 2 ^ (-(3 : ℤ) * a) /
        volume (ball x2.1 (D ^ 𝔰 p)) := by
      simp_rw [← zpow_natCast, ← ENNReal.zpow_add two_ne_zero ENNReal.ofNat_ne_top]
      congr; push_cast; ring
    _ = 2 ^ ((2 * 𝕔 + 6 + 𝕔 / 4) * a ^ 3 + 1) * 2 ^ (11 * a) /
        (2 ^ (3 * a) * volume (ball x2.1 (D ^ 𝔰 p))) := by
      rw [div_eq_mul_inv, div_eq_mul_inv, ENNReal.mul_inv (by left; positivity) (by left; simp),
        ← mul_assoc, ← zpow_natCast _ (3 * a), ← ENNReal.zpow_neg two_ne_zero ENNReal.ofNat_ne_top]
      congr
    _ ≤ C6_1_5 a / (2 ^ (3 * a) * volume (ball x2.1 (D ^ 𝔰 p))) := by
      gcongr; exact ENNReal.coe_le_coe.mpr (C6_1_5_bound ha)
    _ ≤ _ := by gcongr; exact volume_coeGrid_le _

omit [TileStructure Q D κ S o] in
lemma enorm_eq_zero_of_notMem_closedBall {g : X → ℂ} (hg1 : ∀ x, ‖g x‖ ≤ G.indicator 1 x)
    {x : X} (hx : x ∉ closedBall o (D ^ S / 4)) : ‖g x‖ₑ = 0 := by
  rw [enorm_eq_zero, ← norm_eq_zero]
  refine le_antisymm ((hg1 _).trans ?_) (norm_nonneg _)
  rw [indicator_of_notMem (notMem_subset G_subset (notMem_subset ball_subset_closedBall hx))]

omit [TileStructure Q D κ S o] in
lemma eq_zero_of_notMem_closedBall {g : X → ℂ} (hg1 : ∀ x, ‖g x‖ ≤ G.indicator 1 x)
    {x : X} (hx : x ∉ closedBall o (D ^ S / 4)) : g x = 0 := by
  simpa [coe_nnnorm, norm_eq_zero] using enorm_eq_zero_of_notMem_closedBall hg1 hx

lemma boundedCompactSupport_star_Ks_mul_g {p' : 𝔓 X} {g : X → ℂ}
    (hg : Measurable g) (hg1 : ∀ x, ‖g x‖ ≤ G.indicator 1 x) :
    BoundedCompactSupport fun x : X × X ↦ conj (Ks (𝔰 p') x.1 x.2) * g x.1 := by
  apply BoundedCompactSupport.mul_bdd_left' (bcs_of_measurable_of_le_indicator_g hg hg1)
    continuous_fst
  · exact quasiMeasurePreserving_fst
  · fun_prop
  · intros K hK
    obtain ⟨C, hC⟩ := isBounded_iff.1 hK.isBounded
    apply isCompact_of_isClosed_isBounded
      ((IsClosed.preimage continuous_fst hK.isClosed).inter (isClosed_tsupport _))
    rw [isBounded_iff]
    use D ^ 𝔰 p' + C
    intros x hx y hy
    rw [Prod.dist_eq, sup_le_iff]
    constructor
    · calc
        _ ≤ _ := hC hx.1 hy.1
        _ ≤ _ := le_add_of_nonneg_left (by positivity)
    · calc
        _ ≤ dist x.2 x.1 + dist x.1 y.1 + dist y.1 y.2 := dist_triangle4 ..
        _ ≤ D ^ 𝔰 p' / 2 + C + D ^ 𝔰 p' / 2 := by
          gcongr
          · rw [dist_comm]
            have hx' : x ∈ tsupport fun x ↦ Ks (𝔰 p') x.1 x.2 := by
              convert hx.2 using 1
              simp only [tsupport]
              apply congr_arg
              ext z
              simp only [mem_support, ne_eq, map_eq_zero]
            exact (dist_mem_Icc_of_mem_tsupport_Ks hx').2
          · exact hC hx.1 hy.1
          · have hy' : y ∈ tsupport fun x ↦ Ks (𝔰 p') x.1 x.2 := by
              convert hy.2 using 1
              simp only [tsupport]
              apply congr_arg
              ext z
              simp only [mem_support, ne_eq, map_eq_zero]
            exact (dist_mem_Icc_of_mem_tsupport_Ks hy').2
        _ = _ := by ring
  · intro A hA; rw [isBounded_image_iff]
    obtain ⟨C, hC0, hC⟩ := Bornology.IsBounded.exists_bound_of_norm_Ks hA (𝔰 p')
    use C + C; intro x hx y hy; rw [dist_conj_conj]
    calc
      _ ≤ _ := dist_le_norm_add_norm ..
      _ ≤ _ := add_le_add (hC x.1 x.2 hx) (hC y.1 y.2 hy)

lemma boundedCompactSupport_Ks_mul_star_g {p : 𝔓 X} {g : X → ℂ}
    (hg : Measurable g) (hg1 : ∀ x, ‖g x‖ ≤ G.indicator 1 x) :
    BoundedCompactSupport fun x : X × X ↦ Ks (𝔰 p) x.1 x.2 * (conj ∘ g) x.1 := by
  conv => enter [1, x]; rw [← conj_conj (_ * _), map_mul, comp_apply, conj_conj]
  exact (boundedCompactSupport_star_Ks_mul_g hg hg1).conj

lemma boundedCompactSupport_aux_6_2_26 {p p' : 𝔓 X} {g : X → ℂ}
    (hg : Measurable g) (hg1 : ∀ x, ‖g x‖ ≤ G.indicator 1 x) :
    BoundedCompactSupport fun (x, z1, z2) ↦
      conj (Ks (𝔰 p') z1 x) * exp (I * (Q z1 z1 - Q z1 x)) * g z1 *
      (Ks (𝔰 p) z2 x * exp (I * (-Q z2 z2 + Q z2 x)) * conj (g z2)) := by
  suffices BoundedCompactSupport fun (x, z1, z2) ↦
      conj (Ks (𝔰 p') z1 x) * g z1 * (Ks (𝔰 p) z2 x * conj (g z2)) by
    have heq : (fun (x, z1, z2) ↦ conj (Ks (𝔰 p') z1 x) *
        exp (I * (Q z1 z1 - Q z1 x)) * g z1 * (Ks (𝔰 p) z2 x *
          exp (I * (-Q z2 z2 + Q z2 x)) * conj (g z2))) =
        fun (x, z1, z2) ↦ conj (Ks (𝔰 p') z1 x) * g z1 *
          (Ks (𝔰 p) z2 x * conj (g z2)) * (exp (I * (Q z1 z1 - Q z1 x)) *
            exp (I * (-Q z2 z2 + Q z2 x))) := by ext; ring
    exact heq ▸ BoundedCompactSupport.mul_bdd_right this
      ⟨(Measurable.stronglyMeasurable (by fun_prop)).aestronglyMeasurable, lt_of_le_of_lt
        (eLpNorm_le_of_ae_bound (C := 1) (Filter.Eventually.of_forall
          (fun x ↦ by simp [← ofReal_sub, mul_comm I, ← ofReal_neg, ← ofReal_add]))) (by simp)⟩
  constructor
  · -- MemLp
    constructor
    · -- AEStronglyMeasurable
      exact (Measurable.stronglyMeasurable (by fun_prop)).aestronglyMeasurable
    · -- eLpNorm < ⊤
      simp only [eLpNorm_exponent_top, eLpNormEssSup_lt_top_iff_isBoundedUnder]
      have h1 : Filter.IsBoundedUnder (· ≤ ·) (ae volume) fun x : X × X ↦
          ‖conj (Ks (𝔰 p') x.1 x.2) * g x.1‖₊ := by
        rw [← eLpNormEssSup_lt_top_iff_isBoundedUnder, ← eLpNorm_exponent_top]
        exact (boundedCompactSupport_star_Ks_mul_g hg hg1).memLp_top.eLpNorm_lt_top
      have h2 : Filter.IsBoundedUnder (· ≤ ·) (ae volume) fun x : X × X ↦
          ‖Ks (𝔰 p) x.1 x.2 * conj (g x.1)‖₊ := by
        rw [← eLpNormEssSup_lt_top_iff_isBoundedUnder, ← eLpNorm_exponent_top]
        exact (boundedCompactSupport_Ks_mul_star_g hg hg1).memLp_top.eLpNorm_lt_top
      obtain ⟨B, hB⟩ := h1
      obtain ⟨C, hC⟩ := h2
      use B * C
      simp only [nnnorm_mul, RCLike.nnnorm_conj, Filter.eventually_map] at hB hC ⊢
      have hp1 : QuasiMeasurePreserving (fun z : X × X × X ↦ (z.2.1, z.1)) volume volume := by
        suffices QuasiMeasurePreserving (Prod.map (id (α := X)) (Prod.fst (α := X) (β := X)))
            volume volume from measurePreserving_swap.quasiMeasurePreserving.comp this
        fun_prop
      have hp2 : QuasiMeasurePreserving (fun z : X × X × X ↦ (z.2.2, z.1)) volume volume := by
        suffices QuasiMeasurePreserving (Prod.map (id (α := X)) (Prod.snd (α := X) (β := X)))
            volume volume from measurePreserving_swap.quasiMeasurePreserving.comp this
        fun_prop
      filter_upwards [hp1.ae hB, hp2.ae hC] with x h1x h2x
      exact mul_le_mul' h1x h2x
  · -- HasCompactSupport
    rw [← exists_compact_iff_hasCompactSupport]
    use closedBall o (D ^ S) ×ˢ closedBall o (D ^ S / 4) ×ˢ closedBall o (D ^ S / 4)
    refine ⟨(isCompact_closedBall _ _).prod
      ((isCompact_closedBall _ _).prod (isCompact_closedBall _ _)), fun x hx ↦ ?_⟩
    simp only [mem_prod, not_and_or] at hx
    simp only [mul_eq_zero, map_eq_zero]
    rcases hx with hx | hx | hx
    · left
      by_cases hx2 : x.2.1 ∈ closedBall o (D ^ S / 4)
      · left
        simp only [mem_closedBall, not_le] at hx hx2
        apply Ks_eq_zero_of_le_dist
        calc
          _ ≤ (D : ℝ) ^ S / 2 := by
            rw [← zpow_natCast]
            have : 1 ≤ (D : ℝ) := one_le_realD _
            have : 𝔰 p' ≤ S := (range_s_subset (X := X) (mem_range_self (𝓘 p'))).2
            gcongr
          _ ≤ D ^ S - D ^ S / 4 := by ring_nf; gcongr _ * ?_; norm_num
          _ ≤ dist x.1 o - D ^ S / 4 := by gcongr
          _ ≤ dist x.1 o - dist x.2.1 o := by gcongr
          _ ≤ _ := by rw [tsub_le_iff_right]; exact dist_triangle_left _ _ _
      · exact .inr (eq_zero_of_notMem_closedBall hg1 hx2)
    · exact .inl (.inr (eq_zero_of_notMem_closedBall hg1 hx))
    · exact .inr (.inr (eq_zero_of_notMem_closedBall hg1 hx))

lemma bound_6_2_26_aux {p p' : 𝔓 X} {g : X → ℂ} :
    let f := fun (x, z1, z2) ↦
      conj (Ks (𝔰 p') z1 x) * exp (I * (Q z1 z1 - Q z1 x)) * g z1 *
      (Ks (𝔰 p) z2 x * exp (I * (-Q z2 z2 + Q z2 x)) * conj (g z2))
    ∫⁻ x in E p' ×ˢ E p, ‖∫ y, f (y, x)‖ₑ = ∫⁻ z in E p' ×ˢ E p, I12 p p' g z.1 z.2 := by
  congr; ext x
  -- We move `exp (I * Q x.1 x.1)`, `exp (I * -Q x.2 x.2)` and `g x.1` to the right
  -- so that we can take their product with `conj (g x.2)` out of the integral.
  have heq :
      ∫ y, conj (Ks (𝔰 p') x.1 y) * exp (I * (Q x.1 x.1 - Q x.1 y)) * g x.1 *
      (Ks (𝔰 p) x.2 y * exp (I * (-Q x.2 x.2 + Q x.2 y)) * conj (g x.2)) =
      ∫ y, conj (Ks (𝔰 p') x.1 y) * exp (I * -Q x.1 y) *
      (Ks (𝔰 p) x.2 y * exp (I * Q x.2 y)) * (exp (I * Q x.1 x.1) *
        exp (I * -Q x.2 x.2) * g x.1 * conj (g x.2)) := by
    congr; ext y
    simp_rw [mul_add I, mul_sub I, sub_eq_add_neg, exp_add]
    ring_nf
  have hx1 : ‖exp (I * Q x.1 x.1)‖ₑ = 1 := enorm_exp_I_mul_ofReal _
  have hx2 : ‖exp (I * -Q x.2 x.2)‖ₑ = 1 := mod_cast enorm_exp_I_mul_ofReal _
  simp only [I12, enorm_mul]
  simp_rw [heq, integral_mul_const, enorm_mul, RCLike.enorm_conj, ← mul_assoc]
  rw [hx1, hx2]
  simp only [mul_neg, mul_one, correlation]
  congr; ext y
  rw [mul_add I, exp_add]
  ring_nf

lemma bound_6_2_26 {p p' : 𝔓 X} {g : X → ℂ}
    (hg : Measurable g) (hg1 : ∀ x, ‖g x‖ ≤ G.indicator 1 x) :
    ‖∫ y, adjointCarleson p' g y * conj (adjointCarleson p g y)‖ₑ ≤
    ∫⁻ z in E p' ×ˢ E p, I12 p p' g z.1 z.2 := by
  have haux : ∀ y,
      conj (∫ y1 in E p, conj (Ks (𝔰 p) y1 y) * exp (I * (Q y1 y1 - Q y1 y)) * g y1) =
      ∫ y1 in E p, Ks (𝔰 p) y1 y * exp (I * (-Q y1 y1 + Q y1 y)) * conj (g y1) :=
    complex_exp_lintegral
  simp_rw [adjointCarleson, haux, ← setIntegral_prod_mul]; rw [← setIntegral_univ]
  let f := fun (x, z1, z2) ↦
    conj (Ks (𝔰 p') z1 x) * exp (I * (Q z1 z1 - Q z1 x)) * g z1 *
    (Ks (𝔰 p) z2 x * exp (I * (-Q z2 z2 + Q z2 x)) * conj (g z2))
  have hf : IntegrableOn f (univ ×ˢ E p' ×ˢ E p) (volume.prod (volume.prod volume)) :=
    (boundedCompactSupport_aux_6_2_26 hg hg1).integrable.integrableOn
  have hf' : IntegrableOn (f ·.swap) ((E p' ×ˢ E p) ×ˢ univ) ((volume.prod volume).prod volume) :=
    hf.swap
  rw [← setIntegral_prod _ hf, ← setIntegral_prod_swap, setIntegral_prod _ hf', restrict_univ]
  simp_rw [Prod.swap_prod_mk, ← bound_6_2_26_aux]
  exact enorm_integral_le_lintegral_enorm _

-- We assume 6.2.23.
lemma correlation_le_of_nonempty_inter (ha : 4 ≤ a) {p p' : 𝔓 X} (hle : 𝔰 p' ≤ 𝔰 p) {g : X → ℂ}
    (hg : Measurable g) (hg1 : ∀ x, ‖g x‖ ≤ G.indicator 1 x)
    (hinter : (ball (𝔠 p') (5 * D ^ 𝔰 p') ∩ ball (𝔠 p) (5 * D ^ 𝔰 p)).Nonempty) :
    ‖∫ y, adjointCarleson p' g y * conj (adjointCarleson p g y)‖ₑ ≤
    C6_1_5 a * (1 + edist_(p') (𝒬 p') (𝒬 p)) ^ (-(2 * a ^ 2 + a ^ 3 : ℝ)⁻¹) /
    volume (𝓘 p : Set X) * (∫⁻ y in E p', ‖g y‖ₑ) * ∫⁻ y in E p, ‖g y‖ₑ := by
  calc
    _ ≤ _ := bound_6_2_26 hg hg1
    _ ≤ ∫⁻ z in E p' ×ˢ E p,
        C6_1_5 a * (1 + edist_(p') (𝒬 p') (𝒬 p)) ^ (-(2 * a ^ 2 + a ^ 3 : ℝ)⁻¹) /
        volume (𝓘 p : Set X) * ‖g z.1‖ₑ * ‖g z.2‖ₑ := by
      refine setLIntegral_mono' (measurableSet_E.prod measurableSet_E) fun z hz ↦ ?_
      apply (I12_le ha hle hinter ⟨_, hz.1⟩ ⟨_, hz.2⟩).trans
      gcongr ?_ * _ * _; exact bound_6_2_29 ha _
    _ = _ := by
      simp only [mul_assoc]
      rw [lintegral_const_mul _ (by fun_prop)]; congr 1
      rw [← lintegral_prod_mul (by fun_prop) (by fun_prop), prod_restrict]; rfl

/-- If (6.2.23) does not hold, the LHS is zero and the result follows trivially. -/
lemma correlation_le_of_empty_inter {p p' : 𝔓 X} {g : X → ℂ}
    (hinter : ¬(ball (𝔠 p') (5 * D ^ 𝔰 p') ∩ ball (𝔠 p) (5 * D ^ 𝔰 p)).Nonempty) :
    ‖∫ y, adjointCarleson p' g y * conj (adjointCarleson p g y)‖ₑ ≤
    C6_1_5 a * (1 + edist_(p') (𝒬 p') (𝒬 p)) ^ (-(2 * a ^ 2 + a ^ 3 : ℝ)⁻¹) /
    volume (𝓘 p : Set X) * (∫⁻ y in E p', ‖g y‖ₑ) * ∫⁻ y in E p, ‖g y‖ₑ := by
  suffices ‖∫ y, adjointCarleson p' g y * conj (adjointCarleson p g y)‖ₑ = 0 by
    rw [this]; exact zero_le _
  simp only [inter_nonempty, not_exists, not_and_or] at hinter
  rw [enorm_eq_zero]
  apply integral_eq_zero_of_ae (Eq.eventuallyEq _)
  ext y
  rcases hinter y with hp'y | hpy
  · have hp'0 : adjointCarleson p' g y = 0 := by
      by_contra hy
      exact hp'y (range_support hy)
    simp [hp'0, zero_mul]
  · have hp'0 : adjointCarleson p g y = 0 := by
      by_contra hy
      exact hpy (range_support hy)
    simp [hp'0, map_zero, mul_zero]

/-- Part 1 of Lemma 6.1.5 (eq. 6.1.43). -/
lemma correlation_le {p p' : 𝔓 X} (hle : 𝔰 p' ≤ 𝔰 p) {g : X → ℂ}
    (hg : Measurable g) (hg1 : ∀ x, ‖g x‖ ≤ G.indicator 1 x) :
    ‖∫ y, adjointCarleson p' g y * conj (adjointCarleson p g y)‖ₑ ≤
    C6_1_5 a * (1 + edist_(p') (𝒬 p') (𝒬 p)) ^ (-(2 * a ^ 2 + a ^ 3 : ℝ)⁻¹) /
    volume (𝓘 p : Set X) * (∫⁻ y in E p', ‖g y‖ₑ) * ∫⁻ y in E p, ‖g y‖ₑ := by
  by_cases hinter : (ball (𝔠 p') (5 * D ^ 𝔰 p') ∩ ball (𝔠 p) (5 * D ^ 𝔰 p)).Nonempty
  · exact correlation_le_of_nonempty_inter (four_le_a X) hle hg hg1 hinter
  · exact correlation_le_of_empty_inter hinter

/-- Part 2 of Lemma 6.1.5 (claim 6.1.44). -/
lemma correlation_zero_of_ne_subset {p p' : 𝔓 X} (hle : 𝔰 p' ≤ 𝔰 p) {g : X → ℂ}
    (hp : ¬(𝓘 p' : Set X) ⊆ ball (𝔠 p) (14 * D ^ 𝔰 p)) :
    ‖∫ y, adjointCarleson p' g y * conj (adjointCarleson p g y)‖ₑ = 0 := by
  contrapose! hp; rw [enorm_ne_zero] at hp
  obtain ⟨y, hy⟩ := exists_ne_zero_of_integral_ne_zero hp
  rw [mul_ne_zero_iff, map_ne_zero] at hy
  refine Grid_subset_ball.trans fun x (mx : x ∈ ball (𝔠 p') (4 * D ^ 𝔰 p')) ↦ ?_
  rw [mem_ball] at mx ⊢
  calc
    _ ≤ dist x (𝔠 p') + dist (𝔠 p') (𝔠 p) := dist_triangle ..
    _ < 4 * D ^ 𝔰 p' + (5 * D ^ 𝔰 p' + 5 * D ^ 𝔰 p) := by
      gcongr
      exact dist_lt_of_not_disjoint_ball
        (not_disjoint_iff.mpr ⟨_, range_support hy.1, range_support hy.2⟩)
    _ ≤ 4 * D ^ 𝔰 p + (5 * D ^ 𝔰 p + 5 * D ^ 𝔰 p) := by gcongr <;> exact one_le_realD a
    _ = _ := by ring

end lemma_6_1_5

end Tile


==> anc/Carleson/Calculations.lean <==
/-
This is a file for arithmetical lemmas -
lemmas that don't depend on any of Carleson's project definitions, or, really,
on any fancy definitions period.

Roughly speaking, if a lemma is in this file, it should be purely calculational/arithmetical,
e.g. `lemma calculation_1 : 2 + 2 = 4`.
All lemmas are prepended with a prefix `calculation_`.
-/
import Carleson.ProofData
import Mathlib.Tactic.Rify

open ShortVariables
open scoped NNReal ENNReal
variable {X : Type*} {a : ℕ} {q : ℝ} {K : X → X → ℂ} {σ₁ σ₂ : X → ℤ} {F G : Set X}

lemma sixteen_times_le_cube (ha : 4 ≤ a) : 16 * a ≤ a ^ 3 := calc
  16 * a
  _ = 4 * 4 * a := by ring
  _ ≤ a * a * a := by gcongr
  _ = a ^ 3 := by ring

lemma four_times_sq_le_cube (ha : 4 ≤ a) : 4 * a ^ 2 ≤ a ^ 3 := calc
  4 * a ^ 2
  _ ≤ a * a ^ 2 := by gcongr
  _ = a ^ 3 := by ring

lemma add_le_pow_two {R : Type*} [Semiring R] [PartialOrder R] [IsOrderedRing R]
    {p q r s : ℕ} (hp : p ≤ r) (hq : q ≤ r) (hr : r + 1 ≤ s) :
    (2 : R) ^ p + 2 ^ q ≤ 2 ^ s := by
  grw [hp, hq, ← mul_two, ← pow_succ, hr] <;> norm_num

lemma add_le_pow_two₃ {R : Type*} [Semiring R] [PartialOrder R] [IsOrderedRing R]
    {p q r s t : ℕ} (hp : p ≤ s) (hq : q ≤ s) (hr : r ≤ s + 1) (ht : s + 2 ≤ t) :
    (2 : R) ^ p + 2 ^ q + 2 ^ r ≤ 2 ^ t := calc
  (2 : R) ^ p + 2 ^ q + 2 ^ r
  _ ≤ 2 ^ (s + 1) + 2 ^ r := by
    gcongr; apply add_le_pow_two hp hq le_rfl
  _ ≤ 2 ^ t := add_le_pow_two le_rfl (by linarith) ht

lemma add_le_pow_two_add_cube {R : Type*} [Semiring R] [PartialOrder R] [IsOrderedRing R]
    {p q r : ℕ} (ha : 4 ≤ a) (hp : p ≤ r) (hq : q ≤ r) :
    (2 : R) ^ p + 2 ^ q ≤ 2 ^ (r + a ^ 3) := by
  apply add_le_pow_two hp hq
  have : 1 ≤ a ^ 3 := one_le_pow₀ (by linarith)
  linarith

lemma calculation_1 (s : ℤ) :
    4 * (D : ℝ) ^ (-2 : ℝ) * D ^ (s + 3) = 4 * D ^ (s + 1) := by
  have D_pos : (0 : ℝ) < D := realD_pos a
  calc 4 * (D : ℝ) ^ (-2 : ℝ) * D ^ (s + 3)
  _ = 4 * (D ^ (-2 : ℝ) * D ^ (s + 3)) := by
    ring
  _ = 4 * D ^ (-2 + (s + 3)) := by
    congr
    have pow_th := Real.rpow_add (x := (D : ℝ)) (y := (-2)) (z := (s + 3)) D_pos
    rw_mod_cast [pow_th]
  _ = 4 * D ^ (s + 1) := by
    ring_nf

lemma calculation_2 (s : ℤ) :
    ((8 : ℝ)⁻¹ * D ^ (- 3 : ℝ)) * D ^ (s + 3) = 8⁻¹ * D ^ s := by
  have D_pos : (0 : ℝ) < D := realD_pos a
  calc (8 : ℝ)⁻¹ * (D : ℝ) ^ (-3 : ℝ) * D ^ (s + 3)
  _ = (8 : ℝ)⁻¹ * (D ^ (-3 : ℝ) * D ^ (s + 3)) := by
    ring
  _ = (8 : ℝ)⁻¹ * D ^ (-3 + (s + 3)) := by
    congr
    have pow_th := Real.rpow_add (x := (D : ℝ)) (y := (-3)) (z := (s + 3)) D_pos
    rw_mod_cast [pow_th]
  _ = (8 : ℝ)⁻¹ * D ^ s := by
    norm_num

lemma calculation_10 (h : (100 : ℝ) < D) :
    ((100 : ℝ) + 4 * D ^ (-2 : ℝ) + 8⁻¹ * D ^ (-3 : ℝ)) * D ^ (-1 : ℝ) < 2 := by
  calc ((100 : ℝ) + 4 * D ^ (-2 : ℝ) + 8⁻¹ * D ^ (-3 : ℝ)) * D ^ (-1 : ℝ)
  _ ≤ ((100 : ℝ) + 4 * 100 ^ (-2 : ℝ) + 8⁻¹ * 100 ^ (-3 : ℝ)) * 100 ^ (-1 : ℝ) := by
    gcongr (100 + 4 * ?_ + 8⁻¹ * ?_) * ?_ <;>
    apply Real.rpow_le_rpow_of_exponent_nonpos (by norm_num) h.le (by norm_num)
  _ < _ := by norm_num

lemma calculation_3 [PseudoMetricSpace X] [ProofData a q K σ₁ σ₂ F G] {x y : ℤ} (h : x + 3 < y) :
    100 * D ^ (x + 3) + ((4 * D ^ (-2 : ℝ)) * D ^ (x + 3)) + (((8 : ℝ)⁻¹ * D ^ (-3 : ℝ)) * D ^ (x + 3)) + 8 * D ^ y < 10 * D ^ y := by
  rw [← show (2 : ℝ) + 8 = 10 by norm_num, right_distrib]
  gcongr
  rw [← distrib_three_right ..]
  calc (100 + 4 * (D : ℝ) ^ (-2 : ℝ) + 8⁻¹ * D ^ (-3 : ℝ)) * D ^ (x + 3)
  _ ≤ (100 + 4 * (D : ℝ) ^ (-2 : ℝ) + 8⁻¹ * D ^ (-3 : ℝ)) * D ^ (y - 1) := by
    have h1 : x + 3 ≤ y - 1 := by omega
    gcongr
    linarith [four_le_realD X]
  _ = (100 + 4 * (D : ℝ) ^ (-2 : ℝ) + 8⁻¹ * D ^ (-3 : ℝ)) * (D ^ (y) * D ^ (- 1 : ℝ)) := by
    congr
    exact_mod_cast Real.rpow_add (y := y) (z:= (-1)) (hx := realD_pos a)
  _ < 2 * D ^ y := by
    nth_rw 4 [mul_comm ..]
    rw [← mul_assoc ..]
    have D_pos : (0 : ℝ) < D := realD_pos a
    gcongr
    exact calculation_10 (hundred_lt_realD X)

lemma calculation_4 [PseudoMetricSpace X] [ProofData a q K σ₁ σ₂ F G]
    {s_1 s_2 s_3 : ℤ} {dist_a dist_b dist_c dist_d : ℝ}
    (lt_1 : dist_a < 100 * D ^ (s_1 + 3))
    (lt_2 : dist_b < 8 * D ^ s_3)
    (lt_3 : dist_c < 8⁻¹ * D ^ s_1)
    (lt_4 : dist_d < 4 * D ^ s_2)
    (three : s_1 + 3 < s_3) (plusOne : s_2 = s_1 + 1) :
    dist_a + dist_d + dist_c + dist_b < 10 * D ^ s_3 := by
  calc dist_a + dist_d + dist_c + dist_b
  _ ≤ 100 * D ^ (s_1 + 3) + dist_d + dist_c + dist_b := by
    change dist_a < 100 * D ^ (s_1 + 3) at lt_1
    gcongr
  _ ≤ 100 * D ^ (s_1 + 3) + 4 * D ^ (s_1 + 1) + dist_c + dist_b := by
    gcongr
    apply le_of_lt
    rw [← plusOne]
    exact lt_4
  _ ≤ 100 * D ^ (s_1 + 3) + 4 * D ^ (s_1 + 1) + 8⁻¹ * D ^ s_1 + dist_b := by
    gcongr
  _ ≤ 100 * D ^ (s_1 + 3) + 4 * D ^ (s_1 + 1) + 8⁻¹ * D ^ s_1 + 8 * D ^ s_3 := by
    gcongr
  _ = 100 * D ^ (s_1 + 3) + ((4 * D ^ (- 2 : ℝ)) * D ^ (s_1 + 3)) + 8⁻¹ * D ^ s_1 + 8 * D ^ s_3 := by
    rw [calculation_1 (s := s_1)]
  _ = 100 * D ^ (s_1 + 3) + ((4 * D ^ (- 2 : ℝ)) * D ^ (s_1 + 3)) + (((8 : ℝ)⁻¹ * D ^ (- 3 : ℝ)) * D ^ (s_1 + 3)) + 8 * D ^ s_3 := by
    rw [calculation_2 (s := s_1)]
  _ < 10 * D ^ s_3 := by
    exact calculation_3 (h := three) (X := X)

lemma calculation_logD_64 [PseudoMetricSpace X] [ProofData a q K σ₁ σ₂ F G] :
    Real.logb D 64 < 1 := by
  apply (Real.logb_lt_iff_lt_rpow (by linarith [hundred_lt_realD X]) (by linarith)).mpr
  rw [Real.rpow_one]
  linarith [hundred_lt_realD X]

lemma calculation_5 {dist_1 dist_2 : ℝ}
    (h : dist_1 ≤ (2 ^ (a : ℝ)) ^ (6 : ℝ) * dist_2) :
    2 ^ ((-𝕔 : ℝ) * a) * dist_1 ≤ 2 ^ ((-(𝕔 - 6) : ℝ) * a) * dist_2 := by
  apply (mul_le_mul_left (show 0 < (2 : ℝ) ^ (𝕔 * (a : ℝ)) by positivity)).mp
  rw [← mul_assoc, neg_mul,
    Real.rpow_neg (by positivity),
    mul_inv_cancel₀ (a := (2 : ℝ) ^ (𝕔 * (a : ℝ))) (by positivity),
    ← mul_assoc, ← Real.rpow_add (by positivity)]
  ring_nf
  rw [Real.rpow_mul (x := (2 : ℝ)) (hx:=by positivity) (y := a) (z := 6)]
  exact_mod_cast h

lemma calculation_6 (a : ℕ) (s : ℤ) :
    (D : ℝ) ^ (s + 3) = (D : ℝ) ^ (s + 2) * (D : ℝ) := by
  rw [zpow_add₀ (by linarith [realD_pos a]) s 3,
    zpow_add₀ (by linarith [realD_pos a]) s 2, mul_assoc]
  congr

lemma calculation_7 (a : ℕ) (s : ℤ) :
    100 * (D ^ (s + 2) * D) = (defaultA a) ^ (𝕔 * a) * (100 * (D : ℝ) ^ (s + 2)) := by
  rw [← mul_assoc (a := 100), mul_comm]
  congr
  norm_cast
  rw [← pow_mul 2 a (𝕔 * a), mul_comm (a := a), defaultD]
  ring

lemma calculation_8 {dist_1 dist_2 : ℝ}
    (h : dist_1 * 2 ^ ((𝕔 : ℝ) * a) ≤ dist_2) :
    dist_1 ≤ 2 ^ ((-𝕔 : ℝ) * a) * dist_2 := by
  rw [neg_mul, Real.rpow_neg (by positivity), mul_comm (a := (2 ^ (𝕔 * (a : ℝ)))⁻¹)]
  apply (le_mul_inv_iff₀ (by positivity)).mpr
  exact h

lemma calculation_9 [PseudoMetricSpace X] [ProofData a q K σ₁ σ₂ F G]
    (h : 1 ≤ (2 : ℝ) ^ (-((𝕔 - 6) : ℝ) * a)) :
    False := by
  have : (2 : ℝ) ^ (-((𝕔 - 6) : ℝ) * a) < 1 ^ (-((𝕔 - 6) : ℝ) * a) := by
    apply Real.rpow_lt_rpow_of_neg (by norm_num) (by norm_num)
    simp only [neg_sub, sub_mul, sub_neg]
    norm_cast
    gcongr
    · linarith [four_le_a X]
    · linarith [seven_le_c]
  simp at h this
  linarith

lemma calculation_11 [PseudoMetricSpace X] [ProofData a q K σ₁ σ₂ F G] (s : ℤ) :
    100 * (D : ℝ) ^ (s + 2) + 4 * D ^ (s + 1) < 128 * D^(s + 2) := by
  rw [show (128 : ℝ) = 100 + 28 by norm_num]
  rw [right_distrib]
  gcongr
  · linarith
  · exact one_lt_realD (X := X)
  · linarith

lemma calculation_12 (s : ℝ) :
    128 * (D : ℝ)^(s + 2) = 2^(2 * 𝕔 * a ^ 2 + 4) * (8 * D ^ s) := by
  simp only [defaultD]
  have leftSide := calc 128 * ((2 : ℝ) ^ (𝕔 * a ^ 2)) ^ (s + 2)
    _ = 128 * 2^(𝕔 * a^2 * (s + 2)) := by
      congrm 128 * ?_
      have fact := Real.rpow_mul (x := 2) (y := 𝕔 * a ^ 2) (z := s + 2) (by positivity)
      rw_mod_cast [fact]
    _ = 128 * 2^((𝕔 * a^2 * s) + (𝕔 * a^2 * 2)) := by
      congrm 128 * (2 ^ ?_)
      ring
    _ = (2 ^ 7) * 2^((𝕔 * a^2 * s) + (𝕔 * a^2 * 2)) := by
      norm_num
    _ = 2 ^ (7 + ((𝕔 * a^2 * s) + (𝕔 * a^2 * 2))) := by
      have fact := Real.rpow_add (x := 2) (y := 7) (z := 𝕔 * a^2 * s + 𝕔 * a^2 * 2) (by positivity)
      rw_mod_cast [fact]
  have rightSide := calc 2 ^ (2 * 𝕔 * a ^ 2 + 4) * (8 * ((2 : ℝ) ^ (𝕔 * a ^ 2)) ^ s)
    _ = 2 ^ (2 * 𝕔 *a^2 + 4) * ((2^3)*((2 ^ (𝕔 * a ^ 2)) ^ s)) := by
      norm_num
    _ = 2 ^ (2 * 𝕔 *a^2 + 4) * (  2^3 * 2 ^ (𝕔 * a ^ 2 * s)  ) := by
      rw [Real.rpow_mul (x:=2) (by positivity)]
      norm_cast
    _ = 2 ^ (2 * 𝕔 * a^2 + 4) * 2 ^ (3 + 𝕔 * a ^ 2 * s) := by
      have fact := Real.rpow_add (x:=2) (y:= 3) (z:= 𝕔 * a ^ 2 * s) (by positivity)
      rw_mod_cast [fact]
    _ = 2 ^ (2 * 𝕔 * a^2 + 4  + (3 + 𝕔 * a ^ 2 * s)) := by
      nth_rw 2 [Real.rpow_add]
      norm_cast
      positivity
    _ = 2 ^ (7 + ((𝕔 * a^2 * s) + (𝕔 * a^2 * 2))) := by
      congrm 2 ^ ?_
      linarith
  rw_mod_cast [leftSide]
  rw_mod_cast [rightSide]

lemma calculation_13 : (2 : ℝ) ^ (2 * 𝕔 * a ^ 3 + 4 * a) = (defaultA a) ^ (2 * 𝕔 * a ^ 2 + 4) := by
  simp only [defaultA, Nat.cast_pow, Nat.cast_ofNat]
  have fact := Real.rpow_mul (x := 2) (y := a) (z := 2 * 𝕔 * a ^ 2 + 4) (by positivity)
  rw_mod_cast [← fact]
  ring

lemma calculation_14 [PseudoMetricSpace X] [ProofData a q K σ₁ σ₂ F G] (n : ℕ) :
    (2 : ℝ) ^ ((Z : ℝ) * n / 2 - (2 * 𝕔 + 1) * a ^ 3) ≤
      2 ^ ((Z : ℝ) * n / 2 - (2 * 𝕔 * a ^ 3 + 4 * a)) := by
  gcongr
  · linarith
  rw [show (2 * 𝕔 + 1) * (a : ℝ) ^ 3 = 2 * 𝕔 * (a : ℝ) ^ 3 + a ^ 3 by ring]
  gcongr _ + ?_
  rw [show (a : ℝ) ^ 3 = a ^ 2 * a by ring]
  gcongr
  suffices 4 ^ 2 ≤ (a : ℝ) ^ 2 by linarith
  apply pow_le_pow_left₀ (ha := by linarith)
  exact_mod_cast four_le_a X

lemma calculation_15 {dist zon : ℝ}
    (h : 2 ^ zon ≤ 2 ^ (2 * 𝕔 * a ^ 3 + 4 * a) * dist) :
    2 ^ (zon - (2 * 𝕔 * a^3 + 4*a)) ≤ dist := by
  rw [Real.rpow_sub (hx := by linarith)]
  rw [show dist = 2 ^ (2 * 𝕔 * a ^ 3 + 4 * a) * dist / 2 ^ (2 * 𝕔 * a ^ 3 + 4 * a) by simp]
  have := (div_le_div_iff_of_pos_right (c := 2 ^ (2 * 𝕔 * a ^ 3 + 4 * a))
    (hc := by positivity)).mpr h
  exact_mod_cast this

lemma calculation_16 [PseudoMetricSpace X] [ProofData a q K σ₁ σ₂ F G] (s : ℤ) :
    4 * (D : ℝ) ^ s < 100 * D ^ (s + 1) := by
  gcongr
  · linarith
  · exact one_lt_realD (X := X)
  · linarith

lemma calculation_7_7_4 [PseudoMetricSpace X] [ProofData a q K σ₁ σ₂ F G] {n : ℕ} :
  (1:ℝ) ≤ 2 ^ (Z * (n + 1)) - 4 := by
  rw [le_sub_iff_add_le]
  trans 2 ^ 3
  · norm_num
  apply pow_right_mono₀ (one_le_two)
  rw [← mul_one 3]
  have : 3 ≤ Z := by
    simp only [defaultZ]
    have := a_pos X
    trans 2 ^ 12
    · norm_num
    gcongr
    · norm_num
    omega
  exact Nat.mul_le_mul this (Nat.le_add_left 1 n)

/-- A bound on the sum of a geometric series whose ratio is close to 1. -/
lemma near_1_geometric_bound {t : ℝ} (ht : t ∈ Set.Icc 0 1) :
    (1 - 2 ^ (-t))⁻¹ ≤ 2 * (ENNReal.ofReal t)⁻¹ := by
  obtain ⟨lb, ub⟩ := ht
  rw [ENNReal.inv_le_iff_inv_le, ENNReal.mul_inv (.inl two_ne_zero) (.inl ENNReal.ofNat_ne_top),
    inv_inv, ← ENNReal.div_eq_inv_mul, ← ENNReal.ofReal_ofNat 2, ← ENNReal.ofReal_one,
    ← ENNReal.ofReal_div_of_pos (by positivity), ENNReal.ofReal_rpow_of_pos (by positivity),
    ← ENNReal.ofReal_sub _ (by positivity)]
  apply ENNReal.ofReal_le_ofReal; change t / 2 ≤ 1 - 2 ^ (-t)
  have bne := rpow_one_add_le_one_add_mul_self (show -1 ≤ -1 / 2 by norm_num) lb ub
  rw [show (1 : ℝ) + -1 / 2 = 2⁻¹ by norm_num, Real.inv_rpow zero_le_two,
    ← Real.rpow_neg zero_le_two] at bne
  linarith only [bne]

lemma calculation_convexity_bound [PseudoMetricSpace X] [ProofData a q K σ₁ σ₂ F G]
    {n : ℕ} {t : ℝ} (ht : t ∈ Set.Icc 0 1) :
    ∑ k ∈ Finset.range n, ((D : ENNReal) ^ (-t)) ^ k ≤ 2 * (ENNReal.ofReal t)⁻¹ := by
  have a4 := four_le_a X
  refine le_trans ?_ (near_1_geometric_bound ht)
  calc
    _ ≤ ∑ k ∈ Finset.range n, ((2 : ENNReal) ^ (-t)) ^ k := by
      refine Finset.sum_le_sum fun k mk ↦ pow_le_pow_left' ?_ k
      rw [ENNReal.rpow_neg, ENNReal.rpow_neg, ENNReal.inv_le_inv]
      refine ENNReal.rpow_le_rpow ?_ ht.1
      unfold defaultD
      norm_cast
      apply Nat.le_pow
      have : 0 < 𝕔 := by linarith [seven_le_c]
      positivity
    _ ≤ ∑' k : ℕ, ((2 : ENNReal) ^ (-t)) ^ k := ENNReal.sum_le_tsum _
    _ = _ := ENNReal.tsum_geometric _

lemma calculation_7_6_2 [PseudoMetricSpace X] [ProofData a q K σ₁ σ₂ F G] {n : ℕ} :
    ∑ k ∈ Finset.range n, ((D : ENNReal) ^ (-(κ / 2))) ^ k ≤ 2 ^ (10 * a + 2) :=
  calc
    _ ≤ 2 * (ENNReal.ofReal (κ / 2))⁻¹ := by
      apply calculation_convexity_bound (X := X)
      have := κ_nonneg (a := a)
      have := κ_le_one (a := a)
      rw [Set.mem_Icc]; constructor <;> linarith
    _ = _ := by
      rw [ENNReal.ofReal_div_of_pos zero_lt_two, ENNReal.ofReal_ofNat,
        ENNReal.inv_div (.inl ENNReal.ofNat_ne_top) (.inl two_ne_zero), ← mul_div_assoc,
        ENNReal.div_eq_inv_mul, defaultκ, ← ENNReal.ofReal_rpow_of_pos zero_lt_two,
        ← ENNReal.inv_rpow, ← ENNReal.rpow_neg_one, ← ENNReal.rpow_mul,
        show -1 * (-10 * (a : ℝ)) = (10 * a : ℕ) by simp, ENNReal.rpow_natCast, ← sq,
        ENNReal.ofReal_ofNat, ← pow_add]

lemma calculation_150 [PseudoMetricSpace X] [ProofData a q K σ₁ σ₂ F G] :
    𝕔 * (3/2) * a ^ 2 * κ ≤ 1 := by
  rw [defaultκ, neg_mul, Real.rpow_neg zero_le_two]
  refine mul_inv_le_one_of_le₀ ?_ (by positivity); norm_cast
  rw [show 2 ^ (10 * a) = 2 ^ (8 * a) * (2 ^ a) ^ 2 by ring]
  simp only [Nat.cast_pow, Nat.cast_mul, Nat.cast_ofNat]
  gcongr
  · calc
      _ ≤ (2 : ℝ) ^ (8 * 4) := by
        have : (𝕔 : ℝ) * (3/2) ≤ 100 * (3/2) := by gcongr; exact_mod_cast c_le_100
        linarith
      _ ≤ _ := by gcongr; exacts [one_le_two, four_le_a X]
  · norm_cast
    exact Nat.lt_two_pow_self.le

lemma sq_le_two_pow_of_four_le (a4 : 4 ≤ a) : a ^ 2 ≤ 2 ^ a := by
  induction a, a4 using Nat.le_induction with
  | base => omega
  | succ a a4 ih =>
    rw [pow_succ 2, mul_two, add_sq, one_pow, mul_one, add_assoc]; gcongr
    calc
      _ ≤ 3 * a := by omega
      _ ≤ a * a := by gcongr; omega
      _ ≤ _ := by rwa [← sq]

lemma calculation_6_1_6 (a4 : 4 ≤ a) : 8 * a ^ 4 ≤ 2 ^ (2 * a + 3) := by
  calc
    _ = 2 ^ 3 * a ^ 2 * a ^ 2 := by ring
    _ ≤ 2 ^ 3 * 2 ^ a * 2 ^ a := by gcongr _ * ?_ * ?_ <;> exact sq_le_two_pow_of_four_le a4
    _ = _ := by ring


==> anc/Carleson/Classical/Approximation.lean <==
import Carleson.Classical.Basic
import Mathlib.Analysis.Calculus.BumpFunction.Convolution
import Mathlib.Analysis.PSeries

/- This file contains the arguments from section 11.2 (smooth functions) from the blueprint. -/

noncomputable section

open Finset Real

local notation "S_" => partialFourierSum

open scoped ContDiff

lemma close_smooth_approx_periodic {f : ℝ → ℂ} (unicontf : UniformContinuous f)
  (periodicf : f.Periodic (2 * π)) {ε : ℝ} (εpos : ε > 0) :
    ∃ (f₀ : ℝ → ℂ), ContDiff ℝ ∞ f₀ ∧ f₀.Periodic (2 * π) ∧
      ∀ x, ‖f x - f₀ x‖ ≤ ε := by
  obtain ⟨δ, δpos, hδ⟩ := (Metric.uniformContinuous_iff.mp unicontf) ε εpos
  let φ : ContDiffBump (0 : ℝ) := ⟨δ/2, δ, by linarith, by linarith⟩
  set f₀ := MeasureTheory.convolution (φ.normed MeasureTheory.volume) f
    (ContinuousLinearMap.lsmul ℝ ℝ) MeasureTheory.volume with f₀def
  refine ⟨f₀, ?_, fun x ↦ ?_, fun x ↦ ?_⟩
  · exact HasCompactSupport.contDiff_convolution_left _ φ.hasCompactSupport_normed
      φ.contDiff_normed unicontf.continuous.locallyIntegrable
  · rw [f₀def, MeasureTheory.convolution, MeasureTheory.convolution]
    congr with t
    congr 1
    convert periodicf (x - t) using 2
    ring
  · rw [← Complex.dist_eq, dist_comm]
    exact ContDiffBump.dist_normed_convolution_le unicontf.continuous.aestronglyMeasurable
      fun y hy ↦ (hδ hy).le

-- local lemma
lemma summable_of_le_on_nonzero {f g : ℤ → ℝ} (hgpos : 0 ≤ g) (hgf : ∀ i ≠ 0, g i ≤ f i)
    (summablef : Summable f) : Summable g := by
  set f' : ℤ → ℝ := fun i ↦ if i = 0 then g i else f i with f'def
  have : ∀ i, g i ≤ f' i := by
    intro i
    rw [f'def]
    by_cases h : i = 0
    · simp [h]
    · simp only [h]; exact hgf i h
  apply Summable.of_nonneg_of_le hgpos this
  let s : Finset ℤ := {0}
  rw [← s.summable_compl_iff]
  refine (summable_congr fun ⟨b, hb⟩ ↦ ?_).mpr (s.summable_compl_iff.mpr summablef)
  rw [mem_singleton] at hb
  exact if_neg hb

lemma continuous_bounded {f : ℝ → ℂ} (hf : ContinuousOn f (Set.Icc 0 (2 * π))) :
    ∃ C, ∀ x ∈ Set.Icc 0 (2 * π), ‖f x‖ ≤ C := by
  have interval_compact := (isCompact_Icc (a := 0) (b := 2 * π))
  obtain ⟨a, _, ha⟩ := interval_compact.exists_isMaxOn (Set.nonempty_Icc.mpr Real.two_pi_pos.le)
    (continuous_norm.comp_continuousOn hf)
  refine ⟨‖f a‖, fun x hx ↦ ?_⟩
  rw [isMaxOn_iff] at ha
  exact ha x hx

/-TODO: might be generalized assumptions might be weakened, and constant given explicitely -/
lemma fourierCoeffOn_bound {f : ℝ → ℂ} (f_continuous : Continuous f) :
    ∃ C, ∀ n, ‖fourierCoeffOn Real.two_pi_pos f n‖ ≤ C := by
  obtain ⟨C, f_bounded⟩ := continuous_bounded f_continuous.continuousOn
  refine ⟨C, fun n ↦ ?_⟩
  simp only [fourierCoeffOn_eq_integral, sub_zero, one_div, mul_inv_rev]
  field_simp
  rw [abs_of_nonneg pi_pos.le, mul_comm π, div_le_iff₀ Real.two_pi_pos]
  calc ‖∫ (x : ℝ) in (0 : ℝ)..(2 * π), (starRingEnd ℂ) (Complex.exp (2 * π * Complex.I * n * x / (2 * π))) * f x‖
    _ = ‖∫ (x : ℝ) in (0 : ℝ)..(2 * π), (starRingEnd ℂ) (Complex.exp (Complex.I * n * x)) * f x‖ := by
      congr with x
      congr
      ring_nf
      rw [mul_comm, ←mul_assoc, ← mul_assoc, ← mul_assoc, inv_mul_cancel₀]
      · ring
      · simp [pi_pos.ne.symm]
    _ ≤ ∫ (x : ℝ) in (0 : ℝ)..(2 * π), ‖(starRingEnd ℂ) (Complex.exp (Complex.I * n * x)) * f x‖ :=
      intervalIntegral.norm_integral_le_integral_norm Real.two_pi_pos.le
    _ = ∫ (x : ℝ) in (0 : ℝ)..(2 * π), ‖(Complex.exp (Complex.I * n * x)) * f x‖ := by simp
    _ = ∫ (x : ℝ) in (0 : ℝ)..(2 * π), ‖f x‖ := by
      congr with x
      simp only [norm_mul]
      rw_mod_cast [mul_assoc, mul_comm Complex.I, Complex.norm_exp_ofReal_mul_I]
      ring
    _ ≤ ∫ (_ : ℝ) in (0 : ℝ)..(2 * π), C := by
      refine intervalIntegral.integral_mono_on Real.two_pi_pos.le ?_ intervalIntegrable_const
        fun x hx ↦ f_bounded x hx
      /-Could specify `aestronglyMeasurable` and `intervalIntegrable` intead of `f_continuous`. -/
      exact IntervalIntegrable.intervalIntegrable_norm_iff f_continuous.aestronglyMeasurable |>.mpr
        (f_continuous.intervalIntegrable ..)
    _ = C * (2 * π) := by simp; ring

/-TODO: Assumptions might be weakened. -/
lemma periodic_deriv {𝕜 : Type} [NontriviallyNormedField 𝕜] {F : Type} [NormedAddCommGroup F] [NormedSpace 𝕜 F]
    {f : 𝕜 → F} {T : 𝕜} (diff_f : ContDiff 𝕜 1 f) (periodic_f : f.Periodic T) : (deriv f).Periodic T := by
  intro x
  set g : 𝕜 → 𝕜 := fun x ↦ x + T with gdef
  have diff_g : Differentiable 𝕜 g := differentiable_id.add_const _
  have : deriv (f ∘ g) x = ((deriv f) ∘ g) x := by
    calc deriv (f ∘ g) x
      _ = deriv g x • deriv f (g x) := deriv.scomp x (diff_f.differentiable (by norm_num)).differentiableAt diff_g.differentiableAt
      _ = deriv f (g x) := by rw [gdef, deriv_add_const, deriv_id'']; simp
  rw [gdef] at this
  simp only [Function.comp_apply] at this
  convert this.symm
  ext y
  simp [(periodic_f y).symm]

/-TODO: might be generalized. -/
/-TODO: The assumption periodicf is probably not needed actually. -/
lemma fourierCoeffOn_ContDiff_two_bound {f : ℝ → ℂ} (periodicf : f.Periodic (2 * π)) (fdiff : ContDiff ℝ 2 f) :
    ∃ C, ∀ n ≠ 0, ‖fourierCoeffOn Real.two_pi_pos f n‖ ≤ C / n ^ 2 := by
  have h : ∀ x ∈ Set.uIcc 0 (2 * π), HasDerivAt f (deriv f x) x := by
    intro x _
    rw [hasDerivAt_deriv_iff]
    exact fdiff.differentiable (by norm_num) _
  have h' : ∀ x ∈ Set.uIcc 0 (2 * π), HasDerivAt (deriv f) (deriv (deriv f) x) x := by
    intro x _
    rw [hasDerivAt_deriv_iff]
    exact ((contDiff_succ_iff_deriv (n := 1)).mp fdiff).2.2.differentiable (by norm_num) _
  /-Get better representation for the fourier coefficients of f. -/
  have fourierCoeffOn_eq {n : ℤ} (hn : n ≠ 0): (fourierCoeffOn Real.two_pi_pos f n) = - 1 / (n^2) * fourierCoeffOn Real.two_pi_pos (fun x ↦ deriv (deriv f) x) n := by
    rw [fourierCoeffOn_of_hasDerivAt Real.two_pi_pos hn h, fourierCoeffOn_of_hasDerivAt Real.two_pi_pos hn h']
    · have h1 := periodicf 0
      have periodic_deriv_f : (deriv f).Periodic (2 * π) := periodic_deriv (fdiff.of_le one_le_two) periodicf
      have h2 := periodic_deriv_f 0
      simp at h1 h2
      simp [h1, h2]
      ring_nf
      simp [pi_pos.ne.symm]
    · exact (contDiff_one_iff_deriv.mp ((contDiff_succ_iff_deriv (n := 1)).mp
        fdiff).2.2).2.intervalIntegrable ..
    · exact ((contDiff_succ_iff_deriv (n := 1)).mp fdiff).2.2.continuous.intervalIntegrable ..
  obtain ⟨C, hC⟩ := fourierCoeffOn_bound (contDiff_one_iff_deriv.mp
    ((contDiff_succ_iff_deriv (n := 1)).mp fdiff).2.2).2
  refine ⟨C, fun n hn ↦ ?_⟩
  simp only [fourierCoeffOn_eq hn, Complex.norm_mul, Complex.norm_div, norm_neg, norm_one, norm_pow,
    Complex.norm_intCast, sq_abs, one_div, div_eq_mul_inv C, mul_comm C]
  gcongr
  exact hC n

open Topology Filter

/-TODO : Assumptions might be weakened-/
lemma int_sum_nat {β : Type*} [AddCommGroup β] [TopologicalSpace β] [ContinuousAdd β] {f : ℤ → β} {a : β} (hfa : HasSum f a) :
    Filter.Tendsto (fun N ↦ ∑ n ∈ Icc (-Int.ofNat ↑N) N, f n) Filter.atTop (𝓝 a) := by
  have := Filter.Tendsto.add_const (- (f 0)) hfa.nat_add_neg.tendsto_sum_nat
  simp only [add_neg_cancel_right] at this
  /- Need to start at 1 instead of zero for the base case to be true. -/
  rw [←tendsto_add_atTop_iff_nat 1] at this
  convert this using 1
  ext N
  induction' N with N ih
  · simp
  · have : Icc (- Int.ofNat (N.succ)) (N.succ) = insert (↑(N.succ)) (insert (-Int.ofNat (N.succ)) (Icc (-Int.ofNat N) N)) := by
      rw [←Ico_insert_right, ←Ioo_insert_left]
      · congr 2 with n
        simp only [Int.ofNat_eq_coe, mem_Ioo, mem_Icc]
        push_cast
        rw [Int.lt_add_one_iff, neg_add, ←sub_eq_add_neg, Int.sub_one_lt_iff]
      · norm_num
        linarith
      · norm_num
        linarith
    rw [this, sum_insert, sum_insert, ih, ← add_assoc]
    · symm
      rw [sum_range_succ, add_comm, ←add_assoc, add_comm]
      simp only [Nat.cast_add, Nat.cast_one, neg_add_rev, Int.reduceNeg, Nat.succ_eq_add_one,
        Int.ofNat_eq_coe, add_comm]
    · simp
    · norm_num
      linarith

lemma fourierConv_ofTwiceDifferentiable {f : ℝ → ℂ} (periodicf : f.Periodic (2 * π))
    (fdiff : ContDiff ℝ 2 f) {ε : ℝ} (εpos : ε > 0) :
    ∃ N₀, ∀ N > N₀, ∀ x ∈ Set.Icc 0 (2 * π), ‖f x - S_ N f x‖ ≤ ε := by
  have fact_two_pi_pos : Fact (0 < 2 * π) := by
    rw [fact_iff]
    exact Real.two_pi_pos
  set g : C(AddCircle (2 * π), ℂ) := ⟨AddCircle.liftIco (2*π) 0 f, AddCircle.liftIco_continuous ((periodicf 0).symm) fdiff.continuous.continuousOn⟩ with g_def
  have two_pi_pos' : 0 < 0 + 2 * π := by linarith [Real.two_pi_pos]
  have fourierCoeff_correspondence {i : ℤ} : fourierCoeff g i = fourierCoeffOn two_pi_pos' f i := fourierCoeff_liftIco_eq f i
  simp only [zero_add] at fourierCoeff_correspondence
  have function_sum : HasSum (fun (i : ℤ) => fourierCoeff g i • fourier i) g := by
    apply hasSum_fourier_series_of_summable
    obtain ⟨C, hC⟩ := fourierCoeffOn_ContDiff_two_bound periodicf fdiff
    set maj : ℤ → ℝ := fun i ↦ 1 / (i ^ 2) * C with maj_def
    have summable_maj : Summable maj := by
      by_cases Ceq0 : C = 0
      · simp [maj_def, Ceq0, one_div, mul_zero, summable_zero]
      · rw [← summable_div_const_iff Ceq0]
        convert Real.summable_one_div_int_pow.mpr one_lt_two using 1
        simp [maj_def, mul_div_cancel_right₀, Ceq0]
    rw [summable_congr @fourierCoeff_correspondence, ←summable_norm_iff]
    apply summable_of_le_on_nonzero _ _ summable_maj <;> intro i
    · simp
    · intro ine0; field_simp [maj_def, hC i ine0]
  have := int_sum_nat function_sum
  rw [ContinuousMap.tendsto_iff_tendstoUniformly, Metric.tendstoUniformly_iff] at this
  have := this ε εpos
  rw [Filter.eventually_atTop] at this
  obtain ⟨N₀, hN₀⟩ := this
  refine ⟨N₀, fun N hN x hx ↦ ?_⟩
  have := hN₀ N hN.le x
  simp only [Complex.dist_eq, ContinuousMap.coe_sum, sum_apply] at this
  convert this.le using 2
  congr 1
  · rw [g_def, ContinuousMap.coe_mk]
    by_cases h : x = 2 * π
    · conv => lhs; rw [h, ← zero_add  (2 * π), periodicf]
      have := AddCircle.coe_add_period (2 * π) 0
      rw [zero_add] at this
      rw [h, this, AddCircle.liftIco_coe_apply]
      simp [pi_pos]
    · have : x ∈ Set.Ico 0 (2 * π) := ⟨hx.1, lt_of_le_of_ne hx.2 h⟩
      simp [AddCircle.liftIco_coe_apply, this]
  · simp [partialFourierSum, fourierCoeff_correspondence]


==> anc/Carleson/Classical/Basic.lean <==
import Carleson.Classical.Helper
import Carleson.Defs
import Carleson.ToMathlib.MeasureTheory.Function.LpSeminorm.TriangleInequality
import Carleson.ToMathlib.MeasureTheory.Function.LpSpace.ContinuousFunctions
import Carleson.ToMathlib.Topology.Instances.AddCircle.Defs
import Mathlib.Analysis.Fourier.AddCircle

/- This file contains basic definitions and lemmas. -/

open Finset Real MeasureTheory AddCircle

noncomputable section

--TODO: I think the measurability assumptions might be unnecessary
theorem fourierCoeff_eq_fourierCoeff_of_aeeq {T : ℝ} [hT : Fact (0 < T)] {n : ℤ} {f g : AddCircle T → ℂ}
    (hf : AEStronglyMeasurable f haarAddCircle) (hg : AEStronglyMeasurable g haarAddCircle)
    (h : f =ᵐ[haarAddCircle] g) : fourierCoeff f n = fourierCoeff g n := by
  unfold fourierCoeff
  apply integral_congr_ae
  change @DFunLike.coe C(AddCircle T, ℂ) (AddCircle T) (fun x ↦ ℂ) ContinuousMap.instFunLike (fourier (-n)) * f =ᶠ[ae haarAddCircle] @DFunLike.coe C(AddCircle T, ℂ) (AddCircle T) (fun x ↦ ℂ) ContinuousMap.instFunLike (fourier (-n)) * g
  have fourier_measurable : AEStronglyMeasurable (⇑(@fourier T (-n))) haarAddCircle := (ContinuousMap.measurable _).aestronglyMeasurable

  rw [← AEEqFun.mk_eq_mk (hf := fourier_measurable.mul hf) (hg := fourier_measurable.mul hg),
      ← AEEqFun.mk_mul_mk _ _ fourier_measurable hf, ← AEEqFun.mk_mul_mk _ _ fourier_measurable hg]
  congr 1
  rwa [AEEqFun.mk_eq_mk]

def partialFourierSum' {T : ℝ} [hT : Fact (0 < T)] (N : ℕ) (f : AddCircle T → ℂ) : C(AddCircle T, ℂ) :=
    ∑ n ∈ Finset.Icc (-Int.ofNat N) N, fourierCoeff f n • fourier n

def partialFourierSumLp {T : ℝ} [hT : Fact (0 < T)] (p : ENNReal) [Fact (1 ≤ p)] (N : ℕ) (f : AddCircle T → ℂ) : Lp ℂ p (@haarAddCircle T hT) :=
    ∑ n ∈ Finset.Icc (-Int.ofNat N) N, fourierCoeff f n • fourierLp p n

lemma partialFourierSum_eq_partialFourierSum' [hT : Fact (0 < 2 * Real.pi)] (N : ℕ) (f : ℝ → ℂ) :
    liftIoc (2 * Real.pi) 0 (partialFourierSum N f) = partialFourierSum' N (liftIoc (2 * Real.pi) 0 f) := by
  ext x
  unfold partialFourierSum partialFourierSum' liftIoc
  simp only [
    Function.comp_apply, Set.restrict_apply, Int.ofNat_eq_coe, ContinuousMap.coe_sum,
    ContinuousMap.coe_smul, Finset.sum_apply, Pi.smul_apply, smul_eq_mul]
  congr
  ext n
  rw [← liftIoc, fourierCoeff_liftIoc_eq]
  congr 2
  · rw [zero_add (2 * Real.pi)]
  · rcases (eq_coe_Ioc x) with ⟨b, hb, rfl⟩
    rw [← zero_add (2 * Real.pi)] at hb
    rw [coe_eq_coe_iff_of_mem_Ioc (Subtype.coe_prop _) hb]
    have : (liftIoc (2 * Real.pi) 0 (fun x ↦ x)) b = (fun x ↦ x) b := liftIoc_coe_apply hb
    unfold liftIoc at this
    rw [Function.comp_apply, Set.restrict_apply] at this
    exact this

lemma partialFourierSupLp_eq_partialFourierSupLp_of_aeeq {T : ℝ} [hT : Fact (0 < T)] {p : ENNReal} [Fact (1 ≤ p)] {N : ℕ} {f g : AddCircle T → ℂ}
    (hf : AEStronglyMeasurable f haarAddCircle) (hg : AEStronglyMeasurable g haarAddCircle)
    (h : f =ᶠ[ae haarAddCircle] g) : partialFourierSumLp p N f = partialFourierSumLp p N g := by
  unfold partialFourierSumLp
  congr
  ext n : 1
  congr 1
  exact fourierCoeff_eq_fourierCoeff_of_aeeq hf hg h


lemma partialFourierSum'_eq_partialFourierSumLp {T : ℝ} [hT : Fact (0 < T)] (p : ENNReal) [Fact (1 ≤ p)] (N : ℕ) (f : AddCircle T → ℂ) :
    partialFourierSumLp p N f = MemLp.toLp (partialFourierSum' N f) ((partialFourierSum' N f).MemLp haarAddCircle ℂ)  := by
  unfold partialFourierSumLp partialFourierSum'
  unfold fourierLp
  simp_rw [ContinuousMap.coe_sum, ContinuousMap.coe_smul]
  rw [MemLp.toLp_sum _ (by intro n hn; apply MemLp.const_smul (ContinuousMap.MemLp haarAddCircle ℂ (fourier n)))]
  rw [Finset.univ_eq_attach]
  rw [← Finset.sum_attach]
  rfl


lemma partialFourierSum_aeeq_partialFourierSumLp [hT : Fact (0 < 2 * Real.pi)] (p : ENNReal) [Fact (1 ≤ p)] (N : ℕ) (f : ℝ → ℂ) (h_mem_Lp : MemLp (liftIoc (2 * Real.pi) 0 f) 2 haarAddCircle) :
    liftIoc (2 * Real.pi) 0 (partialFourierSum N f) =ᶠ[ae haarAddCircle] ↑↑(partialFourierSumLp p N (MemLp.toLp (liftIoc (2 * Real.pi) 0 f) h_mem_Lp)) := by
  rw [partialFourierSupLp_eq_partialFourierSupLp_of_aeeq (Lp.aestronglyMeasurable _) h_mem_Lp.aestronglyMeasurable (MemLp.coeFn_toLp h_mem_Lp)]
  rw [partialFourierSum'_eq_partialFourierSumLp, partialFourierSum_eq_partialFourierSum']
  symm
  apply MemLp.coeFn_toLp



local notation "S_" => partialFourierSum

@[simp]
lemma fourierCoeffOn_mul {a b : ℝ} {hab : a < b} {f : ℝ → ℂ} {c : ℂ} {n : ℤ} :
  fourierCoeffOn hab (fun x ↦ c * f x) n = c * (fourierCoeffOn hab f n):= by
  simp only [fourierCoeffOn_eq_integral, one_div, fourier_apply, neg_smul, fourier_neg',
    fourier_coe_apply', mul_comm, Complex.ofReal_sub, smul_eq_mul, mul_assoc,
    intervalIntegral.integral_const_mul, Complex.real_smul, Complex.ofReal_inv]
  ring

@[simp]
lemma fourierCoeffOn_neg {a b : ℝ} {hab : a < b} {f : ℝ → ℂ} {n : ℤ} :
  fourierCoeffOn hab (-f) n = - (fourierCoeffOn hab f n):= by
  simp only [fourierCoeffOn_eq_integral, one_div, fourier_apply, neg_smul, fourier_neg',
    fourier_coe_apply', Complex.ofReal_sub, Pi.neg_apply, smul_eq_mul, mul_neg,
    intervalIntegral.integral_neg, smul_neg, Complex.real_smul, Complex.ofReal_inv]

@[simp]
lemma fourierCoeffOn_add {a b : ℝ} {hab : a < b} {f g : ℝ → ℂ} {n : ℤ}
    (hf : IntervalIntegrable f MeasureTheory.volume a b)
    (hg : IntervalIntegrable g MeasureTheory.volume a b) :
    fourierCoeffOn hab (f + g) n = fourierCoeffOn hab f n + fourierCoeffOn hab g n:= by
  simp only [fourierCoeffOn_eq_integral, one_div, fourier_apply, neg_smul, fourier_neg',
    fourier_coe_apply', Complex.ofReal_sub, Pi.add_apply, smul_eq_mul, mul_add, Complex.real_smul,
    Complex.ofReal_inv]
  rw [← mul_add, ← intervalIntegral.integral_add]
  · ring_nf
    apply hf.continuousOn_mul (Continuous.continuousOn _)
    exact Complex.continuous_conj.comp' (by fun_prop)
  · apply hg.continuousOn_mul (Continuous.continuousOn _)
    exact Complex.continuous_conj.comp' (by fun_prop)

@[simp]
lemma fourierCoeffOn_sub {a b : ℝ} {hab : a < b} {f g : ℝ → ℂ} {n : ℤ}
    (hf : IntervalIntegrable f MeasureTheory.volume a b)
    (hg : IntervalIntegrable g MeasureTheory.volume a b) :
    fourierCoeffOn hab (f - g) n = fourierCoeffOn hab f n - fourierCoeffOn hab g n:= by
  rw [sub_eq_add_neg, fourierCoeffOn_add hf hg.neg, fourierCoeffOn_neg, ← sub_eq_add_neg]

@[simp]
lemma partialFourierSum_add {f g : ℝ → ℂ} {N : ℕ}
    (hf : IntervalIntegrable f MeasureTheory.volume 0 (2 * π))
    (hg : IntervalIntegrable g MeasureTheory.volume 0 (2 * π)) :
  S_ N (f + g) = S_ N f + S_ N g := by
  ext x
  simp only [partialFourierSum, fourierCoeffOn_add hf hg, fourier_apply, fourier_coe_apply',
    Complex.ofReal_mul, Complex.ofReal_ofNat, add_mul, sum_add_distrib, Pi.add_apply]

@[simp]
lemma partialFourierSum_sub {f g : ℝ → ℂ} {N : ℕ}
    (hf : IntervalIntegrable f MeasureTheory.volume 0 (2 * π))
    (hg : IntervalIntegrable g MeasureTheory.volume 0 (2 * π)) :
    S_ N (f - g) = S_ N f - S_ N g := by
  ext x
  simp only [partialFourierSum, fourierCoeffOn_sub hf hg, fourier_apply, fourier_coe_apply',
    Complex.ofReal_mul, Complex.ofReal_ofNat, sub_mul, sum_sub_distrib, Pi.sub_apply]

@[simp]
lemma partialFourierSum_mul {f : ℝ → ℂ} {a : ℂ} {N : ℕ} :
  S_ N (fun x ↦ a * f x) = fun x ↦ a * S_ N f x := by
  ext x
  simp only [partialFourierSum, fourierCoeffOn_mul, fourier_apply, fourier_coe_apply', mul_assoc,
    Complex.ofReal_mul, Complex.ofReal_ofNat, mul_sum]

lemma fourier_periodic {n : ℤ} :
    (fun (x : ℝ) ↦ fourier n (x : AddCircle (2 * π))).Periodic (2 * π) := by
  simp

lemma partialFourierSum_periodic {f : ℝ → ℂ} {N : ℕ} : (S_ N f).Periodic (2 * π) := by
  simp [partialFourierSum]

--TODO: maybe generalize to (hc : ContinuousOn f (Set.Icc 0 T)) and leave out condition (hT : 0 < T)
lemma Function.Periodic.uniformContinuous_of_continuous {f : ℝ → ℂ} {T : ℝ} (hT : 0 < T)
    (hp : Function.Periodic f T) (hc : ContinuousOn f (Set.Icc (-T) (2 * T))) :
    UniformContinuous f := by
  have : IsCompact (Set.Icc (-T) (2 * T)) := isCompact_Icc
  have unicont_on_Icc := this.uniformContinuousOn_of_continuous hc
  rw [Metric.uniformContinuousOn_iff] at unicont_on_Icc
  rw [Metric.uniformContinuous_iff]
  intro ε εpos
  rcases (unicont_on_Icc ε εpos) with ⟨δ, δpos, h⟩
  use min δ T, lt_min δpos hT
  have h1 : min δ T ≤ T := min_le_right ..
  intro x y hxy
  rcases (hp.exists_mem_Ico₀' hT x) with ⟨n, ha, hxa⟩
  have hyb: f y = f (y - n • T) := (hp.sub_zsmul_eq n).symm
  rw [hxa, hyb]
  apply h (x - n • T) _ (y - n • T)
  on_goal 1 => rw [Real.dist_eq, abs_lt] at hxy
  constructor <;> linarith [ha.1, ha.2]
  · rw [Real.dist_eq,zsmul_eq_mul, sub_sub_sub_cancel_right, ← Real.dist_eq]
    exact hxy.trans_le (min_le_left ..)
  · constructor <;> linarith [ha.1, ha.2]

lemma fourier_uniformContinuous {n : ℤ} :
    UniformContinuous (fun (x : ℝ) ↦ fourier n (x : AddCircle (2 * π))) := by
  apply fourier_periodic.uniformContinuous_of_continuous Real.two_pi_pos (Continuous.continuousOn _)
  continuity

lemma partialFourierSum_uniformContinuous {f : ℝ → ℂ} {N : ℕ} : UniformContinuous (S_ N f) := by
  apply partialFourierSum_periodic.uniformContinuous_of_continuous Real.two_pi_pos
    (Continuous.continuousOn (continuous_finset_sum ..))
  continuity

theorem strictConvexOn_cos_Icc : StrictConvexOn ℝ (Set.Icc (π / 2) (π + π / 2)) Real.cos := by
  apply strictConvexOn_of_deriv2_pos (convex_Icc ..) Real.continuousOn_cos fun x hx => ?_
  rw [interior_Icc] at hx
  simp [Real.cos_neg_of_pi_div_two_lt_of_lt hx.1 hx.2]

lemma lower_secant_bound_aux {η : ℝ} (ηpos : 0 < η) {x : ℝ} (le_abs_x : η ≤ x)
    (abs_x_le : x ≤ 2 * π - η) (x_le_pi : x ≤ π) (h : π / 2 < x) :
    2 / π * η ≤ ‖1 - Complex.exp (Complex.I * ↑x)‖ := by
  calc (2 / π) * η
    _ ≤ (2 / π) * x := by gcongr
    _ = 1 - ((1 - (2 / π) * (x - π / 2)) * Real.cos (π / 2) + ((2 / π) * (x - π / 2)) * Real.cos (π)) := by
      field_simp -- a bit slow
      ring
    _ ≤ 1 - (Real.cos ((1 - (2 / π) * (x - π / 2)) * (π / 2) + (((2 / π) * (x - π / 2)) * (π)))) := by
      gcongr
      apply (strictConvexOn_cos_Icc.convexOn).2 (by simp [pi_nonneg])
      · simp only [Set.mem_Icc, half_le_self_iff, le_add_iff_nonneg_right]
        constructor <;> linarith [pi_nonneg]
      · rw [sub_nonneg, mul_comm]
        exact mul_le_of_le_div₀ (by norm_num) (div_nonneg (by norm_num) pi_nonneg) (by simpa)
      · exact mul_nonneg (div_nonneg (by norm_num) pi_nonneg) (by linarith [h])
      · simp
    _ = 1 - Real.cos x := by congr; field_simp; ring -- slow
    _ ≤ Real.sqrt ((1 - Real.cos x) ^ 2) := by
      exact Real.sqrt_sq_eq_abs _ ▸ le_abs_self _
    _ ≤ ‖1 - Complex.exp (Complex.I * ↑x)‖ := by
        rw [mul_comm, Complex.exp_mul_I, Complex.norm_eq_sqrt_sq_add_sq]
        simp only [Complex.sub_re, Complex.one_re, Complex.add_re, Complex.mul_re, Complex.I_re,
          Complex.sin_ofReal_im, Complex.I_im, Complex.sub_im, Complex.one_im, Complex.add_im,
          Complex.cos_ofReal_im, Complex.mul_im]
        rw [Complex.cos_ofReal_re, Complex.sin_ofReal_re]
        apply (Real.sqrt_le_sqrt_iff _).mpr
        · simp only [mul_zero, mul_one, sub_self, add_zero, zero_add, zero_sub, even_two,
          Even.neg_pow, le_add_iff_nonneg_right, pow_two_nonneg]
        · linarith [pow_two_nonneg (1 - Real.cos x), pow_two_nonneg (Real.sin x)]

lemma lower_secant_bound' {η : ℝ} {x : ℝ} (le_abs_x : η ≤ |x|) (abs_x_le : |x| ≤ 2 * π - η) :
    (2 / π) * η ≤ ‖1 - Complex.exp (Complex.I * x)‖ := by
  by_cases ηpos : η ≤ 0
  · calc (2 / π) * η
    _ ≤ 0 := mul_nonpos_of_nonneg_of_nonpos (div_nonneg zero_le_two pi_pos.le) ηpos
    _ ≤ ‖1 - Complex.exp (Complex.I * x)‖ := norm_nonneg _
  push_neg at ηpos
  wlog x_nonneg : 0 ≤ x generalizing x
  · convert (@this (-x) _ (by simpa) (by linarith)) using 1
    · rw [← Complex.norm_conj, map_sub, map_one, Complex.ofReal_neg, mul_neg,
        ← Complex.exp_conj, map_mul, Complex.conj_I, neg_mul,
        Complex.conj_ofReal]
    · rwa [abs_neg]
  rw [abs_of_nonneg x_nonneg] at *
  wlog x_le_pi : x ≤ π generalizing x
  · convert (@this (2 * π - x) ..) using 1
    · rw [← Complex.norm_conj]
      simp [← Complex.exp_conj, mul_sub, Complex.conj_ofReal, Complex.exp_sub,
        mul_comm Complex.I (2 * π), ← Complex.exp_neg]
    all_goals linarith
  by_cases h : x ≤ π / 2
  · calc (2 / π) * η
    _ ≤ (2 / π) * x := by gcongr
    _ = (1 - (2 / π) * x) * Real.sin 0 + ((2 / π) * x) * Real.sin (π / 2) := by simp
    _ ≤ Real.sin ((1 - (2 / π) * x) * 0 + ((2 / π) * x) * (π / 2)) := by
      apply (strictConcaveOn_sin_Icc.concaveOn).2 (by simp [pi_nonneg])
      · simp only [Set.mem_Icc, half_le_self_iff]
        constructor <;> linarith [pi_nonneg]
      · rw [sub_nonneg, mul_comm]
        exact mul_le_of_le_div₀ (by norm_num) (div_nonneg (by norm_num) pi_nonneg) (by simpa)
      · exact mul_nonneg (div_nonneg (by norm_num) pi_nonneg) x_nonneg
      · simp
    _ = Real.sin x := by field_simp
    _ ≤ Real.sqrt ((Real.sin x) ^ 2) := by
      rw [Real.sqrt_sq_eq_abs]
      apply le_abs_self
    _ ≤ ‖1 - Complex.exp (Complex.I * ↑x)‖ := by
        rw [mul_comm, Complex.exp_mul_I, Complex.norm_eq_sqrt_sq_add_sq]
        simp only [Complex.sub_re, Complex.one_re, Complex.add_re, Complex.cos_ofReal_re,
          Complex.mul_re, Complex.sin_ofReal_re, Complex.I_re, Complex.sin_ofReal_im, Complex.I_im,
          Complex.sub_im, Complex.one_im, Complex.add_im, Complex.cos_ofReal_im, Complex.mul_im]
        apply (Real.sqrt_le_sqrt_iff _).mpr
        · simp [pow_two_nonneg]
        · linarith [pow_two_nonneg (1 - Real.cos x), pow_two_nonneg (Real.sin x)]
  · push_neg at h
    exact lower_secant_bound_aux ηpos le_abs_x abs_x_le x_le_pi h

/- Slightly weaker version of Lemma 11..1.9 (lower secant bound) with simplified constant. -/
lemma lower_secant_bound {η : ℝ} {x : ℝ} (xIcc : x ∈ Set.Icc (-2 * π + η) (2 * π - η)) (xAbs : η ≤ |x|) :
    η / 2 ≤ ‖(1 - Complex.exp (Complex.I * x))‖ := by
  by_cases ηpos : η < 0
  · calc η / 2
    _ ≤ 0 := by linarith
    _ ≤ ‖1 - Complex.exp (Complex.I * x)‖ := norm_nonneg _
  push_neg at ηpos
  calc η / 2
  _ ≤ (2 / π) * η := by
    ring_nf
    rw [mul_assoc]
    gcongr
    field_simp
    rw [div_le_div_iff₀ (by norm_num) pi_pos]
    linarith [pi_le_four]
  _ ≤ ‖1 - Complex.exp (Complex.I * x)‖ := by
    apply lower_secant_bound' xAbs
    rw [abs_le, neg_sub', sub_neg_eq_add, neg_mul_eq_neg_mul]
    exact xIcc


==> anc/Carleson/Classical/CarlesonOnTheRealLine.lean <==
import Carleson.Classical.CarlesonOperatorReal
import Carleson.Classical.HilbertStrongType
import Carleson.Classical.VanDerCorput
import Carleson.TwoSidedCarleson.MainTheorem

/-
This file contains the proof of Lemma 11.1.4 (real Carleson), from section 11.7.
We need to verify the assumptions of the two-sided metric Carleson theorem.
All smaller ones are done but the estimate for the truncated Hilbert transform is still missing.
-/

noncomputable section

open MeasureTheory Function Metric Bornology Real

lemma localOscillation_on_emptyset {X : Type} [PseudoMetricSpace X] {f g : C(X, ℝ)} :
    localOscillation ∅ f g = 0 := by simp [localOscillation]

lemma localOscillation_on_empty_ball {X : Type} [PseudoMetricSpace X] {x : X} {f g : C(X, ℝ)}
    {R : ℝ} (R_nonpos : R ≤ 0) : localOscillation (Metric.ball x R) f g = 0 := by
  rw [Metric.ball_eq_empty.mpr R_nonpos, localOscillation_on_emptyset]


section

open ENNReal MeasureTheory

section

def integer_linear (n : ℤ) : C(ℝ, ℝ) := ⟨fun (x : ℝ) ↦ n * x, by fun_prop⟩

local notation "θ" => integer_linear

set_option quotPrecheck false in
local notation "Θ" => {(θ n) | n : ℤ}



/-
/-Stronger version of oscillation_control based on earlier version of the blueprint -/
lemma localOscillation_of_integer_linear {x R : ℝ} (R_nonneg : 0 ≤ R) : ∀ n m : ℤ, localOscillation (Metric.ball x R) (θ n) (θ m) = 2 * R * |(n : ℝ) - m| := by
  intro n m
  by_cases n_ne_m : n = m
  · simp [n_ne_m, sub_self, abs_zero, mul_zero, localOscillation_of_same]
  push_neg at n_ne_m
  have norm_n_sub_m_pos : 0 < |(n : ℝ) - m| := by
    simp only [abs_pos, ne_eq]
    rwa [sub_eq_zero, Int.cast_inj]
  /- Rewrite to a more convenient form for the following steps. -/
  have norm_integer_linear_eq {n m : ℤ} {z : ℝ × ℝ} : ‖(θ n) z.1 - (θ m) z.1 - (θ n) z.2 + (θ m) z.2‖ = ‖(↑n - ↑m) * (z.1 - x) - (↑n - ↑m) * (z.2 - x)‖ := by
    simp only [integer_linear, ContinuousMap.coe_mk, Real.norm_eq_abs]
    ring_nf
  have localOscillation_eq : localOscillation (Metric.ball x R) (θ n) (θ m) = ⨆ z ∈ (Metric.ball x R) ×ˢ (Metric.ball x R), ‖(n - m) * (z.1 - x) - (n - m) * (z.2 - x)‖ := by
      rw [localOscillation]
      congr with z
      rw [norm_integer_linear_eq]
  rw [localOscillation_eq]
  /- Show inequalities in both directions. -/
  apply le_antisymm
  · calc ⨆ z ∈ (Metric.ball x R) ×ˢ (Metric.ball x R), ‖(n - m) * (z.1 - x) - (n - m) * (z.2 - x)‖
      _ ≤ 2 * R * |↑n - ↑m| := by
        apply Real.iSup_le
        --TODO: investigate strange (delaborator) behavior - why is there still a sup?
        intro z
        apply Real.iSup_le
        · intro hz
          simp at hz
          rw [Real.dist_eq, Real.dist_eq] at hz
          rw [Real.norm_eq_abs]
          calc |(n - m) * (z.1 - x) - (n - m) * (z.2 - x)|
          _ ≤ |(n - m) * (z.1 - x)| + |(n - m) * (z.2 - x)| := abs_sub _ _
          _ = |↑n - ↑m| * |z.1 - x| + |↑n - ↑m| * |z.2 - x| := by congr <;> apply abs_mul
          _ ≤ |↑n - ↑m| * R + |↑n - ↑m| * R := by gcongr; linarith [hz.1]; linarith [hz.2]
          _ = 2 * R * |↑n - ↑m| := by ring
        repeat
          apply mul_nonneg
          linarith
          apply abs_nonneg
  · apply le_of_forall_lt
    intro c hc
    have := fact_isCompact_ball x R
    by_cases c_nonneg : 0 > c
    · calc c
        _ < 0 := c_nonneg
        _ ≤ @dist (withLocalOscillation ℝ (Metric.ball x R)) PseudoMetricSpace.toDist (θ n) (θ m) := dist_nonneg
        _ = localOscillation (Metric.ball x R) (θ n) (θ m) := rfl
        _ = ⨆ z ∈ Metric.ball x R ×ˢ Metric.ball x R, ‖(↑n - ↑m) * (z.1 - x) - (↑n - ↑m) * (z.2 - x)‖ := by
          rw [localOscillation]
          congr with z
          rw [norm_integer_linear_eq]
    push_neg at c_nonneg
    set R' := (c + 2 * R * |(n : ℝ) - m|) / (4 * |(n : ℝ) - m|) with R'def
    have hR' : 0 ≤ R' ∧ R' < R := by
      rw [R'def]
      constructor
      · positivity
      calc (c + 2 * R * |↑n - ↑m|) / (4 * |↑n - ↑m|)
        _ < (2 * R * |↑n - ↑m| + 2 * R * |↑n - ↑m|) / (4 * |↑n - ↑m|) := by gcongr
        _ = R := by
          ring_nf
          rw [mul_assoc, mul_inv_cancel norm_n_sub_m_pos.ne.symm, mul_one]
    let y := (x - R', x + R')
    calc c
      _ = c / 2 + c / 2 := by ring
      _ < c / 2 + (2 * R * |↑n - ↑m|) / 2 := by gcongr
      _ = 2 * R' * |↑n - ↑m| := by
        rw [R'def]
        ring_nf
        rw [pow_two, ←mul_assoc, mul_assoc c, mul_inv_cancel norm_n_sub_m_pos.ne.symm,
          mul_assoc (R * _), mul_inv_cancel norm_n_sub_m_pos.ne.symm]
        ring
      _ ≤ ‖(↑n - ↑m) * (y.1 - x) - (↑n - ↑m) * (y.2 - x)‖ := by
        simp only [mul_assoc, sub_sub_cancel_left, mul_neg, add_sub_cancel_left,
          sub_eq_add_neg (-((n - m) * R')), ← two_mul, norm_neg, norm_mul, RCLike.norm_ofNat,
          Real.norm_eq_abs, mul_comm |(n : ℝ) - m|, gt_iff_lt, Nat.ofNat_pos,
          _root_.mul_le_mul_left]
        gcongr
        exact le_abs_self _
      _ ≤ ⨆ z ∈ Metric.ball x R ×ˢ Metric.ball x R, ‖(↑n - ↑m) * (z.1 - x) - (↑n - ↑m) * (z.2 - x)‖ := by
        apply ConditionallyCompleteLattice.le_biSup
        · convert bddAbove_localOscillation (Metric.ball x R) (θ n) (θ m) using 2
          exact norm_integer_linear_eq.symm
        · use y
          simp [abs_of_nonneg, hR'.1, hR'.2]
-/

end

instance instFunctionDistancesReal : FunctionDistances ℝ ℝ where
  Θ := ℤ
  coeΘ := integer_linear
  coeΘ_injective {n m} hnm := by simpa [integer_linear] using hnm 1
  metric := fun _ R ↦ {
      dist := fun n m ↦ 2 * max R 0 * |n - m|
      dist_self := by simp
      dist_comm := by
        simp only [Int.cast_abs, Int.cast_sub, mul_eq_mul_left_iff]
        exact fun _ _ ↦  Or.inl (abs_sub_comm ..)
      dist_triangle := by
        simp only [Int.cast_abs, Int.cast_sub]
        intro x y z
        rw [← mul_add]
        gcongr
        apply abs_sub_le
  }


lemma dist_integer_linear_eq {n m : Θ ℝ} {x R : ℝ} :
    dist_{x, R} n m = 2 * max R 0 * |(n : ℝ) - m| := by
  norm_cast

lemma coeΘ_R (n : Θ ℝ) (x : ℝ) : n x = n * x := rfl

lemma coeΘ_R_C (n : Θ ℝ) (x : ℝ) : (n x : ℂ) = n * x := by norm_cast

lemma oscillation_control {x : ℝ} {r : ℝ} {f g : Θ ℝ} :
    localOscillation (ball x r) (coeΘ f) (coeΘ g) ≤ ENNReal.ofReal (dist_{x, r} f g) := by
  by_cases r_pos : r ≤ 0
  · rw [ball_eq_empty.mpr r_pos]
    simp [localOscillation]
  push_neg at r_pos
  simp_rw [dist_integer_linear_eq]
  calc ⨆ z ∈ ball x r ×ˢ ball x r, ENNReal.ofReal ‖↑f * z.1 - ↑g * z.1 - ↑f * z.2 + ↑g * z.2‖
    _ = ⨆ z ∈ ball x r ×ˢ ball x r, ENNReal.ofReal |(f - g) * (z.1 - x) - (f - g) * (z.2 - x)| := by
      congr with z
      congr with h
      rw [Real.norm_eq_abs]
      ring_nf
    _ ≤ ENNReal.ofReal (2 * r * |↑f - ↑g|) := by
      refine iSup₂_le (fun z hz ↦ ?_)
      apply ENNReal.ofReal_le_of_le_toReal
      rw [ENNReal.toReal_ofReal (by positivity)]
      simp_rw [Set.mem_prod, mem_ball, Real.dist_eq] at hz
      calc |(f - g) * (z.1 - x) - (f - g) * (z.2 - x)|
        _ ≤ |(f - g) * (z.1 - x)| + |(f - g) * (z.2 - x)| := abs_sub ..
        _ = |↑f - ↑g| * |z.1 - x| + |↑f - ↑g| * |z.2 - x| := by congr <;> apply abs_mul
        _ ≤ |↑f - ↑g| * r + |↑f - ↑g| * r := by
          gcongr
          · linarith [hz.1]
          · linarith [hz.2]
        _ = 2 * r * |↑f - ↑g| := by ring
    _ ≤ ENNReal.ofReal (2 * max r 0 * |↑f - ↑g|) := by
      gcongr
      apply le_max_left

lemma frequency_monotone {x₁ x₂ r R : ℝ} {f g : Θ ℝ} (h : ball x₁ r ⊆ ball x₂ R) : dist_{x₁,r} f g ≤ dist_{x₂,R} f g := by
  rw [dist_integer_linear_eq, dist_integer_linear_eq]
  by_cases r_pos : r ≤ 0
  · rw [ball_eq_empty.mpr r_pos] at h
    rw [max_eq_right r_pos]
    gcongr
    apply le_max_right
  push_neg at r_pos
  gcongr
  rw [Real.ball_eq_Ioo, Real.ball_eq_Ioo, Set.Ioo_subset_Ioo_iff (by linarith)] at h
  linarith [h.1, h.2]

lemma frequency_ball_doubling {x₁ x₂ r : ℝ} {f g : Θ ℝ} :
    dist_{x₂, 2 * r} f g ≤ 2 * dist_{x₁, r} f g := by
  rw [dist_integer_linear_eq, dist_integer_linear_eq]
  by_cases r_nonneg : r ≥ 0
  · rw [max_eq_left, max_eq_left]
    · ring_nf; rfl
    all_goals linarith [r_nonneg]
  · rw [max_eq_right, max_eq_right]
    · simp
    all_goals linarith [r_nonneg]

theorem frequency_ball_growth {x₁ x₂ r : ℝ} {f g : Θ ℝ} :
    2 * dist_{x₁, r} f g ≤ dist_{x₂, 2 * r} f g := by
  rw [dist_integer_linear_eq, dist_integer_linear_eq]
  by_cases r_nonneg : r ≥ 0
  · rw [max_eq_left, max_eq_left]
    · ring_nf; rfl
    all_goals linarith [r_nonneg]
  · rw [max_eq_right, max_eq_right]
    · simp
    all_goals linarith [r_nonneg]

lemma integer_ball_cover {x : ℝ} {R R' : ℝ} {f : WithFunctionDistance x R} :
    CoveredByBalls (ball f (2 * R')) 3 R' := by
  unfold WithFunctionDistance at f
  rw [coveredByBalls_iff]
  by_cases R'pos : 0 ≥ R'
  · --trivial case
    use {f}
    constructor
    · norm_num
    simp only [Finset.mem_singleton, Set.iUnion_iUnion_eq_left]
    rw [Metric.ball_eq_empty.mpr R'pos, Set.subset_empty_iff, Metric.ball_eq_empty]
    linarith
  push_neg at R'pos
  by_cases Rpos : 0 ≥ R
  · --trivial case
    use {f}
    constructor
    · norm_num
    simp only [Finset.mem_singleton, Set.iUnion_iUnion_eq_left]
    convert Set.subset_univ _
    ext g
    constructor
    · simp
    simp only [Set.mem_univ, mem_ball, true_implies]
    rw [dist_integer_linear_eq]
    convert R'pos
    simp only [mul_eq_zero, OfNat.ofNat_ne_zero, max_eq_right_iff, false_or, abs_eq_zero]
    left
    exact Rpos
  push_neg at Rpos
  set m₁ := Int.floor (f - R' / (2 * R)) with m₁def
  set! m₂ := f with m₂def
  set m₃ := Int.ceil (f + R' / (2 * R)) with m₃def

  /- classical is necessary to be able to build a Finset of WithFunctionDistance. -/
  classical
  set balls : Finset (WithFunctionDistance x R) := {m₁, m₂, m₃} with balls_def
  use balls
  constructor
  · rw [balls_def]
    apply Finset.card_le_three
  intro φ hφ
  unfold WithFunctionDistance at φ
  rw [mem_ball] at hφ
  rw [dist_comm] at hφ
  /- m₁, m₂, m₃ each correspond to one case. -/
  simp only [Set.mem_iUnion, mem_ball, exists_prop]
  by_cases h : φ ≤ f - R' / (2 * R)
  · use m₁
    constructor
    · rw [balls_def]
      simp
    rw [dist_integer_linear_eq]
    calc 2 * max R 0 * |↑φ - ↑m₁|
      _ = 2 * R * |↑φ - ↑m₁| := by
        congr
        rw [max_eq_left_iff]
        exact Rpos.le
      _ = 2 * R * (m₁ - ↑φ) := by
        rw [abs_of_nonpos]
        on_goal 1 => simp only [neg_sub]
        norm_cast
        simp only [tsub_le_iff_right, zero_add]
        rwa [m₁def, Int.le_floor]
      _ = 2 * R * (m₁ - f) + 2 * R * (f - φ) := by ring
      _ < - R' + 2 * R' := by
        apply add_lt_add_of_le_of_lt
        · rw [m₁def]
          calc 2 * R * (⌊f - R' / (2 * R)⌋ - f)
            _ ≤ 2 * R * (f - R' / (2 * R) - f) := by
              gcongr
              apply Int.floor_le
            _ = -R' := by
              ring_nf
              rw [mul_comm, ←mul_assoc, inv_mul_cancel₀ Rpos.ne.symm, one_mul]
        · calc 2 * R * (↑f - ↑φ)
            _ ≤ 2 * R * |↑f - ↑φ| := by
              gcongr
              apply le_abs_self
            _ < 2 * R' := by
              convert hφ
              rw [dist_integer_linear_eq]
              congr
              symm
              rw [max_eq_left_iff]
              exact Rpos.le
      _ = R' := by ring
  push_neg at h
  by_cases h' : φ < f + R' / (2 * R)
  · use m₂
    constructor
    · rw [balls_def]
      simp
    rw [m₂def, dist_comm]
    rw [dist_integer_linear_eq]
    calc 2 * max R 0 * |↑f - ↑φ|
      _ = 2 * R * |↑f - ↑φ| := by
        congr
        rw [max_eq_left_iff]
        exact Rpos.le
      _ < 2 * R * (R' / (2 * R)) := by
        gcongr
        rw [abs_sub_lt_iff]
        constructor <;> linarith
      _ = R' := by field_simp
  push_neg at h'
  use m₃
  constructor
  · simp [balls_def]
  rw [dist_integer_linear_eq]
  calc 2 * max R 0 * |↑φ - ↑m₃|
    _ = 2 * R * (↑φ - ↑m₃) := by
      rw [abs_of_nonneg]
      · congr
        rw [max_eq_left_iff]
        exact Rpos.le
      simp only [sub_nonneg, Int.cast_le]
      rwa [m₃def, Int.ceil_le]
    _ = 2 * R * (φ - f) + 2 * R * (f - m₃) := by ring
    _ < 2 * R' - R' := by
      apply add_lt_add_of_lt_of_le
      · calc 2 * R * (↑φ - ↑f)
          _ ≤ 2 * R * |↑φ - ↑f| := by
            gcongr
            exact le_abs_self _
          _ = 2 * R * |↑f - ↑φ| := by
            congr 1
            exact abs_sub_comm _ _
          _ < 2 * R' := by
            convert hφ
            rw [dist_integer_linear_eq]
            congr
            symm
            rw [max_eq_left_iff]
            exact Rpos.le
      · rw [m₃def]
        calc 2 * R * (f - ⌈f + R' / (2 * R)⌉)
          _ ≤ 2 * R * (f - (f + R' / (2 * R))) := by
            gcongr
            exact Int.le_ceil _
          _ = -R' := by
            ring_nf
            rw [mul_comm, ←mul_assoc, inv_mul_cancel₀ Rpos.ne.symm, one_mul]
    _ = R' := by ring


instance compatibleFunctions_R : CompatibleFunctions ℝ ℝ (2 ^ 4) where
  eq_zero := by
    use 0
    intro f
    change f 0 = 0
    rw [coeΘ_R, mul_zero]
  localOscillation_le_cdist := oscillation_control
  cdist_mono := frequency_monotone
  cdist_le := by
    intro x₁ x₂ r f g _
    apply le_trans frequency_ball_doubling
    gcongr; norm_num
  le_cdist := by
    intro x₁ x₂ r f g _
    apply le_trans (@frequency_ball_growth x₁ x₂ r _ _)
    rw [dist_integer_linear_eq, dist_integer_linear_eq]
    by_cases r_nonneg : 0 ≤ r
    · gcongr; norm_num
    · push_neg at r_nonneg
      rw [max_eq_right (by linarith), max_eq_right (by norm_num; linarith)]
  allBallsCoverBalls := by
    intro x R R' f
    exact integer_ball_cover.mono_nat (by norm_num)

open scoped NNReal

instance real_van_der_Corput : IsCancellative ℝ (defaultτ 4) := by
  apply isCancellative_of_norm_integral_exp_le
  intro x r ϕ r_pos hK hϕ f g
  rw [defaultτ, ← one_div, measureReal_def, Real.volume_ball,
    ENNReal.toReal_ofReal (by linarith [r_pos]), Real.ball_eq_Ioo, ← integral_Ioc_eq_integral_Ioo,
    ← intervalIntegral.integral_of_le (by linarith [r_pos]), dist_integer_linear_eq,
    max_eq_left r_pos.le]
  calc ‖∫ (x : ℝ) in x - r..x + r, (Complex.I * (↑(f x) - ↑(g x))).exp * ϕ x‖
    _ = ‖∫ (x : ℝ) in x - r..x + r, (Complex.I * ((↑f - ↑g) : ℤ) * x).exp * ϕ x‖ := by
      congr with x
      rw [mul_assoc]
      congr
      push_cast
      rw [_root_.sub_mul]
      norm_cast
    _ ≤ 2 * π * ((x + r) - (x - r)) * (iLipNNNorm ϕ x r +
          (iLipNNNorm ϕ x r / r.toNNReal : ℝ≥0) * ((x + r) - (x - r)) / 2) *
      (1 + |((↑f - ↑g) : ℤ)| * ((x + r) - (x - r)))⁻¹ := by
      apply van_der_Corput (by linarith)
      · rw [Ioo_eq_ball]
        simp only [sub_add_add_cancel, add_self_div_two, add_sub_sub_cancel]
        apply LipschitzOnWith.of_iLipENorm_ne_top hK
      · intro y hy
        apply norm_le_iLipNNNorm_of_mem hK
        rwa [Real.ball_eq_Ioo]
    _ = 2 * π * (2 * r) * (iLipNNNorm ϕ x r + r * (iLipNNNorm ϕ x r / r.toNNReal : ℝ≥0))
          * (1 + 2 * r * |((↑f - ↑g) : ℤ)|)⁻¹ := by
      ring
    _ = 2 * π * (2 * r) * (iLipNNNorm ϕ x r + iLipNNNorm ϕ x r)
          * (1 + 2 * r * |((↑f - ↑g) : ℤ)|)⁻¹ := by
      congr
      rw [NNReal.coe_div, Real.coe_toNNReal _ r_pos.le, mul_div_cancel₀ _ r_pos.ne']
    _ = 4 * π * (2 * r) * iLipNNNorm ϕ x r * (1 + 2 * r * ↑|(↑f - ↑g : ℤ)|)⁻¹ := by ring
    _ ≤ (2 ^ 4 : ℕ) * (2 * r) * iLipNNNorm ϕ x r *
      (1 + 2 * r * ↑|(↑f - ↑g : ℤ)|) ^ (- (1 / (4 : ℝ))) := by
      gcongr
      · norm_num
        linarith [pi_le_four]
      · rw [← Real.rpow_neg_one]
        apply Real.rpow_le_rpow_of_exponent_le _ (by norm_num)
        simp only [Int.cast_abs, Int.cast_sub, le_add_iff_nonneg_right]
        exact mul_nonneg (by linarith) (abs_nonneg _)
  norm_cast


-- remove?
lemma Real.vol_real_eq {x y : ℝ} : Real.vol x y = 2 * |x - y| := by
  rw [Real.vol, measureReal_def, Real.dist_eq, Real.volume_ball,
    ENNReal.toReal_ofReal (by linarith [abs_nonneg (x-y)])]

-- proof can be simplified with enorm lemma
lemma Real.vol_eq {x y : ℝ} : vol x y = 2 * ‖x - y‖ₑ := by
  rw [vol, Real.volume_ball, ofReal_mul (by positivity), ← edist_dist, edist_eq_enorm_sub,
    ofReal_ofNat]

-- remove?
lemma Real.vol_real_symm {x y : ℝ} : Real.vol x y = Real.vol y x := by
  rw [Real.vol_real_eq, Real.vol_real_eq, abs_sub_comm]

-- proof can be simplified with enorm lemma
lemma Real.vol_symm {x y : ℝ} : vol x y = vol y x := by
  simp_rw [Real.vol_eq, ← ofReal_norm, norm_sub_rev]

instance isOneSidedKernelHilbert : IsOneSidedKernel 4 K where
  /- uses Hilbert_kernel_bound -/
  norm_K_le_vol_inv := by
    intro x y
    rw [Real.vol, measureReal_def, Real.dist_eq, Real.volume_ball, ENNReal.toReal_ofReal (by linarith [abs_nonneg (x-y)])]
    calc ‖K x y‖
    _ ≤ 2 ^ (2 : ℝ) / (2 * |x - y|) := Hilbert_kernel_bound
    _ ≤ 2 ^ (4 : ℝ) ^ 3 / (2 * |x - y|) := by gcongr <;> norm_num
  /- uses Hilbert_kernel_regularity -/
  norm_K_sub_le := by
    intro x y y' h
    rw [Real.dist_eq, Real.dist_eq] at *
    calc ‖K x y - K x y'‖
    _ ≤ 2 ^ 8 * (1 / |x - y|) * (|y - y'| / |x - y|) := by
      apply Hilbert_kernel_regularity
      linarith [abs_nonneg (x-y)]
    _ ≤ (|y - y'| / |x - y|) ^ (4 : ℝ)⁻¹ * (2 ^ (4 : ℝ) ^ 3 / Real.vol x y) := by
      rw [Real.vol_real_eq]
      ring_nf
      rw [pow_two, mul_assoc |x - y|⁻¹]
      gcongr
      · conv =>
          lhs
          rw [← Real.rpow_one (|x - y|⁻¹ * |y - y'|)]
        apply Real.rpow_le_rpow_of_exponent_ge'
        · field_simp
          exact div_nonneg (abs_nonneg (y - y')) (abs_nonneg (x - y))
        · field_simp
          apply div_le_one_of_le₀ <;> linarith [abs_nonneg (x - y)]
        · norm_num
        · norm_num
      · norm_num
  measurable_K := Hilbert_kernel_measurable

instance isTwoSidedKernelHilbert : IsTwoSidedKernel 4 K where
  enorm_K_sub_le' := by
    intro x x' y h
    rw [dist_comm x y] at h
    rw [Hilbert_kernel_conj_symm, @Hilbert_kernel_conj_symm y x', ← map_sub, ← ofReal_norm,
      Complex.norm_conj, edist_comm x y, Real.vol_symm, ofReal_norm_eq_enorm]
    exact enorm_K_sub_le (K := K) h

local notation "T" => carlesonOperatorReal K

--TODO : change name to reflect that this only holds for a specific instance of CarlesonOperaterReal?
lemma carlesonOperatorReal_le_carlesonOperator : T ≤ carlesonOperator K := by
  intro f x
  rw [carlesonOperator, carlesonOperatorReal]
  apply iSup_le
  intro n
  apply iSup_le
  intro r
  apply iSup_le
  intro rpos
  apply iSup_le _
  intro rle1
  apply le_iSup_of_le n _
  apply le_iSup₂_of_le r 1 _
  apply (le_iSup₂_of_le rpos rle1 (le_of_eq _))
  congr with y
  rw [coeΘ_R_C]
  ring_nf

/- Version of Lemma 11.1.5 for general exponents -/
lemma rcarleson_general {q q' : ℝ≥0} (hq : q ∈ Set.Ioc 1 2) (hqq' : q.HolderConjugate q')
    {F G : Set ℝ} (hF : MeasurableSet F) (hG : MeasurableSet G)
    (f : ℝ → ℂ) (hmf : Measurable f) (hf : ∀ x, ‖f x‖ ≤ F.indicator 1 x) :
    ∫⁻ x in G, T f x ≤ C10_0_1 4 q * (volume G) ^ (q' : ℝ)⁻¹ * (volume F) ^ (q : ℝ)⁻¹ := by
  calc ∫⁻ x in G, T f x
    _ ≤ ∫⁻ x in G, carlesonOperator K f x :=
      lintegral_mono (carlesonOperatorReal_le_carlesonOperator _)
    _ ≤ C10_0_1 4 q * (volume G) ^ (q' : ℝ)⁻¹ * (volume F) ^ (q : ℝ)⁻¹ :=
      two_sided_metric_carleson (a := 4) (by norm_num) hq hqq' hF hG
        Hilbert_strong_2_2 hmf hf


/- Lemma 11.1.5 -/
lemma rcarleson {F G : Set ℝ} (hF : MeasurableSet F) (hG : MeasurableSet G)
    (f : ℝ → ℂ) (hmf : Measurable f) (hf : ∀ x, ‖f x‖ ≤ F.indicator 1 x) :
    ∫⁻ x in G, T f x ≤ C10_0_1 4 2 * (volume G) ^ (2 : ℝ)⁻¹ * (volume F) ^ (2 : ℝ)⁻¹ := by
  have conj_exponents : NNReal.HolderConjugate 2 2 := by
    rw [NNReal.holderConjugate_iff_eq_conjExponent]
    · ext; norm_num
    norm_num
  exact rcarleson_general (by simp) conj_exponents hF hG f hmf hf

end


==> anc/Carleson/Classical/CarlesonOperatorReal.lean <==
import Carleson.Classical.HilbertKernel
import Mathlib.MeasureTheory.Integral.Prod

/- This file contains the definition and basic properties of the Carleson operator on the real line.
-/

noncomputable section

open MeasureTheory

--TODO: avoid this extra definition?
def carlesonOperatorReal (K : ℝ → ℝ → ℂ) (f : ℝ → ℂ) (x : ℝ) : ENNReal :=
  ⨆ (n : ℤ) (r : ℝ) (_ : 0 < r) (_ : r < 1),
  ‖∫ y in {y | dist x y ∈ Set.Ioo r 1}, f y * K x y * Complex.exp (Complex.I * n * y)‖ₑ


lemma annulus_real_eq {x r R : ℝ} (r_nonneg : 0 ≤ r) : {y | dist x y ∈ Set.Ioo r R} = Set.Ioo (x - R) (x - r) ∪ Set.Ioo (x + r) (x + R) := by
  ext y
  simp only [Real.dist_eq, Set.mem_Ioo, lt_abs, neg_sub, abs_lt, neg_lt_sub_iff_lt_add,
    Set.mem_setOf_eq, Set.mem_union]
  constructor
  · rintro ⟨(h₀ | h₀), h₁, h₂⟩
    · left; constructor <;> linarith
    · right; constructor <;> linarith
  · rintro (⟨h₀, h₁⟩ | ⟨h₀, h₁⟩)
    · exact ⟨by left; linarith, by constructor <;> linarith⟩
    · exact ⟨by right; linarith, by constructor <;> linarith⟩

lemma annulus_real_volume {x r R : ℝ} (hr : r ∈ Set.Icc 0 R) :
    volume {y | dist x y ∈ Set.Ioo r R} = ENNReal.ofReal (2 * (R - r)) := by
  rw [annulus_real_eq hr.1, measure_union _ measurableSet_Ioo, Real.volume_Ioo, Real.volume_Ioo, ← ENNReal.ofReal_add (by linarith [hr.2]) (by linarith [hr.2])]
  · ring_nf
  rw [Set.disjoint_iff]
  intro y hy
  linarith [hy.1.2, hy.2.1, hr.1]

lemma annulus_measurableSet {x r R : ℝ} : MeasurableSet {y | dist x y ∈ Set.Ioo r R} := measurableSet_preimage (measurable_const.dist measurable_id) measurableSet_Ioo

lemma sup_eq_sup_dense_of_continuous {f : ℝ → ENNReal} {S : Set ℝ} (D : Set ℝ) (hS : IsOpen S) (hD : Dense D) (hf : ContinuousOn f S) :
    ⨆ r ∈ S, f r = ⨆ r ∈ (S ∩ D), f r := by
  -- Show two inequalities, one is trivial
  refine le_antisymm (le_of_forall_lt_imp_le_of_dense fun c hc ↦ ?_) (biSup_mono Set.inter_subset_left)
  rw [lt_iSup_iff] at hc
  rcases hc with ⟨x, hx⟩
  rw [lt_iSup_iff] at hx
  rcases hx with ⟨xS, hx⟩
  have : IsOpen (S ∩ f ⁻¹' (Set.Ioi c)) := hf.isOpen_inter_preimage hS isOpen_Ioi
  have : Set.Nonempty ((S ∩ f ⁻¹' (Set.Ioi c)) ∩ D) :=
    hD.inter_open_nonempty _ this ⟨x, xS, by simpa⟩
  rcases this with ⟨y, hy⟩
  rw [Set.mem_inter_iff, Set.mem_inter_iff, Set.mem_preimage, Set.mem_Ioi] at hy
  exact hy.1.2.le.trans (le_biSup _ ⟨hy.1.1, hy.2⟩)

lemma measurable_mul_kernel {n : ℤ} {f : ℝ → ℂ} (hf : Measurable f) :
    Measurable (Function.uncurry fun x y ↦ f y * K x y * (Complex.I * n * y).exp) :=
      ((hf.comp measurable_snd).mul Hilbert_kernel_measurable).mul
  (measurable_const.mul (Complex.measurable_ofReal.comp measurable_snd)).cexp

/-- Rationals as a set of real numbers. -/
private def Qᵣ : Set ℝ := Rat.cast '' Set.univ

/-- Rationals are dense in reals. -/
private lemma Qᵣ_dense : Dense Qᵣ :=
  Rat.isDenseEmbedding_coe_real.dense_image.mpr dense_univ

/-- Rationals are countable after conversion to reals, too. -/
private lemma Qᵣ_countable : Countable Qᵣ :=
  propext Set.countable_coe_iff ▸ congr_arg Set.Countable Set.image_univ ▸
    Set.countable_range Rat.cast

local notation "T" => carlesonOperatorReal K

lemma carlesonOperatorReal_measurable {f : ℝ → ℂ} (f_measurable : Measurable f)
    {B : ℝ} (f_bounded : ∀ x, ‖f x‖ ≤ B) :
    Measurable (T f) := by
  apply Measurable.iSup
  intro n
  set F : ℝ → ℝ → ℝ → ℂ :=
    fun x r y ↦
      {y | dist x y ∈ Set.Ioo r 1}.indicator (fun t ↦ f t * K x t * (Complex.I * ↑n * ↑t).exp) y
    with Fdef
  set G : ℝ → ℝ → ENNReal := fun x r ↦ ‖∫ (y : ℝ), F x r y‖ₑ with Gdef
  have hFG : (fun x ↦ ⨆ r, ⨆ (_ : 0 < r), ⨆ (_ : r < 1), ‖∫ (y : ℝ) in
                {y | dist x y ∈ Set.Ioo r 1}, f y * K x y * (Complex.I * ↑n * ↑y).exp‖ₑ)
             = fun x ↦ ⨆ (r : ℝ) (_ : r ∈ Set.Ioo 0 1), G x r := by
    ext
    congr with r
    rw [iSup_and, Gdef, Fdef]
    congr
    rw [← integral_indicator annulus_measurableSet]
  rw [hFG]
  have hGr : (⨆ (r ∈ Set.Ioo 0 1), G · r) = (⨆ (r ∈ (Set.Ioo 0 1) ∩ Qᵣ), G · r) := by
    ext x
    rw [sup_eq_sup_dense_of_continuous Qᵣ isOpen_Ioo Qᵣ_dense]
    refine fun r ⟨hr, _⟩ ↦
      (((EReal.continuous_coe_ennreal_iff.mp (EReal.continuous_coe_iff.mpr
          (continuous_iff_le_induced.mpr fun _ ↦ id))).continuousAt).comp (ContinuousAt.nnnorm ?_)
        ).continuousWithinAt
    set S := Set.Ioo (r / 2) (2 * r) with Sdef
    set bound := fun y ↦ ‖F x (r / 2) y‖ with bound_def
    have h_bound : ∀ᶠ (s : ℝ) in nhds r, ∀ᵐ (a : ℝ), ‖F x s a‖ ≤ bound a := by
      rw [eventually_nhds_iff]
      use S
      constructor
      · intro s ⟨_, _⟩
        apply Filter.Eventually.of_forall
        intro y
        rw [bound_def, Fdef, norm_indicator_eq_indicator_norm]
        simp only
        rw [norm_indicator_eq_indicator_norm]
        apply Set.indicator_le_indicator_of_subset
        · intro y ⟨_, _⟩
          constructor <;> linarith
        · intro y
          apply norm_nonneg
      constructor
      · apply isOpen_Ioo
      · rw [Sdef]
        constructor <;> linarith
    apply continuousAt_of_dominated _  h_bound
    · have F_bound_on_set : ∀ a ∈ {y | dist x y ∈ Set.Ioo (r / 2) 1},
          ‖f a * K x a * (Complex.I * ↑n * ↑a).exp‖ ≤ B * ‖2 ^ (2 : ℝ) / (2 * (r / 2))‖ := by
        intro a ha
        rw [norm_mul, norm_mul, mul_assoc Complex.I, mul_comm Complex.I]
        norm_cast
        rw [Complex.norm_exp_ofReal_mul_I, mul_one]
        gcongr
        · linarith [f_bounded 0, norm_nonneg (f 0)]
        · exact f_bounded a
        · rw [Set.mem_setOf_eq] at ha
          rw [Real.norm_eq_abs, abs_of_nonneg (by apply div_nonneg (by norm_num); linarith)]
          calc _
            _ ≤ 2 ^ (2 : ℝ) / (2 * |x - a|) := Hilbert_kernel_bound
            _ ≤ 4 / (2 * (r / 2)) := by
              gcongr
              · linarith
              · rw [← Real.dist_eq]
                exact ha.1.le
      rw [bound_def, Fdef]
      conv => pattern ‖_‖; rw [norm_indicator_eq_indicator_norm]
      rw [integrable_indicator_iff annulus_measurableSet]
      apply Measure.integrableOn_of_bounded
      · rw [annulus_real_volume (by constructor <;> linarith)]
        exact ENNReal.ofReal_ne_top
      · apply ((Measurable.of_uncurry_left (measurable_mul_kernel f_measurable)).norm).aestronglyMeasurable
      · --interesting part
        rw [ae_restrict_iff' annulus_measurableSet]
        simp_rw [norm_norm]
        apply Filter.Eventually.of_forall
        apply F_bound_on_set
    · have contOn1 : ∀ (y : ℝ), ContinuousOn (F x · y) (Set.Iio (dist x y)) := by
        intro y
        rw [continuousOn_iff_continuous_restrict]
        apply continuous_of_const
        simp only [Set.restrict_apply, Subtype.forall]
        intro s hs t ht
        rw [Fdef]
        simp only [Set.mem_Ioo]
        by_cases h : dist x y < 1
        · rw [Set.indicator_apply, ite_cond_eq_true, Set.indicator_apply, ite_cond_eq_true]
          · simp only [Set.mem_setOf_eq, eq_iff_iff, iff_true]
            use ht
          · simp only [Set.mem_setOf_eq, eq_iff_iff, iff_true]
            use hs
        · push_neg at h
          rw [Set.indicator_apply, ite_cond_eq_false, Set.indicator_apply, ite_cond_eq_false]
          all_goals
            simp only [Set.mem_setOf_eq, eq_iff_iff, iff_false, not_and, not_lt]
            exact fun _ ↦ h
      have contOn2 : ∀ (y : ℝ), ContinuousOn (fun s ↦ F x s y) (Set.Ioi (min (dist x y) 1)) := by
        intro y
        rw [continuousOn_iff_continuous_restrict]
        apply continuous_of_const
        simp only [Set.restrict_apply, Subtype.forall]
        intro s hs t ht
        rw [Fdef]
        simp only [Set.mem_Ioo]
        rw [Set.indicator_apply, ite_cond_eq_false, Set.indicator_apply, ite_cond_eq_false]
        · rw [Set.mem_Ioi, min_lt_iff] at ht
          simp only [Set.mem_setOf_eq, eq_iff_iff, iff_false, not_and, not_lt]
          intro h
          rcases ht with h' | h'
          · exfalso
            exact (lt_self_iff_false _).mp (h'.trans h)
          · exact (h'.trans h).le
        · rw [Set.mem_Ioi, min_lt_iff] at hs
          simp only [Set.mem_setOf_eq, eq_iff_iff, iff_false, not_and, not_lt]
          intro h
          rcases hs with h' | h'
          · exfalso
            exact (lt_self_iff_false _).mp (h'.trans h)
          · exact (h'.trans h).le
      have contOn : ∀ y, ∀ t ≠ dist x y, ContinuousAt (F x · y) t := by
        intro y t ht
        by_cases h : t < dist x y
        · exact_mod_cast (contOn1 y).continuousAt (Iio_mem_nhds h)
        · push_neg at h
          exact ContinuousOn.continuousAt (contOn2 y) (Ioi_mem_nhds
            ((min_le_left _ _).trans_lt (lt_of_le_of_ne h ht.symm)))
      have subset_finite :
          {y | ¬ContinuousAt (F x · y) r} ⊆ ({x - r, x + r} : Finset ℝ) := by
        intro y hy
        have hxy : dist x y = r := by
          contrapose! hy
          rw [Set.mem_setOf_eq, not_not]
          exact contOn y r hy.symm
        rw [Real.dist_eq, abs_eq hr.le] at hxy
        simp only [Finset.coe_insert, Finset.coe_singleton, Set.mem_insert_iff,
          Set.mem_singleton_iff]
        cases hxy
        · left; linarith
        · right; linarith
      rw [ae_iff]
      exact measure_mono_null subset_finite (Finset.measure_zero _ _)
    · exact Filter.Eventually.of_forall fun r ↦ ((Measurable.of_uncurry_left
        (measurable_mul_kernel f_measurable)).indicator annulus_measurableSet).aestronglyMeasurable
  rw [hGr]
  refine Measurable.biSup _ (Set.Countable.mono Set.inter_subset_right Qᵣ_countable) (fun r _ ↦ ?_)
  apply measurable_coe_nnreal_ennreal.comp (measurable_nnnorm.comp _)
  rw [← stronglyMeasurable_iff_measurable]
  apply StronglyMeasurable.integral_prod_right
  rw [stronglyMeasurable_iff_measurable, Fdef]
  exact (measurable_mul_kernel f_measurable).indicator (measurable_dist measurableSet_Ioo)

--TODO: Refactor the measurability proof to use the following.

/-
import Mathlib.MeasureTheory.Measure.MeasureSpace
import Mathlib.MeasureTheory.Constructions.BorelSpace.Basic

open TopologicalSpace MeasureTheory Set

variable {α β : Type*} [MeasurableSpace α]
  [MeasurableSpace β]
  {ι : Type*} [LinearOrder ι] [TopologicalSpace ι] [OrderTopology ι] [DenselyOrdered ι] [SecondCountableTopology ι]
  {f : ι → α → β} [ConditionallyCompleteLattice β]
  [TopologicalSpace β] [OrderTopology β] [SecondCountableTopology β]
  [BorelSpace β]

-- lemma Measurable_iSup_gt {s : Set ι} [OrdConnected s]
--     (h1f : ∀ x i, ContinuousWithinAt (f · x) s i)
--     (h2f : ∀ i, Measurable (f i)) :
--     Measurable (⨆ i ∈ s, f i ·) := by
  -- use SecondCountableTopology to rewrite the sup as a sup over the countable dense set (or similar)
  -- then use measurable_iSup
-/

lemma carlesonOperatorReal_mul {f : ℝ → ℂ} {x : ℝ} {a : ℝ} (ha : 0 < a) :
    T f x = ENNReal.ofReal a * T (fun x ↦ 1 / a * f x) x := by
  rw [carlesonOperatorReal, carlesonOperatorReal, ENNReal.mul_iSup]
  congr with n
  rw [ENNReal.mul_iSup]
  congr with r
  rw [ENNReal.mul_iSup]
  congr
  ext rpos
  rw [ENNReal.mul_iSup]
  congr with rle1
  norm_cast
  rw [← Real.enorm_eq_ofReal ha.le]
  simp_rw [mul_assoc, integral_const_mul, enorm_mul, ← mul_assoc]
  rw [← enorm_norm (Complex.ofReal (1 / a)), Complex.norm_real, enorm_norm, ← enorm_mul,
    mul_one_div_cancel ha.ne', enorm_one, one_mul]

lemma carlesonOperatorReal_eq_of_restrict_interval {f : ℝ → ℂ} {a b : ℝ} {x : ℝ} (hx : x ∈ Set.Icc a b) : T f x = T ((Set.Ioo (a - 1) (b + 1)).indicator f) x := by
  simp_rw [carlesonOperatorReal]
  congr with n
  congr with _
  congr with _
  congr with _
  congr with y
  rw [mul_eq_mul_right_iff, mul_eq_mul_right_iff]
  left
  rw [Set.indicator]
  split_ifs with hy
  · left; rfl
  · right
    apply k_of_one_le_abs
    simp only [Set.mem_Ioo, not_and_or, not_lt] at hy
    rw [le_abs]
    rcases hy with hy | hy
    · left; linarith [hx.1]
    · right; linarith [hx.2]


==> anc/Carleson/Classical/ClassicalCarleson.lean <==
import Carleson.Classical.Approximation
import Carleson.Classical.ControlApproximationEffect

/- This file contains the proof of the classical Carleson theorem from Section 11.1. -/

open MeasureTheory Real

noncomputable section

local notation "S_" => partialFourierSum

/- Theorem 1.1 (Classical Carleson) -/
theorem exceptional_set_carleson {f : ℝ → ℂ}
    (cont_f : Continuous f) (periodic_f : f.Periodic (2 * π))
    {ε : ℝ} (εpos : 0 < ε) :
    ∃ E ⊆ Set.Icc 0 (2 * π), MeasurableSet E ∧ volume.real E ≤ ε ∧
    ∃ N₀, ∀ x ∈ (Set.Icc 0 (2 * π)) \ E, ∀ N > N₀,
    ‖f x - S_ N f x‖ ≤ ε := by
  set ε' := ε / 4 / C_control_approximation_effect ε with ε'def
  have ε'pos : ε' > 0 := div_pos (div_pos εpos (by norm_num))
    (C_control_approximation_effect_pos εpos)

  /- Approximate f by a smooth f₀. -/
  have unicont_f : UniformContinuous f := periodic_f.uniformContinuous_of_continuous
    Real.two_pi_pos cont_f.continuousOn
  obtain ⟨f₀, contDiff_f₀, periodic_f₀, hf₀⟩ := close_smooth_approx_periodic unicont_f periodic_f ε'pos
  have ε4pos : ε / 4 > 0 := by linarith
  obtain ⟨N₀, hN₀⟩ := fourierConv_ofTwiceDifferentiable periodic_f₀
    ((contDiff_infty.mp (contDiff_f₀)) 2) ε4pos
  set h := f₀ - f with hdef
  have h_measurable : Measurable h := (Continuous.sub contDiff_f₀.continuous cont_f).measurable
  have h_periodic : h.Periodic (2 * π) := periodic_f₀.sub periodic_f
  have h_bound : ∀ x, ‖h x‖ ≤ ε' := by
    intro x
    simpa only [hdef, Pi.sub_apply, norm_sub_rev] using hf₀ x

  /- Control approximation effect: Get a bound on the partial Fourier sums of h. -/
  obtain ⟨E, Esubset, Emeasurable, Evolume, hE⟩ := control_approximation_effect εpos ε'pos
    h_measurable h_periodic h_bound

  /- This is a classical "epsilon third" argument. -/
  use E, Esubset, Emeasurable, Evolume, N₀
  intro x hx N NgtN₀
  calc ‖f x - S_ N f x‖
  _ = ‖(f x - f₀ x) + (f₀ x - S_ N f₀ x) + (S_ N f₀ x - S_ N f x)‖ := by ring_nf
  _ ≤ ‖(f x - f₀ x) + (f₀ x - S_ N f₀ x)‖ + ‖S_ N f₀ x - S_ N f x‖ := norm_add_le ..
  _ ≤ ‖f x - f₀ x‖ + ‖f₀ x - S_ N f₀ x‖ + ‖S_ N f₀ x - S_ N f x‖ :=
    add_le_add_right (norm_add_le ..) _
  _ ≤ ε' + (ε / 4) + (ε / 4) := by
    gcongr
    · exact hf₀ x
    · exact hN₀ N NgtN₀ x hx.1
    · have := hE x hx N
      rw [hdef, partialFourierSum_sub (contDiff_f₀.continuous.intervalIntegrable 0 (2 * π))
        (cont_f.intervalIntegrable 0 (2 * π))] at this
      apply le_trans this
      rw [ε'def, mul_div_cancel₀ _ (C_control_approximation_effect_pos εpos).ne.symm]
  _ ≤ (ε / 2) + (ε / 4) + (ε / 4) := by
    gcongr
    rw [ε'def, div_div]
    apply div_le_div_of_nonneg_left εpos.le (by norm_num)
    rw [← div_le_iff₀' (by norm_num)]
    exact le_trans' (lt_C_control_approximation_effect εpos).le (by linarith [Real.two_le_pi])
  _ ≤ ε := by linarith

theorem carleson_interval {f : ℝ → ℂ} (cont_f : Continuous f) (periodic_f : f.Periodic (2 * π)) :
    ∀ᵐ x ∂volume.restrict (Set.Icc 0 (2 * π)),
      Filter.Tendsto (S_ · f x) Filter.atTop (nhds (f x)) := by

  let δ (k : ℕ) : ℝ := 1 / (k + 1) --arbitrary sequence tending to zero
  have δconv : Filter.Tendsto δ Filter.atTop (nhds 0) := tendsto_one_div_add_atTop_nhds_zero_nat
  have δpos (k : ℕ) : 0 < δ k := by apply div_pos zero_lt_one (by linarith)

  -- ENNReal version to be comparable to volumes
  let δ' (k : ℕ) := ENNReal.ofReal (δ k)
  have δ'conv : Filter.Tendsto δ' Filter.atTop (nhds 0) := by
    rw [← ENNReal.ofReal_zero]
    exact ENNReal.tendsto_ofReal δconv

  set ε := fun k n ↦ (1 / 2) ^ n * 2⁻¹ * δ k with εdef
  have εpos (k n : ℕ) : 0 < ε k n := by positivity
  have εsmall (k : ℕ) {e : ℝ} (epos : 0 < e) : ∃ n, ε k n < e := by
    have : Filter.Tendsto (ε k) Filter.atTop (nhds 0) := by
      rw [εdef]
      simp_rw [mul_assoc]
      rw [← zero_mul (2⁻¹ * δ k)]
      apply Filter.Tendsto.mul_const
      exact tendsto_pow_atTop_nhds_zero_of_lt_one (by linarith) (by linarith)
    rw [Metric.tendsto_atTop] at this
    rcases (this e epos) with ⟨n, hn⟩
    use n
    convert (hn n (by simp))
    simp_rw [dist_zero_right, Real.norm_eq_abs, abs_of_nonneg (εpos k n).le]

  have δ'_eq {k : ℕ} : δ' k = ∑' n, ENNReal.ofReal (ε k n) := by
    rw [εdef]
    conv => rhs; pattern ENNReal.ofReal _; rw [ENNReal.ofReal_mul' (δpos k).le,
      ENNReal.ofReal_mul' (by norm_num), ENNReal.ofReal_pow (by norm_num)]
    rw [ENNReal.tsum_mul_right, ENNReal.tsum_mul_right, ENNReal.tsum_geometric,
      ← ENNReal.ofReal_one, ← ENNReal.ofReal_sub, ← ENNReal.ofReal_inv_of_pos (by norm_num),
      ← ENNReal.ofReal_mul' (by norm_num)]
    conv => pattern ENNReal.ofReal _; ring_nf; rw [ENNReal.ofReal_one]
    rw [one_mul]
    norm_num

  -- Main step: Apply exceptional_set_carleson to get a family of exceptional sets parameterized by ε.
  choose Eε hEε_subset _ hEε_measure hEε using (@exceptional_set_carleson f cont_f periodic_f)

  have Eεmeasure {ε : ℝ} (hε : 0 < ε) : volume (Eε hε) ≤ ENNReal.ofReal ε := by
    rw [ENNReal.le_ofReal_iff_toReal_le _ hε.le]
    · exact hEε_measure hε
    · rw [← lt_top_iff_ne_top]
      apply lt_of_le_of_lt (measure_mono (hEε_subset hε)) measure_Icc_lt_top

  -- Define exceptional sets parameterized by δ.
  let Eδ (k : ℕ) := ⋃ (n : ℕ), Eε (εpos k n)
  have Eδmeasure (k : ℕ) : volume (Eδ k) ≤ δ' k := by
    apply le_trans (measure_iUnion_le _)
    rw [δ'_eq]
    exact ENNReal.tsum_le_tsum (fun n ↦ Eεmeasure (εpos k n))

  -- Define final exceptional set.
  let E := ⋂ (k : ℕ), Eδ k

  -- Show that it has the desired property.
  have hE : ∀ x ∈ (Set.Icc 0 (2 * π)) \ E, Filter.Tendsto (S_ · f x) Filter.atTop (nhds (f x)) := by
    intro x hx
    rw [Set.diff_iInter, Set.mem_iUnion] at hx
    rcases hx with ⟨k,hk⟩
    rw [Set.diff_iUnion, Set.mem_iInter] at hk

    rw [Metric.tendsto_atTop']
    intro e epos
    rcases (εsmall k epos) with ⟨n, lt_e⟩

    rcases (hEε (εpos k n)) with ⟨N₀,hN₀⟩
    use N₀
    intro N hN
    rw [dist_comm, dist_eq_norm]
    exact (hN₀ x (hk n) N hN).trans_lt lt_e

  -- Show that is has measure zero.
  have Emeasure : volume E ≤ 0 := by
    have : ∀ k, volume E ≤ δ' k := by
      intro k
      apply le_trans' (Eδmeasure k)
      apply measure_mono
      apply Set.iInter_subset
    exact ge_of_tendsto' δ'conv this

  -- Use results to prove the statement.
  rw [ae_restrict_iff' measurableSet_Icc]
  apply le_antisymm _ (zero_le _)
  apply le_trans' Emeasure
  apply measure_mono
  intro x hx
  simp only [Set.mem_compl_iff, Set.mem_setOf_eq, Classical.not_imp] at hx
  by_contra h
  exact hx.2 (hE x ⟨hx.1, h⟩)

section
open Pointwise

--TODO: might be generalized
lemma Function.Periodic.ae_of_ae_restrict {T : ℝ} (hT : 0 < T) {a : ℝ} {P : (x : ℝ) → Prop}
    (hP : Function.Periodic P T)
    (h : ∀ᵐ x ∂volume.restrict (Set.Ico a (a + T)), P x) : ∀ᵐ x, P x := by
  rw [ae_restrict_iff' measurableSet_Ico, ae_iff] at h
  set E_interval := {x | ¬(x ∈ Set.Ico a (a + T) → P x)} with E_interval_def
  -- Define exceptional set as countable union of translations of the exceptional set on the interval
  set E := ⋃ (k : ℤ), k • T +ᵥ E_interval with Edef
  have hE : E = {a | ¬P a} := by
    ext x
    rw [Set.mem_iUnion]
    constructor
    · intro h
      rcases h with ⟨k, hk⟩
      rw [Set.mem_vadd_set_iff_neg_vadd_mem, vadd_eq_add, ← sub_eq_neg_add, E_interval_def] at hk
      simp only [Classical.not_imp, Set.mem_setOf_eq, hP.sub_zsmul_eq k] at hk
      exact hk.2
    · dsimp
      rcases (hP.exists_mem_Ico' hT x a) with ⟨n, hn, hxn⟩
      rw [hxn]
      refine fun h ↦ ⟨n, ?_⟩
      rw [Set.mem_vadd_set_iff_neg_vadd_mem, vadd_eq_add, ← sub_eq_neg_add, E_interval_def]
      simp only [Classical.not_imp, Set.mem_setOf_eq]
      exact ⟨hn, h⟩
  -- The union still has measure zero
  have Emeasure : volume E = 0 := by
    rw [Edef, measure_iUnion_null]
    refine fun k ↦ measure_vadd_null h ..
  rw [ae_iff, ← hE]
  exact Emeasure

end

/- **Carleson's theorem** asserting a.e. point-wise convergence of the partial Fourier sums for
periodic continuous functions. -/
theorem classical_carleson {f : ℝ → ℂ} (cont_f : Continuous f) (periodic_f : f.Periodic (2 * π)) :
    ∀ᵐ x, Filter.Tendsto (S_ · f x) Filter.atTop (nhds (f x)) := by
  -- Reduce to a.e. convergence on [0,2π]
  apply @Function.Periodic.ae_of_ae_restrict _ Real.two_pi_pos 0
  · rw [Function.Periodic]
    intro x
    conv => pattern S_ _ _ _; rw [partialFourierSum_periodic]
    conv => pattern f _; rw [periodic_f]
  apply ae_restrict_of_ae_eq_of_ae_restrict Ico_ae_eq_Icc.symm
  rw [zero_add]
  -- Show a.e. convergence on [0,2π]
  exact carleson_interval cont_f periodic_f

theorem classical_carleson_check : ClassicalCarleson := @classical_carleson

end


==> anc/Carleson/Classical/ControlApproximationEffect.lean <==
import Carleson.Classical.CarlesonOnTheRealLine

/- This file contains most of Section 11.6 (The error bound) from the blueprint.
   The main result is control_approximation_effect.
-/

noncomputable section

local notation "T" => carlesonOperatorReal K
local notation "S_" => partialFourierSum

open scoped Real
open MeasureTheory
open Real (pi_pos)


/- TODO: might be generalized. -/
lemma ENNReal.le_on_subset {X : Type} [MeasurableSpace X] (μ : Measure X) {f g : X → ENNReal}
    {E : Set X} (hE : MeasurableSet E)
    (hf : Measurable f) (hg : Measurable g) {a : ENNReal} (h : ∀ x ∈ E, a ≤ f x + g x) :
    ∃ E' ⊆ E, MeasurableSet E' ∧ μ E ≤ 2 * μ E'
      ∧ ((∀ x ∈ E', a / 2 ≤ f x) ∨ (∀ x ∈ E', a / 2 ≤ g x)) := by
  set Ef := E ∩ f⁻¹' (Set.Ici (a / 2)) with Ef_def
  set Eg := E ∩ g⁻¹' (Set.Ici (a / 2)) with Eg_def
  have : E ⊆ Ef ∪ Eg := by
    intro x hx
    rw [Ef_def, Eg_def]
    simp only [Set.mem_union, Set.mem_inter_iff, Set.mem_preimage, Set.mem_Ici]
    by_contra! hx'
    absurd le_refl a
    push_neg
    calc a
      _ ≤ f x + g x := h x hx
      _ < a / 2 + a / 2 := by
        gcongr
        · exact hx'.1 hx
        · exact hx'.2 hx
      _ = a := by
        ring_nf
        apply ENNReal.div_mul_cancel <;> norm_num
  have : μ E ≤ 2 * μ Ef ∨ μ E ≤ 2 * μ Eg := by
    by_contra! hEfg
    absurd le_refl (2 * μ E)
    push_neg
    calc 2 * μ E
    _ ≤ 2 * μ (Ef ∪ Eg) := by
      gcongr
    _ ≤ 2 * (μ Ef + μ Eg) := by
      gcongr
      exact measure_union_le _ _
    _ = 2 * μ Ef + 2 * μ Eg := by ring
    _ < μ E + μ E := by
      gcongr
      · exact hEfg.1
      · exact hEfg.2
    _ = 2 * μ E := by ring
  rcases this with hEf | hEg
  · refine ⟨Ef, Set.inter_subset_left, hE.inter (hf measurableSet_Ici), hEf, Or.inl ?_⟩
    simp [Ef_def]
  · refine ⟨Eg, Set.inter_subset_left, hE.inter (hg measurableSet_Ici), hEg, Or.inr ?_⟩
    simp [Eg_def]

open Complex ComplexConjugate

lemma Dirichlet_Hilbert_eq {N : ℕ} {x : ℝ} :
    (max (1 - |x|) 0) * dirichletKernel' N (x) =
      exp (I * (-N * x)) * k x + conj (exp (I * (-N * x)) * k x) := by
  simp [dirichletKernel', k, conj_ofReal, ← exp_conj, mul_comm, ← mul_assoc]
  ring

lemma Dirichlet_Hilbert_diff {N : ℕ} {x : ℝ} (hx : x ∈ Set.Icc (-π) π) :
    ‖dirichletKernel' N (x) - (exp (I * (-N * x)) * k x + conj (exp (I * (-N * x)) * k x))‖ ≤ π := by
  rw [← Dirichlet_Hilbert_eq]
  by_cases h : 1 - cexp (I * ↑x) = 0
  · rw [sub_eq_zero] at h
    rw [dirichletKernel'_eq_zero h.symm]
    simp [pi_pos.le]
  push_neg at h
  conv => pattern (dirichletKernel' N x); rw [← (one_mul (dirichletKernel' N x))]
  rw [← sub_mul]
  norm_cast
  rw [← min_sub_sub_left]
  simp only [sub_sub_cancel, sub_zero]
  rw [dirichletKernel', mul_add]
  calc ‖  (min |x| 1) * (exp (I * N * x) / (1 - exp (-I * x)))
        + (min |x| 1) * (exp (-I * N * x) / (1 - exp (I * x)))‖
    _ ≤   ‖(min |x| 1) * (exp (I * N * x) / (1 - exp (-I * x)))‖
        + ‖(min |x| 1) * (exp (-I * N * x) / (1 - exp (I * x)))‖ := by
      apply norm_add_le
    _ ≤ |x| * (1 / ‖1 - exp (I * x)‖) + |x| * (1 / ‖1 - exp (I * x)‖) := by
      simp only [neg_mul, norm_mul, norm_real, norm_div]
      rw [Real.norm_of_nonneg (by simp)]
      gcongr
      · apply min_le_left
      · rw [mul_assoc I, mul_comm I]
        norm_cast
        rw [norm_exp_ofReal_mul_I]
      · rw [← norm_conj, map_sub, map_one, ←exp_conj, ← neg_mul, map_mul, conj_I, conj_ofReal]
      · apply min_le_left
      · /-Duplicate from above:
        TODO: how to remove duplicate goals? -/
        rw [mul_assoc I, mul_comm I, ← neg_mul]
        norm_cast
        rw [norm_exp_ofReal_mul_I]
    _ = 2 * (|x| / ‖1 - exp (I * x)‖) := by ring
    _ ≤ 2 * (π / 2) := by
      gcongr 2 * ?_
      rw [div_le_iff₀' (by rwa [norm_pos_iff]), ← div_le_iff₀ (by linarith [pi_pos]),
        div_div_eq_mul_div, mul_div_assoc, mul_comm]
      apply lower_secant_bound' (by rfl)
      have : |x| ≤ π := by
        rwa [abs_le]
      linarith
    _ = π := by ring

section

open Filter Topology

lemma le_iSup_of_tendsto {α β} [TopologicalSpace α] [CompleteLinearOrder α] [OrderTopology α]
    [Nonempty β] [SemilatticeSup β] {f : β → α} {a : α} (ha : Tendsto f atTop (𝓝 a)) : a ≤ iSup f := by
  apply le_of_forall_lt
  intro c hc
  have : ∀ᶠ (x : β) in atTop, c < f x := Filter.Tendsto.eventually_const_lt hc ha
  rcases this.exists with ⟨x, hx⟩
  exact lt_of_lt_of_le hx (le_iSup _ _)

lemma integrable_annulus {x : ℝ} (hx : x ∈ Set.Icc 0 (2 * π)) {f : ℝ → ℂ}
    (hf : IntervalIntegrable f volume (-π) (3 * π)) {r : ℝ} (r_nonneg : 0 ≤ r) (rle1 : r < 1) :
    Integrable (fun x ↦ f x) (volume.restrict {y | dist x y ∈ Set.Ioo r 1}) := by
  rw [← IntegrableOn, annulus_real_eq r_nonneg]
  apply IntegrableOn.union <;>
  · rw [← intervalIntegrable_iff_integrableOn_Ioo_of_le (by linarith)]
    apply hf.mono_set
    rw [Set.uIcc_of_le (by linarith), Set.uIcc_of_le (by linarith [pi_pos])]
    intro y hy
    constructor <;> linarith [hx.1, hx.2, hy.1, hy.2, Real.two_le_pi]

lemma intervalIntegrable_mul_dirichletKernel' {x : ℝ} (hx : x ∈ Set.Icc 0 (2 * π)) {f : ℝ → ℂ}
    (hf : IntervalIntegrable f volume (-π) (3 * π)) {N : ℕ} :
    IntervalIntegrable (fun y ↦ f y * dirichletKernel' N (x - y)) volume (x - π) (x + π) := by
  apply (hf.mono_set _).mul_bdd
    (dirichletKernel'_measurable.comp (measurable_id.const_sub _)).aestronglyMeasurable
  · use (2 * N + 1)
    intro y
    apply norm_dirichletKernel'_le
  · rw [Set.uIcc_of_le, Set.uIcc_of_le]
    on_goal 1 => apply Set.Icc_subset_Icc
    all_goals linarith [hx.1, hx.2, pi_pos]

lemma intervalIntegrable_mul_dirichletKernel'_max {x : ℝ} (hx : x ∈ Set.Icc 0 (2 * π)) {f : ℝ → ℂ}
   (hf : IntervalIntegrable f volume (-π) (3 * π)) {N : ℕ} :
    IntervalIntegrable (fun y ↦ f y * ((max (1 - |x - y|) 0)
      * dirichletKernel' N (x - y))) volume (x - π) (x + π) := by
  conv => pattern ((f _) * _); rw [← mul_assoc]
  apply intervalIntegrable_mul_dirichletKernel' hx
    (IntervalIntegrable.mul_bdd hf (Complex.measurable_ofReal.comp
      ((Measurable.const_sub (_root_.continuous_abs.measurable.comp
        (measurable_id.const_sub _)) _).max measurable_const)).aestronglyMeasurable _)
  use 1
  intro y
  simp [Real.norm_of_nonneg (le_max_right _ _)]

lemma intervalIntegrable_mul_dirichletKernel'_max' {x : ℝ} (hx : x ∈ Set.Icc 0 (2 * π)) {f : ℝ → ℂ}
    (hf : IntervalIntegrable f volume (-π) (3 * π)) {N : ℕ} :
    IntervalIntegrable (fun y ↦ f y
      * (dirichletKernel' N (x - y) - (max (1 - |x - y|) 0) * dirichletKernel' N (x - y)))
      volume (x - π) (x + π) := by
  conv => pattern ((f _) * _); rw [mul_sub]
  exact (intervalIntegrable_mul_dirichletKernel' hx hf).sub
    (intervalIntegrable_mul_dirichletKernel'_max hx hf)

lemma domain_reformulation {g : ℝ → ℂ} (hg : IntervalIntegrable g volume (-π) (3 * π)) {N : ℕ}
    {x : ℝ} (hx : x ∈ Set.Icc 0 (2 * π)) :
    ∫ (y : ℝ) in x - π..x + π, g y * ((max (1 - |x - y|) 0) * dirichletKernel' N (x - y))
    = ∫ (y : ℝ) in {y | dist x y ∈ Set.Ioo 0 1},
        g y * ((max (1 - |x - y|) 0) * dirichletKernel' N (x - y)) := by
  calc _
    _ = ∫ (y : ℝ) in {y | dist x y ∈ Set.Ioo 0 π}, g y * ((max (1 - |x - y|) 0) * dirichletKernel' N (x - y)) := by
      rw [annulus_real_eq (le_refl 0),
        setIntegral_union (by simp) measurableSet_Ioo, ← integral_Ioc_eq_integral_Ioo,
        ← setIntegral_union (Set.disjoint_of_subset_right Set.Ioo_subset_Ioc_self (by simp)) measurableSet_Ioo,
        intervalIntegral.integral_of_le (by linarith [pi_pos]), integral_Ioc_eq_integral_Ioo,
        sub_zero, add_zero, Set.Ioc_union_Ioo_eq_Ioo (by linarith [pi_pos]) (by linarith [pi_pos])]
      --TODO: Many similar goals => improve this further?
      · rw [← intervalIntegrable_iff_integrableOn_Ioc_of_le (by linarith [pi_pos])]
        apply (intervalIntegrable_mul_dirichletKernel'_max hx hg).mono_set
        rw [Set.uIcc_of_le (by linarith [pi_pos]), Set.uIcc_of_le (by linarith [pi_pos])]
        apply Set.Icc_subset_Icc_right (by linarith [pi_pos])
      all_goals
        rw [← intervalIntegrable_iff_integrableOn_Ioo_of_le (by linarith [pi_pos])]
        apply (intervalIntegrable_mul_dirichletKernel'_max hx hg).mono_set
        rw [Set.uIcc_of_le (by linarith [pi_pos]), Set.uIcc_of_le (by linarith [pi_pos])]
      · apply Set.Icc_subset_Icc_left (by linarith [pi_pos])
      · apply Set.Icc_subset_Icc_right (by linarith [pi_pos])
      · apply Set.Icc_subset_Icc_left (by linarith [pi_pos])
    _ = ∫ (y : ℝ) in {y | dist x y ∈ Set.Ioo 0 1}, g y * ((max (1 - |x - y|) 0) * dirichletKernel' N (x - y)) := by
      rw [←integral_indicator annulus_measurableSet, ←integral_indicator annulus_measurableSet]
      congr with y
      rw [Set.indicator_apply, Set.indicator_apply, Dirichlet_Hilbert_eq]
      split_ifs with h₀ h₁ h₂
      · trivial
      · dsimp at h₀ h₁
        rw [Real.dist_eq, Set.mem_Ioo] at h₀ h₁
        push_neg at h₁
        rw [k_of_one_le_abs (h₁ h₀.1)]
        simp
      · rw [k_of_one_le_abs]
        · simp
        dsimp at h₀ h₂
        rw [Real.dist_eq, Set.mem_Ioo] at h₀ h₂
        push_neg at h₀
        exact le_trans' (h₀ h₂.1) (by linarith [Real.two_le_pi])
      · trivial

lemma intervalIntegrable_mul_dirichletKernel'_specific {x : ℝ} (hx : x ∈ Set.Icc 0 (2 * π))
    {f : ℝ → ℂ} (hf : IntervalIntegrable f volume (-π) (3 * π)) {N : ℕ} :
    IntegrableOn (fun y ↦ f y * ((max (1 - |x - y|) 0)
      * dirichletKernel' N (x - y))) {y | dist x y ∈ Set.Ioo 0 1} volume := by
  have : IntervalIntegrable (fun y ↦ f y * ((max (1 - |x - y|) 0)
      * dirichletKernel' N (x - y))) volume (x - π) (x + π) :=
    intervalIntegrable_mul_dirichletKernel'_max hx hf
  rw [intervalIntegrable_iff_integrableOn_Ioo_of_le (by linarith [pi_pos])] at this
  apply this.mono_set
  intro y hy
  rw [annulus_real_eq (by rfl)] at hy
  rcases hy with h | h <;> constructor <;> linarith [h.1, h.2, hx.1, hx.2, Real.two_le_pi]

attribute [gcongr] iSup_congr

lemma le_CarlesonOperatorReal {g : ℝ → ℂ} (hg : IntervalIntegrable g volume (-π) (3 * π)) {N : ℕ} {x : ℝ} (hx : x ∈ Set.Icc 0 (2 * π)) :
    ‖∫ (y : ℝ) in x - π..x + π, g y * ((max (1 - |x - y|) 0) * dirichletKernel' N (x - y))‖ₑ
    ≤ T g x + T (conj ∘ g) x := by
  rw [domain_reformulation hg hx]
  set s : ℕ → Set ℝ := fun n ↦ {y | dist x y ∈ Set.Ioo (1 / (n + 2 : ℝ)) 1} with sdef
  have hs : {y | dist x y ∈ Set.Ioo 0 1} = ⋃ n, s n := by
    ext y
    constructor
    · intro hy
      rw [Set.mem_setOf_eq, Set.mem_Ioo] at hy
      obtain ⟨n, hn⟩ := exists_nat_gt (1 / dist x y)
      rw [Set.mem_iUnion]
      use n
      rw [sdef, Set.mem_setOf_eq, one_div]
      refine ⟨?_, hy.2⟩
      rw [inv_lt_comm₀ (by linarith) hy.1, inv_eq_one_div]
      apply lt_trans hn
      linarith
    · intro hy
      simp only [Set.mem_iUnion] at hy
      rcases hy with ⟨n, hn⟩
      rw [sdef] at hn
      simp only [one_div, Set.mem_Ioo, Set.mem_setOf_eq] at hn
      refine ⟨lt_trans' hn.1 ?_, hn.2⟩
      norm_num
      linarith
  have : Tendsto (fun i => ∫ y in s i, g y * ((max (1 - |x - y|) 0) * dirichletKernel' N (x - y)))
          atTop (𝓝 (∫ y in ⋃ n, s n, g y * ((max (1 - |x - y|) 0) * dirichletKernel' N (x - y)))) := by
    apply tendsto_setIntegral_of_monotone
    · exact fun n ↦ annulus_measurableSet
    · intro n m nlem
      simp only [Set.le_eq_subset]
      intro y hy
      rw [sdef] at *
      simp only [one_div, Set.mem_Ioo, Set.mem_setOf_eq] at *
      refine ⟨lt_of_le_of_lt ?_ hy.1, hy.2⟩
      rw [inv_le_inv₀]
      norm_cast
      all_goals linarith
    · rw [← hs]
      --uses that dirichletKernel' is bounded
      exact intervalIntegrable_mul_dirichletKernel'_specific hx hg
  calc
    _ = ‖∫ y in ⋃ n, s n, g y * ((max (1 - |x - y|) 0) * dirichletKernel' N (x - y))‖ₑ := by congr
    _ ≤ ⨆ (i : ℕ), ↑‖∫ y in s i, g y * ((max (1 - |x - y|) 0) * dirichletKernel' N (x - y))‖ₑ := by
      apply le_iSup_of_tendsto
      exact Tendsto.enorm this
    _ ≤ ⨆ (r : ℝ) (_ : 0 < r) (_ : r < 1), ‖∫ y in {y | dist x y ∈ Set.Ioo r 1}, g y * ((max (1 - |x - y|) 0) * dirichletKernel' N (x - y))‖ₑ := by
      apply iSup_le
      intro n
      apply le_iSup_of_le (1 / (n + 2 : ℝ))
      apply le_iSup₂_of_le (by simp only [one_div, inv_pos]; linarith)
        (by rw [div_lt_iff₀] <;> linarith)
      rfl
    _ = ⨆ (r : ℝ) (_ : 0 < r) (_ : r < 1), ‖∫ y in {y | dist x y ∈ Set.Ioo r 1}, g y * (exp (I * (-(Int.ofNat N) * x)) * K x y * exp (I * N * y) + conj (exp (I * (-(Int.ofNat N) * x)) * K x y * exp (I * (Int.ofNat N) * y)))‖ₑ := by
      gcongr
      congr with y
      congr
      rw [Dirichlet_Hilbert_eq]
      simp only [ofReal_sub, mul_comm, mul_neg, ← mul_assoc, k, map_mul, ← exp_conj, map_neg,
        conj_I, map_sub, conj_ofReal, map_natCast, neg_neg, map_div₀, map_one, Int.ofNat_eq_coe,
        Int.cast_natCast, K, ← exp_add, map_add]
      ring_nf
    _ ≤ ⨆ (n : ℤ) (r : ℝ) (_ : 0 < r) (_ : r < 1), ‖∫ y in {y | dist x y ∈ Set.Ioo r 1}, g y * (exp (I * (-n * x)) * K x y * exp (I * n * y) + conj (exp (I * (-n * x)) * K x y * exp (I * n * y)))‖ₑ := by
      let F : ℤ → ENNReal := fun (n : ℤ) ↦ ⨆ (r : ℝ) (_ : 0 < r) (_ : r < 1), ‖∫ y in {y | dist x y ∈ Set.Ioo r 1}, g y * (exp (I * (-n * x)) * K x y * exp (I * n * y) + conj (exp (I * (-n * x)) * K x y * exp (I * n * y)))‖ₑ
      exact le_iSup F ((Int.ofNat N))
    _ ≤ ⨆ (n : ℤ) (r : ℝ) (_ : 0 < r) (_ : r < 1),
        (‖∫ y in {y | dist x y ∈ Set.Ioo r 1}, g y * K x y * exp (I * n * y)‖ₑ
        + ‖∫ y in {y | dist x y ∈ Set.Ioo r 1}, (conj ∘ g) y * K x y * exp (I * n * y)‖ₑ) := by
      gcongr with n r rpos rle1
      norm_cast
      push_cast
      calc
        _ = ‖∫ y in {y | dist x y ∈ Set.Ioo r 1}, g y * (exp (I * (-n * x)) * K x y * exp (I * n * y)) + g y * conj (exp (I * (-n * x)) * K x y * exp (I * n * y))‖ₑ := by
          congr with y
          rw [mul_add]
        _ = ‖(∫ y in {y | dist x y ∈ Set.Ioo r 1}, g y * (exp (I * (-n * x)) * K x y * exp (I * n * y)))
            + ∫ y in {y | dist x y ∈ Set.Ioo r 1}, g y * conj (exp (I * (-n * x)) * K x y * exp (I * n * y))‖ₑ := by
          congr
          -- Integrability follows from r > 0
          have measurable₁ : Measurable fun x_1 ↦ (I * (-↑n * ↑x)).exp * K x x_1 * (I * ↑n * ↑x_1).exp := by
            apply Measurable.mul (Measurable.mul _ Hilbert_kernel_measurable.of_uncurry_left) <;>
              fun_prop
          have boundedness₁ {y : ℝ} (h : r ≤ dist x y) : ‖(I * (-↑n * ↑x)).exp * K x y * (I * ↑n * ↑y).exp‖ ≤ (2 ^ (2 : ℝ) / (2 * r)) := by
            calc ‖(I * (-↑n * ↑x)).exp * K x y * (I * ↑n * ↑y).exp‖
              _ = ‖(I * (-↑n * ↑x)).exp‖ * ‖K x y‖ * ‖(I * ↑n * ↑y).exp‖ := by
                rw [norm_mul, norm_mul]
              _ ≤ 1 * (2 ^ (2 : ℝ) / (2 * |x - y|)) * 1 := by
                gcongr
                · rw [mul_comm]
                  norm_cast
                  rw [norm_exp_ofReal_mul_I]
                · exact Hilbert_kernel_bound
                · rw [mul_assoc, mul_comm]
                  norm_cast
                  rw [norm_exp_ofReal_mul_I]
              _ ≤ (2 ^ (2 : ℝ) / (2 * r)) := by
                rw [one_mul, mul_one, ← Real.dist_eq]
                gcongr
          have integrable₁ := integrable_annulus hx hg rpos.le rle1
          rw [integral_add]
          · conv => pattern ((g _) * _); rw [mul_comm]
            apply Integrable.bdd_mul' integrable₁ measurable₁.aestronglyMeasurable
            · rw [ae_restrict_iff' annulus_measurableSet]
              on_goal 1 => apply Eventually.of_forall
              exact fun _ hy ↦ boundedness₁ hy.1.le
          · conv => pattern ((g _) * _); rw [mul_comm]
            apply Integrable.bdd_mul' integrable₁ (by fun_prop)
            · rw [ae_restrict_iff' annulus_measurableSet]
              · apply Eventually.of_forall
                intro y hy
                rw [RCLike.norm_conj]
                exact boundedness₁ hy.1.le
        _ ≤   ‖∫ y in {y | dist x y ∈ Set.Ioo r 1}, g y * (exp (I * (-n * x)) * K x y * exp (I * n * y))‖ₑ
            + ‖∫ y in {y | dist x y ∈ Set.Ioo r 1}, g y * conj (exp (I * (-n * x)) * K x y * exp (I * n * y))‖ₑ := by
          apply enorm_add_le
        _ =   ‖∫ y in {y | dist x y ∈ Set.Ioo r 1}, exp (I * (-n * x)) * (g y * K x y * exp (I * n * y))‖ₑ
            + ‖∫ y in {y | dist x y ∈ Set.Ioo r 1}, exp (I * (-n * x)) * ((conj ∘ g) y * K x y * exp (I * n * y))‖ₑ := by
            congr 1
            · congr! 3 with y; ring
            · rw [← RCLike.enorm_conj, ← integral_conj]; congr! 3 with _ y; simp; ring
        _ =   ‖∫ y in {y | dist x y ∈ Set.Ioo r 1}, g y * K x y * exp (I * n * y)‖ₑ
            + ‖∫ y in {y | dist x y ∈ Set.Ioo r 1}, (conj ∘ g) y * K x y * exp (I * n * y)‖ₑ := by
          congr 1 <;>
          rw [integral_const_mul, enorm_mul, show (-n * x : ℂ) = (-n * x : ℝ) by norm_cast,
            enorm_exp_I_mul_ofReal, one_mul]
    _ ≤ T g x + T (conj ∘ g) x := by
      simp_rw [carlesonOperatorReal]
      apply iSup₂_le
      intro n r
      apply iSup₂_le
      intro rpos rle1
      gcongr <;>
      · apply le_iSup₂_of_le n r
        apply le_iSup₂_of_le rpos rle1
        trivial

lemma partialFourierSum_bound {δ : ℝ} (hδ : 0 < δ) {g : ℝ → ℂ} (measurable_g : Measurable g)
    (periodic_g : Function.Periodic g (2 * π)) (bound_g : ∀ x, ‖g x‖ ≤ δ)
    {N : ℕ} {x : ℝ} (hx : x ∈ Set.Icc 0 (2 * π)) :
    ‖S_ N g x‖ₑ ≤
    (T g x + T (conj ∘ g) x) / (ENNReal.ofReal (2 * π)) + ENNReal.ofReal (π * δ) := by
  have intervalIntegrable_g : IntervalIntegrable g volume (-π) (3 * π) := intervalIntegrable_of_bdd measurable_g bound_g
  have decomposition : S_ N g x
      = (  (∫ (y : ℝ) in (x - π)..(x + π),
              g y * ((max (1 - |x - y|) 0) * dirichletKernel' N (x - y)))
         + (∫ (y : ℝ) in (x - π)..(x + π),
              g y * (dirichletKernel' N (x - y) - (max (1 - |x - y|) 0) * dirichletKernel' N (x - y))))
        / (2 * π) := by
    calc S_ N g x
      _ = (∫ (y : ℝ) in (0 : ℝ)..(2 * π), g y * dirichletKernel' N (x - y)) / (2 * π) := by
        rw [partialFourierSum_eq_conv_dirichletKernel' (intervalIntegrable_g.mono_set _)]
        ring
        rw [Set.uIcc_of_le, Set.uIcc_of_le]
        apply Set.Icc_subset_Icc
        all_goals linarith [pi_pos]
      _ = (∫ (y : ℝ) in (x - π)..(x + π), g y * dirichletKernel' N (x - y)) / (2 * π) := by
        --Shift domain of integration using periodicity
        congr 1
        rw [← zero_add (2 * π), Function.Periodic.intervalIntegral_add_eq _ 0 (x - π)]
        congr 1
        ring
        exact (periodic_g.mul (dirichletKernel'_periodic.const_sub x))
      _ = (  (∫ (y : ℝ) in (x - π)..(x + π), g y * ((max (1 - |x - y|) 0) * dirichletKernel' N (x - y)))
           + (∫ (y : ℝ) in (x - π)..(x + π), g y * (dirichletKernel' N (x - y) - (max (1 - |x - y|) 0) * dirichletKernel' N (x - y)))) / (2 * π) := by
        --Split into two parts
        rw [← intervalIntegral.integral_add (intervalIntegrable_mul_dirichletKernel'_max hx intervalIntegrable_g) (intervalIntegrable_mul_dirichletKernel'_max' hx intervalIntegrable_g)]
        congr with y
        ring

  calc
    _ ≤ (‖∫ y in (x - π)..(x + π), g y * ((max (1 - |x - y|) 0) * dirichletKernel' N (x - y))‖ₑ
        + ‖∫ y in (x - π)..(x + π), g y * (dirichletKernel' N (x - y) - (max (1 - |x - y|) 0) * dirichletKernel' N (x - y))‖ₑ) / ENNReal.ofReal (2 * π) := by
      rw [decomposition, div_eq_mul_inv, enorm_mul, enorm_inv (by simp [pi_pos.ne']),
        ← div_eq_mul_inv]
      norm_cast; gcongr
      · apply enorm_add_le
      · rw [Real.enorm_eq_ofReal Real.two_pi_pos.le]
    _ ≤ (T g x + T (⇑conj ∘ g) x + ENNReal.ofReal (π * δ * (2 * π))) / ENNReal.ofReal (2 * π) := by
      gcongr
      · apply le_CarlesonOperatorReal intervalIntegrable_g hx
      · rw [ENNReal.ofReal]
        norm_cast
        apply NNReal.le_toNNReal_of_coe_le
        rw [coe_nnnorm]

        calc ‖∫ (y : ℝ) in x - π..x + π, g y * (dirichletKernel' N (x - y) - (max (1 - |x - y|) 0) * dirichletKernel' N (x - y))‖
          _ ≤ (δ * π) * |(x + π) - (x - π)| := by
            apply intervalIntegral.norm_integral_le_of_norm_le_const
            intro y hy
            rw [Set.uIoc_of_le (by linarith [pi_pos])] at hy
            rw [norm_mul]
            gcongr
            · apply bound_g
            · rw [Dirichlet_Hilbert_eq]
              apply Dirichlet_Hilbert_diff
              constructor <;> linarith [hy.1, hy.2]
          _ = π * δ * (2 * π) := by
            simp only [add_sub_sub_cancel]
            rw [←two_mul, _root_.abs_of_nonneg Real.two_pi_pos.le]
            ring
    _ = (T g x + T (conj ∘ g) x) / ENNReal.ofReal (2 * π) + ENNReal.ofReal (π * δ) := by
      rw [ENNReal.add_div]
      congr
      rw [← ENNReal.ofReal_div_of_pos Real.two_pi_pos, mul_div_assoc, div_self Real.two_pi_pos.ne', mul_one]

end

set_option linter.flexible false in
lemma rcarleson_exceptional_set_estimate {δ : ℝ} (δpos : 0 < δ) {f : ℝ → ℂ} (hmf : Measurable f)
    {F : Set ℝ} (measurableSetF : MeasurableSet F) (hf : ∀ x, ‖f x‖ ≤ δ * F.indicator 1 x)
    {E : Set ℝ} (measurableSetE : MeasurableSet E) {ε : ENNReal} (hE : ∀ x ∈ E, ε ≤ T f x) :
      ε * volume E ≤ ENNReal.ofReal (δ * C10_0_1 4 2) * volume F ^ (2 : ℝ)⁻¹ * volume E ^ (2 : ℝ)⁻¹ := by
  calc ε * volume E
    _ = ∫⁻ _ in E, ε := by
      symm
      apply setLIntegral_const
    _ ≤ ∫⁻ x in E, T f x := by
      apply setLIntegral_mono' measurableSetE hE
    _ = ENNReal.ofReal δ * ∫⁻ x in E, T (fun x ↦ (1 / δ) * f x) x := by
      rw [← lintegral_const_mul']
      swap; · exact ENNReal.ofReal_ne_top
      congr with x
      rw [carlesonOperatorReal_mul δpos]
    _ ≤ ENNReal.ofReal δ * (C10_0_1 4 2 * (volume E) ^ (2 : ℝ)⁻¹ * (volume F) ^ (2 : ℝ)⁻¹) := by
      gcongr
      apply rcarleson measurableSetF measurableSetE _ (by fun_prop)
      intro x
      -- FIXME: simp? suggests output that doesn't work
      simp
      rw [_root_.abs_of_nonneg δpos.le, inv_mul_le_iff₀ δpos]
      exact hf x
    _ = ENNReal.ofReal (δ * C10_0_1 4 2) * (volume F) ^ (2 : ℝ)⁻¹ * (volume E) ^ (2 : ℝ)⁻¹ := by
      rw [ENNReal.ofReal_mul δpos.le, ENNReal.ofReal_coe_nnreal]
      ring

lemma rcarleson_exceptional_set_estimate_specific {δ : ℝ} (δpos : 0 < δ) {f : ℝ → ℂ} (hmf : Measurable f) (hf : ∀ x, ‖f x‖ ≤ δ)
    {E : Set ℝ} (measurableSetE : MeasurableSet E) (E_subset : E ⊆ Set.Icc 0 (2 * π)) {ε : ENNReal} (hE : ∀ x ∈ E, ε ≤ T f x) :
      ε * volume E ≤ ENNReal.ofReal (δ * C10_0_1 4 2 * (2 * π + 2) ^ (2 : ℝ)⁻¹) * volume E ^ (2 : ℝ)⁻¹ := by
  rw [ENNReal.ofReal_mul (by have := @C10_0_1_pos 4 2 one_lt_two; positivity),
    ← ENNReal.ofReal_rpow_of_pos (by positivity)]
  set F := (Set.Ioo (0 - 1) (2 * π + 1))
  set h := F.indicator f with hdef
  have hh : ∀ x, ‖h x‖ ≤ δ * F.indicator 1 x := by
    intro x
    rw [hdef, norm_indicator_eq_indicator_norm, Set.indicator, Set.indicator]
    split_ifs with hx
    · simp only [Pi.one_apply, mul_one]; exact hf x
    · simp
  convert rcarleson_exceptional_set_estimate δpos (hmf.indicator measurableSet_Ioo) measurableSet_Ioo hh measurableSetE ?_
  · rw [Real.volume_Ioo]
    ring_nf
  · intro x hx
    rw [← carlesonOperatorReal_eq_of_restrict_interval (E_subset hx)]
    exact hE x hx


def C_control_approximation_effect (ε : ℝ) := (C10_0_1 4 2 * (8 / (π * ε)) ^ (2 : ℝ)⁻¹) + π

lemma lt_C_control_approximation_effect {ε : ℝ} (εpos : 0 < ε) : π < C_control_approximation_effect ε := by
  rw [C_control_approximation_effect]
  apply lt_add_of_pos_of_le _ (by rfl)
  have := @C10_0_1_pos 4 2 (by norm_num)
  positivity

lemma C_control_approximation_effect_pos {ε : ℝ} (εpos : 0 < ε) : 0 < C_control_approximation_effect ε :=
  lt_trans' (lt_C_control_approximation_effect εpos) pi_pos

lemma C_control_approximation_effect_eq {ε : ℝ} {δ : ℝ} (ε_nonneg : 0 ≤ ε) :
    C_control_approximation_effect ε * δ = ((δ * C10_0_1 4 2 * (4 * π) ^ (2 : ℝ)⁻¹ * (2 / ε) ^ (2 : ℝ)⁻¹) / π) + π * δ := by
  symm
  rw [C_control_approximation_effect, mul_comm, mul_div_right_comm, mul_comm δ, mul_assoc,
    mul_comm δ, ← mul_assoc, ← mul_assoc, ← add_mul, mul_comm _ (C10_0_1 4 2 : ℝ), mul_assoc]
  congr
  rw [Real.div_rpow, Real.div_rpow _ (mul_nonneg _ _), Real.mul_rpow, Real.mul_rpow]
  all_goals
    ring_nf
    try rw [mul_assoc, mul_comm (2 ^ _), mul_assoc, mul_assoc, mul_assoc, mul_comm (4 ^ _), ← mul_assoc π⁻¹,
      ← Real.rpow_neg_one π, ← Real.rpow_add, mul_comm (π ^ _), ← mul_assoc (2 ^ _), ← Real.mul_rpow]
  on_goal 1 => congr
  · norm_num
  on_goal 1 => ring_nf
  on_goal 1 => rw [neg_div, Real.rpow_neg]
  all_goals linarith [pi_pos]


/- This is Lemma 11.6.4 (partial Fourier sums of small) in the blueprint.-/
lemma control_approximation_effect {ε : ℝ} (εpos : 0 < ε) {δ : ℝ} (hδ : 0 < δ)
    {h : ℝ → ℂ} (h_measurable : Measurable h)
    (h_periodic : h.Periodic (2 * π)) (h_bound : ∀ x, ‖h x‖ ≤ δ) :
    ∃ E ⊆ Set.Icc 0 (2 * π), MeasurableSet E ∧ volume.real E ≤ ε ∧ ∀ x ∈ Set.Icc 0 (2 * π) \ E,
      ∀ N, ‖S_ N h x‖ ≤ C_control_approximation_effect ε * δ := by
  set ε' := C_control_approximation_effect ε * δ with ε'def
  set E := {x ∈ Set.Icc 0 (2 * π) | ∃ N, ε' < ‖S_ N h x‖} with Edef
  have E_eq: E = Set.Icc 0 (2 * π) ∩ ⋃ N : ℕ, {x | ε' < ‖S_ N h x‖} := by
      rw [Edef]
      ext x
      simp
  have measurableSetE : MeasurableSet E := by
    rw [E_eq]
    apply measurableSet_Icc.inter (MeasurableSet.iUnion _)
    intro N
    apply measurableSet_lt measurable_const (Measurable.norm partialFourierSum_uniformContinuous.continuous.measurable)
  have Esubset : E ⊆ Set.Icc 0 (2 * π) := fun x hx ↦ by simpa using hx.1
  use E, Esubset, measurableSetE
  --Change order of proofs to start with the simple part
  rw [and_comm]
  constructor
  · rw [Edef]
    simp only [Set.mem_Icc, Set.mem_diff, Set.mem_setOf_eq, not_and, not_exists, not_lt, and_imp]
    exact fun x x_nonneg x_le_two_pi h ↦ h x_nonneg x_le_two_pi
  -- This is needed later but better fits in here.
  have conj_h_bound : ∀ (x : ℝ), ‖(star ∘ h) x‖ ≤ δ := by
    intro x
    simp only [RCLike.star_def, Function.comp_apply, RingHomIsometric.is_iso]
    exact h_bound x

  have le_operator_add : ∀ x ∈ E, ENNReal.ofReal ((ε' - π * δ) * (2 * π)) ≤ T h x + T (conj ∘ h) x := by
    intro x hx
    obtain ⟨xIcc, N, hN⟩ := hx
    have : ENNReal.ofReal (π * δ * (2 * π)) ≠ ⊤ := ENNReal.ofReal_ne_top
    rw [← (ENNReal.add_le_add_iff_right this)]
    calc ENNReal.ofReal ((ε' - π * δ) * (2 * π)) + ENNReal.ofReal (π * δ * (2 * π))
      _ = ENNReal.ofReal (2 * π) * ENNReal.ofReal ε' := by
        rw [← ENNReal.ofReal_add, ← ENNReal.ofReal_mul Real.two_pi_pos.le]
        · ring_nf
        · rw [ε'def, C_control_approximation_effect_eq εpos.le, add_sub_cancel_right]
          have aux := @C10_0_1_pos 4 2 one_lt_two
          positivity
        · positivity
      _ ≤ ENNReal.ofReal (2 * π) * ‖S_ N h x‖ₑ := by rw [← ofReal_norm_eq_enorm]; gcongr
      _ ≤ ENNReal.ofReal (2 * π) * ((T h x + T (conj ∘ h) x) / (ENNReal.ofReal (2 * π)) + ENNReal.ofReal (π * δ)) := by
        gcongr
        apply partialFourierSum_bound hδ h_measurable h_periodic h_bound xIcc
      _ = (T h x + T (conj ∘ h) x) + ENNReal.ofReal (π * δ * (2 * π)) := by
        rw [mul_add]
        congr
        · rw [ENNReal.mul_div_cancel (by simp [pi_pos]) ENNReal.ofReal_ne_top]
        · rw [← ENNReal.ofReal_mul Real.two_pi_pos.le]
          ring_nf
  --TODO: align this with paper version
  have Evolume : volume E < ⊤ := by
    calc volume E
      _ ≤ volume (Set.Icc 0 (2 * π)) := by
        apply measure_mono
        rw [E_eq]
        apply Set.inter_subset_left
      _ = ENNReal.ofReal (2 * π) := by
        rw [Real.volume_Icc, sub_zero]
      _ < ⊤ := ENNReal.ofReal_lt_top
  obtain ⟨E', E'subset, measurableSetE', E'measure, h⟩ := ENNReal.le_on_subset volume measurableSetE (carlesonOperatorReal_measurable h_measurable h_bound) (carlesonOperatorReal_measurable (continuous_star.measurable.comp h_measurable) conj_h_bound) le_operator_add
  have E'volume : volume E' < ⊤ := lt_of_le_of_lt (measure_mono E'subset) Evolume
  have aux := @C10_0_1_pos 4 2 one_lt_two
  have E'volume_bound: ENNReal.ofReal (π * (ε' - π * δ)) * volume E' ≤ ENNReal.ofReal (δ * C10_0_1 4 2 * (4 * π) ^ (2 : ℝ)⁻¹) * (volume E') ^ (2 : ℝ)⁻¹ := by
    calc ENNReal.ofReal (π * (ε' - π * δ)) * volume E'
    _ = ENNReal.ofReal ((ε' - π * δ) * (2 * π)) / 2 * volume E' := by
      rw [← ENNReal.ofReal_ofNat, ← ENNReal.ofReal_div_of_pos (by norm_num)]
      ring_nf
    _ ≤ ENNReal.ofReal (δ * C10_0_1 4 2 * (2 * π + 2) ^ (2 : ℝ)⁻¹) * (volume E') ^ (2 : ℝ)⁻¹ := by
      rcases h with hE' | hE'
      · exact rcarleson_exceptional_set_estimate_specific hδ h_measurable h_bound measurableSetE' (E'subset.trans Esubset) hE'
      · exact rcarleson_exceptional_set_estimate_specific hδ (by fun_prop) conj_h_bound measurableSetE' (E'subset.trans Esubset) hE'
    _ ≤ ENNReal.ofReal (δ * C10_0_1 4 2 * (4 * π) ^ (2 : ℝ)⁻¹) * (volume E') ^ (2 : ℝ)⁻¹ := by
      gcongr
      · linarith [Real.two_le_pi]
  have δ_mul_const_pos : 0 < δ * C10_0_1 4 2 * (4 * π) ^ (2 : ℝ)⁻¹ := by positivity
  have ε'_δ_expression_pos : 0 < π * (ε' - π * δ) := by
    rw [ε'def, C_control_approximation_effect_eq εpos.le, add_sub_cancel_right, mul_div_cancel₀ _ pi_pos.ne']
    positivity
  calc volume.real E
    _ ≤ 2 * volume.real E' := by
      --uses E'measure
      rwa [measureReal_def, measureReal_def, ←@ENNReal.toReal_ofReal 2 (by norm_num),
        ←ENNReal.toReal_mul, ENNReal.toReal_le_toReal Evolume.ne, ENNReal.ofReal_ofNat]
      apply ENNReal.mul_ne_top ENNReal.ofReal_ne_top E'volume.ne
    _ = 2 * volume.real E' ^ ((1 + -(2 : ℝ)⁻¹) * 2) := by
      conv => lhs; rw [←Real.rpow_one (volume.real E')]
      norm_num
    _ ≤ 2 * (δ * C10_0_1 4 2 * (4 * π) ^ (2 : ℝ)⁻¹ / (π * (ε' - π * δ))) ^ (2 : ℝ) := by
      rw [Real.rpow_mul measureReal_nonneg]
      gcongr
      rw [Real.rpow_add' measureReal_nonneg (by norm_num), Real.rpow_one, le_div_iff₀' ε'_δ_expression_pos, ← mul_assoc]
      apply mul_le_of_le_div₀ δ_mul_const_pos.le (by positivity)
      rw [Real.rpow_neg measureReal_nonneg, div_inv_eq_mul,
        ← ENNReal.ofReal_le_ofReal_iff, ENNReal.ofReal_mul ε'_δ_expression_pos.le, measureReal_def,
        ENNReal.ofReal_toReal E'volume.ne]
      · apply le_trans E'volume_bound
        rw [ENNReal.ofReal_mul δ_mul_const_pos.le,
          ← ENNReal.ofReal_rpow_of_nonneg ENNReal.toReal_nonneg (by norm_num),
          ENNReal.ofReal_toReal E'volume.ne]
      positivity
    _ = ε := by
      --We have chosen ε' such that this works.
      rw [ε'def, C_control_approximation_effect_eq εpos.le, add_sub_cancel_right,
        mul_div_cancel₀ _ pi_pos.ne', div_mul_eq_div_div, div_self δ_mul_const_pos.ne', one_div,
        Real.inv_rpow (by positivity), ← Real.rpow_mul (by positivity),
        inv_mul_cancel₀ (by norm_num), Real.rpow_one, inv_div]
      ring

end


==> anc/Carleson/Classical/DirichletKernel.lean <==
/- This file contains definitions and lemmas regarding the Dirichlet kernel. -/

import Carleson.Classical.Basic
import Mathlib.Algebra.Order.BigOperators.Group.LocallyFinite

open scoped Real
open Finset Complex MeasureTheory

noncomputable section

def dirichletKernel (N : ℕ) : ℝ → ℂ :=
  fun x ↦ ∑ n ∈ Icc (-Int.ofNat N) N, fourier n (x : AddCircle (2 * π))

def dirichletKernel' (N : ℕ) : ℝ → ℂ :=
  fun x ↦ (exp (I * N * x) / (1 - exp (-I * x)) + exp (-I * N * x) / (1 - exp (I * x)))


variable {N : ℕ}

@[fun_prop]
lemma continuous_dirichletKernel : Continuous (dirichletKernel N) := by
  change Continuous (fun x ↦ dirichletKernel N x)
  simp only [dirichletKernel]
  fun_prop

lemma dirichletKernel_periodic : Function.Periodic (dirichletKernel N) (2 * π) := by
  intro x
  simp only [dirichletKernel, Int.ofNat_eq_coe, AddSubgroup.mem_zmultiples,
    QuotientAddGroup.mk_add_of_mem, fourier_apply, fourier_coe_apply', ofReal_mul, ofReal_ofNat]

lemma dirichletKernel'_periodic : Function.Periodic (dirichletKernel' N) (2 * π) := by
  intro x
  simp_rw [dirichletKernel']
  push_cast
  congr 2
  · rw [mul_add, exp_add]
    conv => rhs; rw [← mul_one (cexp _)]
    congr 1
    convert exp_int_mul_two_pi_mul_I N using 2
    norm_cast
    simp
    ring
  · congr 1
    rw [mul_add, exp_add]
    conv => rhs; rw [← mul_one (cexp _)]
    congr
    convert exp_int_mul_two_pi_mul_I (-1) using 2
    ring
  · rw [mul_add, exp_add]
    conv => rhs; rw [← mul_one (cexp _)]
    congr
    convert exp_int_mul_two_pi_mul_I (-(N : ℤ)) using 2
    simp
    ring
  · congr 1
    rw [mul_add, exp_add]
    conv => rhs; rw [← mul_one (cexp _)]
    congr
    convert exp_int_mul_two_pi_mul_I 1 using 2
    ring

@[fun_prop, measurability]
lemma dirichletKernel'_measurable : Measurable (dirichletKernel' N) := by
  apply Measurable.add <;> fun_prop

/-- Second part of Lemma 11.1.8 (Dirichlet kernel) from the paper. -/
lemma dirichletKernel_eq {x : ℝ} (h : cexp (I * x) ≠ 1) :
    dirichletKernel N x = dirichletKernel' N x := by
  have : (cexp (1 / 2 * I * x) - cexp (-1 / 2 * I * x)) * dirichletKernel N x
      = cexp ((N + 1 / 2) * I * x) - cexp (-(N + 1 / 2) * I * x) := by
    calc (cexp (1 / 2 * I * x) - cexp (-1 / 2 * I * x)) * dirichletKernel N x
      _ = ∑ n ∈ Icc (-(N : ℤ)) N, (cexp ((n + 1 / 2) * I * ↑x) - cexp ((n - 1 / 2) * I * ↑x)) := by
        rw [dirichletKernel, mul_sum]
        congr 1 with n
        simp [sub_mul, ← exp_add, ← exp_add]
        congr 2 <;>
        · ring_nf
          congr 1
          rw [mul_assoc, mul_assoc]
          congr
          rw_mod_cast [← mul_assoc, mul_comm, ← mul_assoc, inv_mul_cancel₀, one_mul]
          exact Real.pi_pos.ne.symm
      _ = ∑ n ∈ Icc (-(N : ℤ)) N, cexp ((n + 1 / 2) * I * ↑x)
          - ∑ n ∈ Icc (-(N : ℤ)) N, cexp ((n - 1 / 2) * I * ↑x) := by
        rw [sum_sub_distrib]
      _ = cexp ((N + 1 / 2) * I * x) - cexp (-(N + 1 / 2) * I * x) := by
        rw [← sum_Ico_add_eq_sum_Icc, ← sum_Ioc_add_eq_sum_Icc, add_sub_add_comm,
          ← zero_add (cexp ((N + 1 / 2) * I * ↑x) - cexp (-(N + 1 / 2) * I * ↑x))]
        congr 2
        rw [sub_eq_zero]
        conv => lhs; rw [← Int.add_sub_cancel (-(N : ℤ)) 1, sub_eq_add_neg,
          ← Int.add_sub_cancel (Nat.cast N) 1, sub_eq_add_neg, ← sum_Ico_add']
        congr 2 with n
        · rw [mem_Ico, mem_Ioc, Int.lt_iff_add_one_le, add_le_add_iff_right,
            ← mem_Icc, Int.lt_iff_add_one_le, ← mem_Icc]
          simp
        · simp only [Int.reduceNeg, Int.cast_add, Int.cast_neg, Int.cast_one, one_div, add_assoc,
            sub_eq_add_neg]
          norm_num
        · rw [neg_add_rev, add_comm, Int.cast_neg, sub_eq_add_neg]
          norm_cast
        all_goals simp
  have h' : (cexp (1 / 2 * I * x) - cexp (-1 / 2 * I * x)) ≠ 0 := by
    contrapose! h
    rw [sub_eq_zero] at h
    calc cexp (I * ↑x)
      _ = cexp (1 / 2 * I * ↑x) * cexp (1 / 2 * I * ↑x) := by
        rw [← exp_add, mul_assoc, ← mul_add]
        ring_nf
      _ = cexp (1 / 2 * I * ↑x) * cexp (-1 / 2 * I * ↑x) := by congr 2
      _ = 1 := by
        rw [← exp_add]
        ring_nf
        exact exp_zero
  rw [dirichletKernel']
  apply mul_left_cancel₀ h'
  rw [this, mul_add, sub_eq_add_neg]
  congr
  · rw [mul_div]
    apply eq_div_of_mul_eq
    · contrapose! h
      rwa [sub_eq_zero, neg_mul, exp_neg, eq_comm, inv_eq_one] at h
    ring_nf
    rw [← exp_add, ← exp_add, ← exp_add]
    congr 2 <;> ring
  · rw [mul_div]
    apply eq_div_of_mul_eq
    · contrapose! h
      rwa [sub_eq_zero, eq_comm] at h
    ring_nf
    rw [← exp_add, ← exp_add, ← exp_add, neg_add_eq_sub]
    congr 2 <;> ring

lemma dirichletKernel'_eq_zero {x : ℝ} (h : cexp (I * x) = 1) : dirichletKernel' N x = 0 := by
  simp [dirichletKernel', exp_neg, h]

/- "a.e." version of previous lemma. -/
lemma dirichletKernel_eq_ae : ∀ᵐ (x : ℝ), dirichletKernel N x = dirichletKernel' N x := by
  have : {x | ¬dirichletKernel N x = dirichletKernel' N x} ⊆ {x | ∃ n : ℤ, n * (2 * π) = x} := by
    intro x hx
    simp only [Set.mem_setOf_eq]
    by_contra h
    apply hx (dirichletKernel_eq _)
    rw [ne_eq, Complex.exp_eq_one_iff]
    push_neg at *
    ring_nf at *
    intro n
    rw [ne_eq, mul_assoc, mul_assoc, mul_eq_mul_left_iff]
    simp only [I_ne_zero, or_false]
    norm_cast
    ring_nf
    exact (h n).symm
  rw [ae_iff]
  apply measure_mono_null this
  apply Set.Countable.measure_zero
  let f : ℤ → ℝ := fun n ↦ n * (2 * π)
  apply Set.countable_range f

lemma norm_dirichletKernel_le {x : ℝ} : ‖dirichletKernel N x‖ ≤ 2 * N + 1 := by
  rw [dirichletKernel]
  calc ‖∑ n ∈ Icc (-(N : ℤ)) N, (fourier n) ↑x‖
    _ ≤ ∑ n ∈ Icc (-(N : ℤ)) N, ‖(fourier n) ↑x‖ := norm_sum_le _ _
    _ ≤ ∑ n ∈ Icc (-(N : ℤ)) N, 1 := by
      apply sum_le_sum
      have : Fact (0 < 2 * π) := by rw [fact_iff]; exact Real.two_pi_pos
      exact fun n _ ↦ le_trans (ContinuousMap.norm_coe_le_norm (fourier n) x) (fourier_norm n).le
    _ = 2 * N + 1 := by
      rw_mod_cast [sum_const, Int.card_Icc, sub_neg_eq_add, nsmul_eq_mul, mul_one,
        Int.toNat_natCast]
      ring

lemma norm_dirichletKernel'_le {x : ℝ} : ‖dirichletKernel' N x‖ ≤ 2 * N + 1 := by
  by_cases h : cexp (I * x) ≠ 1
  · simp only [ne_eq, h, not_false_eq_true, ← dirichletKernel_eq]
    exact norm_dirichletKernel_le
  · push_neg at h
    rw [dirichletKernel'_eq_zero h, norm_zero]
    linarith

/-- First part of lemma 11.1.8 (Dirichlet kernel) from the blueprint. -/
lemma partialFourierSum_eq_conv_dirichletKernel {f : ℝ → ℂ} {x : ℝ}
    (h : IntervalIntegrable f volume 0 (2 * π)) :
    partialFourierSum N f x =
      (1 / (2 * π)) * ∫ (y : ℝ) in (0 : ℝ)..(2 * π), f y * dirichletKernel N (x - y) := by
  calc partialFourierSum N f x
    _ = ∑ n ∈ Icc (-(N : ℤ)) N, fourierCoeffOn Real.two_pi_pos f n * (fourier n) ↑x := by
      rw [partialFourierSum]
    _ = ∑ n ∈ Icc (-(N : ℤ)) N, (1 / (2 * π - 0)) • ((∫ (y : ℝ) in (0 : ℝ)..2 * π, (fourier (-n) ↑y • f y)) * (fourier n) ↑x) := by
      congr 1 with n
      rw [fourierCoeffOn_eq_integral, smul_mul_assoc]
    _ = (1 / (2 * π)) * ∑ n ∈ Icc (-(N : ℤ)) N, ((∫ (y : ℝ) in (0 : ℝ)..2 * π, (fourier (-n) ↑y • f y)) * (fourier n) ↑x) := by
      rw_mod_cast [← smul_sum, real_smul, sub_zero]
    _ = (1 / (2 * π)) * ∑ n ∈ Icc (-(N : ℤ)) N, ((∫ (y : ℝ) in (0 : ℝ)..2 * π, (fourier (-n) ↑y • f y) * (fourier n) ↑x)) := by
      congr with n
      exact (intervalIntegral.integral_mul_const _ _).symm
    _ = (1 / (2 * π)) * ∫ (y : ℝ) in (0 : ℝ)..(2 * π), ∑ n ∈ Icc (-(N : ℤ)) N, (fourier (-n)) y • f y * (fourier n) x := by
      rw [← intervalIntegral.integral_finset_sum]
      exact fun _ _ ↦ IntervalIntegrable.mul_const
        (h.continuousOn_mul fourier_uniformContinuous.continuous.continuousOn) _
    _ = (1 / (2 * π)) * ∫ (y : ℝ) in (0 : ℝ)..(2 * π), f y * ∑ n ∈ Icc (-(N : ℤ)) N, (fourier (-n)) y * (fourier n) x := by
      congr with y
      rw [mul_sum]
      congr with n
      rw [smul_eq_mul]
      ring
    _ = (1 / (2 * π)) * ∫ (y : ℝ) in (0 : ℝ)..(2 * π), f y * dirichletKernel N (x - y) := by
      congr with y
      rw [dirichletKernel]
      congr with n
      rw [fourier_coe_apply, fourier_coe_apply, fourier_coe_apply, ←exp_add]
      congr
      field_simp
      rw [mul_sub, sub_eq_neg_add]

lemma partialFourierSum_eq_conv_dirichletKernel' {f : ℝ → ℂ} {x : ℝ}
    (h : IntervalIntegrable f volume 0 (2 * π)) :
    partialFourierSum N f x =
      (1 / (2 * π)) * ∫ (y : ℝ) in (0 : ℝ)..(2 * π), f y * dirichletKernel' N (x - y) := by
  rw [partialFourierSum_eq_conv_dirichletKernel h]
  calc _
    _ = (1 / (2 * π)) * ∫ (y : ℝ) in (x - 2 * π)..(x - 0), f (x - y) * dirichletKernel N y := by
      congr 1
      rw [← intervalIntegral.integral_comp_sub_left]
      simp
    _ = (1 / (2 * π)) * ∫ (y : ℝ) in (x - 2 * π)..(x - 0), f (x - y) * dirichletKernel' N y := by
      congr 1
      apply intervalIntegral.integral_congr_ae (ae_imp_of_ae_restrict
        (ae_restrict_of_ae _))
      have : {a | ¬f (x - a) * dirichletKernel N a = f (x - a) * dirichletKernel' N a} ⊆ {a | ¬dirichletKernel N a = dirichletKernel' N a} := by
        intro a ha
        contrapose! ha
        simp only [ne_eq, Set.mem_setOf_eq, Decidable.not_not, mul_eq_mul_left_iff, not_or,
          not_and] at *
        intro h
        exfalso
        exact h ha
      apply measure_mono_null this dirichletKernel_eq_ae
    _ = (1 / (2 * π)) * ∫ (y : ℝ) in (0 : ℝ)..(2 * π), f y * dirichletKernel' N (x - y) := by
      congr 1
      rw [← intervalIntegral.integral_comp_sub_left]
      simp


==> anc/Carleson/Classical/Helper.lean <==
import Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic

/- This file contains helper lemmas. Either they should be replaced by a mathlib version if there is
   one or they might be candidates to go there, possibly in a generalized form. -/

open MeasureTheory

theorem Real.volume_uIoc {a b : ℝ} : volume (Set.uIoc a b) = ENNReal.ofReal |b - a| := by
  /- Cf. proof of Real.volume_interval-/
  rw [Set.uIoc, volume_Ioc, max_sub_min_eq_abs]

lemma intervalIntegral.integral_conj' {μ : Measure ℝ} {𝕜 : Type*} [RCLike 𝕜] {f : ℝ → 𝕜} {a b : ℝ} :
    ∫ x in a..b, (starRingEnd 𝕜) (f x) ∂μ = (starRingEnd 𝕜) (∫ x in a..b, f x ∂μ) := by
  rw [intervalIntegral_eq_integral_uIoc, integral_conj, intervalIntegral_eq_integral_uIoc,
      RCLike.real_smul_eq_coe_mul, RCLike.real_smul_eq_coe_mul, map_mul, RCLike.conj_ofReal]

lemma intervalIntegrable_of_bdd {a b : ℝ} {δ : ℝ} {g : ℝ → ℂ} (measurable_g : Measurable g)
    (bddg : ∀ x, ‖g x‖ ≤ δ) : IntervalIntegrable g volume a b := by
  apply @IntervalIntegrable.mono_fun' _ _ _ _ _ _ (fun _ ↦ δ)
  · exact intervalIntegrable_const
  · exact measurable_g.aestronglyMeasurable
  · rw [Filter.EventuallyLE, ae_restrict_iff_subtype measurableSet_uIoc]
    apply Filter.Eventually.of_forall
    rw [Subtype.forall]
    exact fun x _ ↦ bddg x

lemma IntervalIntegrable.bdd_mul {F : Type*} [NormedDivisionRing F] {f g : ℝ → F} {a b : ℝ}
    {μ : Measure ℝ} (hg : IntervalIntegrable g μ a b) (hm : AEStronglyMeasurable f μ)
    (hfbdd : ∃ C, ∀ x, ‖f x‖ ≤ C) : IntervalIntegrable (fun x ↦ f x * g x) μ a b := by
  rw [intervalIntegrable_iff, IntegrableOn]
  apply Integrable.bdd_mul _ hm.restrict hfbdd
  rwa [← IntegrableOn, ← intervalIntegrable_iff]

lemma IntervalIntegrable.mul_bdd {F : Type*} [NormedField F] {f g : ℝ → F} {a b : ℝ}
    {μ : Measure ℝ} (hf : IntervalIntegrable f μ a b) (hm : AEStronglyMeasurable g μ)
    (hgbdd : ∃ C, ∀ x, ‖g x‖ ≤ C) : IntervalIntegrable (fun x ↦ f x * g x) μ a b := by
  conv => pattern (fun x ↦ f x * g x); ext x; rw [mul_comm]
  exact hf.bdd_mul hm hgbdd

lemma IntegrableOn.sub {α : Type*} {β : Type*} {m : MeasurableSpace α} {μ : Measure α}
    [NormedAddCommGroup β] {s : Set α} {f g : α → β}
    (hf : IntegrableOn f s μ) (hg : IntegrableOn g s μ) : IntegrableOn (f - g) s μ := by
  apply Integrable.sub <;> rwa [← IntegrableOn]

lemma ConditionallyCompleteLattice.le_biSup {α : Type*} [ConditionallyCompleteLinearOrder α]
    {ι : Type*} {f : ι → α} {s : Set ι} {a : α} (hfs : BddAbove (f '' s)) (ha : ∃ i ∈ s, f i = a) :
    a ≤ ⨆ i ∈ s, f i := by
  apply ConditionallyCompleteLattice.le_csSup
  · --TODO: improve this
    rw [bddAbove_def] at *
    rcases hfs with ⟨x, hx⟩
    use (max x (sSup ∅))
    intro y hy
    simp only [Set.mem_range] at hy
    rcases hy with ⟨z, hz⟩
    rw [iSup] at hz
    by_cases h : z ∈ s
    · have : (@Set.range α (z ∈ s) fun _ ↦ f z) = {f z} := by
        rw [Set.eq_singleton_iff_unique_mem]
        exact ⟨Set.mem_range_self h, fun x hx ↦ hx.2.symm⟩
      rw [this, csSup_singleton _] at hz
      have : f z ≤ x := by
        simp only [Set.mem_image, forall_exists_index, and_imp, forall_apply_eq_imp_iff₂] at hx
        exact hx z h
      rw [hz] at this
      exact le_max_of_le_left this
    have : (@Set.range α (z ∈ s) fun _ ↦ f z) = ∅ := by simpa
    rw [this] at hz
    exact hz ▸ le_max_right x y
  rw [Set.mem_range]
  rcases ha with ⟨i, hi, fia⟩
  use i
  rw [iSup]
  convert csSup_singleton _
  rw [Set.eq_singleton_iff_unique_mem]
  refine ⟨⟨hi, fia⟩, fun x hx ↦ ?_⟩
  simp only [Set.mem_range, exists_prop] at hx
  rwa [hx.2] at fia

/- Adapted from mathlib Function.Periodic.exists_mem_Ico₀ -/
theorem Function.Periodic.exists_mem_Ico₀' {α β : Type*} {f : α → β} {c : α}
    [AddCommGroup α] [LinearOrder α] [IsOrderedAddMonoid α] [Archimedean α]
    (h : Periodic f c) (hc : 0 < c) (x : α) :
    ∃ (n : ℤ), (x - n • c) ∈ Set.Ico 0 c ∧ f x = f (x - n • c) :=
  let ⟨n, H, _⟩ := existsUnique_zsmul_near_of_pos' hc x
  ⟨n, H, (h.sub_zsmul_eq n).symm⟩

/- Adapted from mathlib Function.Periodic.exists_mem_Ico₀ -/
theorem Function.Periodic.exists_mem_Ico' {α β : Type*} {f : α → β} {c : α}
    [AddCommGroup α] [LinearOrder α] [IsOrderedAddMonoid α] [Archimedean α]
    (h : Periodic f c) (hc : 0 < c) (x a : α) :
    ∃ (n : ℤ), (x - n • c) ∈ Set.Ico a (a + c) ∧ f x = f (x - n • c) :=
  let ⟨n, H, _⟩ := existsUnique_sub_zsmul_mem_Ico hc x a
  ⟨n, H, (h.sub_zsmul_eq n).symm⟩


==> anc/Carleson/Classical/HilbertKernel.lean <==
import Carleson.Classical.Basic
import Mathlib.Data.Real.Pi.Bounds

/- This file contains definitions and lemmas regarding the Hilbert kernel. -/

noncomputable section

open scoped Real Interval
open Complex ComplexConjugate MeasureTheory

def k (x : ℝ) : ℂ := max (1 - |x|) 0 / (1 - exp (I * x))

/- Basic properties of k. -/

lemma k_of_neg_eq_conj_k {x : ℝ} : k (-x) = conj (k x) := by
  simp [k, conj_ofReal, ← exp_conj, conj_I, neg_mul]

lemma k_of_abs_le_one {x : ℝ} (abs_le_one : |x| ≤ 1) : k x = (1 - |x|) / (1 - exp (I * x)) := by
  rw_mod_cast [k, max_eq_left (by linarith)]

lemma k_of_one_le_abs {x : ℝ} (abs_le_one : 1 ≤ |x|) : k x = 0 := by
  rw [k, max_eq_right (by linarith)]
  simp

@[fun_prop]
lemma k_measurable : Measurable k := by
  unfold k
  fun_prop

def K : ℝ → ℝ → ℂ := fun x y ↦ k (x - y)

lemma K_def : K = fun x y ↦ k (x - y) := rfl

lemma Hilbert_kernel_conj_symm {x y : ℝ} : K y x = conj (K x y) := by
  rw [K, ← neg_sub, k_of_neg_eq_conj_k, ← K]

@[fun_prop]
lemma Hilbert_kernel_measurable : Measurable (Function.uncurry K) :=
  k_measurable.comp measurable_sub

/- Lemma 11.1.11 (Hilbert kernel bound) -/
lemma Hilbert_kernel_bound {x y : ℝ} : ‖K x y‖ ≤ 2 ^ (2 : ℝ) / (2 * |x - y|) := by
  by_cases h : 0 < |x - y| ∧ |x - y| < 1
  · calc ‖K x y‖
      _ ≤ 1 / ‖1 - exp (I * ↑(x - y))‖ := by
        rw [K, k, norm_div]
        gcongr
        rw [norm_real, Real.norm_eq_abs, _root_.abs_of_nonneg]
        · apply max_le _ zero_le_one; linarith [abs_nonneg (x-y)]
        · exact le_max_right _ _
      _ ≤ 1 / (|x - y| / 2) := by
        gcongr
        · linarith
        · apply lower_secant_bound _ (by rfl)
          rw [Set.mem_Icc]
          constructor
          · simp only [neg_mul, neg_add_le_iff_le_add]
            calc |x - y|
              _ ≤ 1 := h.2.le
              _ ≤ 2 * π - 1 := by rw [le_sub_iff_add_le]; linarith [Real.two_le_pi]
              _ ≤ 2 * π + (x - y) := by
                rw [sub_eq_add_neg]
                gcongr
                exact (abs_le.mp h.2.le).1
          · calc x - y
              _ ≤ |x - y| := le_abs_self (x - y)
              _ ≤ 1 := h.2.le
              _ ≤ 2 * π - 1 := by rw [le_sub_iff_add_le]; linarith [Real.two_le_pi]
              _ ≤ 2 * π - |x - y| := by gcongr; exact h.2.le
      _ = 2 / |x - y| := by rw [one_div, inv_div]
      _ ≤ (2 : ℝ) ^ (2 : ℝ) / (2 * |x - y|) := by ring_nf; trivial
  · push_neg at h
    have : ‖K x y‖ = 0 := by
      rw [norm_eq_zero, K, k, _root_.div_eq_zero_iff]
      by_cases xeqy : x = y
      · simp [xeqy]
      · left
        rw [ofReal_eq_zero, max_eq_right_iff, tsub_le_iff_right, zero_add]
        exact h (abs_pos.mpr (sub_ne_zero.mpr xeqy))
    rw [this]
    exact div_nonneg (by norm_num) (by linarith [abs_nonneg (x-y)])

/-Main part of the proof of Hilbert_kernel_regularity -/
/-TODO: This can be local, i.e. invisible to other files. -/
lemma Hilbert_kernel_regularity_main_part {y y' : ℝ} (yy'nonneg : 0 ≤ y ∧ 0 ≤ y') (ypos : 0 < y)
    (y2ley' : y / 2 ≤ y') (hy : y ≤ 1) (hy' : y' ≤ 1) :
    ‖k (-y) - k (-y')‖ ≤ 2 ^ 6 * (1 / |y|) * (|y - y'| / |y|) := by
  rw [k_of_abs_le_one, k_of_abs_le_one]
  · simp only [abs_neg, ofReal_neg, mul_neg]
    rw [_root_.abs_of_nonneg yy'nonneg.1, _root_.abs_of_nonneg yy'nonneg.2]
    set f : ℝ → ℂ := fun t ↦ (1 - t) / (1 - exp (-(I * t))) with hf
    set f' : ℝ → ℂ := fun t ↦ (-1 + exp (-(I * t)) + I * (t - 1) * exp (-(I * t)))
      / (1 - exp (-(I * t))) ^ 2 with f'def
    set c : ℝ → ℂ := fun t ↦ (1 - t) with cdef
    set c' : ℝ → ℂ := fun t ↦ -1 with c'def
    set d : ℝ → ℂ := fun t ↦ (1 - exp (-(I * t))) with ddef
    set d' : ℝ → ℂ := fun t ↦ I * exp (-(I * t)) with d'def
    have d_nonzero {t : ℝ} (ht : t ∈ Set.uIcc y' y) : d t ≠ 0 := by
      rw [Set.mem_uIcc] at ht
      have ht' : 0 < t ∧ t ≤ 1 := by
        rcases ht with ht | ht <;> (constructor <;> linarith)
      rw [ddef]
      simp only [ne_eq]
      rw [←norm_eq_zero]
      apply ne_of_gt
      calc ‖1 - exp (-(I * ↑t))‖
        _ ≥ |(1 - exp (-(I * ↑t))).im| := by
          simp only [ge_iff_le]
          apply abs_im_le_norm
        _ = Real.sin t := by
          simp only [sub_im, one_im, exp_im, neg_re, mul_re,
            I_re, ofReal_re, zero_mul, I_im, ofReal_im, mul_zero,
            sub_self, neg_zero, Real.exp_zero, neg_im, mul_im, one_mul, zero_add,
            Real.sin_neg, mul_neg, sub_neg_eq_add, abs_eq_self]
          exact Real.sin_nonneg_of_nonneg_of_le_pi (by linarith) (by linarith [Real.two_le_pi])
        _ > 0 := Real.sin_pos_of_pos_of_lt_pi (by linarith) (by linarith [Real.two_le_pi])
    have f_deriv : ∀ t ∈ Set.uIcc y' y, HasDerivAt f (f' t) t := by
      intro t ht
      have : f = fun t ↦ c t / d t := rfl
      rw [this]
      have : f' = fun t ↦ ((c' t * d t - c t * d' t) / d t ^ 2) := by ext t; ring
      rw [this]
      apply HasDerivAt.div _ _ _
      · exact cdef ▸ c'def ▸ HasDerivAt.const_sub _ (HasDerivAt.ofReal_comp (hasDerivAt_id' _))
      · rw [ddef, d'def]
        simp only
        rw [←neg_neg (I * exp (-(I * ↑t)))]
        rw [←neg_mul, mul_comm]
        apply HasDerivAt.const_sub _ (HasDerivAt.cexp (HasDerivAt.neg _))
        conv in fun (x : ℝ) ↦ I * (x : ℝ) => ext; rw [mul_comm]
        set e : ℂ → ℂ := fun t ↦ t * I with edef
        have : (fun (t : ℝ) ↦ t * I) = fun (t : ℝ) ↦ e t := by rw [edef]
        rw [this]
        apply HasDerivAt.comp_ofReal
        rw [edef]
        apply hasDerivAt_mul_const
      · exact d_nonzero ht
    have f'_cont : ContinuousOn (fun t ↦ f' t) (Set.uIcc y' y) :=
      ContinuousOn.div (by fun_prop) (by fun_prop) (by simpa using fun _ ht ↦ d_nonzero ht)
    calc ‖(1 - ↑y) / (1 - exp (-(I * ↑y))) - (1 - ↑y') / (1 - exp (-(I * ↑y')))‖
      _ = ‖f y - f y'‖ := by simp [hf]
      _ = ‖∫ (t : ℝ) in y'..y, f' t‖ := by
        congr 1
        rw [intervalIntegral.integral_eq_sub_of_hasDerivAt]
        · exact f_deriv
        · exact f'_cont.intervalIntegrable
      _ = ‖∫ (t : ℝ) in Ι y' y, f' t‖ := intervalIntegral.norm_intervalIntegral_eq _ _ _ _
      _ ≤ ∫ (t : ℝ) in Ι y' y, ‖f' t‖ := norm_integral_le_integral_norm _
      _ ≤ ∫ (t : ℝ) in Ι y' y, 3 / ((y / 2) / 2) ^ 2 := by
        apply setIntegral_mono_on
        · exact f'_cont.norm.integrableOn_uIcc.mono_set Set.Ioc_subset_Icc_self
        · apply (integrableOn_const_iff).mpr
          rw [Real.volume_uIoc]
          right
          exact ENNReal.ofReal_lt_top
        · exact measurableSet_uIoc
        · intro t ht
          rw [Set.mem_uIoc] at ht
          have ht' : 0 < t ∧ t ≤ 1 := by
            rcases ht with ht | ht <;> (constructor <;> linarith)
          rw [f'def]
          simp only [norm_div, norm_pow]
          gcongr
          · calc ‖(-1 + exp (-(I * ↑t)) +
              I * (↑t - 1) * exp (-(I * ↑t)))‖
              _ ≤ ‖(-1 + exp (-(I * ↑t)))‖ +
                ‖(I * (↑t - 1) * exp (-(I * ↑t)))‖ :=
                  norm_add_le ..
              _ ≤ ‖(-1 : ℂ)‖ + ‖(exp (-(I * ↑t)))‖ +
                ‖(I * (↑t - 1) * exp (-(I * ↑t)))‖ := by
                gcongr
                exact norm_add_le ..
              _ ≤ 1 + 1 + 1 := by
                gcongr
                · simp
                · rw [mul_comm, ←neg_mul]
                  norm_cast
                  exact le_of_eq (norm_exp_ofReal_mul_I _)
                · simp only [Complex.norm_mul, norm_I, one_mul]
                  apply mul_le_one₀
                  on_goal 1 => norm_cast
                  rw [Real.norm_of_nonpos] <;> linarith
                  · exact norm_nonneg _
                  rw [mul_comm, ←neg_mul]
                  norm_cast
                  exact le_of_eq (norm_exp_ofReal_mul_I _)
              _ = 3 := by norm_num
          · rw_mod_cast [mul_comm, ←neg_mul, mul_comm]
            apply lower_secant_bound
            · simp only [neg_mul, Set.mem_Icc, neg_add_le_iff_le_add, le_add_neg_iff_add_le,
              neg_le_sub_iff_le_add]
              constructor <;> linarith [Real.two_le_pi, Real.two_pi_pos]
            · rw [abs_neg, le_abs]
              left
              rcases ht with ht | ht <;> linarith [ht.1]
      _ = (volume (Ι y' y)).toReal * (3 / ((y / 2) / 2) ^ 2) :=
        setIntegral_const _
      _ = |y - y'| * (3 / ((y / 2) / 2) ^ 2) := by
        rw [Real.volume_uIoc, ENNReal.toReal_ofReal (abs_nonneg (y - y'))]
      _ = (3 * (2 * 2) ^ 2) * (1 / y) * (|y - y'| / y) := by ring
      _ ≤ 2 ^ 6 * (1 / y) * (|y - y'| / y) := by gcongr; norm_num
  · rwa [abs_neg, _root_.abs_of_nonneg yy'nonneg.2]
  · rwa [abs_neg, _root_.abs_of_nonneg yy'nonneg.1]

/- Lemma 11.1.12 (Hilbert kernel regularity) -/
lemma Hilbert_kernel_regularity {x y y' : ℝ} :
    2 * |y - y'| ≤ |x - y| → ‖K x y - K x y'‖ ≤ 2 ^ 8 * (1 / |x - y|) * (|y - y'| / |x - y|)  := by
  rw [K, K]
  wlog x_eq_zero : x = 0 generalizing x y y'
  · intro h
    set x_ := (0 : ℝ) with x_def
    set y_ := y - x with y_def
    set y'_ := y' - x with y'_def
    have h_ : 2 * |y_ - y'_| ≤ |x_ - y_| := by simpa [x_def, y_def, y'_def]
    have := this x_def h_
    rw [x_def, y_def, y'_def] at this
    simpa
  rw [x_eq_zero]
  intro h
  simp only [zero_sub, abs_neg] at h
  simp only [zero_sub, abs_neg]
  wlog yy'nonneg : 0 ≤ y ∧ 0 ≤ y' generalizing y y'
  · by_cases yge0 : 0 ≤ y
    · push_neg at yy'nonneg
      exfalso
      rw [_root_.abs_of_nonneg yge0, _root_.abs_of_nonneg] at h <;> linarith [yy'nonneg yge0]
    push_neg at yge0
    by_cases y'ge0 : 0 ≤ y'
    · exfalso
      rw [abs_of_neg yge0, abs_of_neg] at h <;> linarith
    /- This is the only interesting case. -/
    push_neg at y'ge0
    set! y_ := -y with y_def
    set! y'_ := -y' with y'_def
    have h_ : 2 * |y_ - y'_| ≤ |y_| := by
      rw [y_def, y'_def, ← abs_neg]
      simpa [neg_add_eq_sub]
    have y_y'_nonneg : 0 ≤ y_ ∧ 0 ≤ y'_ := by constructor <;> linarith
    have := this h_ y_y'_nonneg
    rw [y_def, y'_def] at this
    simp only [neg_neg, abs_neg, sub_neg_eq_add, neg_add_eq_sub] at this
    rw [← RCLike.norm_conj, map_sub, ← k_of_neg_eq_conj_k, ← k_of_neg_eq_conj_k,
      ← abs_neg (y' - y)] at this
    simpa
  /-"Wlog" 0 < y-/
  by_cases ypos : y ≤ 0
  · have y_eq_zero : y = 0 := le_antisymm ypos yy'nonneg.1
    have y'_eq_zero : y' = 0 := by
      simp [y_eq_zero, _root_.abs_of_nonneg yy'nonneg.2] at h
      linarith
    simp [y_eq_zero, y'_eq_zero]
  push_neg at ypos

  /- Beginning of the main proof -/
  have y2ley' : y / 2 ≤ y' := by
    rw [div_le_iff₀ two_pos]
    calc y
      _ = 2 * (y - y') - y + 2 * y' := by ring
      _ ≤ 2 * |y - y'| - y + 2 * y' := by gcongr; exact le_abs_self _
      _ ≤ y - y + 2 * y' := by
        gcongr
        rw [abs_eq_self.mpr yy'nonneg.1] at h
        exact h
      _ = y' * 2 := by ring
  /- Distinguish four cases -/
  rcases le_or_gt y 1, le_or_gt y' 1 with ⟨hy | hy, hy' | hy'⟩
  · apply le_trans (Hilbert_kernel_regularity_main_part yy'nonneg ypos y2ley' hy hy')
    gcongr <;> norm_num
  · rw [@k_of_one_le_abs (-y')]
    · calc ‖k (-y) - 0‖
        _ = ‖k (-y) - k (-1)‖ := by
          congr
          apply (k_of_one_le_abs _).symm
          simp
        _ ≤ 2 ^ 6 * (1 / |y|) * (|y - 1| / |y|) := by
          apply Hilbert_kernel_regularity_main_part
          constructor
          all_goals linarith
        _ ≤ 2 ^ 6 * (1 / |y|) * (|y - y'| / |y|) := by
          gcongr 2 ^ 6 * (1 / |y|) * (?_ / |y|)
          rw [abs_sub_comm, _root_.abs_of_nonneg, abs_sub_comm, _root_.abs_of_nonneg] <;> linarith
        _ ≤ 2 ^ 8 * (1 / |y|) * (|y - y'| / |y|) := by
          gcongr <;> norm_num
    · rw [abs_neg, _root_.abs_of_nonneg] <;> linarith
  · rw [@k_of_one_le_abs (-y)]
    · calc ‖0 - k (-y')‖
        _ = ‖k (-1) - k (-y')‖ := by
          congr
          apply (k_of_one_le_abs _).symm
          simp only [abs_neg, abs_one, le_refl]
        _ = ‖k (-y') - k (-1)‖ := by rw [norm_sub_rev]
        _ ≤ 2 ^ 6 * (1 / |y'|) * (|y' - 1| / |y'|) := by
          apply Hilbert_kernel_regularity_main_part
          constructor
          all_goals linarith
        _ = 2 ^ 6 * (1 / y') * ((1 - y') / y') := by
          congr
          · simp [_root_.abs_of_nonneg, yy'nonneg.2]
          · rw [abs_of_nonpos, neg_sub]
            linarith
          · simp [_root_.abs_of_nonneg, yy'nonneg.2]
        _ ≤ 2 ^ 6 * (1 / (y / 2)) * ((1 - y') / (y / 2)) := by
          gcongr
          · apply div_nonneg <;> linarith
          · linarith
        _ = (2 ^ 6 * 2 * 2) * (1 / y) * ((1 - y') / y) := by
          ring
        _ ≤ (2 ^ 6 * 2 * 2) * (1 / |y|) * (|y - y'| / |y|) := by
          gcongr
          apply div_nonneg <;> linarith
          on_goal 2 => rw [_root_.abs_of_nonneg] <;> linarith
          all_goals rw [_root_.abs_of_nonneg yy'nonneg.1]
        _ ≤ 2 ^ 8 * (1 / |y|) * (|y - y'| / |y|) := by norm_num
    · rw [abs_neg, _root_.abs_of_nonneg] <;> linarith
  · calc ‖k (-y) - k (-y')‖
      _ = 0 := by
        rw [norm_sub_eq_zero_iff, k_of_one_le_abs,
          k_of_one_le_abs] <;> (rw [abs_neg, _root_.abs_of_nonneg] <;> linarith)
      _ ≤ 2 ^ 8 * (1 / |y|) * (|y - y'| / |y|) := mul_nonneg (mul_nonneg (by norm_num) (by simp))
        (mul_nonneg (by norm_num) (by simp))


==> anc/Carleson/Classical/HilbertStrongType.lean <==
import Carleson.Classical.DirichletKernel
import Carleson.Classical.HilbertKernel
import Carleson.Classical.SpectralProjectionBound
import Carleson.Defs
import Carleson.ToMathlib.MeasureTheory.Integral.MeanInequalities
import Carleson.TwoSidedCarleson.Basic
import Mathlib.Algebra.BigOperators.Group.Finset.Indicator
import Mathlib.Data.Real.Pi.Bounds

/- This file contains the proof that the Hilbert kernel is a bounded operator. -/

noncomputable section

open scoped Real ENNReal
open Complex ComplexConjugate MeasureTheory Bornology Set Filter Function

section

/-- The volume measure on the real line is doubling. -/
@[reducible]
def doublingMeasure_real_two : DoublingMeasure ℝ 2 :=
  InnerProductSpace.DoublingMeasure.mono (by simp)

instance doublingMeasure_real_16 : DoublingMeasure ℝ (2 ^ 4 : ℕ) :=
  doublingMeasure_real_two.mono (by norm_num)
end

lemma czOperator_comp_add {g : ℝ → ℂ} {k : ℝ → ℂ} {r a : ℝ} :
    (czOperator (fun x y ↦ k (x - y)) r g) ∘ (fun x ↦ x + a) =
    czOperator (fun x y ↦ k (x - y)) r (g ∘ (fun x ↦ x + a)) := by
  ext x
  simp only [comp_apply, czOperator, ← integral_indicator measurableSet_ball.compl,
    indicator_mul_right]
  conv_lhs =>  rw [← integral_add_right_eq_self _ a]
  congr with y
  simp [add_sub_add_right_eq_sub, indicator]

/-- The modulation operator `M_n g`, defined in (11.3.1) -/
def modulationOperator (n : ℤ) (g : ℝ → ℂ) (x : ℝ) : ℂ :=
  g x * exp (I * n * x)

lemma Measurable.modulationOperator (n : ℤ) {g : ℝ → ℂ} (hg : Measurable g) :
    Measurable (modulationOperator n g) :=
  hg.mul (measurable_const.mul measurable_ofReal).cexp

lemma AEMeasurable.modulationOperator (n : ℤ) {g : ℝ → ℂ} (hg : AEMeasurable g) :
    AEMeasurable (modulationOperator n g) :=
  hg.mul (measurable_const.mul measurable_ofReal).cexp.aemeasurable

/-- The approximate Hilbert transform `L_N g`, defined in (11.3.2).
defined slightly differently. -/
def approxHilbertTransform (n : ℕ) (g : ℝ → ℂ) (x : ℝ) : ℂ :=
  (n : ℂ)⁻¹ * ∑ k ∈ .Ico n (2 * n),
    modulationOperator (k) (partialFourierSum k (modulationOperator (-k) g)) x

/-- The kernel `k_r(x)` defined in (11.3.11).
When used, we may assume that `r ∈ Ioo 0 1`.
Todo: find better name? -/
def niceKernel (r : ℝ) (x : ℝ) : ℝ :=
  if exp (I * x) = 1 then r⁻¹ else
    min r⁻¹ (1 + r / normSq (1 - exp (.I * x)))

lemma niceKernel_pos {r x : ℝ} (hr : 0 < r) : 0 < niceKernel r x := by
  unfold niceKernel
  split
  · positivity
  · apply lt_min (by positivity)
    apply lt_add_of_lt_of_nonneg zero_lt_one
    apply div_nonneg (by positivity) (normSq_nonneg _)

lemma niceKernel_le_inv {r x : ℝ} : niceKernel r x ≤ r⁻¹ := by
  unfold niceKernel
  split
  · exact le_rfl
  · apply (min_le_left _ _).trans le_rfl

lemma one_le_niceKernel {r x : ℝ} (hr : 0 < r) (h'r : r < 1) : 1 ≤ niceKernel r x := by
  have A : 1 ≤ r⁻¹ := le_inv_of_le_inv₀ hr (by simpa using h'r.le)
  unfold niceKernel
  split
  · exact A
  · apply le_min A
    simp only [le_add_iff_nonneg_right]
    apply div_nonneg (by positivity) (normSq_nonneg _)

lemma niceKernel_neg {r x : ℝ} : niceKernel r (-x) = niceKernel r x := by
  simp only [niceKernel, ofReal_neg, mul_neg, exp_neg, inv_eq_one]
  congr 4
  rw [← normSq_conj, inv_eq_conj (norm_exp_I_mul_ofReal x), map_sub, map_one, conj_conj]

lemma niceKernel_periodic (r : ℝ) : Function.Periodic (niceKernel r) (2 * π) := by
  simp [niceKernel, mul_add, mul_comm I (2 * π), exp_add]

@[fun_prop] lemma measurable_niceKernel {r : ℝ} : Measurable (niceKernel r) := by
  classical
  refine Measurable.piecewise ?_ (by fun_prop) (by fun_prop)
  exact isClosed_eq (by fun_prop) continuous_const |>.measurableSet

lemma niceKernel_intervalIntegrable {r : ℝ} (a b : ℝ) (hr : r > 0) :
    IntervalIntegrable (niceKernel r) volume a b := by
  apply intervalIntegrable_const (c := r⁻¹) |>.mono_fun
  · fun_prop
  · refine Filter.Eventually.of_forall <| fun y ↦ ?_
    simp_rw [Real.norm_eq_abs, abs_of_pos (niceKernel_pos hr), abs_inv, abs_of_pos hr, niceKernel]
    split <;> simp

lemma niceKernel_eq_inv {r x : ℝ} (hr : 0 < r ∧ r < π) (hx : 0 ≤ x ∧ x ≤ r) :
    niceKernel r x = r⁻¹ := by
  rw [niceKernel, ite_eq_iff', normSq_eq_norm_sq]
  refine ⟨fun _ ↦ rfl, fun hexp ↦ min_eq_left ?_⟩
  have : 0 < x := by
    contrapose! hexp
    simp [ge_antisymm hx.1 hexp]
  apply le_add_of_nonneg_of_le zero_le_one
  suffices 1 - r ^ 2 / 2 ≤ Real.cos x by
    have : Real.cos x < 1 := by
      rw [← Real.cos_zero]
      apply Real.cos_lt_cos_of_nonneg_of_le_pi <;> linarith
    rw [norm_sub_rev, norm_exp_I_mul_ofReal_sub_one, norm_mul, RCLike.norm_ofNat, Real.norm_eq_abs,
      Real.abs_sin_half, mul_pow, Real.sq_sqrt, le_div_iff₀', mul_inv_le_iff₀] <;> linarith
  grw [Real.one_sub_sq_div_two_le_cos]
  apply Real.cos_le_cos_of_nonneg_of_le_pi <;> linarith

lemma niceKernel_eq_inv' {r x : ℝ} (hr : 0 < r ∧ r < π) (hx : |x| ≤ r) :
    niceKernel r x = r⁻¹ := by
  rcases le_total 0 x with h'x | h'x
  · exact niceKernel_eq_inv hr ⟨h'x, (Real.le_norm_self x).trans hx⟩
  · rw [← niceKernel_neg, niceKernel_eq_inv hr]
    simp only [abs_of_nonpos h'x] at hx
    simp [Left.nonneg_neg_iff, h'x, hx]

lemma niceKernel_upperBound_aux {r x : ℝ} (hr : 0 < r) (hx : r ≤ x ∧ x ≤ π) :
    1 + r / ‖1 - exp (I * x)‖ ^ 2 ≤ 1 + 4 * r / x ^ 2 := calc
  _ ≤ 1 + r / (x / 2) ^ 2 := by
    gcongr 1 + ?_
    have : 0 < x := by linarith
    grw [lower_secant_bound ⟨?_, ?_⟩ (le_abs_self x)] <;> linarith
  _  = 1 + 4 * r / x ^ 2 := by ring

lemma niceKernel_upperBound {r x : ℝ} (hr : 0 < r) (hx : r ≤ x ∧ x ≤ π) :
    niceKernel r x ≤ 1 + 4 * r / x ^ 2 := by
  have : exp (I * x) ≠ 1 := by
    simp only [ne_eq, exp_I_mul_eq_one_iff_of_lt_of_lt x (by linarith) (by linarith)]; linarith
  simp only [niceKernel, this, ↓reduceIte, inf_le_iff]
  right
  simp only [normSq_eq_norm_sq]
  apply niceKernel_upperBound_aux hr hx

lemma niceKernel_lowerBound {r x : ℝ} (hr : 0 < r) (h'r : r < 1) (hx : r ≤ x ∧ x ≤ π) :
    1 + r / ‖1 - exp (I * x)‖ ^ 2 ≤ 5 * niceKernel r x := by
  have : exp (I * x) ≠ 1 := by
    simp only [ne_eq, exp_I_mul_eq_one_iff_of_lt_of_lt x (by linarith) (by linarith)]; linarith
  simp only [niceKernel, this, ↓reduceIte, ge_iff_le]
  rw [mul_min_of_nonneg _ _ (by norm_num)]
  simp only [normSq_eq_norm_sq, le_inf_iff]
  refine ⟨?_, le_mul_of_one_le_left (by positivity) (by norm_num)⟩
  apply (niceKernel_upperBound_aux hr hx).trans
  calc 1 + 4 * r / x ^ 2
  _ ≤ r ⁻¹ + 4 * r / (r ^ 2) := by
    gcongr
    · apply le_inv_of_le_inv₀ hr (by simpa using h'r.le)
    · exact hx.1
  _ = 5 * r ⁻¹ := by
    field_simp
    ring

lemma niceKernel_lowerBound' {r x : ℝ} (hr : 0 < r) (h'r : r < 1) (hx : r ≤ |x| ∧ |x| ≤ π) :
    1 + r / ‖1 - exp (I * x)‖ ^ 2 ≤ 5 * niceKernel r x := by
  rcases le_total 0 x with h'x | h'x
  · simp only [abs_of_nonneg h'x] at hx
    exact niceKernel_lowerBound hr h'r hx
  · rw [← niceKernel_neg]
    simp only [abs_of_nonpos h'x] at hx
    apply le_trans (le_of_eq ?_) (niceKernel_lowerBound hr h'r hx)
    simp [norm_one_sub_exp_neg_I_mul_ofReal]

/-- Lemma 11.1.8 -/
lemma mean_zero_oscillation {n : ℤ} (hn : n ≠ 0) :
    ∫ x in (0)..2 * π, exp (I * n * x) = 0 := by
  rw [integral_exp_mul_complex (by simp [hn])]
  simp [sub_eq_zero, exp_eq_one_iff, hn, ← mul_assoc, mul_comm I,
    mul_right_comm _ I]

theorem AddCircle.haarAddCircle_eq_smul_volume {T : ℝ} [hT : Fact (0 < T)] :
    (@haarAddCircle T _) = (ENNReal.ofReal T)⁻¹ • (volume : Measure (AddCircle T)) := by
  rw [volume_eq_smul_haarAddCircle, ← smul_assoc, smul_eq_mul,
    ENNReal.inv_mul_cancel (by simp [hT.out]) ENNReal.ofReal_ne_top, one_smul]

open AddCircle in
/-- Lemma 11.1.10.
-/
-- todo: add lemma that relates `eLpNorm ((Ioc a b).indicator f)` to `∫ x in a..b, _`
lemma spectral_projection_bound {f : ℝ → ℂ} {n : ℕ} (hmf : AEMeasurable f) :
    eLpNorm ((Ioc 0 (2 * π)).indicator (partialFourierSum n f)) 2 ≤
    eLpNorm ((Ioc 0 (2 * π)).indicator f) 2 := by
  -- Proof by massaging the statement of `spectral_projection_bound_lp` into this.
  by_cases hf_L2 : eLpNorm ((Ioc 0 (2 * π)).indicator f) 2 = ⊤
  · rw [hf_L2]
    exact OrderTop.le_top _
  push_neg at hf_L2
  rw [← lt_top_iff_ne_top] at hf_L2
  have : Fact (0 < 2 * π) := ⟨by positivity⟩
  have lift_MemLp : MemLp (liftIoc (2 * π) 0 f) 2 haarAddCircle := by
    unfold MemLp
    constructor
    · rw [haarAddCircle_eq_smul_volume]
      apply AEStronglyMeasurable.smul_measure
      exact hmf.aestronglyMeasurable.liftIoc (2 * π) 0
    · rw [haarAddCircle_eq_smul_volume, eLpNorm_smul_measure_of_ne_top (by trivial),
        eLpNorm_liftIoc _ _ hmf.aestronglyMeasurable, smul_eq_mul, zero_add]
      apply ENNReal.mul_lt_top _ hf_L2
      rw [← ENNReal.ofReal_inv_of_pos this.out]
      apply ENNReal.rpow_lt_top_of_nonneg ENNReal.toReal_nonneg ENNReal.ofReal_ne_top
  let F : Lp ℂ 2 haarAddCircle :=
    MemLp.toLp (AddCircle.liftIoc (2 * π) 0 f) lift_MemLp

  have lp_version := spectral_projection_bound_lp (N := n) F
  rw [Lp.norm_def, Lp.norm_def,
    ENNReal.toReal_le_toReal (Lp.eLpNorm_ne_top (partialFourierSumLp 2 n F)) (Lp.eLpNorm_ne_top F)]
    at lp_version

  rw [← zero_add (2 * π), ← eLpNorm_liftIoc _ _ hmf.aestronglyMeasurable,
    ← eLpNorm_liftIoc _ _ partialFourierSum_uniformContinuous.continuous.aestronglyMeasurable,
    volume_eq_smul_haarAddCircle,
    eLpNorm_smul_measure_of_ne_top (by trivial), eLpNorm_smul_measure_of_ne_top (by trivial),
    smul_eq_mul, smul_eq_mul, ENNReal.mul_le_mul_left (by simp [Real.pi_pos]) (by simp)]
  have ae_eq_right : F =ᶠ[ae haarAddCircle] liftIoc (2 * π) 0 f := MemLp.coeFn_toLp _
  have ae_eq_left : partialFourierSumLp 2 n F =ᶠ[ae haarAddCircle]
      liftIoc (2 * π) 0 (partialFourierSum n f) :=
    Filter.EventuallyEq.symm (partialFourierSum_aeeq_partialFourierSumLp 2 n f lift_MemLp)
  rw [← eLpNorm_congr_ae ae_eq_right, ← eLpNorm_congr_ae ae_eq_left]
  exact lp_version

private lemma norm_modulationOperator (g : ℝ → ℂ) (n : ℤ) (x : ℝ) :
    ‖modulationOperator n g x‖ = ‖g x‖ := by
  rw [modulationOperator, norm_mul, mul_assoc, mul_comm I, ← ofReal_intCast, ← ofReal_mul,
    norm_exp_ofReal_mul_I, mul_one]

private lemma indicator_modulationOperator (g : ℝ → ℂ) (n : ℤ) (s : Set ℝ) :
    s.indicator (modulationOperator n g) = modulationOperator n (s.indicator g) := by
  ext x; simp [modulationOperator, indicator]

private lemma eLpNorm_modulationOperator (g : ℝ → ℂ) (n : ℤ) (p : ℝ≥0∞) :
    eLpNorm (modulationOperator n g) p = eLpNorm g p :=
  eLpNorm_congr_norm_ae (Filter.Eventually.of_forall <| (norm_modulationOperator _ n ·))

private lemma eLpNorm_indicator_modulationOperator (g : ℝ → ℂ) (n : ℤ) (p : ℝ≥0∞) (s : Set ℝ) :
    eLpNorm (s.indicator (modulationOperator n g)) p = eLpNorm (s.indicator g) p :=
  indicator_modulationOperator g n s ▸ eLpNorm_modulationOperator (s.indicator g) n p

/-- Lemma 11.3.1.
-/
lemma modulated_averaged_projection {g : ℝ → ℂ} {n : ℕ} (hmg : AEMeasurable g) :
    eLpNorm ((Ioc 0 (2 * π)).indicator (approxHilbertTransform n g)) 2 ≤
    eLpNorm ((Ioc 0 (2 * π)).indicator g) 2 := by
  unfold approxHilbertTransform
  by_cases hn : n = 0
  · simp [hn]
  rw [funext (indicator_const_mul _ _ _)]
  change eLpNorm ((n : ℂ)⁻¹ • _) _ _ ≤ _
  rw [eLpNorm_const_smul _ _ _ _, ← Finset.sum_fn, Finset.indicator_sum,
    enorm_inv (Nat.cast_ne_zero.mpr hn), ← one_mul (eLpNorm (indicator _ _) _ _),
    ← ENNReal.inv_mul_cancel (by simp [hn]) (enorm_ne_top (x := (n : ℂ))), mul_assoc]
  refine mul_le_mul_left' (le_trans (eLpNorm_sum_le ?_ one_le_two) ?_) _
  · refine fun i _ ↦ Measurable.indicator ?_ measurableSet_Ioc |>.aestronglyMeasurable
    exact partialFourierSum_uniformContinuous.continuous.measurable.modulationOperator _
  trans ∑ i ∈ Finset.Ico n (2 * n), eLpNorm ((Ioc 0 (2 * π)).indicator g) 2 volume; swap
  · simp [← ofReal_norm_eq_enorm, Nat.sub_eq_of_eq_add (two_mul n)]
  refine Finset.sum_le_sum (fun i _ ↦ ?_)
  rw [eLpNorm_indicator_modulationOperator, ← eLpNorm_indicator_modulationOperator g (-i)]
  exact spectral_projection_bound (hmg.modulationOperator (-i))

lemma modulated_averaged_projection' {g : ℝ → ℂ} {n : ℕ} (hmg : AEMeasurable g) :
    eLpNorm (approxHilbertTransform n g) 2 (volume.restrict (Ioc 0 (2 * π))) ≤
    eLpNorm g 2 (volume.restrict (Ioc 0 (2 * π))) := by
  convert modulated_averaged_projection (n := n) hmg using 1 <;>
  exact (eLpNorm_indicator_eq_eLpNorm_restrict measurableSet_Ioc).symm

/- Lemma 11.3.2 `periodic-domain-shift` is in Mathlib. -/

/-- Lemma 11.3.3.
-/
lemma young_convolution {f g : ℝ → ℝ} (hmf : AEMeasurable f)
    (hmg : AEMeasurable g) (periodic_g : g.Periodic (2 * π)) :
    eLpNorm (fun x ↦ ∫ y in (0)..2 * π, f y * g (x - y)) 2 (volume.restrict (Ioc 0 (2 * π))) ≤
      eLpNorm f 2 (volume.restrict (Ioc 0 (2 * π)))
      * eLpNorm g 1 (volume.restrict (Ioc 0 (2 * π))) := by
  have : Fact (0 < 2 * π) := ⟨mul_pos two_pos Real.pi_pos⟩
  have h2 : (1 : ℝ≥0∞) ≤ 2 := by exact one_le_two
  simpa [zero_add] using ENNReal.eLpNorm_Ioc_convolution_le_of_norm_le_mul
    (ContinuousLinearMap.mul ℝ ℝ) 0 h2 (le_refl 1) h2 (by rw [inv_one])
    periodic_g hmf.aestronglyMeasurable hmg.aestronglyMeasurable 1 (by simp)

/-- Lemma 11.3.4.
-/
lemma integrable_bump_convolution {f g : ℝ → ℝ}
    (hf : MemLp f ∞ volume) (hg : MemLp g ∞ volume) (periodic_g : g.Periodic (2 * π))
    {r : ℝ} (hr : r ∈ Ioo 0 π) (hle : ∀ x, |g x| ≤ niceKernel r x) :
    eLpNorm (fun x ↦ ∫ y in (0)..2 * π, f y * g (x - y)) 2 (volume.restrict (Ioc 0 (2 * π))) ≤
    17 * eLpNorm f 2 (volume.restrict (Ioc 0 (2 * π))) := by
  obtain ⟨hr0, hrπ⟩ := hr
  have h_integrable {a b} := niceKernel_intervalIntegrable a b hr0
  have hg_integrable : Integrable g (volume.restrict (Ioc 0 (2 * π))) := by
    apply IntegrableOn.integrable
    rw [← intervalIntegrable_iff_integrableOn_Ioc_of_le (by linarith)]
    apply h_integrable.mono_fun hg.1.restrict (Filter.Eventually.of_forall ?_)
    simpa [abs_of_pos (niceKernel_pos hr0)] using hle
  have hbound_integrable : IntervalIntegrable (fun x ↦ 4 * r / x ^ 2) volume r π := by
    apply ContinuousOn.intervalIntegrable_of_Icc hrπ.le
    have (x) (hx : x ∈ Icc r π) : x ^ 2 ≠ 0 := pow_ne_zero 2 (by linarith [mem_Icc.mp hx])
    fun_prop (disch := assumption)

  grw [young_convolution hf.1.aemeasurable hg.1.aemeasurable periodic_g, mul_comm]
  gcongr
  have: eLpNorm g 1 (volume.restrict (Ioc 0 (2 * π))) ≠ ⊤ := by
    grw [← lt_top_iff_ne_top,
      eLpNorm_le_eLpNorm_mul_rpow_measure_univ (OrderTop.le_top 1) (hg.restrict _).1]
    exact ENNReal.mul_lt_top (hg.restrict _).eLpNorm_lt_top (by norm_num)
  rw [← ENNReal.toReal_le_toReal this (by norm_num)]

  calc
    _ ≤ ∫ x in (0)..2 * π, niceKernel r x := by
      simp_rw [eLpNorm_one_eq_lintegral_enorm]
      rw [← ofReal_integral_norm_eq_lintegral_enorm hg_integrable,
        ENNReal.toReal_ofReal (by positivity), intervalIntegral.integral_of_le (by positivity)]
      apply setIntegral_mono_on hg_integrable.norm ?_ measurableSet_Ioc (fun x _ ↦ hle x)
      exact intervalIntegrable_iff_integrableOn_Ioc_of_le (by linarith) |>.mp h_integrable
    _ = 2 * ∫ x in (0)..π, niceKernel r x := by
      have := (zero_add (2 * π)) ▸ (niceKernel_periodic r).intervalIntegral_add_eq 0 (-π)
      rw [this, show -π + 2 * π = π by group, ← intervalIntegral.integral_add_adjacent_intervals
        (b := 0) h_integrable h_integrable, two_mul]
      have := intervalIntegral.integral_comp_neg (a := -π) (b := 0) (niceKernel r)
      simpa [neg_zero, neg_neg, niceKernel_neg]
    _ = 2 * (∫ x in (0)..r, niceKernel r x) + 2 * ∫ x in r..π, niceKernel r x := by
      rw [← mul_add, intervalIntegral.integral_add_adjacent_intervals h_integrable h_integrable]
    _ ≤ 2 * (∫ _ in (0)..r, r⁻¹) + 2 * ∫ x in r..π, 1 + (4 * r) / x ^ 2 := by
      gcongr
      · refine le_of_eq <| intervalIntegral.integral_congr (g := fun _ ↦ r⁻¹) fun x hx ↦ ?_
        rw [uIcc_of_le (by positivity)] at hx
        exact niceKernel_eq_inv ⟨hr0, hrπ⟩ hx
      · apply intervalIntegral.integral_mono_on hrπ.le h_integrable
        · exact intervalIntegrable_const.add hbound_integrable
        · exact fun x hx ↦ niceKernel_upperBound hr0 hx
    _ ≤ 2 + (2 * π + 8 * r * (r⁻¹ - π⁻¹)) := by
      gcongr
      · simp [mul_inv_le_one]
      have (x : ℝ) : 4 * r / x ^ 2 = (4 * r) * (x ^ (-2 : ℤ)) := rfl
      simp_rw [intervalIntegral.integral_add intervalIntegrable_const hbound_integrable,
        intervalIntegral.integral_const, this, intervalIntegral.integral_const_mul, ge_iff_le,
        smul_eq_mul, mul_one, mul_add, ← mul_assoc, show 2 * 4 * r = 8 * r by group]
      gcongr
      · linarith
      rw [integral_zpow]
      · apply le_of_eq; group
      · exact .inr ⟨by trivial, by simp [mem_uIcc, hr0, Real.pi_pos]⟩
    _ ≤ (17 : ℝ≥0∞).toReal := by
      rw [mul_sub, mul_inv_cancel_right₀ hr0.ne.symm]
      grw [sub_le_self 8 (by positivity), Real.pi_lt_d2]
      norm_num

/-- The function `L'`, defined in the Proof of Lemma 11.3.5. -/
def dirichletApprox (n : ℕ) (x : ℝ) : ℂ :=
  (n : ℂ)⁻¹ * ∑ k ∈ .Ico n (2 * n), dirichletKernel k x * exp (I * k * x)

/-- Lemma 11.3.5, part 1. -/
@[fun_prop] lemma continuous_dirichletApprox {n : ℕ} : Continuous (dirichletApprox n) := by
  change Continuous (fun x ↦ dirichletApprox n x)
  simp only [dirichletApprox]
  fun_prop

lemma norm_dirichletApprox_le {n : ℕ} {x : ℝ} :
    ‖dirichletApprox n x‖ ≤ 4 * n := calc
  ‖dirichletApprox n x‖
  _ ≤ ‖(n : ℂ)⁻¹‖ * ∑ k ∈ .Ico n (2 * n),
      ‖dirichletKernel k x * exp (I * k * x)‖ := by
    simp only [dirichletApprox, norm_mul ((n : ℂ)⁻¹)]
    gcongr
    apply norm_sum_le
  _ ≤ (n : ℝ)⁻¹ * ∑ k ∈ .Ico n (2 * n), ‖dirichletKernel k x‖ := by
    simp only [norm_inv, norm_natCast, Complex.norm_mul]
    gcongr with i hi
    rw [mul_assoc, show (i : ℂ) * x = (i * x : ℝ) by simp, norm_exp_I_mul_ofReal]
    simp
  _ ≤ (n : ℝ)⁻¹ * ∑ k ∈ .Ico n (2 * n), (4 * n : ℝ) := by
    gcongr with i hi
    apply norm_dirichletKernel_le.trans
    have : (i : ℕ) < 2 * n := by
      simp only [Finset.mem_Ico] at hi
      exact hi.2
    have : 2 * i + 1 ≤ 4 * n := by omega
    exact_mod_cast this
  _ ≤ _ := by
    simp only [Finset.sum_const, Nat.card_Ico, show 2 * n - n = n by omega, nsmul_eq_mul,
      ← mul_assoc]
    rcases eq_zero_or_pos n with rfl | hn
    · simp
    · rw [inv_mul_cancel₀]
      · simp
      · exact_mod_cast hn.ne'

/-- Lemma 11.3.5, part 2. -/
lemma periodic_dirichletApprox (n : ℕ) : (dirichletApprox n).Periodic (2 * π) := by
  intro x
  simp only [dirichletApprox, ofReal_add, ofReal_mul, ofReal_ofNat, mul_eq_mul_left_iff,
    inv_eq_zero, Nat.cast_eq_zero]
  left
  congr with i
  congr 1
  · apply dirichletKernel_periodic
  · simp only [mul_add, exp_add, ne_eq, exp_ne_zero, not_false_eq_true, mul_eq_left₀]
    convert exp_nat_mul_two_pi_mul_I i using 2
    ring

/-- Lemma 11.3.5, part 3.
-/
lemma approxHilbertTransform_eq_dirichletApprox {f : ℝ → ℂ} (hf : MemLp f ∞ volume)
    {n : ℕ} {x : ℝ} :
    approxHilbertTransform n f x =
      (2 * π)⁻¹ * ∫ y in (0)..2 * π, f y * dirichletApprox n (x - y) := by
  simp only [approxHilbertTransform, Finset.mul_sum, mul_inv_rev, ofReal_mul, ofReal_inv,
    ofReal_ofNat, dirichletApprox, ofReal_sub]
  rw [intervalIntegral.integral_finset_sum]; swap
  · intro i hi
    apply IntervalIntegrable.mul_continuousOn ?_ (by fun_prop)
    rw [intervalIntegrable_iff_integrableOn_Ioc_of_le (by simp [Real.pi_nonneg])]
    exact (hf.restrict _).integrable le_top
  simp only [Finset.mul_sum]
  congr with i
  simp only [modulationOperator, Int.cast_natCast]
  rw [partialFourierSum_eq_conv_dirichletKernel]; swap
  · apply IntervalIntegrable.mul_continuousOn ?_ (by fun_prop)
    rw [intervalIntegrable_iff_integrableOn_Ioc_of_le (by simp [Real.pi_nonneg])]
    exact (hf.restrict _).integrable le_top
  simp only [one_div, mul_inv_rev, ← intervalIntegral.integral_const_mul, ←
    intervalIntegral.integral_mul_const]
  congr with y
  simp only [modulationOperator, Int.cast_neg, Int.cast_natCast, mul_neg, neg_mul, mul_sub, exp_sub,
    div_eq_inv_mul, ← exp_neg]
  ring

/-- The convolution with `dirichletApprox` is controlled on `(0, 2π]` in `L^2` norm. This
follows from the fact that it coincides (up to a constant) with `approxHilbertTransform`,
which is essentially an average of Fourier projections (which are all contractions in `L^2`). -/
lemma eLpNorm_convolution_dirichletApprox {g : ℝ → ℂ} {n : ℕ} (hg : MemLp g ∞ volume) :
    eLpNorm (fun x ↦ ∫ y in (0)..2 * π, g y * dirichletApprox n (x - y))
      2 (volume.restrict (Ioc 0 (2 * π))) ≤
    7 * eLpNorm g 2 (volume.restrict (Ioc 0 (2 * π))) := by
  have : (fun x ↦ ∫ y in (0)..2 * π, g y * dirichletApprox n (x - y)) =
      (2 * π) • fun x ↦ approxHilbertTransform n g x := by
    ext x
    simp only [Pi.smul_apply, real_smul, ofReal_mul, ofReal_ofNat, ofReal_inv,
      approxHilbertTransform_eq_dirichletApprox hg, ← mul_assoc, Pi.smul_apply]
    rw [mul_inv_cancel₀ (by simp [Real.pi_ne_zero]), one_mul]
  rw [this, eLpNorm_const_smul]
  gcongr
  · have A : ‖2 * π‖ₑ = ENNReal.ofReal (2 * π) := by
      refine Real.enorm_of_nonneg ?_
      simp [Real.pi_nonneg]
    rw [A]
    apply ENNReal.ofReal_le_of_le_toReal
    simp only [ENNReal.toReal_ofNat]
    linarith [Real.pi_lt_d2]
  · apply modulated_averaged_projection' hg.aestronglyMeasurable.aemeasurable

/- To proceed, we will rewrite `dirichletApprox` as the sum of two terms: one is the kernel
of the Hilbert transform, and the other one will be uniformly bounded in `L^1` (and therefore
its action on `L^2` will be uniformly bounded). It will follow that the Hilberr transform
is bounded on `L^2 ((0, 2π]))`, from which the boundedness on the whole real line will follow.

The second term in the decomposition of `dirichletApprox` is built in terms of an auxiliary
kernel `dirichletApproxAux`.
-/

/-- The function `L''`, defined in the Proof of Lemma 11.3.5. -/
def dirichletApproxAux (n : ℕ) (x : ℝ) : ℂ :=
  (n : ℂ)⁻¹ * exp (I * 2 * n * x) / (1 - exp (-I * x)) * ∑ k ∈ .Ico 0 n, exp (I * 2 * k * x)

lemma dirichletApprox_eq_add_dirichletApproxAux
    {n : ℕ} {x : ℝ} (hx : exp (I * x) ≠ 1) (hn : n ≠ 0) :
    dirichletApprox n x = (1 - exp (I * x)) ⁻¹ + dirichletApproxAux n x := by
  have : Finset.Ico n (2 * n) = Finset.Ico (0 + n) (n + n) := by simp [Nat.two_mul n]
  simp only [dirichletApprox, this, ← Finset.sum_Ico_add]
  simp_rw [dirichletKernel_eq hx]
  simp only [Nat.Ico_zero_eq_range, dirichletKernel', Nat.cast_add, mul_assoc, add_mul, neg_mul,
    div_eq_inv_mul, ← exp_add, neg_add_cancel, exp_zero, mul_one, Finset.sum_add_distrib,
    Finset.sum_const, Finset.card_range, nsmul_eq_mul]
  simp only [mul_add, ← mul_assoc]
  rw [inv_mul_cancel₀ (mod_cast hn)]
  simp only [mul_assoc, Finset.mul_sum, one_mul, dirichletApproxAux, neg_mul, div_eq_inv_mul,
    Nat.Ico_zero_eq_range, ← exp_add, add_comm (1 - exp (I * ↑x))⁻¹, add_left_inj]
  congr with i
  ring_nf

lemma norm_dirichletApproxAux_le_of_re_nonneg {n : ℕ} {x r : ℝ} (hx : exp (I * x) ≠ 1)
    (h'x : 0 ≤ re (exp (I * x))) (hn : r⁻¹ ≤ n) (hr : 0 < r) :
    ‖dirichletApproxAux n x‖ ≤ 2 * (1 + r / ‖1 - exp (I * x)‖ ^ 2) := by
  have A (k : ℕ) : exp (I * 2 * k * x) = (exp (I * (2 * x : ℝ))) ^ k := by
    rw [← exp_nat_mul]
    simp [mul_assoc]
    ring_nf
  have B : ‖1 - exp (I * x)‖ ≤ ‖exp (I * (2 * x : ℝ)) - 1‖ := by
    have : exp (I * (2 * x : ℝ)) - 1 =
          - ((1 - exp (I * x)) * (exp (I * x) + 1)) := by
      rw [show I * (2 * x : ℝ) = I * x + I * x by simp; ring, exp_add]
      ring
    rw [this, norm_neg, norm_mul]
    apply le_mul_of_one_le_right (norm_nonneg _)
    apply le_trans _ (re_le_norm _)
    simpa using h'x
  have C : exp (I * (2 * x : ℝ)) ≠ 1 := by
    intro h
    simp only [h, sub_self, norm_zero, norm_le_zero_iff, sub_eq_zero] at B
    exact hx B.symm
  calc
  ‖dirichletApproxAux n x‖
  _ = (n : ℝ)⁻¹ * ‖1 - exp (I * x)‖⁻¹ * ‖∑ k ∈ Finset.range n, exp (I * (2 * x : ℝ)) ^ k‖ := by
    simp only [dirichletApproxAux, neg_mul, A, Nat.Ico_zero_eq_range, Complex.norm_mul,
      Complex.norm_div, norm_inv, norm_natCast, norm_pow, norm_exp_I_mul_ofReal,
      norm_one_sub_exp_neg_I_mul_ofReal]
    simp only [one_pow, mul_one, ofReal_mul, ofReal_ofNat, div_eq_mul_inv]
  _ = (n : ℝ)⁻¹ * ‖1 - exp (I * x)‖⁻¹ *
      ‖(exp (I * (2 * x : ℝ)) ^ n - 1) / (exp (I * (2 * x : ℝ)) - 1)‖ := by
    rw [geom_sum_eq C]
  _ ≤ (n : ℝ)⁻¹ * ‖1 - exp (I * x)‖⁻¹ * (2 * ‖(exp (I * (2 * x : ℝ)) - 1)‖⁻¹) := by
    rw [div_eq_mul_inv, norm_mul, norm_inv]
    gcongr
    apply (norm_sub_le _ _).trans_eq
    rw [norm_pow, norm_exp_I_mul_ofReal]
    simpa using by norm_num
  _ ≤ r * ‖1 - exp (I * x)‖⁻¹ * (2 * ‖1 - exp (I * x)‖⁻¹) := by
    gcongr
    · exact inv_le_of_inv_le₀ hr hn
    · simpa [sub_eq_zero] using hx.symm
  _ = 2 * (0 + r / ‖1 - exp (I * x)‖ ^ 2) := by
    rw [pow_two, div_eq_inv_mul, mul_inv]
    ring
  _ ≤ 2 * (1 + r / ‖1 - exp (I * x)‖ ^ 2) := by
    gcongr
    norm_num

lemma norm_dirichletApproxAux_le_of_re_nonpos {n : ℕ} {x r : ℝ}
    (h'x : re (exp (I * x)) ≤ 0) (hr : 0 < r) :
    ‖dirichletApproxAux n x‖ ≤ 2 * (1 + r / ‖1 - exp (I * x)‖ ^ 2) := calc
  ‖dirichletApproxAux n x‖
  _ = (n : ℝ)⁻¹ * ‖1 - exp (I * x)‖⁻¹ * ‖∑ k ∈ Finset.range n, exp (I * (2 * k * x : ℝ))‖ := by
    have A (k : ℕ) : I * 2 * k * x = I * (2 * k * x : ℝ) := by
      simp; ring
    simp only [dirichletApproxAux, neg_mul, Nat.Ico_zero_eq_range, Complex.norm_mul,
      Complex.norm_div, norm_inv, norm_natCast, A, norm_exp_I_mul_ofReal,
      norm_one_sub_exp_neg_I_mul_ofReal]
    simp only [mul_one, ofReal_mul, ofReal_ofNat, div_eq_mul_inv]
  _ ≤ (n : ℝ)⁻¹ * 1⁻¹ * ∑ k ∈ Finset.range n, ‖exp (I * (2 * k * x : ℝ))‖ := by
    gcongr
    · exact le_trans (by simpa using h'x) (re_le_norm _)
    · exact norm_sum_le _ _
  _ ≤ 1 * (1 + 0) := by
    simp only [norm_exp_I_mul_ofReal]
    simpa using inv_mul_le_one
  _ ≤ 2 * (1 + r / ‖1 - exp (I * x)‖ ^ 2) := by
    gcongr
    · norm_num
    · positivity

lemma norm_dirichletApproxAux_le {n : ℕ} {x r : ℝ} (hx : exp (I * x) ≠ 1)
    (hxr : r ≤ |x|) (hxpi : |x| ≤ π)
    (hn : r⁻¹ ≤ n) (hr : 0 < r) (h'r : r < 1) :
    ‖dirichletApproxAux n x‖ ≤ 10 * niceKernel r x := by
  have A : ‖dirichletApproxAux n x‖ ≤ 2 * (1 + r / ‖1 - exp (I * x)‖ ^ 2) := by
    rcases le_total (re (exp (I * x))) 0 with h'x | h'x
    · apply norm_dirichletApproxAux_le_of_re_nonpos h'x hr
    · apply norm_dirichletApproxAux_le_of_re_nonneg hx h'x hn hr
  apply A.trans
  rw [show (10 : ℝ) = 2 * 5 by norm_num, mul_assoc]
  gcongr
  exact niceKernel_lowerBound' hr h'r ⟨hxr, hxpi⟩

lemma norm_sub_indicator_k {x r : ℝ} (hxr : r ≤ |x|) (hxpi : |x| ≤ π) (hr : 0 < r) (h'r : r < 1) :
    ‖(1 - exp (I * x))⁻¹ - {y | |y| ∈ Ico r 1}.indicator k x‖ ≤ 2 * niceKernel r x := by
  rcases lt_or_ge (|x|) 1 with h'x | h'x
  · rw [indicator_of_mem]; swap
    · exact ⟨hxr, h'x⟩
    have : (1 - exp (I * x))⁻¹ - k x = (1 - exp (I * x))⁻¹ * |x| := by
      have : max (1 - |x|) 0 = 1 - |x| := by simpa using h'x.le
      simp [k, this, div_eq_inv_mul]
      ring
    simp only [this, Complex.norm_mul, norm_inv, norm_real, Real.norm_eq_abs, abs_abs, ge_iff_le]
    calc
    ‖1 - exp (I * x)‖⁻¹ * |x|
    _ ≤ (|x| / 2) ⁻¹ * |x| := by
      gcongr
      · linarith
      · apply lower_secant_bound _ le_rfl
        have := abs_le.1 hxpi
        simp only [neg_mul, mem_Icc, neg_add_le_iff_le_add]
        exact ⟨by linarith, by linarith⟩
    _ = 2 * 1 := by
      have := hr.trans_le hxr
      field_simp
    _ ≤ 2 * niceKernel r x := by
      gcongr
      exact one_le_niceKernel hr h'r
  · rw [indicator_of_notMem]; swap
    · simp [h'x]
    simp only [sub_zero, norm_inv]
    calc
    ‖1 - exp (I * x)‖⁻¹
    _ ≤ (|x| / 2) ⁻¹ := by
      gcongr
      apply lower_secant_bound _ le_rfl
      have := abs_le.1 hxpi
      simp only [neg_mul, mem_Icc, neg_add_le_iff_le_add]
      exact ⟨by linarith, by linarith⟩
    _ ≤ (1 / 2) ⁻¹ := by
      gcongr
    _ = 2 * 1 := by norm_num
    _ ≤ 2 * niceKernel r x := by
      gcongr
      exact one_le_niceKernel hr h'r

/-- Lemma 11.3.5, part 4.

The kernel `dirichletApprox` approximates well the kernel of the Hilbert transform, on `[-π, π]`,
up to an error which is uniformly bounded in `L^1` (as it is bounded by a constant multiple
of `niceKernel`).
-/
lemma dist_dirichletApprox_le
    {r : ℝ} (hr : r ∈ Ioo 0 1) {n : ℕ} (hn : n = ⌈r⁻¹⌉₊) {x : ℝ} (hx : x ∈ Icc (-π) π) :
    dist (dirichletApprox n x) ({y : ℝ | |y| ∈ Ico r 1}.indicator k x) ≤ 12 * niceKernel r x := by
  have rpos : 0 < r := hr.1
  have hn1 : n < r⁻¹ + 1 := by
    rw [hn]
    exact Nat.ceil_lt_add_one (by simpa using rpos.le)
  have hn2 : n ≤ 2 * r⁻¹ := by
    have : 1 ≤ r⁻¹ := (one_le_inv₀ hr.1).2 hr.2.le
    apply hn1.le.trans (by linarith)
  rcases lt_or_ge (|x|) r with h'x | h'x
  · rw [indicator_of_notMem]; swap
    · simp [h'x]
    simp only [dist_zero_right]
    apply norm_dirichletApprox_le.trans
    rw [niceKernel_eq_inv' _ h'x.le]; swap
    · simp only [hr.1, true_and]
      linarith [Real.pi_gt_d2, hr.2]
    linarith
  have hexpx : exp (I * x) ≠ 1 := by
    simp only [ne_eq, exp_I_mul_eq_one_iff_of_lt_of_lt x (by linarith [hx.1, Real.pi_pos])
      (by linarith [hx.2, Real.pi_pos])]
    intro h
    simp only [h, abs_zero] at h'x
    linarith
  have hnzero : n ≠ 0 := by
    intro h
    simp only [h, eq_comm, Nat.ceil_eq_zero, inv_nonpos] at hn
    linarith
  rw [dirichletApprox_eq_add_dirichletApproxAux hexpx hnzero, dist_eq_norm, add_sub_right_comm]
  apply (norm_add_le _ _).trans
  have A : ‖(1 - exp (I * x))⁻¹ - {y | |y| ∈ Ico r 1}.indicator k x‖ ≤ 2 * niceKernel r x := by
    apply norm_sub_indicator_k h'x _ rpos hr.2
    simpa only [Real.norm_eq_abs, abs_le] using hx
  have B : ‖dirichletApproxAux n x‖ ≤ 10 * niceKernel r x := by
    apply norm_dirichletApproxAux_le hexpx h'x _ _ hr.1 hr.2
    · simp [abs_le, hx.1, hx.2]
    · rw [hn]
      apply Nat.le_ceil
  linarith

/-- As the kernel of the Hilbert transform is well approximated by `dirichletApprox`, up to an
error controlled by `12 * niceKernel r`, we may bound `czOperator K` in terms of these. As the
approximation only works in the interval `[-π, π]`, this statement is only true for a
point `x` in `[2, 3]` and a function supported in `[1, 4]`, as this means all values of the
approximation that will show up will be in `[-2, 2] ⊆ [-π, π]`. -/
lemma norm_czOperator_le_add
    {g : ℝ → ℂ} {r x : ℝ} (hr : r ∈ Ioo 0 1) {n : ℕ} (hn : n = ⌈r⁻¹⌉₊)
    (hg : MemLp g ∞ volume)
    (hx : 2 ≤ x) (h'x : x ≤ 3)
    (h'g : support g ⊆ Icc 1 4) :
    ‖czOperator K r g x‖ ≤ ‖∫ y in (0)..(2 * π), g y * dirichletApprox n (x - y)‖
      + 12 * ∫ y in Ioc 0 (2 * π), ‖g y‖ * niceKernel r (x - y) := by
  have rpos : 0 < r := hr.1
  have := Real.pi_gt_three
  let U := {y : ℝ | |y| ∈ Ico r 1}.indicator k - dirichletApprox n
  have A : czOperator K r g x =
      ∫ y in Ioc 0 (2 * π), g y * {y : ℝ | |y| ∈ Ico r 1}.indicator k (x - y) := by
    simp only [czOperator, K, mul_comm]
    rw [← integral_indicator measurableSet_ball.compl]
    rw [← integral_indicator measurableSet_Ioc]
    congr with y
    rw [indicator_mul_right, indicator_mul_left]
    congr 1
    · simp only [indicator, mem_Ioc, left_eq_ite_iff]
      intro h
      contrapose! h
      exact ⟨by linarith [(h'g h).1, (h'g h).2], by linarith [(h'g h).1, (h'g h).2]⟩
    · simp only [indicator, mem_compl_iff, Metric.mem_ball, dist_eq_norm, Real.norm_eq_abs,
        abs_sub_comm, not_lt, mem_Ico, mem_setOf_eq]
      by_cases h : r ≤ |x - y|
      · simpa only [↓reduceIte, h, true_and, left_eq_ite_iff, not_lt] using k_of_one_le_abs
      simp [h]
  have B : {y : ℝ | |y| ∈ Ico r 1}.indicator k = dirichletApprox n + U := by simp [U]
  simp only [A, B, Pi.add_apply, mul_add]
  have I0 : IntegrableOn (fun y ↦ ‖g y‖ * niceKernel r (x - y)) (Ioc 0 (2 * π)) := by
    apply (MemLp.restrict _ _).integrable le_top
    apply MemLp.mul (q := ⊤) (p := ⊤) _ hg.norm
    · suffices A : MemLp (niceKernel r) ⊤ volume from
        A.comp_measurePreserving (Measure.measurePreserving_sub_left volume x)
      apply memLp_top_of_bound (by fun_prop) (r⁻¹) (Eventually.of_forall (fun y ↦ ?_))
      simp [abs_of_nonneg (niceKernel_pos hr.1).le, niceKernel_le_inv]
  have J (y) : ‖g y * U (x - y)‖ ≤ 12 * (‖g y‖ * niceKernel r (x - y)) := by
    rcases eq_or_ne (g y) 0 with hy | hy
    · simp [hy]
    simp only [norm_mul]
    rw [mul_comm 12, mul_assoc, mul_comm _ 12]
    gcongr
    simp only [U, Pi.sub_apply, ← dist_eq_norm]
    rw [dist_comm]
    apply dist_dirichletApprox_le hr hn _
    exact ⟨by linarith [(h'g hy).1, (h'g hy).2], by linarith [(h'g hy).1, (h'g hy).2]⟩
  have I1 : IntegrableOn (fun y ↦ g y * U (x - y)) (Ioc 0 (2 * π)) := by
    apply (I0.const_mul 12).mono
    · apply (hg.restrict _).aestronglyMeasurable.mul
      apply AEStronglyMeasurable.restrict
      apply AEStronglyMeasurable.comp_measurePreserving ?_
        (Measure.measurePreserving_sub_left volume x)
      apply AEStronglyMeasurable.sub ?_ (by fun_prop)
      exact AEStronglyMeasurable.indicator (by fun_prop) (measurable_norm measurableSet_Ico)
    · filter_upwards [self_mem_ae_restrict measurableSet_Ioc] with y h'y
      simpa [abs_of_nonneg (niceKernel_pos hr.1).le] using J y
  rw [integral_add _ I1]; rotate_left
  · rw [restrict_Ioc_eq_restrict_Icc]
    exact IntegrableOn.mul_continuousOn ((hg.restrict _).integrable le_top ) (by fun_prop)
      isCompact_Icc
  apply (norm_add_le _ _).trans
  rw [intervalIntegral.integral_of_le (by linarith)]
  gcongr
  apply (norm_integral_le_integral_norm _).trans
  rw [← integral_const_mul]
  exact setIntegral_mono_on I1.norm (I0.const_mul _) measurableSet_Ioc (fun y hy ↦ J y)

/-- The operator `czOperator K r` is bounded from `L^2 ([1, 4])` to `L^2 ([2, 3])`,
uniformly in `r`. This follows from the fact, proved in `norm_czOperator_le_add`, that it is
bounded by the sum of two operators which are both bounded: one is the convolution
with `dirichletApprox`, bounded as it is an average of Fourier projections, and the other one has
a kernel uniformly bounded in `L^1` and is therefore controlled by Young inequality.

In this version, we assume that the function is supported in `[1, 4]`, but we will drop this
assumption just after this lemma, in `eLpNorm_czOperator_restrict_two_three`.
-/
lemma eLpNorm_czOperator_restrict_two_three_of_support_subset {g : ℝ → ℂ} {r : ℝ}
    (hr : r ∈ Ioo 0 1) (hg : MemLp g ∞ volume) (h'g : support g ⊆ Icc 1 4) :
    eLpNorm (czOperator K r g) 2 (volume.restrict (Ioc 2 3)) ≤
      2 ^ 8 * eLpNorm g 2 (volume.restrict (Ioc 1 4)) := by
  have I : 0 ≤ 2 * π := by linarith [Real.pi_nonneg]
  set n := ⌈r⁻¹⌉₊ with hn
  calc
  eLpNorm (czOperator K r g) 2 (volume.restrict (Ioc 2 3))
  _ ≤ eLpNorm (fun x ↦ ‖∫ y in (0)..(2 * π), g y * dirichletApprox n (x - y)‖
      + 12 * ∫ y in Ioc 0 (2 * π), ‖g y‖ * niceKernel r (x - y)) 2 (volume.restrict (Ioc 2 3)) := by
    apply eLpNorm_mono_ae_real
    filter_upwards [self_mem_ae_restrict measurableSet_Ioc] with x hx
    apply norm_czOperator_le_add hr  hn hg hx.1.le hx.2 h'g
  _ ≤ eLpNorm (fun x ↦ ‖∫ y in (0)..(2 * π), g y * dirichletApprox n (x - y)‖
      + 12 * ∫ y in Ioc 0 (2 * π), ‖g y‖ * niceKernel r (x - y)) 2
      (volume.restrict (Ioc 0 (2 * π))) := by
    apply eLpNorm_mono_measure
    apply Measure.restrict_mono _ le_rfl
    apply Ioc_subset_Ioc (by norm_num)
    linarith [Real.pi_gt_three]
  _ ≤ eLpNorm (fun x ↦ ‖∫ y in (0)..(2 * π), g y * dirichletApprox n (x - y)‖) 2
      (volume.restrict (Ioc 0 (2 * π)))
     + eLpNorm (fun x ↦ 12 * ∫ y in Ioc 0 (2 * π), ‖g y‖ * niceKernel r (x - y)) 2
      (volume.restrict (Ioc 0 (2 * π))) := by
    apply eLpNorm_add_le _ _ one_le_two
    · apply AEStronglyMeasurable.norm
      simp_rw [intervalIntegral.integral_of_le I]
      let L := ContinuousLinearMap.mul ℂ ℂ
      let w : ℝ × ℝ → ℂ := fun p ↦ L (g p.2) (dirichletApprox n (p.1 - p.2))
      change AEStronglyMeasurable (fun x ↦ ∫ (y : ℝ) in Ioc 0 (2 * π), w (x, y) ∂volume)
        (volume.restrict (Ioc 0 (2 * π)))
      apply AEStronglyMeasurable.integral_prod_right'
      apply (hg.restrict _).aestronglyMeasurable.convolution_integrand'
      fun_prop
    · apply AEStronglyMeasurable.const_mul
      let L := ContinuousLinearMap.mul ℝ ℝ
      let w : ℝ × ℝ → ℝ := fun p ↦ L (‖g p.2‖) (niceKernel r (p.1 - p.2))
      change AEStronglyMeasurable (fun x ↦ ∫ (y : ℝ) in Ioc 0 (2 * π), w (x, y) ∂volume)
        (volume.restrict (Ioc 0 (2 * π)))
      apply AEStronglyMeasurable.integral_prod_right'
      apply (hg.norm.restrict _).aestronglyMeasurable.convolution_integrand'
      fun_prop
  _ ≤ 7 * eLpNorm g 2 (volume.restrict (Ioc 0 (2 * π))) +
      12 * (17 * eLpNorm g 2 (volume.restrict (Ioc 0 (2 * π)))) := by
    gcongr
    · rw [eLpNorm_norm]
      exact eLpNorm_convolution_dirichletApprox hg
    change eLpNorm ((12 : ℝ) • fun x ↦  ∫ (y : ℝ) in Ioc 0 (2 * π), ‖g y‖ * niceKernel r (x - y)) 2
      (volume.restrict (Ioc 0 (2 * π))) ≤ _
    rw [eLpNorm_const_smul]
    gcongr
    · simp [enorm]
    have W := integrable_bump_convolution (f := fun x ↦ ‖g x‖) (g := fun x ↦ niceKernel r x)
      hg.norm ?_ ?_ ?_ (r := r) ?_
    · simpa [intervalIntegral.integral_of_le I] using W
    · apply memLp_top_of_bound (by fun_prop) (r⁻¹) (Eventually.of_forall (fun y ↦ ?_))
      simp [abs_of_nonneg (niceKernel_pos hr.1).le, niceKernel_le_inv]
    · apply niceKernel_periodic
    · exact ⟨hr.1, hr.2.trans (by linarith [Real.pi_gt_three])⟩
    · simp [abs_of_nonneg (niceKernel_pos hr.1).le]
  _ = 211 * eLpNorm g 2 (volume.restrict (Ioc 0 (2 * π))) := by ring
  _ ≤ 2 ^ 8 * eLpNorm g 2 (volume.restrict (Ioc 0 (2 * π))) := by
    gcongr
    norm_num
  _ = 2 ^ 8 * eLpNorm g 2 (volume.restrict (Ioc 1 4)) := by
    congr 1
    rw [restrict_Ioc_eq_restrict_Icc, restrict_Ioc_eq_restrict_Icc]
    have : volume.restrict (Icc 1 4) = (volume.restrict (Icc 0 (2 * π))).restrict (Icc 1 4) := by
      rw [Measure.restrict_restrict_of_subset]
      apply Icc_subset_Icc (by norm_num) (by linarith [Real.pi_gt_three])
    rw [this]
    apply (eLpNorm_restrict_eq_of_support_subset h'g).symm

/-- The operator `czOperator K r` is bounded from `L^2 [1, 4]` to `L^2 [2, 3]`,
uniformly in `r`. This follows from the fact, proved in `norm_czOperator_le_add`, that it is
bounded by the sum of two operators which are both bounded: one is the convolution
with `dirichletApprox`, bounded as it is an average of Fourier projections, and the other one has
a kernel uniformly bounded in `L^1` and is therefore controlled by Young inequality. -/
lemma eLpNorm_czOperator_restrict_two_three {g : ℝ → ℂ} {r : ℝ} (hr : r ∈ Ioo 0 1)
    (hg : MemLp g ∞ volume) :
    eLpNorm (czOperator K r g) 2 (volume.restrict (Ioc 2 3)) ≤
      2 ^ 8 * eLpNorm g 2 (volume.restrict (Ioc 1 4)) := by
  let g' := (indicator (Icc 1 4)) g
  have A : eLpNorm g 2 (volume.restrict (Ioc 1 4)) = eLpNorm g' 2 (volume.restrict (Ioc 1 4)) := by
    apply eLpNorm_congr_ae
    filter_upwards [self_mem_ae_restrict measurableSet_Ioc] with y hy
    simp only [g']
    rw [indicator_of_mem]
    exact ⟨hy.1.le, hy.2⟩
  have B : eLpNorm (czOperator K r g) 2 (volume.restrict (Ioc 2 3)) =
      eLpNorm (czOperator K r g') 2 (volume.restrict (Ioc 2 3)) := by
    apply eLpNorm_congr_ae
    filter_upwards [self_mem_ae_restrict measurableSet_Ioc] with y hy
    simp only [czOperator, g']
    congr with z
    by_cases hz : z ∈ Icc 1 4
    · rw [indicator_of_mem hz]
    · suffices K y z = 0 by simp [this]
      apply k_of_one_le_abs
      simp only [mem_Icc, not_and, not_le] at hz
      rcases lt_or_ge z 1 with h'z | h'z
      · linarith [le_abs_self (y - z), hy.1]
      · linarith [neg_le_abs (y - z), hy.2, hz h'z]
  rw [A, B]
  exact eLpNorm_czOperator_restrict_two_three_of_support_subset hr (hg.indicator measurableSet_Icc)
    support_indicator_subset

/-- The operator `czOperator K r` is bounded from `L^2 [a - 1, a + 2]` to `L^2 [a, a + 1]`,
uniformly in `r` and `a`. This follows from the same fact from `L^2 [1, 4]` to `L^2 [2, 3]`
proved using Fourier series, and translation invariance. -/
lemma eLpNorm_czOperator_restrict {g : ℝ → ℂ} {r a : ℝ} (hr : r ∈ Ioo 0 1)
    (hg : MemLp g ∞ volume) :
    eLpNorm (czOperator K r g) 2 (volume.restrict (Ioc a (a + 1))) ≤
      2 ^ 8 * eLpNorm g 2 (volume.restrict (Ioc (a - 1) (a + 2))) := by
  let g' := g ∘ (fun x ↦ x + (a - 2))
  have A : eLpNorm g 2 (volume.restrict (Ioc (a - 1) (a + 2))) =
      eLpNorm g' 2 (volume.restrict (Ioc 1 4)) := by
    rw [eLpNorm_comp_measurePreserving (hg.restrict _).aestronglyMeasurable]
    have : MeasurePreserving (fun x ↦ x + (a - 2)) := measurePreserving_add_right volume (a - 2)
    convert this.restrict_preimage (s := Ioc (a - 1) (a + 2)) measurableSet_Ioc
    simp
    norm_num
  have B : eLpNorm (czOperator K r g) 2 (volume.restrict (Ioc a (a + 1))) =
      eLpNorm (czOperator K r g') 2 (volume.restrict (Ioc 2 3)) := by
    have : czOperator K r g' = (czOperator K r g) ∘ (fun x ↦ x + (a - 2)) := by
      rw [K_def, ← czOperator_comp_add]
    rw [this, eLpNorm_comp_measurePreserving]
    · apply AEStronglyMeasurable.restrict
      apply czOperator_aestronglyMeasurable' Hilbert_kernel_measurable hg.aestronglyMeasurable
    · have : MeasurePreserving (fun x ↦ x + (a - 2)) := measurePreserving_add_right volume (a - 2)
      convert this.restrict_preimage (s := Ioc a (a + 1)) measurableSet_Ioc
      simp
      norm_num
  rw [A, B]
  apply eLpNorm_czOperator_restrict_two_three hr
  exact hg.comp_measurePreserving (measurePreserving_add_right volume (a - 2))

open Measure

lemma eLpNorm_czOperator_sq {g : ℝ → ℂ} {r : ℝ} (hr : r ∈ Ioo 0 1) (hg : MemLp g ∞ volume) :
    (eLpNorm (czOperator K r g) 2) ^ 2 ≤ 2 ^ 18 * (eLpNorm g 2) ^ 2 := by
  have A : (volume : Measure ℝ) =
      Measure.sum (fun (n : ℤ) ↦ volume.restrict (Ioc (n : ℝ) (n + 1))) := by
    rw [← restrict_iUnion (Set.pairwise_disjoint_Ioc_intCast _) (fun n ↦ measurableSet_Ioc),
      iUnion_Ioc_intCast, restrict_univ]
  /- There is a weird calc bug here: if one omits the implicit argument `volume` from the first
  or the last line, `calc` loops forever... -/
  calc
  (eLpNorm (czOperator K r g) 2 volume) ^ 2
  _ = ∫⁻ x, ‖czOperator K r g x‖ₑ ^ 2 := by rw [sq_eLpNorm_two]
  _ = ∑' n : ℤ, ∫⁻ x in Ioc (n : ℝ) (n + 1), ‖czOperator K r g x‖ₑ ^ 2 := by
    conv_lhs => rw [A, lintegral_sum_measure]
  _ = ∑' n : ℤ, (eLpNorm (czOperator K r g) 2 (volume.restrict (Ioc n (n + 1)))) ^ 2 := by
    simp [sq_eLpNorm_two]
  _ ≤ ∑' n : ℤ, (2 ^ 8 * eLpNorm g 2 (volume.restrict (Ioc (n - 1) (n + 2)))) ^ 2 := by
    gcongr with n
    apply eLpNorm_czOperator_restrict hr hg
  _ = 2 ^ 16 * ∑' n : ℤ, ∫⁻ x in Ioc (n - 1 : ℝ) (n + 2), ‖g x‖ₑ ^ 2 := by
    simp only [mul_pow, ← pow_mul, Nat.reduceMul, ENNReal.tsum_mul_left, sq_eLpNorm_two]
  _ = 2 ^ 16 * ∑' n : ℤ, ((∫⁻ x in Ioc (n - 1 : ℝ) n, ‖g x‖ₑ ^ 2) +
      (∫⁻ x in Ioc (n : ℝ) (n + 1), ‖g x‖ₑ ^ 2) + ∫⁻ x in Ioc (n + 1 : ℝ) (n + 2), ‖g x‖ₑ ^ 2) := by
    congr with n
    rw [← lintegral_union measurableSet_Ioc (Ioc_disjoint_Ioc_of_le le_rfl)]
    simp only [tsub_le_iff_right, le_add_iff_nonneg_right, zero_le_one, Ioc_union_Ioc_eq_Ioc]
    rw [← lintegral_union measurableSet_Ioc (Ioc_disjoint_Ioc_of_le le_rfl)]
    rw [Ioc_union_Ioc_eq_Ioc] <;> linarith
  _ = 2 ^ 16 * ((∑' n : ℤ, ∫⁻ x in Ioc (n - 1 : ℝ) n, ‖g x‖ₑ ^ 2) +
        (∑' n : ℤ, ∫⁻ x in Ioc (n : ℝ) (n + 1), ‖g x‖ₑ ^ 2) +
        (∑' n : ℤ, ∫⁻ x in Ioc (n + 1 : ℝ) (n + 2), ‖g x‖ₑ ^ 2)) := by simp [ENNReal.tsum_add]
  _ = 2 ^ 16 * ((∑' n : ℤ, ∫⁻ x in Ioc (n : ℝ) (n + 1), ‖g x‖ₑ ^ 2) +
        (∑' n : ℤ, ∫⁻ x in Ioc (n : ℝ) (n + 1), ‖g x‖ₑ ^ 2) +
        (∑' n : ℤ, ∫⁻ x in Ioc (n : ℝ) (n + 1), ‖g x‖ₑ ^ 2)) := by
    congr 2
    · rw [← (Equiv.addRight 1).tsum_eq]
      simp
    · rw [← (Equiv.subRight 1).tsum_eq]
      simp only [Equiv.subRight_apply, Int.cast_sub, Int.cast_one, sub_add_cancel]
      ring_nf
  _ = 2 ^ 16 * (3 * (eLpNorm g 2) ^ 2) := by
    simp only [sq_eLpNorm_two]
    conv_rhs => rw [A, lintegral_sum_measure]
    ring
  _ ≤ 2 ^ 18 * (eLpNorm g 2 volume) ^ 2 := by
    rw [← mul_assoc]
    gcongr
    norm_num

lemma eLpNorm_czOperator {g : ℝ → ℂ} {r : ℝ} (hr : 0 < r) (hg : MemLp g ∞ volume) :
    eLpNorm (czOperator K r g) 2 ≤ 2 ^ 9 * eLpNorm g 2 := by
  rcases le_or_gt 1 r with h'r | h'r
  · have : czOperator K r g = 0 := by
      ext x
      simp only [czOperator, K, Pi.zero_apply]
      apply setIntegral_eq_zero_of_forall_eq_zero
      intro y hy
      have : k (x - y) = 0 := by
        apply k_of_one_le_abs
        simp only [mem_compl_iff, Metric.mem_ball, dist_eq_norm', Real.norm_eq_abs, not_lt] at hy
        linarith
      simp [this]
    simp [this]
  · have := ENNReal.rpow_le_rpow (z := 2⁻¹) (eLpNorm_czOperator_sq ⟨hr, h'r⟩ hg) (by norm_num)
    rw [ENNReal.mul_rpow_of_nonneg _ _ (by norm_num), ← ENNReal.rpow_ofNat, ← ENNReal.rpow_mul,
      ← ENNReal.rpow_ofNat, ← ENNReal.rpow_mul, ← ENNReal.rpow_ofNat, ← ENNReal.rpow_mul] at this
    simp only [ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true, mul_inv_cancel₀,
      ENNReal.rpow_one] at this
    convert this
    norm_num

/- Lemma 11.1.6.
This verifies the assumption on the operators T_r in two-sided metric space Carleson.

Note: we might be able to simplify the proof in the blueprint by using real interpolation
`MeasureTheory.exists_hasStrongType_real_interpolation`.
-/
lemma Hilbert_strong_2_2 ⦃r : ℝ⦄ (hr : 0 < r) :
    HasBoundedStrongType (czOperator K r) 2 2 volume volume (C_Ts 4) := by
  intro g hg
  refine ⟨czOperator_aestronglyMeasurable' Hilbert_kernel_measurable hg.aestronglyMeasurable, ?_⟩
  apply (eLpNorm_czOperator hr hg.memLp_top).trans
  gcongr
  simp [C_Ts]
  norm_num


==> anc/Carleson/Classical/SpectralProjectionBound.lean <==
/- This file contains the proof of Lemma 11.1.10 (spectral projection bound).
   At the moment, its results are not used as the section about truncated Hilbert transforms
   is still missing.
   Thus, the result here might not yet have the exact form needed later.
-/

import Carleson.Classical.Basic

open MeasureTheory AddCircle
open scoped InnerProductSpace

--TODO: move somewhere else?
lemma L2norm_sq_eq {T : ℝ} [hT : Fact (0 < T)] (f : Lp ℂ 2 <| @haarAddCircle T hT) :
    ‖f‖ ^ 2 = ∫ (x : AddCircle T), ‖f x‖ ^ 2 ∂haarAddCircle := by
  /- The proof is inspired by parts of the proof of tsum_sq_fourierCoeff. -/
  rw [@norm_sq_eq_re_inner ℂ, @L2.inner_def (AddCircle T) ℂ ℂ _ _ _ _ _ f f, ← integral_re (L2.integrable_inner f f)]
  simp only [← norm_sq_eq_re_inner]

lemma fourierCoeff_eq_innerProduct {T : ℝ} [hT : Fact (0 < T)] [h2 : Fact (1 ≤ 2)] {f : ↥(Lp ℂ 2 haarAddCircle)} {n : ℤ} :
    fourierCoeff f n = ⟪@fourierLp T hT 2 h2 n, f⟫_ℂ := by
  rw [← coe_fourierBasis, ← fourierBasis_repr]
  exact HilbertBasis.repr_apply_apply fourierBasis f n

lemma partialFourierSumL2_norm {T : ℝ} [hT : Fact (0 < T)] [h2 : Fact (1 ≤ (2 : ENNReal))] {f : ↥(Lp ℂ 2 haarAddCircle)} {N : ℕ} :
    ‖partialFourierSumLp 2 N f‖ ^ 2 = ∑ n ∈ Finset.Icc (-Int.ofNat N) N, ‖@fourierCoeff T hT _ _ _ f n‖ ^ 2 := by
  calc ‖partialFourierSumLp 2 N f‖ ^ 2
    _ = ‖partialFourierSumLp 2 N f‖ ^ (2 : ℝ) := by
      rw [← Real.rpow_natCast]; rfl
    _ = ‖fourierBasis.repr (partialFourierSumLp 2 N f)‖ ^ (2 : ℝ) := by
      rw [fourierBasis.repr.norm_map (partialFourierSumLp 2 N f)]
    _ = ‖∑ n ∈ Finset.Icc (-Int.ofNat N) N, fourierCoeff f n • (fourierBasis.repr (@fourierLp T hT 2 h2 n))‖ ^ (2 : ℝ) := by
      rw [partialFourierSumLp, map_sum]
      simp_rw [LinearMapClass.map_smul]
    _ = ∑ n ∈ Finset.Icc (-Int.ofNat N) N, ‖fourierCoeff f n‖ ^ (2 : ℝ) := by
      rw [← coe_fourierBasis]
      simp_rw [← fourierBasis.repr_symm_single, LinearIsometryEquiv.apply_symm_apply, ← lp.single_smul]
      have : 2 = (2 : ENNReal).toReal := by simp
      rw [this, ← lp.norm_sum_single (by simp), ← this]
      congr 2
      refine Finset.sum_congr (by simp) fun n ↦ ?_
      simp only [Int.ofNat_eq_coe, Finset.mem_Icc, smul_eq_mul, mul_one, implies_true]
    _ = ∑ n ∈ Finset.Icc (-Int.ofNat N) N, ‖fourierCoeff f n‖ ^ 2 := by
      simp_rw [← Real.rpow_natCast]; rfl

lemma spectral_projection_bound_sq {T : ℝ} [hT : Fact (0 < T)] (N : ℕ) (f : Lp ℂ 2 <| @haarAddCircle T hT) :
    ‖partialFourierSumLp 2 N f‖ ^ 2 ≤ ‖f‖ ^ 2 := by
  rw [partialFourierSumL2_norm]
  simp_rw [fourierCoeff_eq_innerProduct]
  exact orthonormal_fourier.sum_inner_products_le _

lemma spectral_projection_bound_sq_integral {N : ℕ} {T : ℝ} [hT : Fact (0 < T)] (f : Lp ℂ 2 <| @haarAddCircle T hT) :
    ∫ t : AddCircle T, ‖partialFourierSumLp 2 N f t‖ ^ 2 ∂haarAddCircle ≤ ∫ t : AddCircle T, ‖f t‖ ^ 2 ∂haarAddCircle := by
  rw [← L2norm_sq_eq, ← L2norm_sq_eq]
  exact spectral_projection_bound_sq _ _

lemma spectral_projection_bound_lp {N : ℕ} {T : ℝ} [hT : Fact (0 < T)] (f : Lp ℂ 2 <| @haarAddCircle T hT) :
    ‖partialFourierSumLp 2 N f‖ ≤ ‖f‖ := by
  rw [← abs_norm, ← abs_norm f, ← sq_le_sq]
  exact spectral_projection_bound_sq _ _


==> anc/Carleson/Classical/VanDerCorput.lean <==
import Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic

/- This file formalizes section 11.4 (The proof of the van der Corput Lemma) from the paper. -/

noncomputable section

open scoped Real NNReal
open Complex MeasureTheory Set Bornology

lemma ContinuousOn.intervalIntegrable_Ioo_of_bound
    {a b : ℝ} {C : ℝ} {f : ℝ → ℂ} (hf : ContinuousOn f (Ioo a b))
    (hab : a ≤ b) (h'f : ∀ x ∈ Ioo a b, ‖f x‖ ≤ C) :
    IntervalIntegrable f volume a b := by
  rw [intervalIntegrable_iff_integrableOn_Ioo_of_le hab]
  refine ⟨hf.aestronglyMeasurable measurableSet_Ioo, ?_⟩
  apply hasFiniteIntegral_restrict_of_bounded (by simp) (C := C)
  filter_upwards [ae_restrict_mem measurableSet_Ioo] using h'f

lemma intervalIntegrable_continuous_mul_lipschitzOnWith
    {a b : ℝ} {K : ℝ≥0} {f g : ℝ → ℂ} (hab : a ≤ b) (hf : Continuous f)
    (hg : LipschitzOnWith K g (Set.Ioo a b)) :
    IntervalIntegrable (fun x ↦ f x * g x) volume a b := by
  rcases hab.eq_or_lt with rfl | h'ab
  · simp
  obtain ⟨C, hC⟩ : ∃ C, ∀ x ∈ f '' (Icc a b), ‖x‖ ≤ C :=
    IsBounded.exists_norm_le (isCompact_Icc.image_of_continuousOn hf.continuousOn).isBounded
  obtain ⟨D, hD⟩ : ∃ D, ∀ x ∈ Ioo a b, ‖g x‖ ≤ D := by
    let x₀ := (a + b) / 2
    have h₀ : x₀ ∈ Ioo a b := by simp only [x₀]; exact ⟨by linarith, by linarith⟩
    refine ⟨‖g x₀‖ + K * ((b - a) / 2), fun y hy ↦ ?_⟩
    calc ‖g y‖ = ‖g x₀ + (g y - g x₀)‖ := by congr; abel
    _ ≤ ‖g x₀‖ + ‖g y - g x₀‖ := norm_add_le _ _
    _ ≤ ‖g x₀‖ + K * ‖y - x₀‖ := by gcongr; apply hg.norm_sub_le hy h₀
    _ ≤ ‖g x₀‖ + K * ((b - a) / 2) := by
      gcongr
      rw [Real.Ioo_eq_ball] at hy
      simp only [Metric.mem_ball, dist_eq_norm] at hy
      exact hy.le
  apply (hf.continuousOn.mul hg.continuousOn).intervalIntegrable_Ioo_of_bound hab
    (C := C * D) (fun x hx ↦ ?_)
  rw [norm_mul, mul_comm, mul_comm C]
  gcongr
  · apply (norm_nonneg _).trans (hD x hx)
  · apply hD x hx
  · apply hC
    apply mem_image_of_mem
    exact Ioo_subset_Icc_self hx

lemma van_der_Corput {a b : ℝ} (hab : a ≤ b) {n : ℤ} {ϕ : ℝ → ℂ} {B K : ℝ≥0}
    (h1 : LipschitzOnWith K ϕ (Ioo a b)) (h2 : ∀ x ∈ Ioo a b, ‖ϕ x‖ ≤ B) :
    ‖∫ x in a..b, exp (I * n * x) * ϕ x‖ ≤
     2 * π * (b - a) * (B + K * (b - a) / 2) * (1 + |n| * (b - a))⁻¹ := by
  have hK : 0 ≤ K * (b - a) / 2 := by
    apply mul_nonneg (mul_nonneg (by simp) (by linarith)) (by norm_num)
  by_cases n_nonzero : n = 0
  · rw [n_nonzero]
    simp only [Int.cast_zero, mul_zero, zero_mul, exp_zero, one_mul, abs_zero,
      add_zero, inv_one, mul_one]
    calc ‖∫ x in a..b, ϕ x‖
      _ = ‖∫ x in Set.Ioo a b, ϕ x‖ := by
        rw [intervalIntegral.integral_of_le, ← integral_Ioc_eq_integral_Ioo]
        linarith
      _ ≤ B * (volume (Set.Ioo a b)).toReal := by
        apply norm_setIntegral_le_of_norm_le_const _
        · exact fun x hx ↦ (h2 x hx)
        · exact Real.volume_Ioo ▸ ENNReal.ofReal_lt_top
      _ = B * (b - a) := by rw [Real.volume_Ioo, ENNReal.toReal_ofReal (by linarith)]
      _ = 1 * (b - a) * B := by ring
      _ ≤ 2 * π * (b - a) * (↑B + ↑K * (b - a) / 2) := by
        gcongr
        · exact mul_nonneg Real.two_pi_pos.le (by linarith)
        · exact sub_nonneg_of_le hab
        · linarith [Real.two_le_pi]
        · exact (le_add_iff_nonneg_right ↑B).mpr hK
  wlog n_pos : 0 < n generalizing n ϕ
  · /-We could do calculations analogous to those below. Instead, we apply the positive
    case to the complex conjugate.-/
    push_neg at n_pos
    calc ‖∫ x in a..b, cexp (I * ↑n * ↑x) * ϕ x‖
      _ = ‖(starRingEnd ℂ) (∫ x in a..b, cexp (I * ↑n * ↑x) * ϕ x)‖ :=
        (RCLike.norm_conj _).symm
      _ = ‖∫ x in a..b, cexp (I * ↑(-n) * ↑x) * ((starRingEnd ℂ) ∘ ϕ) x‖ := by
        rw [intervalIntegral.integral_of_le (by linarith), ← integral_conj,
          ← intervalIntegral.integral_of_le (by linarith)]
        congr
        ext x
        rw [map_mul, ← exp_conj]
        congr
        simp
        -- exact Or.inl (conj_ofReal _)
      _ ≤ 2 * π * (b - a) * (↑B + ↑K * (b - a) / 2) * (1 + ↑|-n| * (b - a))⁻¹ := by
        apply this
        · intro x hx y hy
          simp only [Function.comp_apply]
          rw [edist_eq_enorm_sub, ← map_sub, starRingEnd_apply,
            enorm_eq_nnnorm, nnnorm_star]
          apply h1 hx hy
        · intro x hx
          rw [Function.comp_apply, RCLike.norm_conj]
          exact h2 x hx
        · exact Int.neg_ne_zero.mpr n_nonzero
        · rw [Left.neg_pos_iff]; exact lt_of_le_of_ne n_pos n_nonzero
    rw [abs_neg]
  -- Case distinction such that splitting integrals in the second case works.
  by_cases h : b - a < π / n
  · have : 0 < 1 + ↑|n| * (b - a) := by
      apply add_pos_of_pos_of_nonneg zero_lt_one
      apply mul_nonneg (by simp) (by linarith)
    calc _
      _ = ‖∫ x in Set.Ioo a b, cexp (I * ↑n * ↑x) * ϕ x‖ := by
        rw [intervalIntegral.integral_of_le, ← integral_Ioc_eq_integral_Ioo]
        linarith
      _ ≤ B * (volume (Set.Ioo a b)).toReal := by
        apply norm_setIntegral_le_of_norm_le_const _
        · intro x hx
          rw_mod_cast [norm_mul, mul_assoc, mul_comm I, Complex.norm_exp_ofReal_mul_I, one_mul]
          exact h2 x hx
        · exact Real.volume_Ioo ▸ ENNReal.ofReal_lt_top
      _ = B * (b - a) := by rw [Real.volume_Ioo, ENNReal.toReal_ofReal (by linarith)]
      _ = (1 + |n| * (b - a)) * (1 + |n| * (b - a))⁻¹ * (b - a) * B := by
        rw [mul_inv_cancel₀]
        · ring
        exact ne_of_gt this
      _ ≤ (π + π) * (1 + |n| * (b - a))⁻¹ * (b - a) * (B + K * (b - a) / 2) := by
        gcongr
        · apply mul_nonneg
          · apply mul_nonneg
            · linarith [Real.two_pi_pos]
            · exact inv_nonneg_of_nonneg this.le
          · linarith
        · linarith
        · linarith [Real.two_le_pi]
        · rw [mul_comm, _root_.abs_of_nonneg n_pos.le]
          exact mul_le_of_le_div₀ Real.pi_pos.le (by exact_mod_cast n_pos.le) h.le
        · simpa
      _ = 2 * π * (b - a) * (B + K * (b - a) / 2) * (1 + |n| * (b - a))⁻¹ := by ring
  push_neg at h
  have pi_div_n_pos : 0 < π / n := div_pos Real.pi_pos (Int.cast_pos.mpr n_pos)
  calc _
    _ = ‖∫ x in a..b, (1 / 2 * exp (I * n * x) - 1 / 2 * exp (I * ↑n * (↑x + ↑π / ↑n))) * ϕ x‖ := by
      congr
      ext x
      congr
      rw [mul_add, mul_assoc I n (π / n), mul_div_cancel₀ _ (by simpa), exp_add, mul_comm I π, exp_pi_mul_I]
      ring
    _ = ‖1 / 2 * ∫ x in a..b, cexp (I * ↑n * ↑x) * ϕ x - cexp (I * ↑n * (↑x + ↑π / ↑n)) * ϕ x‖ := by
      congr
      rw [← intervalIntegral.integral_const_mul]
      congr
      ext x
      ring
    _ = 1 / 2 * ‖(∫ x in a..b, exp (I * n * x) * ϕ x)
                      - (∫ x in a..b, exp (I * n * (x + π / n)) * ϕ x)‖ := by
      rw [norm_mul]
      congr
      · simp
      rw [← intervalIntegral.integral_sub]
      · exact intervalIntegrable_continuous_mul_lipschitzOnWith hab (by fun_prop) h1
      · exact intervalIntegrable_continuous_mul_lipschitzOnWith hab (by fun_prop) h1
    _ = 1 / 2 * ‖  (∫ x in a..(a + π / n), exp (I * n * x) * ϕ x)
                 + (∫ x in (a + π / n)..b, exp (I * n * x) * ϕ x)
                 -((∫ x in a..(b - π / n), exp (I * n * (x + π / n)) * ϕ x)
                 + (∫ x in (b - π / n)..b, exp (I * n * (x + π / n)) * ϕ x))‖ := by
      congr 3
      · rw [intervalIntegral.integral_add_adjacent_intervals]
        · exact intervalIntegrable_continuous_mul_lipschitzOnWith (by linarith) (by fun_prop)
            (h1.mono (Ioo_subset_Ioo le_rfl (by linarith)))
        · exact intervalIntegrable_continuous_mul_lipschitzOnWith (by linarith) (by fun_prop)
            (h1.mono (Ioo_subset_Ioo (by linarith) le_rfl))
      · rw [intervalIntegral.integral_add_adjacent_intervals]
        · exact intervalIntegrable_continuous_mul_lipschitzOnWith (by linarith) (by fun_prop)
            (h1.mono (Ioo_subset_Ioo le_rfl (by linarith)))
        · exact intervalIntegrable_continuous_mul_lipschitzOnWith (by linarith) (by fun_prop)
            (h1.mono (Ioo_subset_Ioo (by linarith) le_rfl))
    _ = 1 / 2 * ‖  (∫ x in a..(a + π / n), exp (I * n * x) * ϕ x)
                 + (∫ x in (a + π / n)..b, exp (I * n * x) * ϕ x)
                 -((∫ x in (a + π / n)..(b - π / n + π / n), exp (I * n * x) * ϕ (x - π / n))
                 + (∫ x in (b - π / n)..b, exp (I * n * (x + π / n)) * ϕ x))‖ := by
      congr 4
      rw [← intervalIntegral.integral_comp_add_right]
      simp
    _ = 1 / 2 * ‖  (∫ x in a..(a + π / n), exp (I * n * x) * ϕ x)
                 +((∫ x in (a + π / n)..b, exp (I * n * x) * ϕ x)
                 - (∫ x in (a + π / n)..b, exp (I * n * x) * ϕ (x - π / n)))
                 - (∫ x in (b - π / n)..b, exp (I * n * (x + π / n)) * ϕ x)‖ := by
      congr 2
      rw [sub_add_cancel]
      ring
    _ = 1 / 2 * ‖  (∫ x in a..(a + π / n), exp (I * n * x) * ϕ x)
                 + (∫ x in (a + π / n)..b, exp (I * n * x) * (ϕ x - ϕ (x - π / n)))
                 - (∫ x in (b - π / n)..b, exp (I * n * (x + π / n)) * ϕ x)‖ := by
      congr 4
      rw [← intervalIntegral.integral_sub]
      · congr
        ext x
        ring
      · exact intervalIntegrable_continuous_mul_lipschitzOnWith (by linarith) (by fun_prop)
          (h1.mono (Ioo_subset_Ioo (by linarith) le_rfl))
      · have : IntervalIntegrable (fun x ↦ cexp (I * ↑n * (x + π / n)) * ϕ x)
            volume a (b - π / n) := intervalIntegrable_continuous_mul_lipschitzOnWith
          (by linarith) (by fun_prop) (h1.mono (Ioo_subset_Ioo le_rfl (by linarith)))
        simpa using this.comp_sub_right (π / n)
    _ ≤ 1 / 2 * (  ‖(∫ x in a..(a + π / n), exp (I * n * x) * ϕ x)
                 +  (∫ x in (a + π / n)..b, exp (I * n * x) * (ϕ x - ϕ (x - π / n)))‖
                 + ‖∫ x in (b - π / n)..b, exp (I * n * (x + π / n)) * ϕ x‖) := by
      gcongr
      exact norm_sub_le ..
    _ ≤ 1 / 2 * (  ‖(∫ x in a..(a + π / n), exp (I * n * x) * ϕ x)‖
                 + ‖(∫ x in (a + π / n)..b, exp (I * n * x) * (ϕ x - ϕ (x - π / n)))‖
                 + ‖∫ x in (b - π / n)..b, exp (I * n * (x + π / n)) * ϕ x‖) := by
      gcongr
      exact norm_add_le ..
    _ = 1 / 2 * (  ‖∫ x in Ioo a (a + π / n), exp (I * n * x) * ϕ x‖
                 + ‖∫ x in Ioo (a + π / n) b, exp (I * n * x) * (ϕ x - ϕ (x - π / n))‖
                 + ‖∫ x in Ioo (b - π / n) b, exp (I * n * (x + π / n)) * ϕ x‖) := by
      congr
      all_goals
        rw [intervalIntegral.integral_of_le, ← integral_Ioc_eq_integral_Ioo]
        linarith
    _ ≤ 1 / 2 * (  B * (volume (Set.Ioo a (a + π / n))).toReal
                 + (K * π / n) * (volume (Set.Ioo (a + π / n) b)).toReal
                 + B * (volume (Set.Ioo (b - π / n) b)).toReal) := by
      gcongr
      · apply norm_setIntegral_le_of_norm_le_const _
        · intro x hx
          rw [norm_mul, mul_assoc, mul_comm I]
          rw_mod_cast [Complex.norm_exp_ofReal_mul_I, one_mul]
          apply h2
          constructor <;> linarith [hx.1, hx.2]
        · exact Real.volume_Ioo ▸ ENNReal.ofReal_lt_top
      · apply norm_setIntegral_le_of_norm_le_const _
        · intro x hx
          rw [norm_mul, mul_assoc, mul_comm I]
          rw_mod_cast [Complex.norm_exp_ofReal_mul_I, one_mul, ← dist_eq_norm]
          apply le_trans (h1.dist_le_mul ..)
          · simp only [dist_self_sub_right, norm_div, Real.norm_eq_abs]
            rw [_root_.abs_of_nonneg Real.pi_pos.le, _root_.abs_of_nonneg
              (by simp only [Int.cast_nonneg]; linarith [n_pos])]
            apply le_of_eq
            ring
          · exact ⟨by linarith [hx.1, hx.2], by linarith [hx.1, hx.2]⟩
          · exact ⟨by linarith [hx.1, hx.2], by linarith [hx.1, hx.2]⟩
        · exact Real.volume_Ioo ▸ ENNReal.ofReal_lt_top
      · apply norm_setIntegral_le_of_norm_le_const _
        · intro x hx
          rw [norm_mul, mul_assoc, mul_comm I]
          rw_mod_cast [Complex.norm_exp_ofReal_mul_I, one_mul]
          apply h2
          constructor <;> linarith [hx.1, hx.2]
        · exact Real.volume_Ioo ▸ ENNReal.ofReal_lt_top
    _ = π / n * (B + K * (b - (a + π / n)) / 2) := by
      rw [Real.volume_Ioo, Real.volume_Ioo, Real.volume_Ioo, ENNReal.toReal_ofReal,
        ENNReal.toReal_ofReal, ENNReal.toReal_ofReal]
      · ring
      all_goals linarith
    _ ≤ π / n * (B + K * (b - a) / 2) := by
      gcongr
      linarith
    _ ≤ (2 * π / (1 + n * (b - a)) * (b - a)) * (B + K * (b - a) / 2) := by
      gcongr
      rw [mul_comm, ← mul_div_assoc, div_le_div_iff₀ (by simpa)]
      · calc π * (1 + n * (b - a))
          _ ≤ π * (π + n * (b - a)) := by
            gcongr
            linarith [Real.two_le_pi]
          _ ≤ π * (n * (b - a) + n * (b - a)) := by
            gcongr
            rwa [← div_le_iff₀' (Int.cast_pos.mpr n_pos)]
          _ = (b - a) * (2 * π) * n := by ring
      · exact add_pos zero_lt_one (mul_pos (Int.cast_pos.mpr n_pos) (lt_of_lt_of_le pi_div_n_pos h))
    _ = 2 * π * (b - a) * (B + K * (b - a) / 2) * (1 + |n| * (b - a))⁻¹ := by
      rw [_root_.abs_of_nonneg n_pos.le]
      ring


==> anc/Carleson/Defs.lean <==
import Carleson.ToMathlib.Annulus
import Carleson.ToMathlib.MeasureTheory.Measure.IsDoubling
import Carleson.ToMathlib.WeakType
import Mathlib.Analysis.CStarAlgebra.Classes
import Mathlib.Analysis.Fourier.AddCircle

open MeasureTheory Measure Metric Complex Set Function ENNReal
open scoped NNReal

noncomputable section

/-! # Main statements of the Carleson project

This file contains the statements of the main theorems from the Carleson formalization project:
Theorem 1.0.1 (classical Carleson), Theorem 1.1.1 (metric space Carleson) and Theorem 1.1.2
(linearised metric Carleson), as well as the definitions required to state these results.

## Main definitions

- `MeasureTheory.DoublingMeasure`: A metric space with a measure with some nice propreties,
including a doubling condition. This is called a "doubling metric measure space" in the blueprint.
- `FunctionDistances`: class stating that continuous functions have distances associated to
every ball.
- `IsOneSidedKernel K` states that `K` is a one-sided Calderon-Zygmund kernel.
- `KernelProofData`: Data common through most of chapters 2-7. These contain the minimal axioms
for `kernel-summand`'s proof.
- `ClassicalCarleson`: statement of Carleson's theorem asserting a.e. convergence of the partial
Fourier sums for continous functions (Theorem 1.0.1 in the blueprint).
- `MetricSpaceCarleson`: statement of Theorem 1.1.1 from the blueprint.
- `LinearizedMetricCarleson`: statement of Theorem 1.1.2 from the blueprint.

-/

section DoublingMeasure

universe u

/- # Doubling metric measure spaces -/

/-- A metric space with a measure with some nice propreties, including a doubling condition.
This is called a "doubling metric measure space" in the blueprint.
`A` will usually be `2 ^ a`. -/
class MeasureTheory.DoublingMeasure (X : Type*) (A : outParam ℝ≥0) [PseudoMetricSpace X] extends
    CompleteSpace X, LocallyCompactSpace X,
    MeasureSpace X, BorelSpace X,
    IsLocallyFiniteMeasure (volume : Measure X),
    IsDoubling (volume : Measure X) A, NeZero (volume : Measure X) where

variable {𝕜 X : Type*} {A : ℕ} [_root_.RCLike 𝕜] [PseudoMetricSpace X]

/-- The local oscillation of two functions w.r.t. a set `E`. This is `d_E` in the blueprint. -/
def localOscillation (E : Set X) (f g : C(X, 𝕜)) : ℝ≥0∞ :=
  ⨆ z ∈ E ×ˢ E, ENNReal.ofReal ‖f z.1 - g z.1 - f z.2 + g z.2‖

/-- A class stating that continuous functions have distances associated to every ball.
We use a separate type to conveniently index these functions. -/
class FunctionDistances (𝕜 : outParam Type*) (X : Type u)
    [NormedField 𝕜] [TopologicalSpace X] where
  /-- A type of continuous functions from `X` to `𝕜`. -/
  Θ : Type u
  /-- The coercion map from `Θ` to `C(X, 𝕜)`. -/
  coeΘ : Θ → C(X, 𝕜)
  /-- Injectivity of the coercion map from `Θ` to `C(X, 𝕜)`. -/
  coeΘ_injective {f g : Θ} (h : ∀ x, coeΘ f x = coeΘ g x) : f = g
  /-- For each `_x : X` and `_r : ℝ`, a `PseudoMetricSpace Θ`. -/
  metric : ∀ (_x : X) (_r : ℝ), PseudoMetricSpace Θ

export FunctionDistances (Θ coeΘ)

section FunctionDistances

variable [FunctionDistances 𝕜 X]

instance : Coe (Θ X) C(X, 𝕜) := ⟨FunctionDistances.coeΘ⟩
instance : FunLike (Θ X) X 𝕜 where
  coe := fun f ↦ (f : C(X, 𝕜))
  coe_injective' _ _ hfg := FunctionDistances.coeΘ_injective fun x ↦ congrFun hfg x

set_option linter.unusedVariables false in
/-- Class used to endow `Θ X` with a pseudometric space structure. -/
@[nolint unusedArguments]
def WithFunctionDistance (x : X) (r : ℝ) := Θ X

instance {x : X} {r : ℝ} [d : FunctionDistances 𝕜 X] :
    PseudoMetricSpace (WithFunctionDistance x r) := d.metric x r

end FunctionDistances

/-- The real-valued distance function on `WithFunctionDistance x r`. -/
notation3 "dist_{" x ", " r "}" => @dist (WithFunctionDistance x r) _
/-- The `ℝ≥0∞`-valued distance function on `WithFunctionDistance x r`. Preferred over `nndist`. -/
notation3 "edist_{" x ", " r "}" => @edist (WithFunctionDistance x r) _

/-- A set `Θ` of (continuous) functions is compatible. `A` will usually be `2 ^ a`. -/
class CompatibleFunctions (𝕜 : outParam Type*) (X : Type u) (A : outParam ℕ)
  [RCLike 𝕜] [PseudoMetricSpace X] extends FunctionDistances 𝕜 X where
  eq_zero : ∃ o : X, ∀ f : Θ, coeΘ f o = 0
  /-- The distance is bounded below by the local oscillation. (1.1.4) -/
  localOscillation_le_cdist {x : X} {r : ℝ} {f g : Θ} :
    localOscillation (ball x r) (coeΘ f) (coeΘ g) ≤ ENNReal.ofReal (dist_{x, r} f g)
  /-- The distance is monotone in the ball. (1.1.6) -/
  cdist_mono {x₁ x₂ : X} {r₁ r₂ : ℝ} {f g : Θ}
    (h : ball x₁ r₁ ⊆ ball x₂ r₂) : dist_{x₁, r₁} f g ≤ dist_{x₂, r₂} f g
  /-- The distance of a ball with large radius is bounded above. (1.1.5) -/
  cdist_le {x₁ x₂ : X} {r : ℝ} {f g : Θ} (h : dist x₁ x₂ < 2 * r) :
    dist_{x₂, 2 * r} f g ≤ A * dist_{x₁, r} f g
  /-- The distance of a ball with large radius is bounded below. (1.1.7) -/
  le_cdist {x₁ x₂ : X} {r : ℝ} {f g : Θ} (h1 : ball x₁ r ⊆ ball x₂ (A * r)) :
    /-(h2 : A * r ≤ Metric.diam (univ : Set X))-/
    2 * dist_{x₁, r} f g ≤ dist_{x₂, A * r} f g
  /-- Every ball of radius `2R` can be covered by `A` balls of radius `R`. (1.1.8) -/
  allBallsCoverBalls {x : X} {r : ℝ} :
    AllBallsCoverBalls (WithFunctionDistance x r) 2 A

/-- The inhomogeneous Lipschitz norm on a ball. -/
def iLipENorm {𝕜} [NormedField 𝕜] (ϕ : X → 𝕜) (x₀ : X) (R : ℝ) : ℝ≥0∞ :=
  (⨆ x ∈ ball x₀ R, ‖ϕ x‖ₑ) +
  ENNReal.ofReal R * ⨆ (x ∈ ball x₀ R) (y ∈ ball x₀ R) (_ : x ≠ y), ‖ϕ x - ϕ y‖ₑ / edist x y

variable [hXA : DoublingMeasure X A]

variable (X) in
/-- Θ is τ-cancellative. `τ` will usually be `1 / a` -/
class IsCancellative (τ : ℝ) [CompatibleFunctions ℝ X A] : Prop where
  /- We register a definition with strong assumptions, which makes them easier to prove.
  However, `enorm_integral_exp_le` removes them for easier application. -/
  enorm_integral_exp_le' {x : X} {r : ℝ} {ϕ : X → ℂ} (hr : 0 < r) (h1 : iLipENorm ϕ x r ≠ ∞)
    (h2 : support ϕ ⊆ ball x r) {f g : Θ X} :
    ‖∫ x, exp (I * (f x - g x)) * ϕ x‖ₑ ≤
    (A : ℝ≥0∞) * volume (ball x r) * iLipENorm ϕ x r * (1 + edist_{x, r} f g) ^ (- τ)

/-- The "volume function" `V`. Preferably use `vol` instead. -/
protected def Real.vol {X : Type*} [PseudoMetricSpace X] [MeasureSpace X] (x y : X) : ℝ :=
  volume.real (ball x (dist x y))

/-- `R_Q(θ, x)` defined in (1.1.17). -/
def upperRadius [FunctionDistances ℝ X] (Q : X → Θ X) (θ : Θ X) (x : X) : ℝ≥0∞ :=
  ⨆ (r : ℝ) (_ : dist_{x, r} θ (Q x) < 1), ENNReal.ofReal r

/-- The linearized maximally truncated nontangential Calderon–Zygmund operator `T_Q^θ`. -/
def linearizedNontangentialOperator [FunctionDistances ℝ X] (Q : X → Θ X) (θ : Θ X)
    (K : X → X → ℂ) (f : X → ℂ) (x : X) : ℝ≥0∞ :=
  ⨆ (R₂ : ℝ) (R₁ ∈ Ioo 0 R₂) (x' ∈ ball x R₁),
  ‖∫ y in EAnnulus.oo x' (ENNReal.ofReal R₁) (min (ENNReal.ofReal R₂) (upperRadius Q θ x')),
    K x' y * f y‖ₑ

/-- The maximally truncated nontangential Calderon–Zygmund operator `T_*`. -/
def nontangentialOperator (K : X → X → ℂ) (f : X → ℂ) (x : X) : ℝ≥0∞ :=
  ⨆ (R₂ : ℝ) (R₁ ∈ Ioo 0 R₂) (x' ∈ ball x R₁), ‖∫ y in Annulus.oo x' R₁ R₂, K x' y * f y‖ₑ

/-- The integrand in the (linearized) Carleson operator.
This is `G` in Lemma 3.0.1. -/
def carlesonOperatorIntegrand [FunctionDistances ℝ X] (K : X → X → ℂ)
    (θ : Θ X) (R₁ R₂ : ℝ) (f : X → ℂ) (x : X) : ℂ :=
  ∫ y in Annulus.oo x R₁ R₂, K x y * f y * exp (I * θ y)

/-- The linearized generalized Carleson operator `T_Q`, taking values in `ℝ≥0∞`.
Use `ENNReal.toReal` to get the corresponding real number. -/
def linearizedCarlesonOperator [FunctionDistances ℝ X] (Q : X → Θ X) (K : X → X → ℂ)
    (f : X → ℂ) (x : X) : ℝ≥0∞ :=
  ⨆ (R₁ : ℝ) (R₂ : ℝ) (_ : 0 < R₁) (_ : R₁ < R₂), ‖carlesonOperatorIntegrand K (Q x) R₁ R₂ f x‖ₑ

/-- The generalized Carleson operator `T`, taking values in `ℝ≥0∞`.
Use `ENNReal.toReal` to get the corresponding real number. -/
def carlesonOperator [FunctionDistances ℝ X] (K : X → X → ℂ) (f : X → ℂ) (x : X) : ℝ≥0∞ :=
  ⨆ (θ : Θ X), linearizedCarlesonOperator (fun _ ↦ θ) K f x

end DoublingMeasure

/-- The main constant in the blueprint, driving all the construction, is `D = 2 ^ (100 * a ^ 2)`.
It turns out that the proof is robust, and works for other values of `100`, giving better constants
in the end. We will formalize it using a parameter `𝕔` (that we fix equal to `100` to follow
the blueprint) and having `D = 2 ^ (𝕔 * a ^ 2)`. We register two lemmas `seven_le_c` and
`c_le_100` and will never unfold `𝕔` from this point on. -/
irreducible_def 𝕔 : ℕ := 100

/-- This is usually the value of the argument `A` in `DoublingMeasure`
and `CompatibleFunctions` -/
@[simp] abbrev defaultA (a : ℕ) : ℕ := 2 ^ a
/-- `defaultτ` is the inverse of `a`. -/
@[simp] def defaultτ (a : ℕ) : ℝ := a⁻¹

section Kernel

variable {X : Type*} {a : ℕ} {K : X → X → ℂ} [PseudoMetricSpace X] [MeasureSpace X]
open Function

/-- The constant used twice in the definition of the Calderon-Zygmund kernel. -/
@[simp] def C_K (a : ℝ) : ℝ≥0 := 2 ^ a ^ 3

/-- `K` is a one-sided Calderon-Zygmund kernel.
In the formalization `K x y` is defined everywhere, even for `x = y`. The assumptions on `K` show
that `K x x = 0`. -/
class IsOneSidedKernel (a : outParam ℕ) (K : X → X → ℂ) : Prop where
  measurable_K : Measurable (uncurry K)
  norm_K_le_vol_inv (x y : X) : ‖K x y‖ ≤ C_K a / Real.vol x y
  norm_K_sub_le {x y y' : X} (h : 2 * dist y y' ≤ dist x y) :
    ‖K x y - K x y'‖ ≤ (dist y y' / dist x y) ^ (a : ℝ)⁻¹ * (C_K a / Real.vol x y)

end Kernel

/-- A constant used on the boundedness of `T_Q^θ` and `T_*`. We generally assume
`HasBoundedStrongType (linearizedNontangentialOperator Q θ K · ·) 2 2 volume volume (C_Ts a)`
throughout this formalization. -/
def C_Ts (a : ℕ) : ℝ≥0 := 2 ^ a ^ 3

/-- Data common through most of chapters 2-7.
These contain the minimal axioms for `kernel-summand`'s proof.
This is used in chapter 3 when we don't have all other fields from `ProofData`. -/
class KernelProofData {X : Type*} (a : outParam ℕ) (K : outParam (X → X → ℂ))
    [PseudoMetricSpace X] where
  d : DoublingMeasure X (defaultA a)
  four_le_a : 4 ≤ a
  cf : CompatibleFunctions ℝ X (defaultA a)
  hcz : IsOneSidedKernel a K

export KernelProofData (four_le_a)

attribute [instance] KernelProofData.d KernelProofData.cf KernelProofData.hcz

section statements

/- ## Main statements

This section contains the statements of the main theorems from the project: Theorem 1.0.1
(classical Carleson), Theorem 1.1.1 (metric space Carleson) and Theorem 1.1.2 (linearised metric
Carleson). -/

set_option linter.unusedVariables false

open Real

/-- The Nᵗʰ partial Fourier sum of `f : ℝ → ℂ` for `N : ℕ`. -/
def partialFourierSum (N : ℕ) (f : ℝ → ℂ) (x : ℝ) : ℂ := ∑ n ∈ Finset.Icc (-(N : ℤ)) N,
    fourierCoeffOn Real.two_pi_pos f n * fourier n (x : AddCircle (2 * π))

local notation "S_" => partialFourierSum

/-- Theorem 1.0.1: Carleson's theorem asserting a.e. convergence of the partial Fourier sums for
continous functions.
For the proof, see `classical_carleson` in the file `Carleson.Classical.ClassicalCarleson`. -/
def ClassicalCarleson : Prop :=
  ∀ {f : ℝ → ℂ} (cont_f : Continuous f) (periodic_f : f.Periodic (2 * π)),
    ∀ᵐ x, Filter.Tendsto (S_ · f x) Filter.atTop (nhds (f x))

/-- The constant used in `MetricSpaceCarleson` and `LinearizedMetricCarleson`.
Has value `2 ^ (443 * a ^ 3)` in the blueprint. -/
def C1_0_2 (a : ℕ) (q : ℝ≥0) : ℝ≥0 := 2 ^ ((3 * 𝕔 + 18 + 5 * (𝕔 / 4)) * a ^ 3) / (q - 1) ^ 6

/-- Theorem 1.1.1.
For the proof, see `metric_carleson` in the file `Carleson.MetricCarleson.Main`. -/
def MetricSpaceCarleson : Prop :=
  ∀ {X : Type*} {a : ℕ} [MetricSpace X] {q q' : ℝ≥0} {F G : Set X} {K : X → X → ℂ}
    [KernelProofData a K] {f : X → ℂ} [IsCancellative X (defaultτ a)] (hq : q ∈ Ioc 1 2)
    (hqq' : q.HolderConjugate q') (mF : MeasurableSet F) (mG : MeasurableSet G)
    (mf : Measurable f) (nf : (‖f ·‖) ≤ F.indicator 1)
    (hT : HasBoundedStrongType (nontangentialOperator K · ·) 2 2 volume volume (C_Ts a)),
    ∫⁻ x in G, carlesonOperator K f x ≤ C1_0_2 a q * volume G ^ (q' : ℝ)⁻¹ * volume F ^ (q : ℝ)⁻¹

/-- Theorem 1.1.2.
For the proof, see `linearized_metric_carleson` in the file `Carleson.MetricCarleson.Linearized`. -/
def LinearizedMetricCarleson : Prop :=
  ∀ {X : Type*} {a : ℕ} [MetricSpace X] {q q' : ℝ≥0} {F G : Set X} {K : X → X → ℂ}
    [KernelProofData a K] {Q : SimpleFunc X (Θ X)} {f : X → ℂ} [IsCancellative X (defaultτ a)]
    (hq : q ∈ Ioc 1 2) (hqq' : q.HolderConjugate q') (mF : MeasurableSet F) (mG : MeasurableSet G)
    (mf : Measurable f) (nf : (‖f ·‖) ≤ F.indicator 1)
    (hT : ∀ θ : Θ X, HasBoundedStrongType (linearizedNontangentialOperator Q θ K · ·)
      2 2 volume volume (C_Ts a)),
    ∫⁻ x in G, linearizedCarlesonOperator Q K f x ≤
      C1_0_2 a q * volume G ^ (q' : ℝ)⁻¹ * volume F ^ (q : ℝ)⁻¹

end statements


==> anc/Carleson/Discrete/Defs.lean <==
import Carleson.TileStructure
import Carleson.ToMathlib.MinLayer

open MeasureTheory Measure NNReal Metric Set
open scoped ENNReal
noncomputable section

open scoped ShortVariables
variable {X : Type*} {a : ℕ} {q : ℝ} {K : X → X → ℂ} {σ₁ σ₂ : X → ℤ} {F G : Set X}
  [MetricSpace X] [ProofData a q K σ₁ σ₂ F G] [TileStructure Q D κ S o]

def aux𝓒 (k : ℕ) : Set (Grid X) :=
  {i : Grid X | ∃ j : Grid X, i ≤ j ∧ 2 ^ (-k : ℤ) * volume (j : Set X) < volume (G ∩ j) }

/-- The partition `𝓒(G, k)` of `Grid X` by volume, given in (5.1.1) and (5.1.2).
Note: the `G` is fixed with properties in `ProofData`. -/
def 𝓒 (k : ℕ) : Set (Grid X) :=
  aux𝓒 (k + 1) \ aux𝓒 k

/-- The definition `𝔓(k)` given in (5.1.3). -/
def TilesAt (k : ℕ) : Set (𝔓 X) := 𝓘 ⁻¹' 𝓒 k

lemma disjoint_TilesAt_of_ne {m n : ℕ} (h : m ≠ n) : Disjoint (TilesAt (X := X) m) (TilesAt n) := by
  wlog hl : m < n generalizing m n; · exact (this h.symm (by omega)).symm
  by_contra! h; rw [not_disjoint_iff] at h; obtain ⟨p, mp₁, mp₂⟩ := h
  simp_rw [TilesAt, mem_preimage, 𝓒, mem_diff, aux𝓒, mem_setOf] at mp₁ mp₂
  apply absurd _ mp₂.2; obtain ⟨j, lj, vj⟩ := mp₁.1; use j, lj; apply lt_of_le_of_lt _ vj
  exact mul_le_mul_right' (ENNReal.zpow_le_of_le one_le_two (by omega)) _

lemma pairwiseDisjoint_TilesAt : univ.PairwiseDisjoint (TilesAt (X := X)) := fun _ _ _ _ ↦
  disjoint_TilesAt_of_ne

def aux𝔐 (k n : ℕ) : Set (𝔓 X) :=
  {p ∈ TilesAt k | 2 ^ (-n : ℤ) * volume (𝓘 p : Set X) < volume (E₁ p) }

/-- The definition `𝔐(k, n)` given in (5.1.4) and (5.1.5). -/
def 𝔐 (k n : ℕ) : Set (𝔓 X) := {m | Maximal (· ∈ aux𝔐 k n) m}

/-- The definition `dens'_k(𝔓')` given in (5.1.6). -/
def dens' (k : ℕ) (P' : Set (𝔓 X)) : ℝ≥0∞ :=
  ⨆ p' ∈ P', ⨆ (l : ℝ≥0), ⨆ (_hl : 2 ≤ l),
  ⨆ (p : 𝔓 X) (_h1p : p ∈ TilesAt k) (_h2p : smul l p' ≤ smul l p),
  l ^ (-a : ℤ) * volume (E₂ l p) / volume (𝓘 p : Set X)

lemma dens'_iSup {k : ℕ} {P : Set (𝔓 X)} : dens' k P = ⨆ p ∈ P, dens' k {p} := by
  simp_rw [dens', mem_singleton_iff, iSup_iSup_eq_left]

def auxℭ (k n : ℕ) : Set (𝔓 X) :=
  { p ∈ TilesAt k | 2 ^ (4 * a - n) < dens' k {p} }

/-- The partition `ℭ(k, n)` of `𝔓(k)` by density, given in (5.1.7). -/
def ℭ (k n : ℕ) : Set (𝔓 X) :=
  { p ∈ TilesAt k | dens' k {p} ∈ Ioc (2 ^ (4 * a - n : ℤ)) (2 ^ (4 * a - n + 1 : ℤ)) }

lemma ℭ_subset_TilesAt {k n : ℕ} : ℭ k n ⊆ TilesAt (X := X) k := fun t mt ↦ by
  rw [ℭ, mem_setOf] at mt; exact mt.1

lemma disjoint_ℭ_of_ne {k m n : ℕ} (h : m ≠ n) : Disjoint (ℭ (X := X) k m) (ℭ k n) := by
  wlog hl : m < n generalizing m n; · exact (this h.symm (by omega)).symm
  by_contra! h; rw [not_disjoint_iff] at h; obtain ⟨p, mp₁, mp₂⟩ := h
  apply absurd _ (not_disjoint_iff.mpr ⟨_, mp₁.2, mp₂.2⟩)
  rw [Ioc_disjoint_Ioc, le_max_iff]; left; rw [min_le_iff]; right
  exact ENNReal.zpow_le_of_le one_le_two (by omega)

lemma pairwiseDisjoint_ℭ :
    (univ : Set (ℕ × ℕ)).PairwiseDisjoint (fun kn ↦ ℭ (X := X) kn.1 kn.2) :=
  fun ⟨k₁, n₁⟩ _ ⟨k₂, n₂⟩ _ hn ↦ by
    change Disjoint (ℭ k₁ n₁) (ℭ k₂ n₂)
    by_cases hk : k₁ = k₂
    · rw [ne_eq, Prod.mk.injEq, not_and] at hn; exact hk ▸ disjoint_ℭ_of_ne (hn hk)
    · exact disjoint_of_subset ℭ_subset_TilesAt ℭ_subset_TilesAt (disjoint_TilesAt_of_ne hk)

lemma exists_bound_ℭ : ∃ (n : ℕ × ℕ),
    ∀ x ∈ {kn : ℕ × ℕ | (ℭ (X := X) kn.1 kn.2).Nonempty}, Prod.snd x ≤ Prod.snd n := by
  apply exists_upper_bound_image
  have : Set.Finite (⋃ kn : ℕ × ℕ, ℭ (X := X) kn.1 kn.2) := toFinite _
  exact ((Set.finite_iUnion_iff (fun i j hij ↦ pairwiseDisjoint_ℭ (mem_univ i) (mem_univ j) hij)).1
    this).2

variable (X) in
def maxℭ : ℕ := (exists_bound_ℭ (X := X)).choose.2

lemma le_maxℭ_of_nonempty {k n : ℕ} (h : (ℭ (X := X) k n).Nonempty) : n ≤ maxℭ X :=
  (exists_bound_ℭ (X := X)).choose_spec (k, n) h

lemma eq_empty_of_maxℭ_lt {k n : ℕ} (hn : maxℭ X < n) : ℭ (X := X) k n = ∅ := by
  contrapose! hn
  exact (exists_bound_ℭ (X := X)).choose_spec (k, n) hn

/-- Lemma 5.3.11 -/
lemma dens1_le_dens' {k : ℕ} {P : Set (𝔓 X)} (hP : P ⊆ TilesAt k) : dens₁ P ≤ dens' k P := by
  rw [dens₁, dens']; gcongr with p' mp' l hl
  simp_rw [ENNReal.mul_iSup, iSup_le_iff, mul_div_assoc]; intro p mp sl
  suffices p ∈ TilesAt k by
    exact le_iSup_of_le p (le_iSup₂_of_le this sl (mul_le_mul' (by norm_cast) le_rfl))
  simp_rw [TilesAt, mem_preimage, 𝓒, mem_diff, aux𝓒, mem_setOf]
  constructor
  · rw [mem_lowerCubes] at mp; obtain ⟨p'', mp'', lp''⟩ := mp
    have hp'' := mem_of_mem_of_subset mp'' hP
    simp_rw [TilesAt, mem_preimage, 𝓒, mem_diff, aux𝓒, mem_setOf] at hp''
    obtain ⟨J, lJ, vJ⟩ := hp''.1; use J, lp''.trans lJ
  · by_contra h; obtain ⟨J, lJ, vJ⟩ := h
    have hp' := mem_of_mem_of_subset mp' hP
    simp_rw [TilesAt, mem_preimage, 𝓒, mem_diff, aux𝓒, mem_setOf] at hp'
    apply absurd _ hp'.2; use J, sl.1.trans lJ

/-- Lemma 5.3.12 -/
lemma dens1_le {k n : ℕ} {A : Set (𝔓 X)} (hA : A ⊆ ℭ k n) : dens₁ A ≤ 2 ^ (4 * (a : ℝ) - n + 1) :=
  calc
    _ ≤ dens' k A := dens1_le_dens' (hA.trans ℭ_subset_TilesAt)
    _ ≤ dens' k (ℭ (X := X) k n) := iSup_le_iSup_of_subset hA
    _ ≤ _ := by
      rw [dens'_iSup, iSup₂_le_iff]; intro p mp
      rw [ℭ, mem_setOf] at mp; exact_mod_cast mp.2.2

/-- The subset `𝔅(p)` of `𝔐(k, n)`, given in (5.1.8). -/
def 𝔅 (k n : ℕ) (p : 𝔓 X) : Set (𝔓 X) :=
  { m ∈ 𝔐 k n | smul 100 p ≤ smul 1 m }

open scoped Classical in
def preℭ₁ (k n j : ℕ) : Set (𝔓 X) :=
  { p ∈ ℭ k n | 2 ^ j ≤ Finset.card { q | q ∈ 𝔅 k n p } }

/-- The subset `ℭ₁(k, n, j)` of `ℭ(k, n)`, given in (5.1.9).
Together with `𝔏₀(k, n)` this forms a partition. -/
def ℭ₁ (k n j : ℕ) : Set (𝔓 X) :=
  preℭ₁ k n j \ preℭ₁ k n (j + 1)

lemma ℭ₁_subset_ℭ {k n j : ℕ} : ℭ₁ k n j ⊆ ℭ (X := X) k n := fun t mt ↦ by
  rw [ℭ₁, preℭ₁, mem_diff, mem_setOf] at mt; exact mt.1.1

lemma disjoint_ℭ₁_of_ne {k n j l : ℕ} (h : j ≠ l) : Disjoint (ℭ₁ (X := X) k n j) (ℭ₁ k n l) := by
  wlog hl : j < l generalizing j l; · exact (this h.symm (by omega)).symm
  by_contra! h; rw [not_disjoint_iff] at h; obtain ⟨p, mp₁, mp₂⟩ := h
  simp_rw [ℭ₁, mem_diff, preℭ₁, mem_setOf, mp₁.1.1, true_and, not_le] at mp₁ mp₂
  have := mp₂.1.trans_lt mp₁.2
  rw [pow_lt_pow_iff_right₀ one_lt_two] at this; omega

lemma pairwiseDisjoint_ℭ₁ {k n : ℕ} : univ.PairwiseDisjoint (ℭ₁ (X := X) k n) := fun _ _ _ _ ↦
  disjoint_ℭ₁_of_ne

lemma pairwiseDisjoint_ℭ₁' :
    (univ : Set (ℕ × ℕ × ℕ)).PairwiseDisjoint (fun knj ↦ ℭ₁ (X := X) knj.1 knj.2.1 knj.2.2) := by
  rintro ⟨k, n, j⟩ - ⟨k', n', j'⟩ - h
  rcases ne_or_eq k k' with hkk' | rfl
  · have := pairwiseDisjoint_ℭ (X := X) (mem_univ (k, n)) (mem_univ (k', n')) (by simp [hkk'])
    exact this.mono ℭ₁_subset_ℭ ℭ₁_subset_ℭ
  rcases ne_or_eq n n' with hnn' | rfl
  · have := pairwiseDisjoint_ℭ (X := X) (mem_univ (k, n)) (mem_univ (k, n')) (by simp [hnn'])
    exact this.mono ℭ₁_subset_ℭ ℭ₁_subset_ℭ
  exact disjoint_ℭ₁_of_ne (by simpa using h)

lemma card_𝔅_of_mem_ℭ₁ {k n j : ℕ} {p : 𝔓 X} (hp : p ∈ ℭ₁ k n j) [Fintype (𝔅 k n p)] :
    (𝔅 k n p).toFinset.card ∈ Ico (2 ^ j) (2 ^ (j + 1)) := by
  simp_rw [ℭ₁, mem_diff, preℭ₁, mem_setOf, hp.1.1, true_and, not_le] at hp
  constructor
  · convert hp.1; ext; simp
  · convert hp.2; ext; simp

/-- The subset `𝔏₀(k, n)` of `ℭ(k, n)`, given in (5.1.10).
Not to be confused with `𝔏₀(k, n, j)` which is called `𝔏₀'` in Lean. -/
def 𝔏₀ (k n : ℕ) : Set (𝔓 X) :=
  { p ∈ ℭ k n | 𝔅 k n p = ∅ }

/-- `𝔏₁(k, n, j, l)` consists of the minimal elements in `ℭ₁(k, n, j)` not in
  `𝔏₁(k, n, j, l')` for some `l' < l`. Defined near (5.1.11). -/
def 𝔏₁ (k n j l : ℕ) : Set (𝔓 X) :=
  (ℭ₁ k n j).minLayer l

/-- The subset `ℭ₂(k, n, j)` of `ℭ₁(k, n, j)`, given in (5.1.13). -/
def ℭ₂ (k n j : ℕ) : Set (𝔓 X) :=
  (ℭ₁ k n j).layersAbove (Z * (n + 1))

lemma ℭ₂_subset_ℭ₁ {k n j : ℕ} : ℭ₂ k n j ⊆ ℭ₁ (X := X) k n j := layersAbove_subset

/-- The subset `𝔘₁(k, n, j)` of `ℭ₁(k, n, j)`, given in (5.1.14). -/
def 𝔘₁ (k n j : ℕ) : Set (𝔓 X) :=
  { u ∈ ℭ₁ k n j | ∀ p ∈ ℭ₁ k n j, 𝓘 u < 𝓘 p → Disjoint (ball_(u) (𝒬 u) 100) (ball_(p) (𝒬 p) 100) }

lemma 𝔘₁_subset_ℭ₁ {k n j : ℕ} : 𝔘₁ k n j ⊆ ℭ₁ (X := X) k n j := fun _ mu ↦ mu.1

/-- The subset `𝔏₂(k, n, j)` of `ℭ₂(k, n, j)`, given in (5.1.15). -/
def 𝔏₂ (k n j : ℕ) : Set (𝔓 X) :=
  { p ∈ ℭ₂ k n j | ¬ ∃ u ∈ 𝔘₁ k n j, 𝓘 p ≠ 𝓘 u ∧ smul 2 p ≤ smul 1 u }

lemma 𝔏₂_subset_ℭ₂ {k n j : ℕ} : 𝔏₂ k n j ⊆ ℭ₂ (X := X) k n j := fun _ mu ↦ mu.1

/-- The subset `ℭ₃(k, n, j)` of `ℭ₂(k, n, j)`, given in (5.1.16). -/
def ℭ₃ (k n j : ℕ) : Set (𝔓 X) :=
  ℭ₂ k n j \ 𝔏₂ k n j

lemma ℭ₃_def {k n j : ℕ} {p : 𝔓 X} :
    p ∈ ℭ₃ k n j ↔ p ∈ ℭ₂ k n j ∧ ∃ u ∈ 𝔘₁ k n j, 𝓘 p ≠ 𝓘 u ∧ smul 2 p ≤ smul 1 u := by
  rw [ℭ₃, mem_diff, 𝔏₂, mem_setOf, not_and, and_congr_right_iff]; intro h
  simp_rw [h, true_implies, not_not]

lemma ℭ₃_subset_ℭ₂ {k n j : ℕ} : ℭ₃ k n j ⊆ ℭ₂ (X := X) k n j := fun t mt ↦ by
  rw [ℭ₃, mem_diff] at mt; exact mt.1

/-- `𝔏₃(k, n, j, l)` consists of the maximal elements in `ℭ₃(k, n, j)` not in
  `𝔏₃(k, n, j, l')` for some `l' < l`. Defined near (5.1.17). -/
def 𝔏₃ (k n j l : ℕ) : Set (𝔓 X) :=
 (ℭ₃ k n j).maxLayer l

/-- The subset `ℭ₄(k, n, j)` of `ℭ₃(k, n, j)`, given in (5.1.19). -/
def ℭ₄ (k n j : ℕ) : Set (𝔓 X) :=
  (ℭ₃ k n j).layersBelow (Z * (n + 1))

lemma ℭ₄_subset_ℭ₃ {k n j : ℕ} : ℭ₄ k n j ⊆ ℭ₃ (X := X) k n j := layersBelow_subset

/-- The subset `𝓛(u)` of `Grid X`, given near (5.1.20).
Note: It seems to also depend on `n`. -/
def 𝓛 (n : ℕ) (u : 𝔓 X) : Set (Grid X) :=
  { i : Grid X | i ≤ 𝓘 u ∧ s i + (Z * (n + 1) : ℕ) + 1 = 𝔰 u ∧ ¬ ball (c i) (8 * D ^ s i) ⊆ 𝓘 u }

/-- The subset `𝔏₄(k, n, j)` of `ℭ₄(k, n, j)`, given near (5.1.22).
Todo: we may need to change the definition to say that `p`
is at most the least upper bound of `𝓛 n u` in `Grid X`. -/
def 𝔏₄ (k n j : ℕ) : Set (𝔓 X) :=
  { p ∈ ℭ₄ k n j | ∃ u ∈ 𝔘₁ k n j, (𝓘 p : Set X) ⊆ ⋃ (i ∈ 𝓛 (X := X) n u), i }

lemma 𝔏₄_subset_ℭ₄ {k n j : ℕ} : 𝔏₄ k n j ⊆ ℭ₄ (X := X) k n j := fun _ mu ↦ mu.1

/-- The subset `ℭ₅(k, n, j)` of `ℭ₄(k, n, j)`, given in (5.1.23). -/
def ℭ₅ (k n j : ℕ) : Set (𝔓 X) :=
  ℭ₄ k n j \ 𝔏₄ k n j

lemma ℭ₅_def {k n j : ℕ} {p : 𝔓 X} :
    p ∈ ℭ₅ k n j ↔ p ∈ ℭ₄ k n j ∧ ∀ u ∈ 𝔘₁ k n j, ¬(𝓘 p : Set X) ⊆ ⋃ (i ∈ 𝓛 (X := X) n u), i := by
  rw [ℭ₅, mem_diff, 𝔏₄, mem_setOf, not_and, and_congr_right_iff]; intro h
  simp_rw [h, true_implies]; push_neg; rfl

lemma ℭ₅_subset_ℭ₄ {k n j : ℕ} : ℭ₅ k n j ⊆ ℭ₄ (X := X) k n j := fun t mt ↦ by
  rw [ℭ₅, mem_diff] at mt; exact mt.1

lemma ℭ₅_subset_ℭ₁ {k n j : ℕ} : ℭ₅ k n j ⊆ ℭ₁ (X := X) k n j :=
  ℭ₅_subset_ℭ₄.trans <| ℭ₄_subset_ℭ₃.trans <| ℭ₃_subset_ℭ₂.trans ℭ₂_subset_ℭ₁

lemma pairwiseDisjoint_ℭ₅ :
    (univ : Set (ℕ × ℕ × ℕ)).PairwiseDisjoint (fun knj ↦ ℭ₅ (X := X) knj.1 knj.2.1 knj.2.2) :=
  pairwiseDisjoint_ℭ₁'.mono (fun _ ↦ ℭ₅_subset_ℭ₁)

-- These inclusion and disjointness lemmas are only used in `antichain_decomposition`
section AntichainDecomp

variable {k n j l : ℕ}

lemma 𝔏₀_subset_ℭ : 𝔏₀ (X := X) k n ⊆ ℭ k n := fun _ mu ↦ mu.1
lemma 𝔏₀_disjoint_ℭ₁ : Disjoint (𝔏₀ (X := X) k n) (ℭ₁ k n j) := by
  by_contra h; rw [not_disjoint_iff] at h; obtain ⟨p, ⟨_, b0⟩, ⟨⟨_, bp⟩ , _⟩⟩ := h
  simp [b0] at bp

lemma 𝔏₁_subset_ℭ₁ : 𝔏₁ (X := X) k n j l ⊆ ℭ₁ k n j := minLayer_subset
lemma 𝔏₁_subset_ℭ : 𝔏₁ (X := X) k n j l ⊆ ℭ k n := minLayer_subset.trans ℭ₁_subset_ℭ

lemma 𝔏₂_subset_ℭ₁ : 𝔏₂ k n j ⊆ ℭ₁ (X := X) k n j := 𝔏₂_subset_ℭ₂.trans ℭ₂_subset_ℭ₁
lemma 𝔏₂_subset_ℭ : 𝔏₂ k n j ⊆ ℭ (X := X) k n := 𝔏₂_subset_ℭ₁.trans ℭ₁_subset_ℭ
lemma 𝔏₂_disjoint_ℭ₃ : Disjoint (𝔏₂ (X := X) k n j) (ℭ₃ k n j) := disjoint_sdiff_right

lemma 𝔏₃_subset_ℭ₁ : 𝔏₃ k n j l ⊆ ℭ₁ (X := X) k n j :=
  maxLayer_subset.trans ℭ₃_subset_ℭ₂ |>.trans ℭ₂_subset_ℭ₁
lemma 𝔏₃_subset_ℭ : 𝔏₃ k n j l ⊆ ℭ (X := X) k n := 𝔏₃_subset_ℭ₁.trans ℭ₁_subset_ℭ

lemma 𝔏₄_subset_ℭ₁ : 𝔏₄ k n j ⊆ ℭ₁ (X := X) k n j :=
  𝔏₄_subset_ℭ₄.trans ℭ₄_subset_ℭ₃ |>.trans ℭ₃_subset_ℭ₂ |>.trans ℭ₂_subset_ℭ₁
lemma 𝔏₄_subset_ℭ : 𝔏₄ k n j ⊆ ℭ (X := X) k n := 𝔏₄_subset_ℭ₁.trans ℭ₁_subset_ℭ

lemma ℭ₅_subset_ℭ : ℭ₅ k n j ⊆ ℭ (X := X) k n := ℭ₅_subset_ℭ₁.trans ℭ₁_subset_ℭ

end AntichainDecomp

/-- The set $\mathcal{P}_{F,G}$, defined in (5.1.24). -/
def highDensityTiles : Set (𝔓 X) :=
  { p : 𝔓 X | 2 ^ (2 * a + 5) * volume F / volume G < dens₂ {p} }

lemma highDensityTiles_empty (hF : volume F = 0) : highDensityTiles = (∅ : Set (𝔓 X)) := by
  suffices ∀ (p : 𝔓 X), dens₂ {p} = 0 by simp [highDensityTiles, this]
  simp_rw [dens₂, ENNReal.iSup_eq_zero, ENNReal.div_eq_zero_iff]
  exact fun _ _ _ r _ ↦ Or.inl <| measure_inter_null_of_null_left (ball (𝔠 _) r) hF

lemma highDensityTiles_empty' (hG : volume G = 0) :
    highDensityTiles = (∅ : Set (𝔓 X)) := by
  by_cases hF : volume F = 0
  · exact highDensityTiles_empty hF
  suffices 2 ^ (2 * a + 5) * volume F / volume G = ⊤ by simp [highDensityTiles, this]
  exact hG ▸ ENNReal.div_zero (mul_ne_zero (by simp) hF)

/-- The exceptional set `G₁`, defined in (5.1.25). -/
def G₁ : Set X := ⋃ (p : 𝔓 X) (_ : p ∈ highDensityTiles), 𝓘 p

lemma G₁_empty (hF : volume F = 0) : G₁ = (∅ : Set X) := by
  simp [G₁, highDensityTiles_empty hF]

lemma G₁_empty' (hG : volume G = 0) : G₁ = (∅ : Set X) := by
  simp [G₁, highDensityTiles_empty' hG]

lemma measurable_G₁ : MeasurableSet (G₁ (X := X)) :=
  Finite.measurableSet_biUnion highDensityTiles.toFinite fun _ _ ↦ coeGrid_measurable

/-- The set `A(λ, k, n)`, defined in (5.1.26). -/
def setA (l k n : ℕ) : Set X :=
  {x : X | l * 2 ^ (n + 1) < stackSize (𝔐 (X := X) k n) x }

lemma setA_subset_iUnion_𝓒 {l k n : ℕ} :
    setA (X := X) l k n ⊆ ⋃ i ∈ 𝓒 (X := X) k, i := by
  classical
  intro x mx
  simp_rw [setA, mem_setOf, stackSize, indicator_apply, Pi.one_apply, Finset.sum_boole, Nat.cast_id,
    Finset.filter_filter] at mx
  replace mx := (zero_le _).trans_lt mx
  rw [Finset.card_pos] at mx
  obtain ⟨p, hp⟩ := mx
  simp_rw [Finset.mem_filter_univ, 𝔐, mem_setOf, maximal_iff, aux𝔐, mem_setOf, TilesAt,
    mem_preimage] at hp
  rw [mem_iUnion₂]; use 𝓘 p, hp.1.1.1, hp.2

lemma setA_subset_setA {l k n : ℕ} : setA (X := X) (l + 1) k n ⊆ setA l k n := by
  refine setOf_subset_setOf.mpr fun x hx ↦ ?_
  calc
    _ ≤ _ := by gcongr; omega
    _ < _ := hx

lemma measurable_setA {l k n : ℕ} : MeasurableSet (setA (X := X) l k n) :=
  measurableSet_lt measurable_const (Finset.measurable_sum _ fun _ _ ↦ measurable_one.indicator coeGrid_measurable)

open scoped Classical in
/-- Finset of cubes in `setA`. Appears in the proof of Lemma 5.2.5. -/
def MsetA (l k n : ℕ) : Finset (Grid X) := { j | (j : Set X) ⊆ setA l k n }

/-- The set `G₂`, defined in (5.1.27). -/
def G₂ : Set X := ⋃ (n : ℕ) (k ≤ n), setA (2 * n + 6) k n

lemma measurable_G₂ : MeasurableSet (G₂ (X := X)) := by
  iterate 3 refine MeasurableSet.iUnion fun _ ↦ ?_
  exact measurable_setA

/-- The set `G₃`, defined in (5.1.28). -/
def G₃ : Set X := ⋃ (n : ℕ) (k ≤ n) (j ≤ 2 * n + 3) (p ∈ 𝔏₄ (X := X) k n j), 𝓘 p

lemma measurable_G₃ : MeasurableSet (G₃ (X := X)) := by
  iterate 7 refine MeasurableSet.iUnion fun _ ↦ ?_
  exact coeGrid_measurable

/-- The set `G'`, defined below (5.1.28). -/
def G' : Set X := G₁ ∪ G₂ ∪ G₃

lemma measurable_G' : MeasurableSet (G' (X := X)) :=
  (measurable_G₁.union measurable_G₂).union measurable_G₃

/-- The set `𝔓₁`, defined in (5.1.30). -/
def 𝔓₁ : Set (𝔓 X) := ⋃ (n : ℕ) (k ≤ n) (j ≤ 2 * n + 3), ℭ₅ k n j


==> anc/Carleson/Discrete/ExceptionalSet.lean <==
import Carleson.Discrete.Defs
import Carleson.ToMathlib.HardyLittlewood

open MeasureTheory Measure NNReal Metric Set
open scoped ENNReal

noncomputable section

open scoped ShortVariables
variable {X : Type*} {a : ℕ} {q : ℝ} {K : X → X → ℂ} {σ₁ σ₂ : X → ℤ} {F G : Set X}
  [MetricSpace X] [ProofData a q K σ₁ σ₂ F G]

variable (X) in
/-- The constant in Lemma 5.2.9, with value `D ^ (1 - κ * Z * (n + 1))` -/
def C5_2_9 [ProofData a q K σ₁ σ₂ F G] (n : ℕ) : ℝ≥0 := D ^ (1 - κ * Z * (n + 1))

/-- A rearrangement for Lemma 5.2.9 that does not require the tile structure. -/
lemma third_exception_rearrangement :
    (∑' n, ∑' k, if k ≤ n then ∑' (j : ℕ),
      C5_2_9 X n * 2 ^ (9 * a - j : ℤ) * 2 ^ (n + k + 3) * volume G else 0) =
    ∑' k, 2 ^ (9 * a + 4 + 2 * k) * D ^ (1 - κ * Z * (k + 1)) * volume G *
      ∑' n, if k ≤ n then (2 * D ^ (-κ * Z) : ℝ≥0∞) ^ (n - k : ℝ) else 0 := by
  calc
    _ = ∑' n, ∑' k, if k ≤ n then C5_2_9 X n * 2 ^ (9 * a) * 2 ^ (n + k + 3) * volume G *
        ∑' (j : ℕ), 2 ^ (-j : ℤ) else 0 := by
      congr!; rw [← ENNReal.tsum_mul_left]; congr! 2 with j
      rw [← mul_rotate (2 ^ (-j : ℤ)), ← mul_assoc (2 ^ (-j : ℤ)), ← mul_assoc (2 ^ (-j : ℤ)),
        mul_rotate (2 ^ (-j : ℤ)), mul_assoc _ _ (2 ^ (-j : ℤ))]; congr
      rw [sub_eq_add_neg, ENNReal.zpow_add two_ne_zero (by simp)]; congr 1; norm_cast
    _ = ∑' k, ∑' n, if k ≤ n then
        C5_2_9 X n * 2 ^ (9 * a) * 2 ^ (n + k + 3) * volume G * 2 else 0 := by
      rw [ENNReal.tsum_comm]; congr!; exact ENNReal.sum_geometric_two_pow_neg_one
    _ = ∑' k, 2 ^ (9 * a + 4 + 2 * k) * D ^ (1 - κ * Z * (k + 1)) * volume G *
        ∑' n, if k ≤ n then (2 : ℝ≥0∞) ^ (n - k : ℝ) * D ^ (-κ * Z * (n - k)) else 0 := by
      congr! 2 with k; rw [← ENNReal.tsum_mul_left]
      congr! 2 with n; rw [mul_ite, mul_zero]; congr 1
      have c1 : (C5_2_9 X n : ℝ≥0∞) = D ^ (1 - κ * Z * (k + 1)) * D ^ (-κ * Z * (n - k)) := by
        rw [C5_2_9, ENNReal.coe_rpow_of_ne_zero (by rw [defaultD]; positivity),
          ENNReal.coe_natCast,
          ← ENNReal.rpow_add _ _ (by rw [defaultD]; positivity) (by rw [defaultD]; simp)]
        congr; ring
      have c2 : (2 : ℝ≥0∞) ^ (n + k + 3) = 2 ^ (2 * k + 3) * 2 ^ (n - k : ℝ) := by
        rw [show (2 : ℝ≥0∞) ^ (2 * k + 3) = 2 ^ (2 * k + 3 : ℝ) by norm_cast,
          show (2 : ℝ≥0∞) ^ (n + k + 3) = 2 ^ (n + k + 3 : ℝ) by norm_cast,
          ← ENNReal.rpow_add _ _ two_ne_zero (by simp)]
        congr 1; ring
      rw [c1, c2]; ring
    _ = _ := by congr!; rw [ENNReal.rpow_mul, ENNReal.mul_rpow_of_ne_top (by simp) (by simp)]

variable [TileStructure Q D κ S o] {k n j l : ℕ} {p p' u u' : 𝔓 X} {x : X}

/-! ## Section 5.2 and Lemma 5.1.1 -/

section first_exception

open ENNReal

/-- Lemma 5.2.1 -/
lemma first_exception' : volume (G₁ : Set X) ≤ 2 ^ (- 5 : ℤ) * volume G := by
  -- Handle trivial cases
  classical
  by_cases hF : volume F = 0
  · simp [G₁_empty hF]
  by_cases hG : volume G = 0
  · exact (G₁_empty' hG ▸ OuterMeasureClass.measure_empty volume) ▸ zero_le _
  -- Define constant `K` and prove 0 < K < ⊤
  let K := 2 ^ (2 * a + 5) * volume F / volume G
  have K0 : K > 0 := by
    refine ENNReal.div_pos (ne_of_gt ?_) volume_G_ne_top
    exact mul_pos_iff.2 ⟨ENNReal.pow_pos two_pos _, measure_pos_of_superset subset_rfl hF⟩
  have K_ne_top : K ≠ ⊤ := by
    simp only [K]
    exact (div_lt_top (mul_ne_top (pow_ne_top ofNat_ne_top) volume_F_ne_top) hG).ne
  -- Define function `r : 𝔓 X → ℝ`, with garbage value `0` for `p ∉ highDensityTiles`
  have : ∀ p ∈ highDensityTiles, ∃ r ≥ 4 * (D : ℝ) ^ 𝔰 p,
      volume (F ∩ (ball (𝔠 p) r)) ≥ K * volume (ball (𝔠 p) r) := by
    intro p hp
    simp_rw [highDensityTiles, mem_setOf_eq, dens₂, lt_iSup_iff, mem_singleton_iff] at hp
    rcases hp with ⟨p, rfl, r, hr, h⟩
    use r, hr
    refine ENNReal.lt_div_iff_mul_lt ?_ (Or.inl measure_ball_ne_top) |>.mp h |>.le
    have r0 : r > 0 := lt_of_lt_of_le (by have := realD_pos a; positivity) hr
    exact Or.inl <| (measure_ball_pos volume (𝔠 p) r0).ne.symm
  let r (p : 𝔓 X) := dite (p ∈ highDensityTiles) (fun hp ↦ Classical.choose (this p hp)) (fun _ ↦ 0)
  have hr {p : 𝔓 X} (hp : p ∈ highDensityTiles) := Classical.choose_spec (this p hp)
  -- Show that balls with centers in `highDensityTiles` covers `G₁`.
  let 𝓑 : Finset (𝔓 X) := highDensityTiles.toFinset
  have : (G₁ : Set X) ⊆ ⋃ p ∈ 𝓑, (ball (𝔠 p) (r p)) := by
    refine fun x hx ↦ mem_iUnion.2 ?_
    simp only [G₁, mem_iUnion, exists_prop] at hx
    rcases hx with ⟨p, hp, xp⟩
    use p
    simp only [mem_iUnion, exists_prop, 𝓑, mem_toFinset]
    refine ⟨hp, ?_⟩
    suffices (𝓘 p : Set X) ⊆ ball (𝔠 p) (r p) from this xp
    apply Grid_subset_ball.trans ∘ ball_subset_ball
    convert (hr hp).1.le
    simp [r, hp]
  apply (OuterMeasureClass.measure_mono volume this).trans
  -- Apply `measure_biUnion_le_lintegral` to `u := F.indicator 1` to bound the volume of ⋃ 𝓑.
  let u := F.indicator (1 : X → ℝ≥0∞)
  have h2u : ∀ p ∈ 𝓑, K * volume (Metric.ball (𝔠 p) (r p)) ≤
      ∫⁻ (x : X) in ball (𝔠 p) (r p), u x := by
    intro p h
    simp_rw [𝓑, mem_toFinset] at h
    simpa [u, lintegral_indicator, Measure.restrict_apply, measurableSet_F, r, h] using (hr h).2.le
  have ineq := 𝓑.measure_biUnion_le_lintegral (A := defaultA a) K u h2u
  simp only [u, lintegral_indicator, measurableSet_F, Pi.one_apply, lintegral_const,
    MeasurableSet.univ, Measure.restrict_apply, univ_inter, one_mul] at ineq
  rw [← mul_le_mul_left K0.ne.symm K_ne_top]
  apply ineq.trans_eq
  -- Prove that the desired bound for the volume of ⋃ 𝓑 is equal to the bound proven above.
  simp_rw [defaultA, Nat.cast_pow, Nat.cast_ofNat, ENNReal.coe_pow, coe_ofNat, K]
  have : (volume G)⁻¹ * (2 ^ (2 * a + 5) * volume F) * (2 ^ (-5 : ℤ) * volume G) =
      (2 ^ (2 * a + 5) * 2 ^ (-5 : ℤ)) * volume F * ((volume G)⁻¹ * volume G) := by ring
  rw [ENNReal.div_eq_inv_mul, ← mul_one (_ * _), this]
  congr
  · have h : (2 : ℝ≥0∞) ^ (2 * a + 5) = (2 : ℝ≥0∞) ^ (2 * a + 5 : ℤ) := by norm_cast
    rw [h, ← ENNReal.zpow_add (NeZero.ne 2) ofNat_ne_top, add_neg_cancel_right, ← pow_mul, mul_comm 2]
    norm_cast
  · exact ENNReal.inv_mul_cancel hG volume_G_ne_top |>.symm

lemma first_exception : volume (G₁ : Set X) ≤ 2 ^ (- 4 : ℤ) * volume G := by
  calc volume G₁ ≤ 2 ^ (-5 : ℤ) * volume G := first_exception'
    _ ≤ 2 ^ (-4 : ℤ) * volume G := by gcongr <;> norm_num

end first_exception

/-- Lemma 5.2.2 -/
lemma dense_cover (k : ℕ) : volume (⋃ i ∈ 𝓒 (X := X) k, (i : Set X)) ≤ 2 ^ (k + 1) * volume G := by
  classical
  let M : Finset (Grid X) :=
    { j | 2 ^ (-(k + 1 : ℕ) : ℤ) * volume (j : Set X) < volume (G ∩ j) }
  have s₁ : ⋃ i ∈ 𝓒 (X := X) k, (i : Set X) ⊆ ⋃ i ∈ M, ↑i := by
    simp_rw [𝓒]; intro q mq; rw [mem_iUnion₂] at mq ⊢; obtain ⟨i, hi, mi⟩ := mq
    rw [aux𝓒, mem_diff, mem_setOf] at hi; obtain ⟨j, hj, mj⟩ := hi.1
    use j, ?_, mem_of_mem_of_subset mi hj.1
    simpa [M] using mj
  let M' := Grid.maxCubes M
  have s₂ : ⋃ i ∈ M, (i : Set X) ⊆ ⋃ i ∈ M', ↑i := iUnion₂_mono' fun i mi ↦ by
    obtain ⟨j, mj, hj⟩ := Grid.exists_maximal_supercube mi; use j, mj, hj.1
  calc
    _ ≤ volume (⋃ i ∈ M', (i : Set X)) := measure_mono (s₁.trans s₂)
    _ ≤ ∑ i ∈ M', volume (i : Set X) := measure_biUnion_finset_le M' _
    _ ≤ 2 ^ (k + 1) * ∑ j ∈ M', volume (G ∩ j) := by
      rw [Finset.mul_sum]; refine Finset.sum_le_sum fun i hi ↦ ?_
      replace hi : i ∈ M := Finset.mem_of_subset (Finset.filter_subset _ M) hi
      rw [Finset.mem_filter_univ, ← ENNReal.rpow_intCast,
        show (-(k + 1 : ℕ) : ℤ) = (-(k + 1) : ℝ) by simp, mul_comm,
        ← ENNReal.lt_div_iff_mul_lt (by simp) (by simp), ENNReal.div_eq_inv_mul,
        ← ENNReal.rpow_neg, neg_neg] at hi
      exact_mod_cast hi.le
    _ = 2 ^ (k + 1) * volume (⋃ j ∈ M', G ∩ j) := by
      congr; refine (measure_biUnion_finset (fun _ mi _ mj hn ↦ ?_) (fun _ _ ↦ ?_)).symm
      · exact ((Grid.maxCubes_pairwiseDisjoint mi mj hn).inter_right' G).inter_left' G
      · exact measurableSet_G.inter coeGrid_measurable
    _ ≤ _ := mul_le_mul_left' (measure_mono (iUnion₂_subset fun _ _ ↦ inter_subset_left)) _

/-- Lemma 5.2.3 -/
lemma pairwiseDisjoint_E1 : (𝔐 (X := X) k n).PairwiseDisjoint E₁ := fun p mp p' mp' h ↦ by
  change Disjoint _ _
  contrapose! h
  have h𝓘 := (Disjoint.mono (E₁_subset p) (E₁_subset p')).mt h
  wlog hs : s (𝓘 p') ≤ s (𝓘 p) generalizing p p'
  · rw [disjoint_comm] at h h𝓘; rw [not_le] at hs; rw [this p' mp' p mp h h𝓘 hs.le]
  obtain ⟨x, ⟨-, mxp⟩, ⟨-, mxp'⟩⟩ := not_disjoint_iff.mp h
  rw [mem_preimage] at mxp mxp'
  have l𝓘 := Grid.le_def.mpr ⟨(fundamental_dyadic hs).resolve_right (disjoint_comm.not.mpr h𝓘), hs⟩
  have sΩ := (relative_fundamental_dyadic l𝓘).resolve_left <| not_disjoint_iff.mpr ⟨_, mxp', mxp⟩
  rw [𝔐, mem_setOf] at mp mp'
  exact mp'.eq_of_ge mp.prop ⟨l𝓘, sΩ⟩

open scoped Classical in
/-- Lemma 5.2.4 -/
lemma dyadic_union (hx : x ∈ setA l k n) : ∃ i : Grid X, x ∈ i ∧ (i : Set X) ⊆ setA l k n := by
  let M : Finset (𝔓 X) := { p | p ∈ 𝔐 k n ∧ x ∈ 𝓘 p }
  simp_rw [setA, mem_setOf, stackSize, indicator_apply, Pi.one_apply, Finset.sum_boole, Nat.cast_id,
    Finset.filter_filter] at hx ⊢
  obtain ⟨b, memb, minb⟩ := M.exists_min_image 𝔰 (Finset.card_pos.mp (zero_le'.trans_lt hx))
  simp_rw [M, Finset.mem_filter_univ] at memb minb
  use 𝓘 b, memb.2; intro c mc; rw [mem_setOf]
  refine hx.trans_le (Finset.card_le_card fun y hy ↦ ?_)
  rw [Finset.mem_filter_univ] at hy ⊢
  exact ⟨hy.1, mem_of_mem_of_subset mc (le_of_mem_of_mem (minb y hy) memb.2 hy.2).1⟩

lemma iUnion_MsetA_eq_setA : ⋃ i ∈ MsetA (X := X) l k n, ↑i = setA (X := X) l k n := by
  ext x
  simp_rw [mem_iUnion₂, MsetA, Finset.mem_filter_univ]
  constructor <;> intro mx
  · obtain ⟨j, mj, lj⟩ := mx; exact mem_of_mem_of_subset lj mj
  · obtain ⟨j, mj, lj⟩ := dyadic_union mx; use j, lj, mj

/-- Equation (5.2.7) in the proof of Lemma 5.2.5. -/
lemma john_nirenberg_aux1 {L : Grid X} (mL : L ∈ Grid.maxCubes (MsetA l k n))
    (mx : x ∈ setA (l + 1) k n) (mx₂ : x ∈ L) : 2 ^ (n + 1) ≤
    stackSize { q ∈ 𝔐 (X := X) k n | 𝓘 q ≤ L} x := by
  classical
  -- LHS of equation (5.2.6) is strictly greater than `(l + 1) * 2 ^ (n + 1)`
  rw [setA, mem_setOf, ← stackSize_setOf_add_stackSize_setOf_not (P := fun p' ↦ 𝓘 p' ≤ L)] at mx
  -- Rewrite second sum of RHS of (5.2.6) so that it sums over tiles `q` satisfying `L < 𝓘 q`
  nth_rw 2 [← stackSize_setOf_add_stackSize_setOf_not (P := fun p' ↦ Disjoint (𝓘 p' : Set X) L)]
    at mx
  simp_rw [mem_setOf_eq, and_assoc] at mx
  have mid0 : stackSize { p' ∈ 𝔐 k n | ¬𝓘 p' ≤ L ∧ Disjoint (𝓘 p' : Set X) L} x = 0 := by
    simp_rw [stackSize, Finset.sum_eq_zero_iff, indicator_apply_eq_zero, Finset.mem_filter_univ,
      show ¬(1 : X → ℕ) x = 0 by simp, imp_false]
    rintro y ⟨-, -, dj2⟩
    exact disjoint_right.mp dj2 mx₂
  rw [mid0, zero_add] at mx
  have req :
      { p' | p' ∈ 𝔐 k n ∧ ¬𝓘 p' ≤ L ∧ ¬Disjoint (𝓘 p' : Set X) L } =
      { p' | p' ∈ 𝔐 k n ∧ L < 𝓘 p' } := by
    ext q
    simp_rw [mem_setOf_eq, and_congr_right_iff]
    refine fun _ ↦ ⟨fun h ↦ ?_, ?_⟩
    · apply lt_of_le_of_ne <| (le_or_ge_or_disjoint.resolve_left h.1).resolve_right h.2
      by_contra k; subst k; simp at h
    · rw [Grid.lt_def, Grid.le_def, not_and_or, not_le]
      exact fun h ↦ ⟨Or.inr h.2, not_disjoint_iff.mpr ⟨x, mem_of_mem_of_subset mx₂ h.1, mx₂⟩⟩
  rw [req] at mx
  -- The new second sum of RHS is at most `l * 2 ^ (n + 1)`
  set Q₁ := { q ∈ 𝔐 (X := X) k n | 𝓘 q ≤ L }
  set Q₂ := { q ∈ 𝔐 (X := X) k n | L < 𝓘 q }
  have Ql : stackSize Q₂ x ≤ l * 2 ^ (n + 1) := by
    by_cases h : IsMax L
    · rw [Grid.isMax_iff] at h
      have : Q₂ = ∅ := by
        ext y; simp_rw [Q₂, mem_setOf_eq, Set.notMem_empty, iff_false, not_and, h, Grid.lt_def,
          not_and_or, not_lt]
        exact fun _ ↦ Or.inr (Grid.le_topCube).2
      simp [stackSize, this]
    have Lslq : ∀ q ∈ Q₂, L.succ ≤ 𝓘 q := fun q mq ↦ Grid.succ_le_of_lt mq.2
    have Lout : ¬(L.succ : Set X) ⊆ setA (X := X) l k n := by
      by_contra! hs
      rw [Grid.maxCubes, Finset.mem_filter] at mL
      apply absurd _ h
      exact Grid.max_of_le_succ
        (mL.2 L.succ (Finset.mem_filter.mpr ⟨Finset.mem_univ _, hs⟩) Grid.le_succ).symm.le
    rw [not_subset_iff_exists_mem_notMem] at Lout
    obtain ⟨x', mx', nx'⟩ := Lout
    calc
      _ = stackSize Q₂ x' := by
        refine stackSize_congr fun q mq ↦ ?_
        simp_rw [mem_of_mem_of_subset mx₂ (Grid.le_succ.trans (Lslq q mq)).1,
          mem_of_mem_of_subset mx' (Lslq q mq).1]
      _ ≤ stackSize (𝔐 (X := X) k n) x' := by
        refine stackSize_mono <| sep_subset ..
      _ ≤ l * 2 ^ (n + 1) := by rwa [setA, mem_setOf_eq, not_lt] at nx'
  -- so the (unchanged) first sum of RHS is at least `2 ^ (n + 1)`
  rw [add_one_mul] at mx; omega

/-- Equation (5.2.11) in the proof of Lemma 5.2.5. -/
lemma john_nirenberg_aux2 {L : Grid X} (mL : L ∈ Grid.maxCubes (MsetA l k n)) :
    2 * volume (setA (X := X) (l + 1) k n ∩ L) ≤ volume (L : Set X) := by
  classical
  let Q₁ : Finset (𝔓 X) := { q | q ∈ 𝔐 (X := X) k n ∧ 𝓘 q ≤ L }
  have Q₁m : ∀ i ∈ Q₁, Measurable ((𝓘 i : Set X).indicator (1 : X → ℝ≥0∞)) := fun _ _ ↦
    measurable_one.indicator coeGrid_measurable
  have e528 : ∑ q ∈ Q₁, volume (E₁ q) ≤ volume (L : Set X) :=
    calc
      _ = volume (⋃ q ∈ Q₁, E₁ q) := by
        refine (measure_biUnion_finset (fun p mp q mq hn ↦ ?_) (fun _ _ ↦ ?_)).symm
        · simp_rw [Finset.mem_coe, Q₁, Finset.mem_filter] at mp mq
          exact pairwiseDisjoint_E1 mp.2.1 mq.2.1 hn
        · exact (coeGrid_measurable.inter measurableSet_G).inter
            (SimpleFunc.measurableSet_preimage ..)
      _ ≤ volume (⋃ q ∈ Q₁, (𝓘 q : Set X)) := measure_mono (iUnion₂_mono fun q _ ↦ E₁_subset q)
      _ ≤ _ := by
        apply measure_mono (iUnion₂_subset fun q mq ↦ ?_)
        simp_rw [Q₁, Finset.mem_filter] at mq; exact mq.2.2.1
  have e529 : ∑ q ∈ Q₁, volume (𝓘 q : Set X) ≤ 2 ^ n * volume (L : Set X) :=
    calc
      _ ≤ ∑ q ∈ Q₁, 2 ^ n * volume (E₁ q) := by
        refine Finset.sum_le_sum fun q mq ↦ ?_
        simp_rw [Q₁, Finset.mem_filter, 𝔐, mem_setOf, maximal_iff, aux𝔐, mem_setOf] at mq
        replace mq := mq.2.1.1.2
        rw [← ENNReal.rpow_intCast, show (-(n : ℕ) : ℤ) = (-n : ℝ) by simp, mul_comm,
          ← ENNReal.lt_div_iff_mul_lt (by simp) (by simp), ENNReal.div_eq_inv_mul,
          ← ENNReal.rpow_neg, neg_neg] at mq
        exact_mod_cast mq.le
      _ ≤ _ := by rw [← Finset.mul_sum]; exact mul_le_mul_left' e528 _
  rw [← ENNReal.mul_le_mul_left (a := 2 ^ n) (by simp) (by simp), ← mul_assoc, ← pow_succ]
  calc
    _ = ∫⁻ x in setA (X := X) (l + 1) k n ∩ L, 2 ^ (n + 1) := (setLIntegral_const _ _).symm
    _ ≤ ∫⁻ x in setA (X := X) (l + 1) k n ∩ L, ∑ q ∈ Q₁, (𝓘 q : Set X).indicator 1 x := by
      refine setLIntegral_mono (Finset.measurable_sum Q₁ Q₁m) fun x ⟨mx, mx₂⟩ ↦ ?_
      have : 2 ^ (n + 1) ≤ ∑ q ∈ Q₁, (𝓘 q : Set X).indicator 1 x := by
        convert john_nirenberg_aux1 mL mx mx₂
        simp_rw [stackSize, Q₁, mem_setOf_eq]
        congr
      have lcast : (2 : ℝ≥0∞) ^ (n + 1) = ((2 ^ (n + 1) : ℕ) : ℝ).toNNReal := by
        rw [Real.toNNReal_coe_nat, ENNReal.coe_natCast]; norm_cast
      have rcast : ∑ q ∈ Q₁, (𝓘 q : Set X).indicator (1 : X → ℝ≥0∞) x =
          (((∑ q ∈ Q₁, (𝓘 q : Set X).indicator (1 : X → ℕ) x) : ℕ) : ℝ).toNNReal := by
        rw [Real.toNNReal_coe_nat, ENNReal.coe_natCast, Nat.cast_sum]; congr!; simp [indicator]
      rw [lcast, rcast, ENNReal.coe_le_coe]
      exact Real.toNNReal_le_toNNReal (Nat.cast_le.mpr this)
    _ ≤ ∫⁻ x, ∑ q ∈ Q₁, (𝓘 q : Set X).indicator 1 x := setLIntegral_le_lintegral _ _
    _ = ∑ q ∈ Q₁, ∫⁻ x, (𝓘 q : Set X).indicator 1 x := lintegral_finset_sum _ Q₁m
    _ = ∑ q ∈ Q₁, volume (𝓘 q : Set X) := by
      congr!; exact lintegral_indicator_one coeGrid_measurable
    _ ≤ _ := e529

/-- Lemma 5.2.5 -/
lemma john_nirenberg : volume (setA (X := X) l k n) ≤ 2 ^ (k + 1 - l : ℤ) * volume G := by
  induction l with
  | zero =>
    calc
      _ ≤ volume (⋃ i ∈ 𝓒 (X := X) k, (i : Set X)) := measure_mono setA_subset_iUnion_𝓒
      _ ≤ _ := by
        rw [← ENNReal.rpow_intCast, show (k + 1 - (0 : ℕ) : ℤ) = (k + 1 : ℝ) by simp]
        exact_mod_cast dense_cover k
  | succ l ih =>
    suffices 2 * volume (setA (X := X) (l + 1) k n) ≤ volume (setA (X := X) l k n) by
      rw [← ENNReal.mul_le_mul_left (a := 2) (by simp) (by simp), ← mul_assoc]; apply this.trans
      convert ih using 2; nth_rw 1 [← zpow_one 2, ← ENNReal.zpow_add (by simp) (by simp)]
      congr 1; omega
    calc
      _ = 2 * ∑ L ∈ Grid.maxCubes (MsetA (X := X) l k n),
          volume (setA (X := X) (l + 1) k n ∩ L) := by
        congr; rw [← measure_biUnion_finset]
        · congr with x; constructor <;> intro h
          · obtain ⟨L', mL'⟩ := dyadic_union h
            have := mem_of_mem_of_subset mL'.1 (mL'.2.trans setA_subset_setA)
            rw [← iUnion_MsetA_eq_setA, mem_iUnion₂] at this
            obtain ⟨M, mM, lM⟩ := this
            obtain ⟨L, mL, lL⟩ := Grid.exists_maximal_supercube mM
            rw [mem_iUnion₂]; use L, mL
            exact ⟨mem_of_mem_of_subset mL'.1 mL'.2, mem_of_mem_of_subset lM lL.1⟩
          · rw [mem_iUnion₂] at h; obtain ⟨i, _, mi₂⟩ := h; exact mem_of_mem_inter_left mi₂
        · exact fun i mi j mj hn ↦
            ((Grid.maxCubes_pairwiseDisjoint mi mj hn).inter_left' _).inter_right' _
        · exact fun _ _ ↦ measurable_setA.inter coeGrid_measurable
      _ ≤ ∑ L ∈ Grid.maxCubes (MsetA (X := X) l k n), volume (L : Set X) := by
        rw [Finset.mul_sum]; exact Finset.sum_le_sum fun L mL ↦ john_nirenberg_aux2 mL
      _ = _ := by
        rw [← measure_biUnion_finset Grid.maxCubes_pairwiseDisjoint (fun _ _ ↦ coeGrid_measurable)]
        congr with x; constructor <;> intro h
        · rw [mem_iUnion₂] at h; obtain ⟨i, mi₁, mi₂⟩ := h
          simp only [Grid.maxCubes, Finset.mem_filter, MsetA, Finset.mem_univ, true_and] at mi₁
          exact mem_of_mem_of_subset mi₂ mi₁.1
        · obtain ⟨L', mL'⟩ := dyadic_union h
          have := mem_of_mem_of_subset mL'.1 mL'.2
          rw [← iUnion_MsetA_eq_setA, mem_iUnion₂] at this
          obtain ⟨M, mM, lM⟩ := this
          obtain ⟨L, mL, lL⟩ := Grid.exists_maximal_supercube mM
          rw [mem_iUnion₂]; use L, mL, mem_of_mem_of_subset lM lL.1

/-- Lemma 5.2.6 -/
lemma second_exception : volume (G₂ (X := X)) ≤ 2 ^ (-2 : ℤ) * volume G :=
  calc
    _ ≤ ∑' (n : ℕ), volume (⋃ (k ≤ n), setA (X := X) (2 * n + 6) k n) := measure_iUnion_le _
    _ = ∑' (n : ℕ), volume (⋃ (k : ℕ), if k ≤ n then setA (X := X) (2 * n + 6) k n else ∅) := by
      congr!; exact iUnion_eq_if _
    _ ≤ ∑' (n : ℕ) (k : ℕ), volume (if k ≤ n then setA (X := X) (2 * n + 6) k n else ∅) := by
      gcongr; exact measure_iUnion_le _
    _ = ∑' (k : ℕ) (n : ℕ), if k ≤ n then volume (setA (X := X) (2 * n + 6) k n) else 0 := by
      rw [ENNReal.tsum_comm]; congr!; split_ifs <;> simp
    _ ≤ ∑' (k : ℕ) (n : ℕ), if k ≤ n then 2 ^ (k - 5 - 2 * n : ℤ) * volume G else 0 := by
      gcongr; split_ifs
      · convert john_nirenberg using 3; omega
      · rfl
    _ = ∑' (k : ℕ), 2 ^ (-k - 5 : ℤ) * volume G * ∑' (n' : ℕ), 2 ^ (- 2 * n' : ℤ) := by
      congr with k -- n' = n - k - 1; n = n' + k + 1
      have rearr : ∀ n : ℕ, (k - 5 - 2 * n : ℤ) = (-k - 5 + (-2 * (n - k)) : ℤ) := by omega
      conv_lhs =>
        enter [1, n]
        rw [rearr, ENNReal.zpow_add (by simp) (by simp), ← mul_rotate,
          ← mul_zero (volume G * 2 ^ (-k - 5 : ℤ)), ← mul_ite]
      rw [ENNReal.tsum_mul_left, mul_comm (volume G)]; congr 1
      exact tsum_geometric_ite_eq_tsum_geometric
    _ ≤ ∑' (k : ℕ), 2 ^ (-k - 5 : ℤ) * volume G * 2 ^ (2 : ℤ) := by
      gcongr
      rw [ENNReal.sum_geometric_two_pow_neg_two, zpow_two]; norm_num
      rw [← ENNReal.coe_ofNat, ← Real.toNNReal_ofNat, ENNReal.coe_le_coe]; norm_num
    _ = 2 ^ (-4 : ℤ) * volume G * 2 ^ (2 : ℤ) := by
      simp_rw [mul_assoc, ENNReal.tsum_mul_right]; congr
      conv_lhs => enter [1, k]; rw [sub_eq_add_neg, ENNReal.zpow_add (by simp) (by simp)]
      nth_rw 1 [ENNReal.tsum_mul_right, ENNReal.sum_geometric_two_pow_neg_one,
        ← zpow_one 2, ← ENNReal.zpow_add] <;> simp
    _ = _ := by rw [← mul_rotate, ← ENNReal.zpow_add] <;> simp

section TopTiles

open scoped Classical in
/-- The volume of a "layer" in the key function of Lemma 5.2.7. -/
def layervol (k n : ℕ) (t : ℝ) : ℝ≥0∞ :=
  volume {x | t ≤ ∑ m with m ∈ 𝔐 (X := X) k n,
    (𝓘 m : Set X).indicator (1 : X → ℝ) x}

lemma indicator_sum_eq_natCast {s : Finset (𝔓 X)} :
    ∑ m ∈ s, (𝓘 m : Set X).indicator (1 : X → ℝ) x =
    Nat.cast (∑ m ∈ s, (𝓘 m : Set X).indicator (1 : X → ℕ) x) := by
  push_cast; congr!; simp [indicator]

open scoped Classical in
lemma layervol_eq_zero_of_lt {t : ℝ} (ht : (𝔐 (X := X) k n).toFinset.card < t) :
    layervol (X := X) k n t = 0 := by
  rw [layervol, measure_zero_iff_ae_notMem]
  refine ae_of_all volume fun x ↦ ?_; rw [mem_setOf, not_le]
  calc
    _ ≤ ((𝔐 (X := X) k n).toFinset.card : ℝ) := by
      simp_rw [indicator_sum_eq_natCast, Nat.cast_le, indicator_apply, Pi.one_apply,
        Finset.sum_boole, Nat.cast_id, filter_mem_univ_eq_toFinset]
      exact Finset.card_le_card (Finset.filter_subset ..)
    _ < _ := ht

lemma lintegral_Ioc_layervol_one {l : ℕ} :
    ∫⁻ t in Ioc (l : ℝ) (l + 1), layervol (X := X) k n t = layervol (X := X) k n (l + 1) :=
  calc
    _ = ∫⁻ t in Ioc (l : ℝ) (l + 1), layervol (X := X) k n (l + 1) := by
      refine setLIntegral_congr_fun measurableSet_Ioc fun t ht ↦ ?_
      unfold layervol; congr with x; simp_rw [mem_setOf]; constructor <;> intro h
      · rw [indicator_sum_eq_natCast, ← Nat.cast_one, ← Nat.cast_add, Nat.cast_le]
        rw [indicator_sum_eq_natCast, ← Nat.ceil_le] at h; convert h; symm
        rwa [Nat.ceil_eq_iff (by omega), add_tsub_cancel_right, Nat.cast_add, Nat.cast_one]
      · exact ht.2.trans h
    _ = layervol k n (l + 1) * volume (Ioc (l : ℝ) (l + 1)) := setLIntegral_const ..
    _ = _ := by rw [Real.volume_Ioc, add_sub_cancel_left, ENNReal.ofReal_one, mul_one]

lemma antitone_layervol : Antitone fun t ↦ layervol (X := X) k n t := fun i j h ↦ by
  unfold layervol; exact measure_mono fun x hx ↦ h.trans hx

lemma lintegral_Ioc_layervol_le {a b : ℕ} : ∫⁻ t in Ioc (a : ℝ) b, layervol (X := X) k n t ≤
    (b - a : ℕ) * layervol (X := X) k n (a + 1) := by
  calc
    _ = ∑ l ∈ Finset.Ico a b, ∫⁻ t in Ioc (l : ℝ) (l + 1), layervol (X := X) k n t := by
      nth_rw 1 [← mul_one (a : ℝ), ← mul_one (b : ℝ)]
      convert lintegral_Ioc_partition zero_le_one using 4; simp
    _ = ∑ l ∈ Finset.Ico a b, layervol (X := X) k n (l + 1) := by
      congr! 2; exact lintegral_Ioc_layervol_one
    _ ≤ ∑ l ∈ Finset.Ico a b, layervol (X := X) k n (a + 1) :=
      Finset.sum_le_sum fun l ml ↦ antitone_layervol (by simp_all)
    _ = _ := by rw [Finset.sum_const, Nat.card_Ico, nsmul_eq_mul]

open scoped Classical in
lemma top_tiles_aux : ∑ m with m ∈ 𝔐 (X := X) k n, volume (𝓘 m : Set X) =
    ∫⁻ t in Ioc 0 ((𝔐 (X := X) k n).toFinset.card * 2 ^ (n + 1) : ℝ), layervol (X := X) k n t := by
  set M := 𝔐 (X := X) k n
  set Mc := M.toFinset.card
  calc
    _ = ∑ m with m ∈ M, ∫⁻ x, (𝓘 m : Set X).indicator 1 x := by
      congr! with m; exact (lintegral_indicator_one coeGrid_measurable).symm
    _ = ∫⁻ x, ∑ m with m ∈ M, (𝓘 m : Set X).indicator 1 x :=
      (lintegral_finset_sum _ fun _ _ ↦ measurable_one.indicator coeGrid_measurable).symm
    _ = ∫⁻ x, ENNReal.ofReal (∑ m with m ∈ M, (𝓘 m : Set X).indicator 1 x) := by
      congr! 2 with x; rw [ENNReal.ofReal_sum_of_nonneg]
      · congr!; unfold indicator; split_ifs <;> simp
      · exact fun _ _ ↦ indicator_nonneg (fun _ _ ↦ by simp) _
    _ = ∫⁻ t in Ioi 0, layervol k n t := by
      apply lintegral_eq_lintegral_meas_le
      · exact ae_of_all volume fun _ ↦
          Finset.sum_nonneg' fun _ ↦ indicator_nonneg (fun _ _ ↦ by simp) _
      · exact Measurable.aemeasurable <|
          Finset.measurable_sum _ (fun _ _ ↦ measurable_one.indicator coeGrid_measurable)
    _ = _ := by
      have nn : 0 ≤ (Mc * 2 ^ (n + 1) : ℝ) := by positivity
      rw [← Ioc_union_Ioi_eq_Ioi nn, lintegral_union measurableSet_Ioi Ioc_disjoint_Ioi_same]
      nth_rw 3 [← add_zero (lintegral ..)]; congr 1
      have cgr : ∫⁻ (t : ℝ) in Ioi (Mc * 2 ^ (n + 1) : ℝ), layervol (X := X) k n t =
          ∫⁻ _ in Ioi (Mc * 2 ^ (n + 1) : ℝ), 0 := by
        refine setLIntegral_congr_fun measurableSet_Ioi (fun t mt ↦
          layervol_eq_zero_of_lt (lt_of_le_of_lt ?_ mt))
        exact_mod_cast Nat.le_mul_of_pos_right Mc (by positivity)
      rw [cgr, lintegral_zero]

open scoped Classical in
/-- Lemma 5.2.7 -/
lemma top_tiles : ∑ m with m ∈ 𝔐 (X := X) k n, volume (𝓘 m : Set X) ≤
    2 ^ (n + k + 3) * volume G := by
  set M := 𝔐 (X := X) k n
  let Mc := M.toFinset.card
  calc
    _ = ∫⁻ t in Ioc 0 (Mc * 2 ^ (n + 1) : ℝ), layervol (X := X) k n t := top_tiles_aux
    _ = ∑ l ∈ Finset.range Mc,
        ∫⁻ t in Ioc ((l : ℝ) * 2 ^ (n + 1)) ((l + 1 : ℕ) * 2 ^ (n + 1)),
          layervol (X := X) k n t := by
      rw [Finset.range_eq_Ico, show (0 : ℝ) = (0 : ℕ) * 2 ^ (n + 1) by simp]
      exact lintegral_Ioc_partition (by positivity)
    _ ≤ ∑ l ∈ Finset.range Mc,
        (((l + 1) * 2 ^ (n + 1) - l * 2 ^ (n + 1) : ℕ)) *
          layervol (X := X) k n ((l * 2 ^ (n + 1) : ℕ) + 1) := by
      convert Finset.sum_le_sum fun _ _ ↦ lintegral_Ioc_layervol_le <;> simp
    _ = 2 ^ (n + 1) * ∑ l ∈ Finset.range Mc, layervol (X := X) k n (l * 2 ^ (n + 1) + 1 : ℕ) := by
      rw [Finset.mul_sum]; congr! 2
      · rw [← Nat.mul_sub_right_distrib]; simp
      · congr; simp
    _ = 2 ^ (n + 1) * ∑ l ∈ Finset.range Mc, volume (setA (X := X) l k n) := by
      unfold layervol setA stackSize; congr! 3; ext x
      rw [mem_setOf, mem_setOf, indicator_sum_eq_natCast, Nat.cast_le]
      exact Nat.add_one_le_iff
    _ ≤ 2 ^ (n + 1) * ∑ l ∈ Finset.range Mc, 2 ^ (k + 1 - l : ℤ) * volume G :=
      mul_le_mul_left' (Finset.sum_le_sum fun _ _ ↦ john_nirenberg) _
    _ ≤ 2 ^ (n + 1) * ∑' (l : ℕ), 2 ^ (k + 1 - l : ℤ) * volume G :=
      mul_le_mul_left' (ENNReal.sum_le_tsum _) _
    _ = 2 ^ (n + 1) * (volume G * 2 ^ (k + 1) * 2) := by
      conv_lhs =>
        enter [2, 1, l]
        rw [sub_eq_add_neg, ENNReal.zpow_add (by simp) (by simp), ← mul_rotate]
      rw [ENNReal.tsum_mul_left]; congr 3
      · norm_cast
      · exact ENNReal.sum_geometric_two_pow_neg_one
    _ = _ := by
      nth_rw 3 [← pow_one 2]
      rw [mul_rotate, ← pow_add, ← mul_assoc, ← pow_add,
        show n + 1 + (k + 1 + 1) = n + k + 3 by omega]

end TopTiles

section 𝔘
-- Definition of function `𝔘(m)` used in the proof of Lemma 5.2.8, and some properties of `𝔘(m)`

open Finset

variable (k) (n) (j) (x)
open scoped Classical in
private def 𝔘 (m : 𝔓 X) := (𝔘₁ k n j).toFinset.filter (fun u ↦ x ∈ 𝓘 u ∧ smul 100 u ≤ smul 1 m)

-- Ball that covers the image of `𝒬`. Radius chosen for convenience with `BallsCoverBalls.pow_mul`
private def big_ball (m : 𝔓 X) (u : 𝔓 X) := ball_(u) (𝒬 m) (2 ^ 9 * 0.2)

variable {k} {n} {j} {x}
variable {x : X} {m u u' u'' : 𝔓 X}
variable (hu : u ∈ 𝔘 k n j x m) (hu' : u' ∈ 𝔘 k n j x m) (hu'' : u'' ∈ 𝔘 k n j x m)

include hu in
private lemma x_mem_𝓘u : x ∈ (𝓘 u) := by
  simp only [𝔘, mem_filter] at hu
  exact hu.2.1

include hu in
private lemma 𝒬m_mem_ball : 𝒬 m ∈ ball_(u) (𝒬 u) 100 := by
  simp only [𝔘, mem_filter, smul] at hu
  exact hu.2.2.2 (by simp)

include hu hu' in
private lemma 𝓘_not_lt_𝓘 : ¬𝓘 u < 𝓘 u' := by
  classical
  intro h
  rw [Grid.lt_def] at h
  have 𝒬m_mem_inter := mem_inter (𝒬m_mem_ball hu) (𝒬m_mem_ball hu')
  simp only [𝔘, 𝔘₁, Grid.lt_def, and_imp, toFinset_setOf, mem_filter] at hu
  exact not_disjoint_iff_nonempty_inter.2 (nonempty_of_mem 𝒬m_mem_inter) <| hu.1.2.2
    u' (mem_toFinset.mp (mem_filter.mp hu').1).1 h.1 h.2

include hu hu' in
private lemma 𝓘_eq_𝓘 : 𝓘 u = 𝓘 u' :=
  have not_disj := Set.not_disjoint_iff.mpr ⟨x, ⟨x_mem_𝓘u hu, x_mem_𝓘u hu'⟩⟩
  le_or_ge_or_disjoint.elim (fun h ↦ (h.lt_or_eq).resolve_left (𝓘_not_lt_𝓘 hu hu'))
    (fun h ↦ ((h.resolve_right not_disj).lt_or_eq.resolve_left (𝓘_not_lt_𝓘 hu' hu)).symm)

include hu hu' in
private lemma ball_eq_ball : ball_(u) = ball_(u') := by
  rw [𝔠, 𝔰, 𝓘_eq_𝓘 hu hu']

include hu hu' hu'' in
private lemma disjoint_balls (h : u' ≠ u'') :
    Disjoint (ball_(u) (𝒬 u') 0.2) (ball_(u) (𝒬 u'') 0.2) := by
  nth_rewrite 1 [ball_eq_ball hu hu', ball_eq_ball hu hu'']
  convert cball_disjoint h (𝓘_eq_𝓘 hu' hu'') using 2 <;> norm_num

include hu hu' in
private lemma mem_big_ball : 𝒬 u' ∈ big_ball m u := by
  have : 𝒬 m ∈ ball_(u) (𝒬 u') 100 := ball_eq_ball hu hu' ▸ 𝒬m_mem_ball hu'
  rw [@mem_ball_comm] at this
  simp only [big_ball, mem_ball] at this ⊢
  exact this.trans (by norm_num)

open scoped Classical in
include hu in
private lemma subset_big_ball (f : Θ X) (hf : f ∈ (𝔘 k n j x m).image 𝒬) : f ∈ big_ball m u := by
  simp_rw [Finset.mem_image] at hf
  rcases hf with ⟨u', hu', rfl⟩
  exact mem_big_ball hu hu'

variable (m) (u : 𝔓 X) in
private lemma balls_cover_big_ball : CoveredByBalls (big_ball m u) (defaultA a ^ 9) 0.2 :=
  ballsCoverBalls_iterate_nat (𝒬 m)

private lemma 𝒬_injOn_𝔘m : InjOn 𝒬 (𝔘 k n j x m).toSet :=
  fun _ hu _ hu' h ↦ 𝒬_inj h (𝓘_eq_𝓘 hu hu')

private lemma card_𝔘m_le : (𝔘 k n j x m).card ≤ (defaultA a) ^ 9 := by
  classical
  by_cases h : 𝔘 k n j x m = ∅
  · simp [h]
  have ⟨u, hu⟩ := Finset.nonempty_of_ne_empty h
  let pm := instPseudoMetricSpaceWithFunctionDistance (x := 𝔠 u) (r := (D ^ 𝔰 u / 4))
  have ⟨𝓑, 𝓑_card_le, 𝓑_cover⟩ := balls_cover_big_ball m u
  let 𝓕 (f : Θ X) := ((𝔘 k n j x m).image 𝒬).filter (· ∈ @ball _ pm f 0.2)
  -- `𝒬` is 1-1, `𝓑.biUnion 𝓕` covers `(𝔘 k n j x m).image 𝒬`, and each `𝓕 f` has cardinality
  -- ≤ 1, so `(𝔘 k n j x m).card = ((𝔘 k n j x m).image 𝒬).card ≤ (𝓑.biUnion 𝓕).card ≤ 𝓑.card`
  have 𝒬𝔘_eq_union: (𝔘 k n j x m).image 𝒬 = 𝓑.biUnion 𝓕 := by
    ext f
    simp only [𝓕, Finset.mem_biUnion, mem_filter]
    refine ⟨fun hf ↦ ?_, fun ⟨_, _, h, _⟩ ↦ h⟩
    obtain ⟨g, hg⟩ : ∃ g ∈ 𝓑, f ∈ @ball _ pm g 0.2 := by
      simpa only [mem_iUnion, exists_prop] using 𝓑_cover (subset_big_ball hu f hf)
    exact ⟨g, hg.1, hf, hg.2⟩
  have card_le_one : ∀ f ∈ 𝓑, (𝓕 f).card ≤ 1 := by
    refine fun f _ ↦ card_le_one.mpr (fun g₁ hg₁ g₂ hg₂ ↦ ?_)
    by_contra! h
    simp only [mem_filter, 𝓕, Finset.mem_image] at hg₁ hg₂
    rcases hg₁.1 with ⟨u₁, hu₁, rfl⟩
    rcases hg₂.1 with ⟨u₂, hu₂, rfl⟩
    apply Set.not_disjoint_iff.mpr ⟨f, mem_ball_comm.mp hg₁.2, mem_ball_comm.mp hg₂.2⟩
    exact disjoint_balls hu hu₁ hu₂ (ne_of_apply_ne 𝒬 h)
  rw [← card_image_iff.mpr 𝒬_injOn_𝔘m, 𝒬𝔘_eq_union]
  exact (mul_one 𝓑.card ▸ card_biUnion_le_card_mul 𝓑 𝓕 1 card_le_one).trans 𝓑_card_le

variable (k n j) (x) in
open scoped Classical in
private def 𝔐' (u : 𝔓 X) := (𝔐 k n).toFinset.filter (fun m ↦ smul 100 u ≤ smul 1 m)

-- Interchange the summations in the proof of Lemma 5.2.8
open scoped Classical in
private lemma interchange :
    ((𝔘₁ k n j).toFinset.filter (x ∈ 𝓘 ·)).sum (fun u ↦ (𝔐' k n u).sum
    (fun m ↦ (𝓘 m : Set X).indicator (1 : X → ℝ) x)) =
    (𝔐 k n).toFinset.sum (fun m ↦ (𝔘 k n j x m).sum
    (fun _ ↦ (𝓘 m : Set X).indicator (1 : X → ℝ) x)) :=
  Finset.sum_comm' fun u m ↦ by simp only [𝔐', 𝔘, Finset.mem_filter]; tauto

end 𝔘

-- Inequality (5.2.20) in the proof of Lemma 5.2.8
open scoped Classical in
private lemma indicator_le : ∀ u ∈ (𝔘₁ k n j).toFinset.filter (x ∈ 𝓘 ·),
    (𝓘 u : Set X).indicator 1 x ≤ (2 : ℝ) ^ (-j : ℤ) * stackSize (𝔐' k n u) x := by
  intro u hu
  by_cases hx : x ∈ (𝓘 u : Set X); swap
  · simp [hx]
  suffices (2 : ℝ) ^ (j : ℤ) ≤ stackSize (𝔐' k n u) x by calc
    _ ≤ (2 : ℝ) ^ (-j : ℤ) * (2 : ℝ) ^ (j : ℤ)       := by simp [hx]
    _ ≤ (2 : ℝ) ^ (-j : ℤ) * stackSize (𝔐' k n u) x := by gcongr
  norm_cast
  simp only [𝔘₁, Finset.mem_filter, toFinset_setOf] at hu
  apply le_of_le_of_eq hu.1.2.1.1.2
  simp only [Finset.coe_filter, mem_toFinset, 𝔐', Finset.card_eq_sum_ones]
  refine Finset.sum_congr rfl (fun m hm ↦ ?_)
  simp only [TileLike.le_def, smul_fst, Finset.mem_filter] at hm
  simp [hm.2.2.1.1 hx]

open Finset in
/-- Lemma 5.2.8 -/
lemma tree_count :
    stackSize (𝔘₁ k n j) x ≤ (2 : ℝ) ^ (9 * a - j : ℤ) * stackSize (𝔐 k n) x := by
  classical
  -- When calculating the LHS, we need only sum over those `u` for which `x ∈ 𝓘 u`.
  have : ∑ u ∈ univ.filter (· ∈ 𝔘₁ (X := X) k n j), (𝓘 u : Set X).indicator (1 : X → ℝ) x =
      ∑ u ∈ (𝔘₁ k n j).toFinset.filter (x ∈ 𝓘 ·), (𝓘 u : Set X).indicator (1 : X → ℝ) x := by
    rw [filter_mem_univ_eq_toFinset (𝔘₁ k n j), sum_filter]
    exact sum_congr rfl <|
      fun u _ ↦ _root_.by_cases (p := x ∈ 𝓘 u) (fun hx ↦ by simp [hx]) (fun hx ↦ by simpa [hx])
  rw [stackSize_real, this]
  -- Use inequality (5.2.20) to bound the LHS by a double sum, then interchange the sums.
  apply le_trans (sum_le_sum indicator_le)
  simp_rw [← mul_sum, stackSize_real, mem_coe, filter_univ_mem, interchange, sum_const]
  let _ : PosMulReflectLE ℝ := inferInstance -- perf: https://leanprover.zulipchat.com/#narrow/channel/287929-mathlib4/topic/performance.20example.20with.20type-class.20inference
  -- Replace the cardinality of `𝔘` with the upper bound proven in `card_𝔘m_le`, and simplify.
  apply le_of_le_of_eq <| (mul_le_mul_left (zpow_pos two_pos _)).mpr <| sum_le_sum <|
    fun _ _ ↦ smul_le_smul_of_nonneg_right card_𝔘m_le <| Set.indicator_apply_nonneg (by simp)
  simp_rw [← smul_sum, nsmul_eq_mul, ← mul_assoc, filter_mem_univ_eq_toFinset (𝔐 k n), defaultA]
  rw [sub_eq_add_neg, zpow_add₀ two_ne_zero, ← pow_mul, mul_comm 9, mul_comm (2 ^ _)]
  norm_cast

/-- Lemma 5.2.9 -/
lemma boundary_exception {u : 𝔓 X} :
    volume (⋃ i ∈ 𝓛 (X := X) n u, (i : Set X)) ≤ C5_2_9 X n * volume (𝓘 u : Set X) := by
  by_cases  h_𝓛_n_u_non_empty : Set.Nonempty (𝓛 (X := X) n u)
  · set X_u := { x ∈ GridStructure.coeGrid (𝓘 u) | EMetric.infEdist x (GridStructure.coeGrid (𝓘 u))ᶜ ≤ 12 * (D ^ (𝔰 u - Z * (n + 1) - 1 : ℤ) : ℝ≥0∞)} with h_X_u -- 5.2.25
    calc volume (⋃ i ∈ 𝓛 (X := X) n u, (i : Set X))
      _ ≤ volume X_u := by
          have i_subset_X_u : ∀ i ∈ 𝓛 (X := X) n u, GridStructure.coeGrid i ⊆ X_u := by
            intro i ⟨⟨i_subset_I_u, _⟩, s_i_eq_stuff, I_not_contain_8_ball⟩ ipt hipt
            refine ⟨i_subset_I_u hipt, ?_⟩
            rw [show 𝔰 u - Z * (n + 1) - 1 = s i by norm_cast; linarith]

            obtain ⟨bpt, hbpt, h_bpt_not_in_I_u⟩ : ∃ b ∈ ball (c i) (8 * ↑D ^ s i), b ∉ ↑(𝓘 u) := not_subset.mp I_not_contain_8_ball

            -- triangle inequality between ipt, bpt, c i
            have ipt_bpt_triangle_ineq : dist ipt bpt ≤ (12 * D ^ s i : ℝ) :=
              calc dist ipt bpt
                _ ≤ dist ipt (c i) + dist (c i) bpt := dist_triangle ipt (c i) bpt
                _ ≤ 4 * D ^ s i + dist (c i) bpt := by
                  have dist_ipt_c_i_le : dist ipt (c i) < 4 * D ^ s i := by
                    have ipt_in_ball_4 : ipt ∈ ball (c i) (4 * D ^ s i) := Grid_subset_ball hipt
                    simp_all only [le_eq_subset, ball, mem_setOf_eq, Grid.mem_def]
                  rel [dist_ipt_c_i_le]
                _ ≤ 4 * D ^ s i + dist bpt (c i) := by rw [dist_comm]
                _ ≤ 4 * D ^ s i + 8 * D ^ s i := by
                    have dist_bpt_c_i_le : dist bpt (c i) < 8 * D ^ s i := by
                      simp_all only [le_eq_subset, ball, mem_setOf_eq, Grid.mem_def]
                    rel [dist_bpt_c_i_le]
                _ ≤ 12 * D ^ s i := by linarith

            -- show the the triangle inequality implies distance between ipt and (𝓘 u)ᶜ <= 12 * D ^ s i
            calc EMetric.infEdist ipt (GridStructure.coeGrid (𝓘 u))ᶜ
              _ ≤ edist ipt bpt := EMetric.infEdist_le_edist_of_mem <| Set.mem_compl h_bpt_not_in_I_u
              _ ≤ ENNReal.ofReal (12 * D ^ s i) := by
                rw [edist_dist]
                exact ENNReal.ofReal_le_ofReal ipt_bpt_triangle_ineq
              _ ≤ ENNReal.ofNNReal (12 * D ^ s i) := le_of_eq <|
                congr_arg (ENNReal.ofNNReal) <| NNReal.coe_injective <| by
                    simpa using zpow_nonneg (by simp) (s i)
              _ ≤ 12 * (D ^ (s i : ℤ) :  ℝ≥0∞) := by
                  push_cast
                  rw [ENNReal.coe_zpow]
                  · push_cast
                    rfl
                  · simp

          rw [show ⋃ i ∈ 𝓛 (X := X) n u, (i : Set X) = ⋃ i : 𝓛 (X := X) n u, (i : Set X) by simp]
          exact measure_mono <| Set.iUnion_subset_iff.mpr <| by simp [i_subset_X_u]
      _ ≤ 2 * (12 * D ^ (- Z * (n + 1) - 1 : ℤ) : ℝ≥0) ^ κ * volume (𝓘 u : Set X) := by
          have small_boundary_observation : ∀ i ∈ 𝓛 (X := X) n u, volume X_u ≤ 2 * (12 * D ^ (- Z * (n + 1) - 1 : ℤ) : ℝ≥0) ^ κ * volume (𝓘 u : Set X) := by
            intro i ⟨_, s_i_eq_stuff, _⟩
            -- choose t for small boundary property
            set t := 12 * (D ^ (- Z * (n + 1) - 1 : ℤ) : ℝ≥0) with ht

            -- algebra useful in multiple steps of the proof
            have D_pow_algebra : 12 * (D ^ (- Z * (n + 1) - 1 : ℤ) : ℝ≥0)  * (D ^ (𝔰 u : ℤ) : ℝ≥0) = 12 * (D ^ ( 𝔰 u - Z * (n + 1) - 1 : ℤ) : ℝ≥0) := by
              have : 12 * (D ^ (- Z * (n + 1) - 1 : ℤ) : ℝ≥0)  * (D ^ (𝔰 u : ℤ) : ℝ≥0) = 12 * (D ^ (- Z * (n + 1) - 1 + 𝔰 u : ℤ) : ℝ≥0) := by
                rw [zpow_add₀ (show (D : ℝ≥0) ≠ 0 by norm_num) _ _]
                ring
              rw [this]
              rw [show - Z * (n + 1) - 1 + 𝔰 u = 𝔰 u - Z * (n + 1) - 1 by linarith]

            -- small boundary property assumption for 𝓘 u
            have small_boundary_h : D ^ ((- S - s (𝓘 u)) : ℤ) ≤ t := by
              have one_le_nnreal_D : 1 ≤ (D : ℝ≥0) := by
                have h1 : 1 ≤ (D : ℝ) := one_le_realD _
                assumption_mod_cast
              have small_boundary_h_intermediate : D ^ (- S : ℤ) ≤ t * D ^ (𝔰 u: ℤ) := by
                rw [ht, D_pow_algebra,
                    show 𝔰 u - Z * (n + 1) - 1 = s i by rw [← s_i_eq_stuff]; norm_cast; linarith]
                have bound_i_neg_S : -S ≤ s i := (mem_Icc.mp (range_s_subset ⟨i, rfl⟩)).1
                exact le_mul_of_one_le_of_le (by simp) <| zpow_le_zpow_right₀ (one_le_nnreal_D) bound_i_neg_S
              apply (mul_inv_le_iff₀ <| by positivity).mpr at small_boundary_h_intermediate
              rw [← NNReal.rpow_neg_one] at small_boundary_h_intermediate
              have : (D ^ (𝔰 u : ℤ) : ℝ≥0) ^ (-1 : ℝ) = (D ^ (𝔰 u * (-1)) : ℝ≥0) := by
                rw [show (D ^ (𝔰 u : ℤ) : ℝ≥0) = (D ^ (𝔰 u : ℝ) : ℝ≥0) by norm_cast, ← NNReal.rpow_mul]
                norm_cast
              rwa [this, mul_neg_one, ← zpow_add₀ (show (D : ℝ≥0) ≠ 0 by norm_num),
                   show 𝔰 u = s (𝓘 u) from rfl, add_comm,
                   neg_add_eq_sub] at small_boundary_h_intermediate

            have small_b := GridStructure.small_boundary small_boundary_h

            have X_u_in_terms_of_t : X_u = { x ∈ GridStructure.coeGrid (𝓘 u) | EMetric.infEdist x (GridStructure.coeGrid (𝓘 u))ᶜ ≤ ((t * D ^ (s (𝓘 u))):ℝ≥0∞)} := by
              rw [ht, show s (𝓘 u) = 𝔰 u from rfl,
                  show (D ^ 𝔰 u : ℝ≥0∞) = (D ^ 𝔰 u : ℝ≥0) by simp]
              rw_mod_cast [D_pow_algebra, h_X_u]
              have : 12 * (D ^ (𝔰 u - (Z * (n + 1) : ℤ) - 1) : ℝ≥0∞) = ((12 * (D ^ (𝔰 u - (Z * (n + 1)) - 1) : ℝ≥0)) : ℝ≥0∞) := by
                simp
              rw_mod_cast [this]
            rw [show s (𝓘 u) = GridStructure.s (𝓘 u) from rfl] at X_u_in_terms_of_t
            rw [← X_u_in_terms_of_t, measureReal_def, measureReal_def] at small_b
            rw [← ENNReal.toReal_le_toReal] -- this requires showing everything is finite
            · rw [ENNReal.toReal_mul]
              have : (2 * (t ^ κ : ℝ≥0∞)).toReal = 2 * t ^ κ  := by
                norm_cast
                rw [ENNReal.toReal_mul, ← ENNReal.toReal_rpow]
                rfl
              rwa [this]
            · apply LT.lt.ne
              rw [h_X_u]
              apply lt_of_le_of_lt <| volume.mono inter_subset_left
              simp [volume_coeGrid_lt_top]
            · apply LT.lt.ne
              have t_k_lt_top : 2 * (t : ℝ≥0∞) ^ κ < ⊤ := by
                rw [ht]
                exact WithTop.mul_lt_top (by apply WithTop.coe_lt_top) <|
                  (ENNReal.rpow_lt_top_of_nonneg κ_nonneg) (lt_top_iff_ne_top.mp (by apply WithTop.coe_lt_top))
              exact WithTop.mul_lt_top t_k_lt_top volume_coeGrid_lt_top

          obtain ⟨i, hi⟩ := h_𝓛_n_u_non_empty
          exact small_boundary_observation i hi

      _ ≤ C5_2_9 X n * volume (𝓘 u : Set X) := by -- choosing the right k and D
        have coeff_lt : 2 * (12 * D ^ (-Z * (n + 1) - 1 : ℝ)) ^ κ
            ≤ (D ^ (1 - κ * Z * (n + 1)) : ℝ≥0) := by
          have twelve_le_D : 12 ≤ D := by
            apply le_trans (by norm_num) (hundred_lt_D X).le
          have two_time_twelve_over_D_to_the_k_le_D : 2 * (12 / D) ^ κ ≤ (D : ℝ≥0) := by
            have two_le_D : 2 ≤ D := by linarith
            have : 2 * (12 / D) ^ κ ≤ (2 : ℝ≥0) := by
              apply (MulLECancellable.mul_le_iff_le_one_right ?_).mpr
              apply NNReal.rpow_le_one
              apply div_le_one_of_le₀ <| by norm_cast
              simp only [zero_le]
              apply κ_nonneg
              simp [MulLECancellable]
            exact this.trans <| by norm_cast
          have two_times_twelve_k_D_minus_k_le_D : 2 * 12 ^ κ * D ^ (-κ) ≤ (D : ℝ≥0) := by
            rwa [← inv_mul_eq_div, NNReal.mul_rpow, NNReal.inv_rpow,
                ← NNReal.rpow_neg, mul_comm _ (12 ^ κ), ← mul_assoc] at two_time_twelve_over_D_to_the_k_le_D
          have mul_by_D_to_the_k_Z : 2 * 12 ^ κ * D ^ (-1*κ)  * D ^ (-1* κ  * Z * (n + 1)) ≤ (D : ℝ≥0) * D ^ (-κ * Z * (n + 1)) := by
            have : 2 * 12 ^ κ * D ^ (-κ) * D ^ (-κ * Z * (n + 1)) ≤ (D : ℝ≥0) * D ^ (-κ * Z * (n + 1)) :=
              mul_le_mul_of_nonneg_right two_times_twelve_k_D_minus_k_le_D (by positivity)
            rwa [← neg_eq_neg_one_mul]
          have rearrange_exponents : 2 * (12 : ℝ≥0) ^ κ * (D ^ (-(1 : ℝ))) ^ κ * (D ^ (-(1 : ℝ) * Z * (n + 1)) : ℝ≥0) ^ κ ≤ (D : ℝ≥0) ^ (1 : ℝ) * D ^ (-κ * Z * (n + 1)) := by
            have : (-1* κ  * Z * (n + 1) : ℝ) = (-1 * Z * (n + 1)) * κ := by ring
            rw [this, NNReal.rpow_mul, NNReal.rpow_mul] at mul_by_D_to_the_k_Z
            rwa [NNReal.rpow_one]
          rwa [mul_assoc, ← NNReal.mul_rpow, mul_assoc, ← NNReal.mul_rpow,
              ← NNReal.rpow_add (by positivity), ← NNReal.rpow_add (by positivity), add_comm,
              ← neg_eq_neg_one_mul, ← Ring.sub_eq_add_neg,
              show  1 + -κ * Z * (n + 1) = 1 - κ * Z * (n + 1) by ring] at rearrange_exponents
        rw [C5_2_9]
        apply ENNReal.coe_le_coe.mpr at coeff_lt
        norm_cast
        have : 12 * (D ^ (-Z * (n + 1) - 1: ℤ ) : ℝ≥0) ≠ 0 := by
          simp only [defaultD, Nat.cast_pow, Nat.cast_ofNat, defaultZ, neg_mul, ne_eq, mul_eq_zero,
            OfNat.ofNat_ne_zero, false_or]
          positivity
        rw [← ENNReal.coe_rpow_of_ne_zero (by exact this)]
        exact_mod_cast mul_le_mul_right' coeff_lt (volume (𝓘 u : Set X))
  · have : volume (⋃ i ∈ 𝓛 (X := X) n u, (i : Set X)) = 0 := by
      have h1 : volume (⋃ i ∈ 𝓛 (X := X) n u, (i : Set X)) ≤
        ∑' i : 𝓛 (X := X) n u, volume (i : Set X) := measure_biUnion_le _ (𝓛 n u).to_countable _
      have h2 : ∑' i : 𝓛 (X := X) n u, volume (i : Set X) = 0 := by
        have : 𝓛 (X := X) n u = ∅ := Set.not_nonempty_iff_eq_empty'.mp <| by
          rw [Set.Nonempty] at h_𝓛_n_u_non_empty
          simp [h_𝓛_n_u_non_empty]
        simp [this]
      exact (le_of_le_of_eq h1 h2).antisymm (by simp)
    simp [this]

lemma third_exception_aux :
    volume (⋃ p ∈ 𝔏₄ (X := X) k n j, (𝓘 p : Set X)) ≤
    C5_2_9 X n * 2 ^ (9 * a - j : ℤ) * 2 ^ (n + k + 3) * volume G := by
  classical calc
    _ ≤ volume (⋃ u ∈ 𝔘₁ (X := X) k n j, ⋃ i ∈ 𝓛 (X := X) n u, (i : Set X)) := by
      refine measure_mono (iUnion₂_subset fun p mp ↦ ?_)
      obtain ⟨u, mu, hu⟩ := mp.2; exact subset_iUnion₂_of_subset u mu hu
    _ ≤ ∑' u : 𝔘₁ (X := X) k n j, volume (⋃ i ∈ 𝓛 (X := X) n u, (i : Set X)) :=
      measure_biUnion_le _ (𝔘₁ k n j).to_countable _
    _ ≤ ∑' u : 𝔘₁ (X := X) k n j, C5_2_9 X n * volume (𝓘 u.1 : Set X) :=
      ENNReal.tsum_le_tsum fun x ↦ boundary_exception
    _ = C5_2_9 X n * ∑ u with u ∈ 𝔘₁ (X := X) k n j, volume (𝓘 u : Set X) := by
      rw [filter_mem_univ_eq_toFinset, ENNReal.tsum_mul_left]; congr
      rw [tsum_fintype]; convert (Finset.sum_subtype _ (fun u ↦ mem_toFinset) _).symm; rfl
    _ ≤ C5_2_9 X n * 2 ^ (9 * a - j : ℤ) *
        ∑ m with m ∈ 𝔐 (X := X) k n, volume (𝓘 m : Set X) := by
      rw [mul_assoc]; refine mul_le_mul_left' ?_ _
      simp_rw [← lintegral_indicator_one coeGrid_measurable,
        ← lintegral_finset_sum _ fun _ _ ↦ measurable_one.indicator coeGrid_measurable]
      have c1 : ∀ C : Set (𝔓 X),
          ∫⁻ x, ∑ u with u ∈ C, (𝓘 u : Set X).indicator 1 x =
          ∫⁻ x, stackSize C x := fun C ↦ by
        refine lintegral_congr fun _ ↦ ?_; rw [stackSize, Nat.cast_sum]; congr!
        simp_rw [indicator]; split_ifs <;> simp
      rw [c1, c1, ← lintegral_const_mul _ stackSize_measurable]
      refine lintegral_mono fun x ↦ ?_
      simp_rw [← ENNReal.coe_natCast, show (2 : ℝ≥0∞) = (2 : ℝ≥0) by rfl,
        ← ENNReal.coe_zpow two_ne_zero, ← ENNReal.coe_mul, ENNReal.coe_le_coe,
        ← Real.toNNReal_coe_nat]
      have c2 : (2 : ℝ≥0) ^ (9 * a - j : ℤ) = ((2 : ℝ) ^ (9 * a - j : ℤ)).toNNReal := by
        refine ((fun h ↦ (Real.toNNReal_eq_iff_eq_coe h).mpr) ?_ rfl).symm
        positivity
      rw [c2, ← Real.toNNReal_mul (by positivity)]
      refine Real.toNNReal_le_toNNReal tree_count
    _ ≤ _ := by rw [mul_assoc _ _ (volume G)]; gcongr; exact top_tiles

/-- Lemma 5.2.10 -/
lemma third_exception : volume (G₃ (X := X)) ≤ 2 ^ (-4 : ℤ) * volume G := by
  calc
    _ ≤ ∑' n, volume (⋃ k, ⋃ (_ : k ≤ n), ⋃ j, ⋃ (_ : j ≤ 2 * n + 3),
        ⋃ p ∈ 𝔏₄ (X := X) k n j, (𝓘 p : Set X)) := measure_iUnion_le _
    _ ≤ ∑' n, ∑' k, volume (⋃ (_ : k ≤ n), ⋃ j, ⋃ (_ : j ≤ 2 * n + 3),
        ⋃ p ∈ 𝔏₄ (X := X) k n j, (𝓘 p : Set X)) := by gcongr; exact measure_iUnion_le _
    _ = ∑' n, ∑' k, volume (if k ≤ n then ⋃ j, ⋃ (_ : j ≤ 2 * n + 3),
        ⋃ p ∈ 𝔏₄ (X := X) k n j, (𝓘 p : Set X) else ∅) := by congr!; exact iUnion_eq_if _
    _ = ∑' n, ∑' k, if k ≤ n then volume (⋃ j, ⋃ (_ : j ≤ 2 * n + 3),
        ⋃ p ∈ 𝔏₄ (X := X) k n j, (𝓘 p : Set X)) else 0 := by congr!; split_ifs <;> simp
    _ ≤ ∑' n, ∑' k, if k ≤ n then ∑' j, volume (⋃ (_ : j ≤ 2 * n + 3),
        ⋃ p ∈ 𝔏₄ (X := X) k n j, (𝓘 p : Set X)) else 0 := by
      gcongr; split_ifs
      · exact measure_iUnion_le _
      · exact le_rfl
    _ ≤ ∑' n, ∑' k, if k ≤ n then ∑' j, volume (⋃ p ∈ 𝔏₄ (X := X) k n j, (𝓘 p : Set X)) else 0 := by
      gcongr; split_ifs
      · gcongr; exact iUnion_subset fun _ _ ↦ id
      · exact le_rfl
    _ ≤ ∑' n, ∑' k, if k ≤ n then ∑' (j : ℕ),
        C5_2_9 X n * 2 ^ (9 * a - j : ℤ) * 2 ^ (n + k + 3) * volume G else 0 := by
      gcongr; split_ifs
      · gcongr; exact third_exception_aux
      · exact le_rfl
    _ = ∑' k, 2 ^ (9 * a + 4 + 2 * k) * D ^ (1 - κ * Z * (k + 1)) * volume G *
        ∑' n, if k ≤ n then (2 * D ^ (-κ * Z) : ℝ≥0∞) ^ (n - k : ℝ) else 0 :=
      third_exception_rearrangement
    _ ≤ ∑' k, 2 ^ (9 * a + 4 + 2 * k) * D ^ (1 - κ * Z * (k + 1)) * volume G *
        ∑' n, if k ≤ n then 2⁻¹ ^ (n - k : ℝ) else 0 := by
      gcongr with k n; split_ifs with hnk
      · refine ENNReal.rpow_le_rpow ?_ (by simpa using hnk)
        calc
          _ ≤ 2 * (2 : ℝ≥0∞) ^ (-100 : ℝ) := mul_le_mul_left' (DκZ_le_two_rpow_100 (X := X)) 2
          _ ≤ _ := by
            nth_rw 1 [← ENNReal.rpow_one 2, ← ENNReal.rpow_add _ _ (by simp) (by simp),
              ← ENNReal.rpow_neg_one 2]
            exact ENNReal.rpow_le_rpow_of_exponent_le one_le_two (by norm_num)
      · exact le_rfl
    _ = ∑' k, 2 ^ (9 * a + 4 + 2 * k) * D ^ (1 - κ * Z * (k + 1)) * volume G *
        ∑' (n : ℕ), 2 ^ (-(1 : ℕ) * n : ℤ) := by
      congr! 3 with k; convert tsum_geometric_ite_eq_tsum_geometric with n hnk
      rw [← ENNReal.rpow_neg_one, ← ENNReal.rpow_mul]; norm_cast
    _ = ∑' k, 2 ^ (9 * a + 4 + 2 * k) * D ^ (1 - κ * Z * (k + 1)) * volume G * 2 := by
      congr!; simpa using ENNReal.sum_geometric_two_pow_neg_one
    _ = 2 ^ (9 * a + 5) * D ^ (1 - κ * Z) * volume G *
        ∑' (k : ℕ), (2 : ℝ≥0∞) ^ (2 * k) * D ^ (-κ * Z * k) := by
      rw [← ENNReal.tsum_mul_left]; congr with k
      have lhsr :
          (2 : ℝ≥0∞) ^ (9 * a + 4 + 2 * k) * D ^ (1 - κ * Z * (k + 1)) * volume G * 2 =
          2 ^ (9 * a + 5) * 2 ^ (2 * k) * D ^ (1 - κ * Z * (k + 1)) * volume G := by ring
      have rhsr :
          (2 : ℝ≥0∞) ^ (9 * a + 5) * D ^ (1 - κ * Z) * volume G * (2 ^ (2 * k) * D ^ (-κ * Z * k)) =
          2 ^ (9 * a + 5) * 2 ^ (2 * k) * (D ^ (1 - κ * Z) * D ^ (-κ * Z * k)) * volume G := by
        ring
      rw [lhsr, rhsr]; congr
      rw [← ENNReal.rpow_add _ _ (by rw [defaultD]; simp) (by rw [defaultD]; simp)]
      congr; ring
    _ = 2 ^ (9 * a + 5) * D ^ (1 - κ * Z) * volume G *
        ∑' k, ((2 : ℝ≥0∞) ^ 2 * D ^ (-κ * Z)) ^ k := by
      congr! with k
      rw [ENNReal.rpow_mul, ← ENNReal.rpow_natCast, Nat.cast_mul, ENNReal.rpow_mul 2,
        ← ENNReal.mul_rpow_of_ne_top (by simp) (by simp), ENNReal.rpow_natCast]
      congr 2; norm_cast
    _ ≤ 2 ^ (9 * a + 5) * D ^ (1 - κ * Z) * volume G * ∑' k, 2⁻¹ ^ k := by
      gcongr
      calc
        _ ≤ 2 ^ 2 * (2 : ℝ≥0∞) ^ (-100 : ℝ) := mul_le_mul_left' (DκZ_le_two_rpow_100 (X := X)) _
        _ ≤ _ := by
          nth_rw 1 [← ENNReal.rpow_natCast, ← ENNReal.rpow_add _ _ (by simp) (by simp),
            ← ENNReal.rpow_neg_one 2]
          exact ENNReal.rpow_le_rpow_of_exponent_le one_le_two (by norm_num)
    _ = 2 ^ (9 * a + 5) * D ^ (1 - κ * Z) * volume G * 2 := by
      congr; convert ENNReal.sum_geometric_two_pow_neg_one with k
      rw [← ENNReal.rpow_intCast, show (-k : ℤ) = (-k : ℝ) by norm_cast, ENNReal.rpow_neg,
        ← ENNReal.inv_pow, ENNReal.rpow_natCast]
    _ ≤ 2 ^ (9 * a + 5) * D ^ (-1 : ℝ) * volume G * 2 := by
      gcongr
      · exact_mod_cast one_le_realD _
      · linarith [two_le_κZ (X := X)]
    _ = 2 ^ (9 * a + 6 - 𝕔 * a ^ 2 : ℤ) * volume G := by
      rw [← mul_rotate, ← mul_assoc, ← pow_succ', defaultD, Nat.cast_pow,
        show ((2 : ℕ) : ℝ≥0∞) = 2 by rfl, ← ENNReal.rpow_natCast, ← ENNReal.rpow_natCast,
        ← ENNReal.rpow_mul, ← ENNReal.rpow_add _ _ (by simp) (by simp), ← ENNReal.rpow_intCast]
      congr 2; norm_num; ring
    _ ≤ _ := by
      gcongr
      · norm_num
      simp only [Int.reduceNeg, tsub_le_iff_right, le_neg_add_iff_add_le]
      norm_cast
      calc
      4 + (9 * a + 6)
      _ = 9 * a + 10 := by ring
      _ ≤ 3 * 4 * a + 4 * 4 := by gcongr <;> norm_num
      _ ≤ 3 * a * a + a * a := by gcongr <;> linarith [four_le_a X]
      _ = 4 * a ^ 2 := by ring
      _ ≤ 𝕔 * a ^ 2 := by
        gcongr
        linarith [seven_le_c]

/-- Lemma 5.1.1 -/
lemma exceptional_set : volume (G' : Set X) ≤ 2 ^ (-1 : ℤ) * volume G :=
  calc volume G'
    _ ≤ volume G₁ + volume G₂ + volume G₃ :=
      le_add_of_le_add_right (measure_union_le _ G₃) (measure_union_le _ _)
    _ ≤ 2 ^ (- 4 : ℤ) * volume G + 2 ^ (- 2 : ℤ) * volume G + 2 ^ (- 4 : ℤ) * volume G :=
      add_le_add_three first_exception second_exception third_exception
    _ = ((2 : ℝ≥0∞) * 2 ^ (-4 : ℤ) + 2 ^ (- 2 : ℤ)) * volume G := by ring
    _ ≤ 2 ^ (- 1 : ℤ) * volume G := by
      gcongr
      change ((2 : ℝ≥0) : ℝ≥0∞) * (2 : ℝ≥0) ^ (-4 : ℤ) + (2 : ℝ≥0) ^ (-2 : ℤ) ≤
        (2 : ℝ≥0) ^ (-1 : ℤ)
      repeat rw [← ENNReal.coe_zpow (show (2 : ℝ≥0) ≠ 0 by norm_num)]
      rw_mod_cast [← NNReal.coe_le_coe]; norm_num


==> anc/Carleson/Discrete/ForestComplement.lean <==
import Carleson.Antichain.AntichainOperator
import Carleson.Discrete.Defs
import Carleson.Discrete.SumEstimates
import Mathlib.Combinatorics.Enumerative.DoubleCounting
import Mathlib.Data.Complex.ExponentialBounds

open MeasureTheory Measure NNReal Metric Complex Set
open scoped ENNReal
noncomputable section

open scoped ShortVariables
variable {X : Type*} {a : ℕ} {q : ℝ} {K : X → X → ℂ} {σ₁ σ₂ : X → ℤ} {F G : Set X}
  [MetricSpace X] [ProofData a q K σ₁ σ₂ F G] [TileStructure Q D κ S o]

variable {k n j l : ℕ} {p p' u u' : 𝔓 X} {x : X}

/-! ## Section 5.5 and Lemma 5.1.3 -/

/-- The set 𝔓_{G\G'} in the blueprint -/
def 𝔓pos : Set (𝔓 X) := { p : 𝔓 X | 0 < volume (𝓘 p ∩ G ∩ G'ᶜ) }

lemma exists_mem_aux𝓒 {i : Grid X} (hi : 0 < volume (G ∩ i)) : ∃ k, i ∈ aux𝓒 (k + 1) := by
  have vlt : volume (i : Set X) < ⊤ := volume_coeGrid_lt_top
  have one_le_quot : 1 ≤ volume (i : Set X) / volume (G ∩ i) := by
    rw [ENNReal.le_div_iff_mul_le (Or.inl hi.ne') (Or.inr vlt.ne), one_mul]
    exact measure_mono inter_subset_right
  have quot_ne_top : volume (i : Set X) / volume (G ∩ i) ≠ ⊤ := by
    rw [Ne, ENNReal.div_eq_top, not_or, not_and_or, not_and_or]
    exact ⟨Or.inr hi.ne', Or.inl vlt.ne⟩
  have ornz : 0 < (volume (i : Set X) / volume (G ∩ i)).toReal :=
    ENNReal.toReal_pos (zero_lt_one.trans_le one_le_quot).ne' quot_ne_top
  let k : ℝ := Real.logb 2 (volume (i : Set X) / volume (G ∩ i)).toReal
  use ⌊k⌋₊, i, le_rfl
  nth_rw 1 [← ENNReal.mul_lt_mul_left (show 2 ^ (⌊k⌋₊ + 1) ≠ 0 by simp) (by simp), ← mul_assoc,
    ← ENNReal.rpow_natCast, ← ENNReal.rpow_intCast, ← ENNReal.rpow_add _ _ (by simp) (by simp)]
  rw [Int.cast_neg, Int.cast_natCast, add_neg_cancel, ENNReal.rpow_zero, one_mul,
    ← ENNReal.div_lt_iff (Or.inl hi.ne') (Or.inr vlt.ne), ← ENNReal.ofReal_toReal quot_ne_top,
    ← @ENNReal.ofReal_toReal (2 ^ (⌊k⌋₊ + 1)) (by simp), ENNReal.ofReal_lt_ofReal_iff (by simp),
    ENNReal.toReal_pow, ENNReal.toReal_ofNat, ← Real.rpow_natCast,
    ← Real.logb_lt_iff_lt_rpow one_lt_two ornz]
  exact Nat.lt_succ_floor k

lemma exists_k_of_mem_𝔓pos (h : p ∈ 𝔓pos (X := X)) : ∃ k, p ∈ TilesAt k := by
  let C : Set ℕ := {k | 𝓘 p ∈ aux𝓒 k}
  have Cn : C.Nonempty := by
    rw [𝔓pos, mem_setOf] at h
    have vpos : 0 < volume (G ∩ 𝓘 p) := by
      rw [inter_comm]; exact h.trans_le (measure_mono inter_subset_left)
    obtain ⟨k, hk⟩ := exists_mem_aux𝓒 vpos; exact ⟨_, hk⟩
  let s : ℕ := WellFounded.min wellFounded_lt _ Cn
  have s_mem : s ∈ C := WellFounded.min_mem ..
  have s_min : ∀ t ∈ C, s ≤ t := fun t mt ↦ WellFounded.min_le _ mt _
  have s_pos : 0 < s := by
    by_contra! h; rw [nonpos_iff_eq_zero] at h
    simp_rw [h, C, aux𝓒, mem_setOf] at s_mem; apply absurd s_mem; push_neg; intro _ _
    rw [Int.neg_ofNat_zero, zpow_zero, one_mul]; exact measure_mono inter_subset_right
  use s - 1; rw [TilesAt, mem_preimage, 𝓒, mem_diff, Nat.sub_add_cancel s_pos]
  have : ∀ t < s, t ∉ C := fun t mt ↦ by contrapose! mt; exact s_min t mt
  exact ⟨s_mem, this (s - 1) (Nat.sub_one_lt_of_lt s_pos)⟩

lemma dens'_le_of_mem_𝔓pos (h : p ∈ 𝔓pos (X := X)) : dens' k {p} ≤ 2 ^ (-k : ℤ) := by
  simp_rw [dens', mem_singleton_iff, iSup_iSup_eq_left, iSup_le_iff]; intro l hl p' mp' sl
  have vpos : 0 < volume (𝓘 p' : Set X) := by
    refine lt_of_lt_of_le ?_ (measure_mono sl.1.1)
    rw [𝔓pos, mem_setOf, inter_assoc] at h; exact h.trans_le (measure_mono inter_subset_left)
  rw [ENNReal.div_le_iff vpos.ne' volume_coeGrid_lt_top.ne]
  calc
    _ ≤ volume (E₂ l p') := by
      nth_rw 2 [← one_mul (volume _)]; apply mul_le_mul_right'
      rw [show 1 = (l : ℝ≥0∞) ^ (0 : ℤ) by simp]; apply ENNReal.zpow_le_of_le
      · rw [ENNReal.one_le_coe_iff]; exact one_le_two.trans hl
      · linarith [four_le_a X]
    _ ≤ _ := by
      have E : E₂ l p' ⊆ 𝓘 p' ∩ G := inter_subset_left
      rw [TilesAt, mem_preimage, 𝓒, mem_diff] at mp'; replace mp' := mp'.2
      rw [aux𝓒, mem_setOf] at mp'; push_neg at mp'; specialize mp' (𝓘 p') le_rfl
      rw [inter_comm] at E; exact (measure_mono E).trans mp'

lemma exists_E₂_volume_pos_of_mem_𝔓pos (h : p ∈ 𝔓pos (X := X)) : ∃ r : ℕ, 0 < volume (E₂ r p) := by
  apply exists_measure_pos_of_not_measure_iUnion_null
  change volume (⋃ n : ℕ, 𝓘 p ∩ G ∩ Q ⁻¹' ball_(p) (𝒬 p) n) ≠ 0
  rw [← inter_iUnion]
  suffices ⋃ i : ℕ, Q ⁻¹' ball_(p) (𝒬 p) i = univ by
    rw [this, inter_univ, ← pos_iff_ne_zero]
    rw [𝔓pos, mem_setOf] at h; exact h.trans_le (measure_mono inter_subset_left)
  simp_rw [iUnion_eq_univ_iff, mem_preimage, mem_ball]
  exact fun x ↦ exists_nat_gt (dist_(p) (Q x) (𝒬 p))

lemma dens'_pos_of_mem_𝔓pos (h : p ∈ 𝔓pos (X := X)) (hp : p ∈ TilesAt k) : 0 < dens' k {p} := by
  simp_rw [dens', mem_singleton_iff, iSup_iSup_eq_left, lt_iSup_iff]
  obtain ⟨l, hl⟩ := exists_E₂_volume_pos_of_mem_𝔓pos h
  use max 2 l, le_max_left .., p, hp, le_rfl
  simp_rw [ENNReal.div_pos_iff, ne_eq, mul_eq_zero, not_or, ← ne_eq, ← pos_iff_ne_zero]
  refine ⟨⟨ENNReal.zpow_pos (by simp) (by simp) _, ?_⟩, volume_coeGrid_lt_top.ne⟩
  refine hl.trans_le <| measure_mono <| inter_subset_inter_right _ <| preimage_mono ?_
  change ball_(p) (𝒬 p) _ ⊆ ball_(p) (𝒬 p) _
  exact ball_subset_ball (by simp)

lemma exists_k_n_of_mem_𝔓pos (h : p ∈ 𝔓pos (X := X)) : ∃ k n, p ∈ ℭ k n ∧ k ≤ n := by
  obtain ⟨k, mp⟩ := exists_k_of_mem_𝔓pos h; use k
  have dens'_pos : 0 < dens' k {p} := dens'_pos_of_mem_𝔓pos h mp
  have dens'_le : dens' k {p} ≤ 2 ^ (-k : ℤ) := dens'_le_of_mem_𝔓pos h
  have dens'_lt_top : dens' k {p} < ⊤ :=
    dens'_le.trans_lt (ENNReal.zpow_lt_top (by simp) (by simp) _)
  have dens'_toReal_pos : 0 < (dens' k {p}).toReal :=
    ENNReal.toReal_pos dens'_pos.ne' dens'_lt_top.ne
  -- 2 ^ (4 * a - n) < dens' k {p} ≤ 2 ^ (4 * a - n + 1)
  -- 4 * a - n < log_2 dens' k {p} ≤ 4 * a - n + 1
  -- -n < log_2 dens' k {p} - 4 * a ≤ -n + 1
  -- n - 1 ≤ 4 * a - log_2 dens' k {p} < n
  -- n ≤ 4 * a - log_2 dens' k {p} + 1 < n + 1
  -- n = 4 * a + ⌊-log_2 dens' k {p}⌋ + 1
  let v : ℝ := -Real.logb 2 (dens' k {p}).toReal
  have klv : k ≤ v := by
    rw [le_neg, Real.logb_le_iff_le_rpow one_lt_two dens'_toReal_pos,
      show (2 : ℝ) = (2 : ℝ≥0∞).toReal by rfl, ENNReal.toReal_rpow,
      ENNReal.toReal_le_toReal dens'_lt_top.ne (by simp)]
    exact_mod_cast dens'_le
  have klq : k ≤ ⌊v⌋₊ := Nat.le_floor klv
  let n : ℕ := 4 * a + ⌊v⌋₊ + 1; use n; refine ⟨⟨mp, ?_⟩, by omega⟩
  rw [show 4 * (a : ℤ) - (4 * a + ⌊v⌋₊ + 1 : ℕ) = (-⌊v⌋₊ - 1 : ℤ) by omega, sub_add_cancel, mem_Ioc,
    ← ENNReal.ofReal_toReal dens'_lt_top.ne, ← ENNReal.rpow_intCast, ← ENNReal.rpow_intCast,
    show (2 : ℝ≥0∞) = ENNReal.ofReal (2 : ℝ) by norm_cast,
    ENNReal.ofReal_rpow_of_pos zero_lt_two, ENNReal.ofReal_rpow_of_pos zero_lt_two,
    ENNReal.ofReal_lt_ofReal_iff dens'_toReal_pos, ENNReal.ofReal_le_ofReal_iff (by positivity),
    ← Real.logb_le_iff_le_rpow one_lt_two dens'_toReal_pos,
    ← Real.lt_logb_iff_rpow_lt one_lt_two dens'_toReal_pos,
    Int.cast_sub, Int.cast_neg, Int.cast_natCast, Int.cast_one, neg_sub_left, neg_lt, le_neg]
  constructor
  · rw [add_comm]; exact_mod_cast Nat.lt_succ_floor _
  · exact Nat.floor_le ((Nat.cast_nonneg' k).trans klv)

private lemma two_mul_n_add_six_lt : 2 * n + 6 < 2 ^ (n + 3) := by
  induction n with
  | zero => norm_num
  | succ n ih =>
    calc
      _ = 2 * n + 6 + 2 := by ring
      _ < 2 ^ (n + 3) + 2 := by gcongr
      _ < 2 ^ (n + 3) + 2 ^ (n + 3) := by omega
      _ = _ := by ring

lemma exists_j_of_mem_𝔓pos_ℭ (h : p ∈ 𝔓pos (X := X)) (mp : p ∈ ℭ k n) (hkn : k ≤ n) :
    p ∈ 𝔏₀ k n ∨ ∃ j ≤ 2 * n + 3, p ∈ ℭ₁ k n j := by
  classical
  rw [𝔓pos, mem_setOf, inter_comm _ G'ᶜ, ← inter_assoc] at h
  replace h : 0 < volume (G'ᶜ ∩ (𝓘 p : Set X)) := h.trans_le (measure_mono inter_subset_left)
  rw [inter_comm, G', compl_union, compl_union, inter_comm G₁ᶜ, ← inter_assoc, ← inter_assoc] at h
  replace h : 0 < volume ((𝓘 p : Set X) ∩ G₂ᶜ) :=
    h.trans_le (measure_mono (inter_subset_left.trans inter_subset_left))
  obtain ⟨x, mx, nx⟩ := nonempty_of_measure_ne_zero h.ne'
  simp_rw [G₂, mem_compl_iff, mem_iUnion] at nx; push_neg at nx; specialize nx n k hkn
  let B : ℕ := Finset.card { q | q ∈ 𝔅 k n p }
  have Blt : B < 2 ^ (2 * n + 4) := by
    calc
      _ ≤ Finset.card { m | m ∈ 𝔐 k n ∧ x ∈ 𝓘 m } :=
        Finset.card_le_card (Finset.monotone_filter_right _ (Pi.le_def.mpr fun m ⟨m₁, m₂⟩ ↦
          ⟨m₁, m₂.1.1 mx⟩))
      _ = stackSize (𝔐 k n) x := by
        simp_rw [stackSize, indicator_apply, Pi.one_apply, Finset.sum_boole, Nat.cast_id,
          Finset.filter_filter]; rfl
      _ ≤ (2 * n + 6) * 2 ^ (n + 1) := by rwa [setA, mem_setOf, not_lt] at nx
      _ < _ := by
        rw [show 2 * n + 4 = (n + 3) + (n + 1) by omega, pow_add _ (n + 3)]
        exact mul_lt_mul_of_pos_right two_mul_n_add_six_lt (by positivity)
  rcases B.eq_zero_or_pos with Bz | Bpos
  · simp_rw [B, filter_mem_univ_eq_toFinset, Finset.card_eq_zero, toFinset_eq_empty] at Bz
    exact Or.inl ⟨mp, Bz⟩
  · right; use Nat.log 2 B; rw [Nat.lt_pow_iff_log_lt one_lt_two Bpos.ne'] at Blt
    refine ⟨by omega, (?_ : _ ∧ _ ≤ B), (?_ : ¬(_ ∧ _ ≤ B))⟩
    · exact ⟨mp, Nat.pow_log_le_self 2 Bpos.ne'⟩
    · rw [not_and, not_le]; exact fun _ ↦ Nat.lt_pow_succ_log_self one_lt_two _

lemma exists_k_n_j_of_mem_𝔓pos (h : p ∈ 𝔓pos (X := X)) :
    ∃ k n, k ≤ n ∧ (p ∈ 𝔏₀ k n ∨ ∃ j ≤ 2 * n + 3, p ∈ ℭ₁ k n j) := by
  obtain ⟨k, n, mp, hkn⟩ := exists_k_n_of_mem_𝔓pos h
  exact ⟨k, n, hkn, exists_j_of_mem_𝔓pos_ℭ h mp hkn⟩

/-- The union occurring in the statement of Lemma 5.5.1 containing 𝔏₀ -/
def ℜ₀ : Set (𝔓 X) := 𝔓pos ∩ ⋃ (n : ℕ) (k ≤ n), 𝔏₀ k n

/-- The union occurring in the statement of Lemma 5.5.1 containing 𝔏₁ -/
def ℜ₁ : Set (𝔓 X) := 𝔓pos ∩ ⋃ (n : ℕ) (k ≤ n) (j ≤ 2 * n + 3) (l ≤ Z * (n + 1)), 𝔏₁ k n j l

/-- The union occurring in the statement of Lemma 5.5.1 containing 𝔏₂ -/
def ℜ₂ : Set (𝔓 X) := 𝔓pos ∩ ⋃ (n : ℕ) (k ≤ n) (j ≤ 2 * n + 3), 𝔏₂ k n j

/-- The union occurring in the statement of Lemma 5.5.1 containing 𝔏₃ -/
def ℜ₃ : Set (𝔓 X) := 𝔓pos ∩ ⋃ (n : ℕ) (k ≤ n) (j ≤ 2 * n + 3) (l ≤ Z * (n + 1)), 𝔏₃ k n j l

/-- Lemma allowing to peel `⋃ (n : ℕ) (k ≤ n)` from unions in the proof of Lemma 5.5.1. -/
lemma mem_iUnion_iff_mem_of_mem_ℭ {f : ℕ → ℕ → Set (𝔓 X)} (hp : p ∈ ℭ k n ∧ k ≤ n)
    (hf : ∀ k n, f k n ⊆ ℭ k n) : p ∈ ⋃ (n : ℕ) (k ≤ n), f k n ↔ p ∈ f k n := by
  simp_rw [mem_iUnion]; constructor <;> intro h
  · obtain ⟨n', k', _, mp⟩ := h
    have e := pairwiseDisjoint_ℭ (X := X).elim (mem_univ (k, n)) (mem_univ (k', n'))
      (not_disjoint_iff.mpr ⟨p, hp.1, hf k' n' mp⟩)
    rw [Prod.mk_inj] at e
    exact e.1 ▸ e.2 ▸ mp
  · use n, k, hp.2

/-- Lemma allowing to peel `⋃ (j ≤ 2 * n + 3)` from unions in the proof of Lemma 5.5.1. -/
lemma mem_iUnion_iff_mem_of_mem_ℭ₁ {f : ℕ → Set (𝔓 X)} (hp : p ∈ ℭ₁ k n j ∧ j ≤ 2 * n + 3)
    (hf : ∀ j, f j ⊆ ℭ₁ k n j) : p ∈ ⋃ (j ≤ 2 * n + 3), f j ↔ p ∈ f j := by
  simp_rw [mem_iUnion]; constructor <;> intro h
  · obtain ⟨j', _, mp⟩ := h
    have e := pairwiseDisjoint_ℭ₁ (X := X).elim (mem_univ j) (mem_univ j')
      (not_disjoint_iff.mpr ⟨p, hp.1, hf j' mp⟩)
    exact e ▸ mp
  · use j, hp.2

lemma notMem_ℭ₅_iff_mem_𝔏₃ (hkn : k ≤ n) (hj : j ≤ 2 * n + 3)
    (h : p ∈ 𝔓pos) (mc2 : p ∈ ℭ₂ k n j) (ml2 : p ∉ 𝔏₂ k n j) :
    p ∉ ℭ₅ k n j ↔ p ∈ ⋃ l, ⋃ (_ : l ≤ Z * (n + 1)), 𝔏₃ k n j l := by
  have mc3 : p ∈ ℭ₃ k n j := ⟨mc2, ml2⟩
  by_cases mc4 : p ∉ ℭ₄ k n j
  all_goals
    have mc4' := mc4
    simp_rw [ℭ₄, layersBelow, mem_diff, not_and, mc3, true_implies, not_notMem] at mc4'
  · change p ∈ ⋃ (l ≤ Z * (n + 1)), 𝔏₃ k n j l at mc4'
    simp_rw [mc4', iff_true]; contrapose! mc4
    exact ℭ₅_subset_ℭ₄ mc4
  change p ∉ ⋃ (l ≤ Z * (n + 1)), 𝔏₃ k n j l at mc4'
  simp_rw [mc4', iff_false, ℭ₅]; rw [not_notMem] at mc4 ⊢; simp_rw [mem_diff, mc4, true_and]
  have nG₃ : ¬(𝓘 p : Set X) ⊆ G₃ := by
    suffices ¬(𝓘 p : Set X) ⊆ G' by contrapose! this; exact subset_union_of_subset_right this _
    by_contra hv
    rw [𝔓pos, mem_setOf, inter_comm _ G'ᶜ, ← inter_assoc, ← diff_eq_compl_inter,
      diff_eq_empty.mpr hv] at h
    simp at h
  contrapose! nG₃
  exact le_iSup₂_of_le n k <| le_iSup₂_of_le hkn j <|
    le_iSup₂_of_le hj p <| le_iSup_of_le nG₃ Subset.rfl


/-- Lemma 5.5.1.

We will not use the lemma in this form, as to decompose the Carleson sum it is also crucial that
the union is disjoint. This is easier to formalize by decomposing into successive terms, taking
advantage of disjointess at each step, instead of doing everything in one go. Still, we keep this
lemma as it corresponds to the blueprint, and the key steps of its proof will also be the key steps
when doing the successive decompositions.
-/
lemma antichain_decomposition : 𝔓pos (X := X) ∩ 𝔓₁ᶜ = ℜ₀ ∪ ℜ₁ ∪ ℜ₂ ∪ ℜ₃ := by
  unfold ℜ₀ ℜ₁ ℜ₂ ℜ₃ 𝔓₁; simp_rw [← inter_union_distrib_left]; ext p
  simp_rw [mem_inter_iff, and_congr_right_iff, mem_compl_iff, mem_union]; intro h
  obtain ⟨k, n, hkn, split⟩ := exists_k_n_j_of_mem_𝔓pos h
  have pc : p ∈ ℭ k n := by
    rcases split with ml0 | ⟨_, _, mc1⟩
    · exact 𝔏₀_subset_ℭ ml0
    · exact ℭ₁_subset_ℭ mc1
  iterate 5 rw [mem_iUnion_iff_mem_of_mem_ℭ ⟨pc, hkn⟩]
  pick_goal 5; · exact fun _ _ ↦ 𝔏₀_subset_ℭ
  pick_goal 4; · exact fun _ _ ↦ iUnion₂_subset fun _ _ ↦ iUnion₂_subset fun _ _ ↦ 𝔏₁_subset_ℭ
  pick_goal 3; · exact fun _ _ ↦ iUnion₂_subset fun _ _ ↦ 𝔏₂_subset_ℭ
  pick_goal 2; · exact fun _ _ ↦ iUnion₂_subset fun _ _ ↦ iUnion₂_subset fun _ _ ↦ 𝔏₃_subset_ℭ
  pick_goal -1; · exact fun _ _ ↦ iUnion₂_subset fun _ _ ↦ ℭ₅_subset_ℭ
  by_cases ml0 : p ∈ 𝔏₀ k n
  · simp_rw [ml0, true_or, iff_true, mem_iUnion₂]; push_neg; intros
    exact fun a ↦ disjoint_left.mp 𝔏₀_disjoint_ℭ₁ ml0 (ℭ₅_subset_ℭ₁ a)
  simp_rw [ml0, false_or] at split ⊢
  obtain ⟨j, hj, mc1⟩ := split
  iterate 4 rw [mem_iUnion_iff_mem_of_mem_ℭ₁ ⟨mc1, hj⟩]
  pick_goal 4; · exact fun _ ↦ iUnion₂_subset fun _ _ ↦ 𝔏₁_subset_ℭ₁
  pick_goal 3; · exact fun _ ↦ 𝔏₂_subset_ℭ₁
  pick_goal 2; · exact fun _ ↦ iUnion₂_subset fun _ _ ↦ 𝔏₃_subset_ℭ₁
  pick_goal -1; · exact fun _ ↦ ℭ₅_subset_ℭ₁
  by_cases mc2 : p ∉ ℭ₂ k n j
  all_goals
    have mc2' := mc2
    simp_rw [ℭ₂, layersAbove, mem_diff, not_and, mc1, true_implies, not_notMem] at mc2'
  · change p ∈ ⋃ (l ≤ Z * (n + 1)), 𝔏₁ k n j l at mc2'
    simp_rw [mc2', true_or, iff_true]; contrapose! mc2
    exact ℭ₅_subset_ℭ₄.trans ℭ₄_subset_ℭ₃ |>.trans ℭ₃_subset_ℭ₂ mc2
  change p ∉ ⋃ (l ≤ Z * (n + 1)), 𝔏₁ k n j l at mc2'; simp_rw [mc2', false_or]
  rw [not_notMem] at mc2; by_cases ml2 : p ∈ 𝔏₂ k n j
  · simp_rw [ml2, true_or, iff_true]
    exact fun a ↦ disjoint_left.mp 𝔏₂_disjoint_ℭ₃ ml2 (ℭ₅_subset_ℭ₄.trans ℭ₄_subset_ℭ₃ a)
  simp_rw [ml2, false_or]
  exact notMem_ℭ₅_iff_mem_𝔏₃ hkn hj h mc2 ml2

/-- The subset `𝔏₀(k, n, l)` of `𝔏₀(k, n)`, given in Lemma 5.5.3.
  We use the name `𝔏₀'` in Lean. -/
def 𝔏₀' (k n l : ℕ) : Set (𝔓 X) := (𝔏₀ k n).minLayer l

/-- Logarithmic inequality used in the proof of Lemma 5.5.2. -/
lemma ceil_log2_le_floor_four_add_log2 {l : ℝ} (hl : 2 ≤ l) :
    ⌈Real.logb 2 ((l + 6 / 5) / 5⁻¹)⌉₊ ≤ ⌊4 + Real.logb 2 l⌋₊ := by
  have : 2 ≤ Real.logb 2 (l + 6 / 5) + Real.logb 2 5 :=
    calc
      _ ≥ Real.logb 2 (2 ^ (0 : ℝ)) + Real.logb 2 (2 ^ (2 : ℝ)) :=
        add_le_add
          (Real.logb_le_logb_of_le one_lt_two (by positivity) (by linarith))
          (Real.logb_le_logb_of_le one_lt_two (by positivity) (by norm_num))
      _ ≥ _ := by simp_rw [Real.logb_rpow zero_lt_two one_lt_two.ne']; norm_num
  rw [div_inv_eq_mul, Real.logb_mul (by positivity) (by positivity), Nat.le_floor_iff']
  · calc
      _ ≤ 1 + Real.logb 2 (l + 6 / 5) + Real.logb 2 5 := by
        rw [add_rotate]; exact (Nat.ceil_lt_add_one (zero_le_two.trans this)).le
      _ ≤ 1 + Real.logb 2 (8 / 5 * l) + Real.logb 2 5 := by
        gcongr
        · exact one_lt_two
        · linarith
      _ = _ := by
        rw [add_assoc, ← Real.logb_mul (by positivity) (by positivity), ← mul_rotate,
          show (5 : ℝ) * (8 / 5) = 2 ^ 3 by norm_num,
          Real.logb_mul (by positivity) (by positivity), ← Real.rpow_natCast,
          Real.logb_rpow zero_lt_two one_lt_two.ne', ← add_assoc]
        norm_num
  · exact (zero_lt_one.trans_le (Nat.one_le_ceil_iff.mpr (zero_lt_two.trans_le this))).ne'

open scoped Classical in
/-- The set `𝔒` in the proof of Lemma 5.5.2. -/
def 𝔒 (p' : 𝔓 X) (l : ℝ≥0) : Finset (𝔓 X) :=
  {p'' | 𝓘 p'' = 𝓘 p' ∧ ¬Disjoint (ball_(p') (𝒬 p') l) (Ω p'')}

lemma card_𝔒 (p' : 𝔓 X) {l : ℝ≥0} (hl : 2 ≤ l) : (𝔒 p' l).card ≤ ⌊2 ^ (4 * a) * l ^ a⌋₊ := by
  have djO : (𝔒 p' l).toSet.PairwiseDisjoint fun p'' ↦ ball_(p') (𝒬 p'') 5⁻¹ :=
    fun p₁ mp₁ p₂ mp₂ hn ↦ by
      simp_rw [𝔒, Finset.coe_filter, mem_setOf, Finset.mem_univ, true_and] at mp₁ mp₂
      change Disjoint (ball_{𝓘 p'} (𝒬 p₁) 5⁻¹) (ball_{𝓘 p'} (𝒬 p₂) 5⁻¹)
      conv => enter [1]; rw [← mp₁.1]
      conv => enter [2]; rw [← mp₂.1]
      exact cball_disjoint hn (mp₁.1.trans mp₂.1.symm)
  have tO : ∀ p'' ∈ 𝔒 p' l,
      ball_(p') (𝒬 p'') 5⁻¹ ⊆ ball_(p') (𝒬 p') (l + 6 / 5) := fun p'' mp'' ↦ by
    apply ball_subset_ball'
    simp_rw [𝔒, Finset.mem_filter_univ] at mp''
    obtain ⟨x, mx₁, mx₂⟩ := not_disjoint_iff.mp mp''.2
    replace mx₂ := _root_.subset_cball mx₂
    rw [@mem_ball] at mx₁ mx₂
    calc
      _ ≤ 5⁻¹ + (dist_{𝓘 p'} x (𝒬 p'') + dist_{𝓘 p'} x (𝒬 p')) :=
        add_le_add_left (dist_triangle_left ..) _
      _ ≤ 5⁻¹ + (1 + l) := by gcongr; rw [← mp''.1]; exact mx₂.le
      _ = _ := by rw [inv_eq_one_div, ← add_assoc, add_comm _ l.toReal]; norm_num
  have vO : CoveredByBalls (ball_(p') (𝒬 p') (l + 6 / 5)) ⌊2 ^ (4 * a) * l ^ a⌋₊ 5⁻¹ := by
    apply (ballsCoverBalls_iterate (show 0 < 5⁻¹ by positivity) (𝒬 p')).mono_nat
    calc
      _ ≤ (defaultA a) ^ ⌊4 + Real.logb 2 l⌋₊ :=
        pow_le_pow_right₀ Nat.one_le_two_pow (ceil_log2_le_floor_four_add_log2 hl)
      _ ≤ ⌊(defaultA a : ℝ) ^ (4 + Real.logb 2 l)⌋₊ := by
        apply Nat.le_floor; rw [Nat.cast_npow, ← Real.rpow_natCast]
        refine Real.rpow_le_rpow_of_exponent_le (by exact_mod_cast Nat.one_le_two_pow)
          (Nat.floor_le ?_)
        calc
          _ ≥ 4 + Real.logb 2 2 :=
            add_le_add_left (Real.logb_le_logb_of_le one_lt_two zero_lt_two hl) _
          _ ≥ _ := by rw [Real.logb_self_eq_one one_lt_two]; norm_num
      _ = _ := by
        rw [Nat.cast_pow, Nat.cast_ofNat, ← Real.rpow_natCast, ← Real.rpow_mul zero_le_two,
          mul_comm, add_mul, Real.rpow_add zero_lt_two, show (4 : ℝ) * a = (4 * a : ℕ) by simp,
          Real.rpow_natCast, Real.rpow_mul zero_le_two, Real.rpow_natCast,
          Real.rpow_logb zero_lt_two one_lt_two.ne']
        congr 1; exact zero_lt_two.trans_le hl
  obtain ⟨(T : Finset (Θ X)), cT, uT⟩ := vO
  refine (Finset.card_le_card_of_forall_subsingleton (fun p'' t ↦ 𝒬 p'' ∈ ball_(p') t 5⁻¹)
      (fun p'' mp'' ↦ ?_) (fun t _ o₁ mo₁ o₂ mo₂ ↦ ?_)).trans cT
  · have := (tO _ mp'').trans uT (mem_ball_self (by positivity))
    rwa [mem_iUnion₂, bex_def] at this
  · simp_rw [mem_setOf_eq] at mo₁ mo₂; rw [@mem_ball_comm] at mo₁ mo₂
    exact djO.elim mo₁.1 mo₂.1 (not_disjoint_iff.mpr ⟨t, mo₁.2, mo₂.2⟩)

section

variable {p' : 𝔓 X} {l : ℝ≥0} (hl : 2 ≤ l)
  (qp' : 2 ^ (4 * a - n : ℤ) < l ^ (-a : ℤ) * volume (E₂ l p') / volume (𝓘 p' : Set X))
include hl qp'

lemma lt_quotient_rearrange :
    (2 ^ (4 * a) * l ^ a : ℝ≥0) * 2 ^ (-n : ℤ) < volume (E₂ l p') / volume (𝓘 p' : Set X) := by
  rw [mul_div_assoc] at qp'; convert ENNReal.div_lt_of_lt_mul' qp' using 1
  rw [ENNReal.div_eq_inv_mul,
    ← ENNReal.zpow_neg (by exact_mod_cast (zero_lt_two.trans_le hl).ne') ENNReal.coe_ne_top,
    neg_neg, ENNReal.coe_mul, mul_rotate, mul_assoc, ENNReal.coe_pow, zpow_natCast]
  congr 1
  rw [ENNReal.coe_pow, ENNReal.coe_ofNat, ← zpow_natCast,
    ← ENNReal.zpow_add two_ne_zero ENNReal.ofNat_ne_top]
  congr 1; omega

lemma l_upper_bound : l < 2 ^ n := by
  have ql1 : volume (E₂ l p') / volume (𝓘 p' : Set X) ≤ 1 := by
    apply ENNReal.div_le_of_le_mul; rw [one_mul]; exact measure_mono (E₂_subset ..)
  replace qp' := (lt_quotient_rearrange hl qp').trans_le ql1
  rw [← ENNReal.mul_lt_mul_right (c := 2 ^ (n : ℤ)) (by simp) (by simp), one_mul, mul_assoc,
    ← ENNReal.zpow_add two_ne_zero ENNReal.ofNat_ne_top, neg_add_cancel, zpow_zero, mul_one,
    show (2 ^ (n : ℤ) : ℝ≥0∞) = (2 ^ (n : ℤ) : ℝ≥0) by simp, ENNReal.coe_lt_coe,
    zpow_natCast] at qp'
  calc
    _ ≤ l ^ a := le_self_pow₀ (one_le_two.trans hl) (by linarith [four_le_a X])
    _ ≤ 2 ^ (4 * a) * l ^ a := by
      nth_rw 1 [← one_mul (l ^ a)]; gcongr; exact_mod_cast Nat.one_le_two_pow
    _ < _ := qp'

lemma exists_𝔒_with_le_quotient :
    ∃ b ∈ 𝔒 p' l, 2 ^ (-n : ℤ) < volume (E₁ b) / volume (𝓘 b : Set X) := by
  classical
  have cO : (𝔒 p' l).card ≤ ⌊2 ^ (4 * a) * l ^ a⌋₊ := card_𝔒 _ hl
  have ltq : (2 ^ (4 * a) * l ^ a : ℝ≥0) * 2 ^ (-n : ℤ) <
      ∑ p'' ∈ 𝔒 p' l, volume (E₁ p'') / volume (𝓘 p'' : Set X) :=
    calc
      _ < volume (E₂ l p') / volume (𝓘 p' : Set X) := lt_quotient_rearrange hl qp'
      _ ≤ volume (⋃ p'' ∈ 𝔒 p' l, E₁ p'') / volume (𝓘 p' : Set X) := by
        gcongr; simp_rw [E₁, E₂, smul, toTileLike, TileLike.toSet]; intro x mx
        have rsub := biUnion_Ω (i := 𝓘 p'); rw [range_subset_iff] at rsub; specialize rsub x
        simp_rw [mem_iUnion₂, mem_preimage, mem_singleton_iff, exists_prop] at rsub
        obtain ⟨(ps : 𝔓 X), (ips : 𝓘 ps = 𝓘 p'), mps⟩ := rsub; rw [← mem_preimage] at mps
        rw [mem_iUnion₂]; refine ⟨ps, ?_, ?_⟩
        · simp_rw [𝔒, Finset.mem_filter, Finset.mem_univ, ips, true_and, not_disjoint_iff]
          use Q x, mem_preimage.mp mx.2, mem_preimage.mp mps
        · exact ⟨⟨ips.symm ▸ mx.1.1, mx.1.2⟩, mps⟩
      _ ≤ (∑ p'' ∈ 𝔒 p' l, volume (E₁ p'')) / volume (𝓘 p' : Set X) :=
        ENNReal.div_le_div_right (measure_biUnion_finset_le _ _) _
      _ = ∑ p'' ∈ 𝔒 p' l, volume (E₁ p'') / volume (𝓘 p' : Set X) := by
        simp_rw [ENNReal.div_eq_inv_mul, Finset.mul_sum]
      _ = _ := by
        refine Finset.sum_congr rfl fun p'' mp'' ↦ ?_
        rw [𝔒, Finset.mem_filter] at mp''; rw [mp''.2.1]
  by_contra! h
  have : ∑ p'' ∈ 𝔒 p' l, volume (E₁ p'') / volume (𝓘 p'' : Set X) ≤
      (2 ^ (4 * a) * l ^ a : ℝ≥0) * 2 ^ (-n : ℤ) :=
    calc
      _ ≤ ∑ _ ∈ 𝔒 p' l, (2 : ℝ≥0∞) ^ (-n : ℤ) := by
        refine Finset.sum_le_sum h
      _ = (𝔒 p' l).card * (2 : ℝ≥0∞) ^ (-n : ℤ) := by rw [Finset.sum_const, nsmul_eq_mul]
      _ ≤ _ := by
        refine mul_le_mul_right' ?_ _
        rw [show ((𝔒 p' l).card : ℝ≥0∞) = ((𝔒 p' l).card : ℝ≥0) by simp, ENNReal.coe_le_coe]
        rw [← Nat.cast_le (α := ℝ≥0)] at cO
        exact cO.trans (Nat.floor_le (by positivity))
  exact (ltq.trans_le this).false

end

/-- Main part of Lemma 5.5.2. -/
lemma iUnion_L0' : ⋃ (l < n), 𝔏₀' (X := X) k n l = 𝔏₀ k n := by
  classical
  refine iUnion_lt_minLayer_iff_bounded_series.mpr fun p ↦ ?_
  suffices ¬∃ s : LTSeries (𝔏₀ (X := X) k n), s.length = n by
    rcases lt_or_ge p.length n with c | c
    · exact c
    · exact absurd ⟨p.take ⟨n, by omega⟩, by rw [RelSeries.take_length]⟩ this
  by_contra h; obtain ⟨s, hs⟩ := h; let sl := s.last; have dsl := sl.2.1.2.1
  simp_rw [dens', lt_iSup_iff, mem_singleton_iff, exists_prop, exists_eq_left] at dsl
  obtain ⟨l, hl, p', mp', sp', qp'⟩ := dsl
  obtain ⟨b, mb, qb⟩ := exists_𝔒_with_le_quotient hl qp'
  have 𝓘p'b : 𝓘 p' = 𝓘 b := by rw [𝔒, Finset.mem_filter] at mb; exact mb.2.1.symm
  replace qb := ENNReal.mul_lt_of_lt_div qb
  have mba : b ∈ (aux𝔐 k n).toFinset := by
    simp_rw [mem_toFinset, aux𝔐, mem_setOf, qb, and_true]; rw [TilesAt, mem_preimage] at mp' ⊢
    exact 𝓘p'b ▸ mp'
  obtain ⟨m, lm, maxm⟩ := (aux𝔐 k n).toFinset.exists_le_maximal mba
  replace maxm : m ∈ 𝔐 k n := by simpa only [mem_toFinset] using maxm
  -- We will now show a contradiction. As a member of `𝔏₀ k n` the _first_ element `s₀` of the
  -- `LTSeries s` satisfies `𝔅 k n s₀ = ∅`. But we will show that `m ∈ 𝔅 k n s₀`,
  -- i.e. `smul 100 s₀ ≤ smul 1 m`.
  let s₀ := s.head; apply absurd s₀.2.2; rw [← ne_eq, ← nonempty_iff_ne_empty]; use m, maxm
  constructor
  · have l1 : 𝓘 s₀.1 ≤ 𝓘 sl.1 := s.head_le_last.1
    have l2 : 𝓘 sl.1 ≤ 𝓘 b := 𝓘p'b ▸ sp'.1
    have l3 : 𝓘 b ≤ 𝓘 m := lm.1
    exact (l1.trans l2).trans l3
  change ball_(m) (𝒬 m) 1 ⊆ ball_(s₀.1) (𝒬 s₀.1) 100; intro (θ : Θ X) mθ; rw [@mem_ball] at mθ ⊢
  have aux : dist_(sl.1) (𝒬 sl.1) θ < 2 * l + 3 :=
    calc
      _ ≤ dist_(sl.1) (𝒬 sl.1) (𝒬 p') + dist_(sl.1) (𝒬 p') θ := dist_triangle ..
      _ < l + dist_(sl.1) (𝒬 p') θ := by
        apply add_lt_add_right
        have : 𝒬 p' ∈ ball_(p') (𝒬 p') l := by convert mem_ball_self (zero_lt_two.trans_le hl)
        exact mem_ball'.mp (sp'.2 this)
      _ ≤ l + dist_(p') (𝒬 p') θ := add_le_add_left (Grid.dist_mono sp'.1) _
      _ ≤ l + dist_(p') (𝒬 p') (𝒬 b) + dist_(p') (𝒬 b) θ := by
        rw [add_assoc]; apply add_le_add_left; exact dist_triangle ..
      _ ≤ l + (l + 1) + dist_(b) (𝒬 b) θ := by
        gcongr
        · rw [𝔒, Finset.mem_filter] at mb
          obtain ⟨(x : Θ X), x₁, x₂⟩ := not_disjoint_iff.mp mb.2.2
          replace x₂ := _root_.subset_cball x₂
          rw [@mem_ball] at x₁ x₂
          calc
            _ ≤ dist_(p') x (𝒬 p') + dist_(p') x (𝒬 b) := dist_triangle_left ..
            _ ≤ _ := by
              apply add_le_add x₁.le
              change dist_{𝓘 p'} x (𝒬 b) ≤ 1; rw [𝓘p'b]; exact x₂.le
        · change dist_{𝓘 p'} (𝒬 b) θ ≤ dist_{𝓘 b} (𝒬 b) θ; rw [𝓘p'b]
      _ ≤ l + (l + 1) + (dist_(b) (𝒬 m) (𝒬 b) + dist_(b) (𝒬 m) θ) :=
        add_le_add_left (dist_triangle_left ..) _
      _ ≤ l + (l + 1) + (1 + dist_(m) (𝒬 m) θ) := by
        gcongr
        · exact (dist_𝒬_lt_one_of_le lm).le
        · exact Grid.dist_mono lm.1
      _ < l + (l + 1) + (1 + 1) := by gcongr; exact mem_ball'.mp mθ
      _ = _ := by ring
  calc
    _ ≤ dist_(s₀.1) (𝒬 sl.1) θ + dist_(s₀.1) (𝒬 sl.1) (𝒬 s₀.1) := dist_triangle_left ..
    _ < 1 + dist_(s₀.1) (𝒬 sl.1) θ := by
      rw [add_comm]; exact add_lt_add_right (dist_𝒬_lt_one_of_le s.head_le_last) _
    _ ≤ 1 + C2_1_2 a ^ n * dist_(sl.1) (𝒬 sl.1) θ := add_le_add_left (dist_LTSeries hs) _
    _ < 1 + C2_1_2 a ^ n * (2 * l + 3) := by gcongr; rw [C2_1_2]; positivity
    _ ≤ 1 + (1 / 256) ^ n * (2 * 2 ^ n + 3) := by
      gcongr
      · rw [C2_1_2]; positivity
      · exact C2_1_2_le_inv_256 X
      · exact_mod_cast (l_upper_bound hl qp').le
    _ = 1 + 2 * (2 / 256) ^ n + (1 / 256) ^ n * 3 := by
      simp [div_pow]; ring
    _ ≤ 1 + 2 * (2 / 256) ^ 0 + (1 / 256) ^ 0 * 3 := by
      gcongr 1 + 2 * ?_ + ?_ * 3 <;>
        exact pow_le_pow_of_le_one (by norm_num) (by norm_num) (by omega)
    _ < _ := by norm_num

/-- Part of Lemma 5.5.2 -/
lemma pairwiseDisjoint_L0' : univ.PairwiseDisjoint (𝔏₀' (X := X) k n) := pairwiseDisjoint_minLayer

/-- Part of Lemma 5.5.2 -/
lemma antichain_L0' : IsAntichain (· ≤ ·) (𝔏₀' (X := X) k n l) := isAntichain_minLayer

section L2Antichain

/-- Type synonym of `ℭ₁` to apply the `Preorder` of the proof of Lemma 5.5.3 on. -/
private def ℭ₁' (k n j : ℕ) : Type _ := ℭ₁ (X := X) k n j

open scoped Classical in
private instance : Fintype (ℭ₁' (X := X) k n j) := inferInstanceAs (Fintype (ℭ₁ k n j))

private instance : Preorder (ℭ₁' (X := X) k n j) where
  le x y := smul 200 x.1 ≤ smul 200 y.1
  le_refl := by simp
  le_trans _ _ _ xy yz := by
    change smul _ _ ≤ smul _ _ at xy yz ⊢
    exact xy.trans yz

/-- Lemma 5.5.3 -/
lemma antichain_L2 : IsAntichain (· ≤ ·) (𝔏₂ (X := X) k n j) := by
  classical
  by_contra h; rw [isAntichain_iff_forall_not_lt] at h; push_neg at h
  obtain ⟨p', mp', p, mp, l⟩ := h
  have p200 : smul 2 p' ≤ smul 200 p := by
    calc
      _ ≤ smul (11 / 10 + C2_1_2 a * 200) p' := by
        apply smul_mono_left
        calc
          _ ≤ 11 / 10 + 1 / 256 * (200 : ℝ) := by gcongr; exact C2_1_2_le_inv_256 X
          _ ≤ _ := by norm_num
      _ ≤ _ := by
        refine smul_C2_1_2 _ (by norm_num) ?_ (wiggle_order_11_10 l.le (C5_3_3_le (X := X)))
        exact (𝓘_strictMono l).ne
  have cp : p ∈ ℭ₁ k n j := (𝔏₂_subset_ℭ₂.trans ℭ₂_subset_ℭ₁) mp
  let C : Finset (LTSeries (ℭ₁' k n j)) := { s | s.head = ⟨p, cp⟩ }
  have Cn : C.Nonempty := by
    use RelSeries.singleton _ ⟨p, cp⟩
    rw [Finset.mem_filter_univ]; rfl
  obtain ⟨z, mz, maxz⟩ := C.exists_max_image (·.length) Cn
  rw [Finset.mem_filter_univ] at mz
  by_cases mu : z.last.1 ∈ 𝔘₁ k n j
  · have px : z.head ≤ z.last := z.monotone (Fin.zero_le _)
    rw [mz] at px
    apply absurd mp'; rw [𝔏₂, mem_setOf, not_and_or, not_not]; right; use z.last.1, mu
    have : 𝓘 p' < 𝓘 p := 𝓘_strictMono l
    exact ⟨(this.trans_le px.1).ne, (p200.trans px).trans (smul_mono_left (by norm_num))⟩
  · simp_rw [𝔘₁, mem_setOf, not_and, z.last.2, true_implies, not_forall, exists_prop] at mu
    obtain ⟨q, mq, lq, ndjq⟩ := mu; rw [not_disjoint_iff] at ndjq; obtain ⟨ϑ, mϑ₁, mϑ₂⟩ := ndjq
    have cpos : 0 < C2_1_2 a := by rw [C2_1_2]; positivity
    have s200 : smul 200 z.last.1 ≤ smul 200 q := by
      refine ⟨lq.le, (?_ : ball_(q) (𝒬 q) 200 ⊆ ball_(z.last.1) (𝒬 z.last.1) 200)⟩
      intro (r : Θ X) mr
      rw [@mem_ball] at mr mϑ₁ mϑ₂ ⊢
      calc
        _ ≤ dist_(z.last.1) r (𝒬 q) + dist_(z.last.1) (𝒬 q) ϑ + dist_(z.last.1) ϑ (𝒬 z.last.1) :=
          dist_triangle4 ..
        _ ≤ C2_1_2 a * dist_(q) r (𝒬 q) + C2_1_2 a * dist_(q) (𝒬 q) ϑ + 100 := by
          gcongr <;> exact Grid.dist_strictMono lq
        _ ≤ C2_1_2 a * (200 + 100) + 100 := by rw [mul_add]; gcongr; rw [dist_comm]; exact mϑ₂.le
        _ ≤ (1 / 256) * 300 + 100 := by
          rw [show (200 : ℝ) + 100 = 300 by norm_num]; gcongr
          exact C2_1_2_le_inv_256 X
        _ < _ := by norm_num
    have : z.last < ⟨q, mq⟩ := by
      refine ⟨s200, (?_ : ¬(smul 200 q ≤ smul 200 z.last.1))⟩
      rw [TileLike.le_def, not_and_or]; exact Or.inl (not_le_of_gt lq)
    apply absurd maxz; push_neg; use z.snoc ⟨q, mq⟩ this, by simp [C, mz], by simp

end L2Antichain

/-- Part of Lemma 5.5.4 -/
lemma antichain_L1 : IsAntichain (· ≤ ·) (𝔏₁ (X := X) k n j l) := isAntichain_minLayer

/-- Part of Lemma 5.5.4 -/
lemma antichain_L3 : IsAntichain (· ≤ ·) (𝔏₃ (X := X) k n j l) := isAntichain_maxLayer

/- Our goal is now to estimate `∫⁻ x in G \ G', ‖carlesonSum 𝔓₁ᶜ f x‖ₑ` by decomposing `𝔓₁ᶜ` as a
union of disjoint antichains. For this, we proceed step by step, isolating some antichains and
some sets that remain to be decomposed. After 4 steps, we will get a sum of integrals corresponding
to the (disjoint) decomposition in Lemma 5.5.1.
-/

/-- The Carleson sum over `𝔓₁ᶜ` and `𝔓pos ∩ 𝔓₁ᶜ` coincide at ae every point of `G \ G'`. -/
lemma carlesonSum_𝔓₁_compl_eq_𝔓pos_inter (f : X → ℂ) :
    ∀ᵐ x, x ∈ G \ G' → carlesonSum 𝔓₁ᶜ f x = carlesonSum (𝔓pos (X := X) ∩ 𝔓₁ᶜ) f x := by
  have A p (hp : p ∈ (𝔓pos (X := X))ᶜ) : ∀ᵐ x, x ∈ G \ G' → x ∉ 𝓘 p := by
    simp only [𝔓pos, mem_compl_iff, mem_setOf_eq, not_lt, nonpos_iff_eq_zero] at hp
    filter_upwards [measure_zero_iff_ae_notMem.mp hp] with x hx h'x (h''x : x ∈ (𝓘 p : Set X))
    simp [h''x, h'x.1, h'x.2] at hx
  rw [← ae_ball_iff (to_countable 𝔓posᶜ)] at A
  filter_upwards [A] with x hx h'x
  simp only [carlesonSum]
  symm
  apply Finset.sum_subset
  · intro p hp
    simp_rw [Finset.mem_filter_univ] at hp ⊢
    exact hp.2
  · intro p hp h'p
    simp_rw [Finset.mem_filter_univ] at hp h'p
    simp only [mem_inter_iff, hp, and_true] at h'p
    have : x ∉ 𝓘 p := hx _ h'p h'x
    have : x ∉ E p := by simp at this; simp [E, this]
    simp [carlesonOn, this]

/-- The Carleson sum over `𝔓pos ∩ 𝔓₁ᶜ` can be decomposed as a sum over the intersections of this
set with various `ℭ k n`. -/
lemma carlesonSum_𝔓pos_eq_sum {f : X → ℂ} {x : X} :
    carlesonSum (𝔓pos (X := X) ∩ 𝔓₁ᶜ) f x =
      ∑ n ≤ maxℭ X, ∑ k ≤ n, carlesonSum (𝔓pos (X := X) ∩ 𝔓₁ᶜ ∩ ℭ k n) f x := by
  simp only [Finset.sum_sigma']
  rw [sum_carlesonSum_of_pairwiseDisjoint]; swap
  · rintro ⟨n, k⟩ - ⟨n', k'⟩ - h
    simp only [ne_eq, Sigma.mk.inj_iff, heq_eq_eq] at h
    simp only [Function.onFun, disjoint_iff_forall_ne]
    have W := pairwiseDisjoint_ℭ (X := X) (mem_univ ⟨k, n⟩) (mem_univ ⟨k', n'⟩)
      (by simp [-not_and]; tauto)
    intro x hx y hy
    exact (disjoint_iff_forall_ne.1 W) hx.2 hy.2
  congr
  ext p
  simp only [mem_inter_iff, mem_compl_iff, Finset.mem_sigma,
    Finset.mem_Iic, mem_iUnion, exists_and_left, exists_prop, Sigma.exists, iff_self_and, and_imp]
  intro hp h'p
  rcases exists_k_n_of_mem_𝔓pos hp with ⟨k, n, h'p, hkn⟩
  exact ⟨n, k, ⟨le_maxℭ_of_nonempty ⟨p, h'p⟩ , hkn⟩, h'p⟩

/-- In each set `ℭ k n`, the Carleson sum can be decomposed as a sum over `𝔏₀ k n` and over
various `ℭ₁ k n j`. -/
lemma carlesonSum_𝔓pos_inter_ℭ_eq_add_sum {f : X → ℂ} {x : X} (hkn : k ≤ n) :
    carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ ℭ k n) f x =
      carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔏₀ k n) f x
      + ∑ j ≤ 2 * n + 3, carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ ℭ₁ k n j) f x := by
  conv_lhs => rw [← carlesonSum_inter_add_inter_compl _ (𝔏₀ k n)]
  rw [sum_carlesonSum_of_pairwiseDisjoint]; swap
  · apply PairwiseDisjoint.subset _ (subset_univ _)
    apply (pairwiseDisjoint_ℭ₁ (k := k) (n := n)).mono
    intro j
    exact inter_subset_right
  congr 2
  · ext p
    simp only [mem_inter_iff, mem_compl_iff, and_congr_left_iff, and_iff_left_iff_imp, and_imp]
    intro hp
    simp [𝔏₀_subset_ℭ hp]
  · apply Subset.antisymm
    · rintro p ⟨⟨hp, Hp⟩, h'p⟩
      rcases exists_j_of_mem_𝔓pos_ℭ hp.1 Hp hkn with H
      simp only [mem_compl_iff] at h'p
      simp only [h'p, false_or] at H
      simp only [Finset.mem_Iic, mem_iUnion, mem_inter_iff, hp, true_and, exists_prop]
      exact H
    · intro p hp
      simp only [Finset.mem_Iic, mem_iUnion, exists_prop] at hp
      rcases hp with ⟨i, hi, h'i, h''i⟩
      exact ⟨⟨h'i, ℭ₁_subset_ℭ h''i⟩, disjoint_left.1 𝔏₀_disjoint_ℭ₁.symm h''i⟩

lemma carlesonSum_𝔓pos_inter_𝔏₀_eq_sum {f : X → ℂ} {x : X} :
    carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔏₀ k n) f x =
      ∑ l < n, carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔏₀' k n l) f x := by
  rw [sum_carlesonSum_of_pairwiseDisjoint]; swap
  · apply PairwiseDisjoint.subset _ (subset_univ _)
    apply (pairwiseDisjoint_L0' (k := k) (n := n)).mono
    intro j
    exact inter_subset_right
  congr
  rw [← iUnion_L0']
  ext p
  simp

/-- In each set `ℭ₁ k n j`, the Carleson sum can be decomposed as a sum over `ℭ₂ k n j` and over
various `𝔏₁ k n j l`. -/
lemma carlesonSum_𝔓pos_inter_ℭ₁_eq_add_sum {f : X → ℂ} {x : X} :
    carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ ℭ₁ k n j) f x =
      carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ ℭ₂ k n j) f x
      + ∑ l ≤ Z * (n + 1), carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔏₁ k n j l) f x := by
  classical
  conv_lhs => rw [← carlesonSum_inter_add_inter_compl _ (ℭ₂ k n j)]
  rw [sum_carlesonSum_of_pairwiseDisjoint]; swap
  · apply PairwiseDisjoint.subset _ (subset_univ _)
    have : univ.PairwiseDisjoint fun l ↦ 𝔏₁ (X := X) k n j l := pairwiseDisjoint_minLayer
    apply this.mono
    intro j
    exact inter_subset_right
  congr 2
  · ext p
    simp only [mem_inter_iff, mem_compl_iff, and_congr_left_iff, and_iff_left_iff_imp, and_imp]
    intro hp
    simp [ℭ₂_subset_ℭ₁ hp]
  · ext p
    simp only [ℭ₂, layersAbove, mem_inter_iff, mem_compl_iff, mem_diff, mem_iUnion, exists_prop,
      not_exists, not_and, not_forall, Decidable.not_not, Finset.mem_Iic, 𝔏₁]
    refine ⟨fun h ↦ ?_, fun h ↦ ?_⟩
    · simpa [h.1.1] using h.2 h.1.2
    · rcases h with ⟨i, hi, h'i⟩
      simp only [h'i.1, not_false_eq_true, and_self, minLayer_subset h'i.2, forall_const, true_and]
      exact ⟨i, hi, h'i.2⟩

/-- In each set `ℭ₂ k n j`, the Carleson sum can be decomposed as a sum over `𝔏₂ k n j` and over
various `𝔏₃ k n j l`. -/
lemma carlesonSum_𝔓pos_inter_ℭ₂_eq_add_sum {f : X → ℂ} {x : X} (hkn : k ≤ n) (hj : j ≤ 2 * n + 3) :
    carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ ℭ₂ k n j) f x =
      carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔏₂ k n j) f x
      + ∑ l ≤ Z * (n + 1), carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔏₃ k n j l) f x := by
  conv_lhs => rw [← carlesonSum_inter_add_inter_compl _ (𝔏₂ k n j)]
  rw [sum_carlesonSum_of_pairwiseDisjoint]; swap
  · apply PairwiseDisjoint.subset _ (subset_univ _)
    have : univ.PairwiseDisjoint fun l ↦ 𝔏₃ (X := X) k n j l := pairwiseDisjoint_minLayer
    apply this.mono
    intro j
    exact inter_subset_right
  congr 2
  · ext p
    simp only [mem_inter_iff, mem_compl_iff, and_congr_left_iff, and_iff_left_iff_imp, and_imp]
    intro hp
    simp [𝔏₂_subset_ℭ₂ hp]
  · ext p
    simp only [mem_inter_iff, mem_compl_iff,
      Finset.mem_Iic, mem_iUnion, exists_and_left, exists_prop]
    refine ⟨fun h ↦ ?_, fun h ↦ ?_⟩
    · refine ⟨h.1.1, ?_⟩
      simp only [𝔓₁, mem_iUnion, exists_prop, not_exists, not_and] at h
      have : p ∉ ℭ₅ k n j := h.1.1.2 n k hkn j hj
      simpa using (notMem_ℭ₅_iff_mem_𝔏₃ (X := X) hkn hj h.1.1.1 h.1.2 h.2).1 this
    · rcases h.2 with ⟨l, lZ, hl⟩
      exact ⟨⟨h.1, ℭ₃_subset_ℭ₂ (maxLayer_subset hl)⟩,
        disjoint_right.1 𝔏₂_disjoint_ℭ₃ (maxLayer_subset hl)⟩




/-- Putting together all the previous decomposition lemmas, one gets an estimate of the integral
of `‖carlesonSum 𝔓₁ᶜ f x‖ₑ` by a sum of integrals of the same form over various subsets of `𝔓`,
which are all antichains by design. -/
lemma lintegral_carlesonSum_𝔓₁_compl_le_sum_lintegral {f : X → ℂ} (h'f : Measurable f) :
    ∫⁻ x in G \ G', ‖carlesonSum 𝔓₁ᶜ f x‖ₑ ≤
        (∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ l < n,
          ∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔏₀' k n l) f x‖ₑ)
      + (∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ j ≤ 2 * n + 3, ∑ l ≤ Z * (n + 1),
          ∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔏₁ k n j l) f x‖ₑ)
      + (∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ j ≤ 2 * n + 3,
          ∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔏₂ k n j) f x‖ₑ)
      + (∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ j ≤ 2 * n + 3, ∑ l ≤ Z * (n + 1),
          ∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔏₃ k n j l) f x‖ₑ) := calc
  ∫⁻ x in G \ G', ‖carlesonSum 𝔓₁ᶜ f x‖ₑ
  _ = ∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ) f x‖ₑ := by
    apply lintegral_congr_ae
    apply (ae_restrict_iff' (measurableSet_G.diff measurable_G')).2
    filter_upwards [carlesonSum_𝔓₁_compl_eq_𝔓pos_inter f] with x hx h'x
    simp [hx h'x]
  _ ≤ ∑ n ≤ maxℭ X, ∑ k ≤ n, ∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ ℭ k n) f x‖ₑ := by
    simp only [Finset.sum_sigma']
    rw [← lintegral_finset_sum']; swap
    · exact fun b hb ↦ h'f.aestronglyMeasurable.carlesonSum.restrict.enorm
    apply lintegral_mono (fun x ↦ ?_)
    simp only [Finset.sum_sigma', carlesonSum_𝔓pos_eq_sum]
    apply enorm_sum_le
  _ ≤ ∑ n ≤ maxℭ X, ∑ k ≤ n, ((∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔏₀ k n) f x‖ₑ)
      + ∑ j ≤ 2 * n + 3, ∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ ℭ₁ k n j) f x‖ₑ) := by
    gcongr with n hn k hkn
    simp only [Finset.mem_Iic] at hkn
    rw [← lintegral_finset_sum']; swap
    · exact fun b hb ↦ h'f.aestronglyMeasurable.carlesonSum.restrict.enorm
    rw [← lintegral_add_left']; swap
    · exact h'f.aestronglyMeasurable.carlesonSum.restrict.enorm
    apply lintegral_mono (fun x ↦ ?_)
    rw [carlesonSum_𝔓pos_inter_ℭ_eq_add_sum hkn]
    apply (enorm_add_le _ _).trans
    gcongr
    apply enorm_sum_le
  _ = (∑ n ≤ maxℭ X, ∑ k ≤ n, ∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔏₀ k n) f x‖ₑ)
      + ∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ j ≤ 2 * n + 3,
        ∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ ℭ₁ k n j) f x‖ₑ := by
    simp only [Finset.sum_add_distrib]
  _ ≤ (∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ l < n, ∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔏₀' k n l) f x‖ₑ)
      + ∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ j ≤ 2 * n + 3,
        ∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ ℭ₁ k n j) f x‖ₑ := by
    gcongr with n hn k hk
    rw [← lintegral_finset_sum']; swap
    · exact fun b hb ↦ h'f.aestronglyMeasurable.carlesonSum.restrict.enorm
    apply lintegral_mono (fun x ↦ ?_)
    rw [carlesonSum_𝔓pos_inter_𝔏₀_eq_sum]
    apply enorm_sum_le
  _ ≤ (∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ l < n, ∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔏₀' k n l) f x‖ₑ)
      + ∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ j ≤ 2 * n + 3,
      ((∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ ℭ₂ k n j) f x‖ₑ)
        + ∑ l ≤ Z * (n + 1), ∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔏₁ k n j l) f x‖ₑ) := by
    gcongr with n hn k hk j hj
    rw [← lintegral_finset_sum']; swap
    · exact fun b hb ↦ h'f.aestronglyMeasurable.carlesonSum.restrict.enorm
    rw [← lintegral_add_left']; swap
    · exact h'f.aestronglyMeasurable.carlesonSum.restrict.enorm
    apply lintegral_mono (fun x ↦ ?_)
    rw [carlesonSum_𝔓pos_inter_ℭ₁_eq_add_sum]
    apply (enorm_add_le _ _).trans
    gcongr
    apply enorm_sum_le
  _ = (∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ l < n, ∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔏₀' k n l) f x‖ₑ)
      + (∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ j ≤ 2 * n + 3, ∑ l ≤ Z * (n + 1),
          ∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔏₁ k n j l) f x‖ₑ)
      + ∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ j ≤ 2 * n + 3,
          ∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ ℭ₂ k n j) f x‖ₑ := by
    simp only [Finset.sum_add_distrib]
    abel
  _ ≤ (∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ l < n, ∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔏₀' k n l) f x‖ₑ)
      + (∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ j ≤ 2 * n + 3, ∑ l ≤ Z * (n + 1),
          ∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔏₁ k n j l) f x‖ₑ)
      + ∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ j ≤ 2 * n + 3,
        ((∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔏₂ k n j) f x‖ₑ)
          + ∑ l ≤ Z * (n + 1), ∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔏₃ k n j l) f x‖ₑ) := by
    gcongr with n hn k hkn j hj
    simp only [Finset.mem_Iic] at hkn hj
    rw [← lintegral_finset_sum']; swap
    · exact fun b hb ↦ h'f.aestronglyMeasurable.carlesonSum.restrict.enorm
    rw [← lintegral_add_left']; swap
    · exact h'f.aestronglyMeasurable.carlesonSum.restrict.enorm
    apply lintegral_mono (fun x ↦ ?_)
    rw [carlesonSum_𝔓pos_inter_ℭ₂_eq_add_sum hkn hj]
    apply (enorm_add_le _ _).trans
    gcongr
    apply enorm_sum_le
  _ = (∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ l < n, ∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔏₀' k n l) f x‖ₑ)
      + (∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ j ≤ 2 * n + 3, ∑ l ≤ Z * (n + 1),
          ∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔏₁ k n j l) f x‖ₑ)
      + (∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ j ≤ 2 * n + 3,
          ∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔏₂ k n j) f x‖ₑ)
      + ∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ j ≤ 2 * n + 3, ∑ l ≤ Z * (n + 1),
          ∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔏₃ k n j l) f x‖ₑ := by
    simp only [Finset.sum_add_distrib]
    abel

/-- Custom version of the antichain operator theorem, in the specific form we need to handle
the various terms in the previous statement. -/
lemma lintegral_enorm_carlesonSum_le_of_isAntichain_subset_ℭ
    {f : X → ℂ} {𝔄 : Set (𝔓 X)} (hf : ∀ x, ‖f x‖ ≤ F.indicator 1 x) (h'f : Measurable f)
    (hA : IsAntichain (· ≤ ·) 𝔄) (h'A : 𝔄 ⊆ ℭ k n) :
    ∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔄) f x‖ₑ
    ≤ C2_0_3 a nnq * 2 ^ (a + 3) * volume G ^ (1 - q⁻¹) * volume F ^ (q⁻¹)
      * 2 ^ (- ((q - 1) / (8 * a ^ 4) * n)) := by
  have I : 0 ≤ q - 1 := by linarith [one_lt_q X]
  have J : 0 ≤ q⁻¹ - 2⁻¹ := inv_q_sub_half_nonneg X
  apply (antichain_operator_le_volume (hA.subset inter_subset_right) h'f hf diff_subset).trans
  simp only [mul_assoc]
  apply mul_le_mul_left'
  have : dens₁ (𝔓pos (X := X) ∩ 𝔓₁ᶜ ∩ 𝔄) ≤ 2 ^ (4 * a - n + 1 : ℝ) :=
    dens1_le (inter_subset_right.trans h'A)
  have : dens₂ (𝔓pos (X := X) ∩ 𝔓₁ᶜ ∩ 𝔄) ≤ 2 ^ (2 * a + 5) * volume F / volume G := by
    rw [dens₂_eq_biSup_dens₂]
    simp only [iSup_le_iff]
    intro p hp
    have : ¬ (𝓘 p : Set X) ⊆ G₁ := by
      have W := hp.1.1
      contrapose! W
      have : ↑(𝓘 p) ∩ G ∩ G'ᶜ = ∅ := by
        simp only [G', compl_union]
        apply eq_empty_of_subset_empty
        intro x hx
        exact (hx.2.1.1 (W hx.1.1)).elim
      simp only [𝔓pos, mem_setOf_eq, this, measure_empty, lt_self_iff_false, not_false_eq_true]
    contrapose! this
    have : p ∈ highDensityTiles := by simp [highDensityTiles, this]
    apply subset_biUnion_of_mem this
  calc
  dens₁ (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔄) ^ ((q - 1) / (8 * ↑a ^ 4)) *
    (dens₂ (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔄) ^ (q⁻¹ - 2⁻¹) * (volume F ^ (1 / 2 : ℝ) * volume G ^ (1 / 2 : ℝ)))
  _ ≤ (2 ^ (4 * a - n + 1 : ℝ)) ^ ((q - 1) / (8 * ↑a ^ 4)) *
    ((2 ^ (2 * a + 5) * volume F / volume G) ^ (q⁻¹ - 2⁻¹)
      * ((volume F ^ (1 / 2 : ℝ) * volume G ^ (1 / 2 : ℝ)))) := by gcongr
  _ = (2 ^ ((4 * a + 1) * (q - 1) / (8 * ↑a ^ 4)) * 2 ^ (- ((q - 1) / (8 * ↑a ^ 4) * n))) *
    ((2 ^ ((2 * a + 5) * (q⁻¹ - 2⁻¹)) * volume F ^ (q⁻¹ - 2⁻¹) / volume G ^ (q⁻¹ - 2⁻¹))
      * ((volume F ^ (1 / 2 : ℝ) * volume G ^ (1 / 2 : ℝ)))) := by
    rw [ENNReal.div_rpow_of_nonneg _ _ J, ENNReal.mul_rpow_of_nonneg _ _ J,
      ← ENNReal.rpow_natCast, ← ENNReal.rpow_mul, ← ENNReal.rpow_mul,
      ← ENNReal.rpow_add _ _ (NeZero.ne 2) ENNReal.ofNat_ne_top]
    congr
    · ring
    · simp
  _ = 2 ^ ((4 * a + 1) * (q - 1) / (8 * ↑a ^ 4)) * 2 ^ ((2 * a + 5) * (q⁻¹ - 2⁻¹)) *
      (volume G ^ (1 - q⁻¹) * (volume F ^ q⁻¹ * 2 ^ (- ((q - 1) / (8 * ↑a ^ 4) * n)))) := by
    rcases eq_or_ne (volume G) 0 with vG | vG
    · have : 0 < 1 - q⁻¹ := by rw [sub_pos, inv_lt_one_iff₀]; exact .inr (one_lt_q X)
      rw [vG, ENNReal.zero_rpow_of_pos (show 0 < (1 / 2 : ℝ) by positivity),
        ENNReal.zero_rpow_of_pos this]
      simp only [zero_mul, mul_zero]
    · have IF : (volume F) ^ (q⁻¹) = (volume F) ^ ((q ⁻¹ - 2⁻¹) + 2⁻¹) := by congr; abel
      have IG : (volume G) ^ (1 - q⁻¹) = (volume G) ^ (2⁻¹ - (q⁻¹ - 2⁻¹)) := by
        congr 1
        simp only [sub_sub_eq_add_sub, sub_left_inj]
        norm_num
      rw [IF, IG, ENNReal.rpow_sub (2⁻¹) _ vG volume_G_ne_top,
        ENNReal.rpow_add_of_nonneg (x := volume F) _ _ (inv_q_sub_half_nonneg X) (by norm_num),
        ENNReal.div_eq_inv_mul, ENNReal.div_eq_inv_mul]
      ring_nf
  _ ≤ 2 ^ ((2 : ℝ)⁻¹ + (a + 5/2)) *
      (volume G ^ (1 - q⁻¹) * (volume F ^ q⁻¹ * 2 ^ (- ((q - 1) / (8 * ↑a ^ 4) * n)))) := by
    rw [← ENNReal.rpow_add _ _ (NeZero.ne 2) ENNReal.ofNat_ne_top]
    have : (4 : ℝ) ≤ a := mod_cast (four_le_a X)
    gcongr
    · exact one_le_two
    · calc
      (4 * a + 1) * (q - 1) / (8 * a ^ 4 : ℝ)
      _ ≤ (4 * a + a) * (2 - 1) / (8 * a ^ 4) := by
         gcongr
         · norm_cast
           linarith [four_le_a X]
         · exact q_le_two X
      _ = 5 / (8 * a ^ 3) := by field_simp; ring
      _ ≤ 5 / (8 * (4 : ℝ) ^ 3) := by gcongr
      _ ≤ 2⁻¹ := by norm_num
    · calc
      (2 * ↑a + 5) * (q⁻¹ - 2⁻¹)
      _ ≤ (2 * ↑a + 5) * (1⁻¹ - 2⁻¹) := by gcongr; exact (one_lt_q X).le
      _ = a + 5/2 := by ring
  _ = 2 ^ (a + 3) *
      (volume G ^ (1 - q⁻¹) * (volume F ^ q⁻¹ * 2 ^ (- ((q - 1) / (8 * ↑a ^ 4) * n)))) := by
    congr 1
    rw [← ENNReal.rpow_natCast]
    congr
    simp
    ring

open scoped Nat

omit [ProofData a q K σ₁ σ₂ F G] [TileStructure Q D κ S o] in
lemma lintegral_carlesonSum_𝔓₁_compl_le_sum_aux1 [ProofData a q K σ₁ σ₂ F G] {N : ℕ} :
    ∑ x ≤ N,
      (((12 + 8 * Z) * x ^ 0 + (19 + 20 * Z) * x ^ 1 + (7 + 16 * Z) * x ^ 2 + (4 * Z) * x ^ 3) *
        (2 : ℝ) ^ (-((q - 1) / (8 * ↑a ^ 4) * x : ℝ))) ≤ 2 ^ (28 * a + 20) / (q - 1) ^ 4 := by
  simp only [add_mul _ _ ((2 : ℝ) ^ (_ : ℝ)), Finset.sum_add_distrib]
  simp only [mul_assoc, ← Finset.mul_sum]
  simp only [← mul_assoc]
  have : 0 < q - 1 := by linarith [one_lt_q X]
  have : 0 < a := a_pos X
  have : q ≤ 2 := q_le_two X
  have : (4 : ℝ) ≤ a := mod_cast (four_le_a X)
  have P : 0 < (q - 1) / (8 * ↑a ^ 4) := by positivity
  have : 0.69 ≤ Real.log 2 := le_trans (by norm_num) Real.log_two_gt_d9.le
  have : (1 : ℝ) ≤ Z / 2 ^ 48 := by
    rw [one_le_div (by positivity)]
    simp only [defaultZ, Nat.cast_pow, Nat.cast_ofNat]
    gcongr
    · exact one_le_two
    · linarith [four_le_a X]
  calc
  (12 + 8 * ↑Z) * ∑ i ≤ N, ↑i ^ 0 * (2 : ℝ) ^ (-((q - 1) / (8 * a ^ 4) * i)) +
      (19 + 20 * ↑Z) * ∑ i ≤ N, ↑i ^ 1 * 2 ^ (-((q - 1) / (8 * a ^ 4) * i)) +
      (7 + 16 * ↑Z) * ∑ i ≤ N, ↑i ^ 2 * 2 ^ (-((q - 1) / (8 * a ^ 4) * i)) +
      (4 * ↑Z) * ∑ i ≤ N, ↑i ^ 3 * 2 ^ (-((q - 1) / (8 * a ^ 4) * i))
  _ ≤ (12 + 8 * ↑Z) * ((2 : ℝ) ^ ((q - 1) / (8 * a ^ 4)) *
        0 ! / (Real.log 2 * ((q - 1) / (8 * a ^ 4))) ^ (0 + 1)) +
      (19 + 20 * ↑Z) * ((2 : ℝ) ^ ((q - 1) / (8 * a ^ 4)) *
        1 ! / (Real.log 2 * ((q - 1) / (8 * a ^ 4))) ^ (1 + 1)) +
      (7 + 16 * ↑Z) * ((2 : ℝ) ^ ((q - 1) / (8 * a ^ 4)) *
        2 ! / (Real.log 2 * ((q - 1) / (8 * a ^ 4))) ^ (2 + 1)) +
      (4 * ↑Z) * ((2 : ℝ) ^ ((q - 1) / (8 * a ^ 4)) *
        3 ! / (Real.log 2 * ((q - 1) / (8 * a ^ 4))) ^ (3 + 1)) := by
    gcongr <;> apply sum_Iic_pow_mul_two_pow_neg_le P
  _ = (2 : ℝ) ^ ((q - 1) / (8 * a ^ 4)) *
      ( (12 + 8 * ↑Z) / (Real.log 2 * ((q - 1) / (8 * a ^ 4)))
      + (19 + 20 * ↑Z)  / (Real.log 2 * ((q - 1) / (8 * a ^ 4))) ^ 2
      + (14 + 32 * ↑Z) / (Real.log 2 * ((q - 1) / (8 * a ^ 4))) ^ 3
      + (24 * ↑Z) /  (Real.log 2 * ((q - 1) / (8 * a ^ 4))) ^ 4) := by
    simp only [Nat.cast_ofNat, Nat.factorial, Nat.cast_one, mul_one, zero_add, pow_one,
      Nat.succ_eq_add_one, Nat.reduceAdd, Nat.reduceMul]
    ring
  _ ≤ (2 : ℝ) ^ (1 : ℝ) *
      ( (12 + 8 * ↑Z) / (Real.log 2 * ((q - 1) / (8 * a ^ 4)))
      + (19 + 20 * ↑Z)  / (Real.log 2 * ((q - 1) / (8 * a ^ 4))) ^ 2
      + (14 + 32 * ↑Z) / (Real.log 2 * ((q - 1) / (8 * a ^ 4))) ^ 3
      + (24 * ↑Z) /  (Real.log 2 * ((q - 1) / (8 * a ^ 4))) ^ 4) := by
    gcongr
    · exact one_le_two
    · apply div_le_one_of_le₀ _ (by positivity)
      have : 8 * (4 : ℝ) ^ 4 ≤ 8 * a ^ 4 := by gcongr
      linarith
  _ = (24 + 16 * ↑Z) / (Real.log 2 * ((q - 1) / (8 * a ^ 4)))
      + (38 + 40 * ↑Z)  / (Real.log 2 * ((q - 1) / (8 * a ^ 4))) ^ 2
      + (28 + 64 * ↑Z) / (Real.log 2 * ((q - 1) / (8 * a ^ 4))) ^ 3
      + (48 * ↑Z) /  (Real.log 2 * ((q - 1) / (8 * a ^ 4))) ^ 4 := by
    simp only [Real.rpow_one]
    ring
  _ = ((8 * a ^ 4) / (q - 1)) ^ 4 *
     (((q - 1) / (8 * a ^ 4)) ^ 3 * (24 * 1 + 16 * ↑Z) / Real.log 2
      + ((q - 1) / (8 * a ^ 4)) ^ 2 * (38 * 1 + 40 * ↑Z)  / (Real.log 2) ^ 2
      + ((q - 1) / (8 * a ^ 4)) * (28 * 1 + 64 * ↑Z) / (Real.log 2) ^ 3
      + (48 * ↑Z) /  (Real.log 2) ^ 4) := by
    field_simp only
    ring
  _ ≤ ((8 * a ^ 4) / (q - 1)) ^ 4 *
     (((2 - 1) / (8 * 4 ^ 4)) ^ 3 * (24 * (Z / 2 ^ 48) + 16 * ↑Z) / 0.69
      + ((2 - 1) / (8 * 4 ^ 4)) ^ 2 * (38 * (Z / 2 ^ 48) + 40 * ↑Z)  / 0.69 ^ 2
      + ((2 - 1) / (8 * 4 ^ 4)) * (28 * (Z / 2 ^ 48) + 64 * ↑Z) / 0.69 ^ 3
      + (48 * ↑Z) / 0.69 ^ 4) := by gcongr
  _ = a ^ 16 / (q - 1) ^ 4 * Z * (8 ^ 4 *
      (((2 - 1) / (8 * 4 ^ 4)) ^ 3 * (24 * (1 / 2 ^ 48) + 16) / 0.69
      + ((2 - 1) / (8 * 4 ^ 4)) ^ 2 * (38 * (1 / 2 ^ 48) + 40)  / 0.69 ^ 2
      + ((2 - 1) / (8 * 4 ^ 4)) * (28 * (1 / 2 ^ 48) + 64) / 0.69 ^ 3
      + 48 / 0.69 ^ 4)) := by
    rw [div_pow]; ring
  _ ≤ a ^ 16 / (q - 1) ^ 4 * Z * 2 ^ 20 := by gcongr; norm_num
  _ ≤ (2 ^ a) ^ 16 / (q - 1) ^ 4 * Z * 2 ^ 20 := by
    gcongr
    exact_mod_cast (Nat.lt_pow_self one_lt_two).le
  _ = (2 ^ (16 * a) * 2 ^ (12 * a) * 2 ^ 20) / (q - 1) ^ 4 := by
    simp [← pow_mul, mul_comm a]
    ring
  _ = 2 ^ (28 * a + 20) / (q - 1) ^ 4 := by
    simp only [← pow_add]
    congr
    omega

omit [TileStructure Q D κ S o] in
lemma lintegral_carlesonSum_𝔓₁_compl_le_sum_aux2 {N : ℕ} :
    ∑ x ≤ N, (((12 + 8 * Z) + (19 + 20 * Z) * x + (7 + 16 * Z) * x ^ 2 + (4 * Z) * x ^ 3) *
        (2 : ℝ≥0∞) ^ (-((q - 1) / (8 * ↑a ^ 4) * x : ℝ)))
    ≤ (2 : ℝ≥0∞) ^ (28 * a + 20) / (nnq - 1) ^ 4 := by
  have : 0 < q - 1 := by linarith [one_lt_q X]
  have A : (2 : ℝ≥0∞) = ENNReal.ofReal (2 : ℝ) := by simp
  simp_rw [A, ENNReal.ofReal_rpow_of_pos zero_lt_two]
  calc
  ∑ x ≤ N, (((12 + 8 * ↑Z) + (19 + 20 * ↑Z) * x + (7 + 16 * ↑Z) * x ^ 2 + (4 * ↑Z) * x ^ 3)
      * ENNReal.ofReal (2 ^ (-((q - 1) / (8 * ↑a ^ 4) * x : ℝ))))
  _ = ∑ x ≤ N, ENNReal.ofReal
      (((12 + 8 * Z) + (19 + 20 * Z) * x + (7 + 16 * Z) * x ^ 2 + (4 * Z) * x ^ 3) *
        2 ^ (-((q - 1) / (8 * ↑a ^ 4) * x : ℝ))) := by
    congr with i
    rw [ENNReal.ofReal_mul (by positivity)]
    congr
    norm_cast
  _ = ENNReal.ofReal (∑ x ≤ N,
      (((12 + 8 * Z) + (19 + 20 * Z) * x + (7 + 16 * Z) * x ^ 2 + (4 * Z) * x ^ 3) *
        2 ^ (-((q - 1) / (8 * ↑a ^ 4) * x : ℝ)))) := by
    rw [ENNReal.ofReal_sum_of_nonneg]
    intro i hi
    positivity
  _ ≤ ENNReal.ofReal (2 ^ (28 * a + 20) / (q - 1) ^ 4) := by
    apply ENNReal.ofReal_le_ofReal
    simpa using lintegral_carlesonSum_𝔓₁_compl_le_sum_aux1 (X := X)
  _ = 2 ^ (28 * a + 20) / (ENNReal.ofReal (q - 1)) ^ 4 := by
    rw [ENNReal.ofReal_div_of_pos (by positivity)]
    congr
    · norm_cast
    · rw [ENNReal.ofReal_pow]
      linarith
  _ = (ENNReal.ofReal 2) ^ (28 * a + 20) / (nnq - 1) ^ 4 := by
    rw [← A]
    rfl

/-- An optimized constant for Lemma 5.1.3. -/
def C5_1_3_optimized (a : ℕ) (q : ℝ≥0) := C2_0_3 a q * 2 ^ (29 * a + 23) / (q - 1) ^ 4

/-- The constant used in Lemma 5.1.3.
Has value `2 ^ (120 * a ^ 3) / (q - 1) ^ 5` in the blueprint. -/
def C5_1_3 (a : ℕ) (q : ℝ≥0) : ℝ≥0 := 2 ^ ((𝕔 + 8 + 𝕔 / 8) * a ^ 3) / (q - 1) ^ 5

omit [TileStructure Q D κ S o] in
lemma C5_1_3_pos : 0 < C5_1_3 a nnq := by
  have : 0 < nnq - 1 := tsub_pos_of_lt (one_lt_nnq X)
  simp only [C5_1_3]
  positivity

omit [TileStructure Q D κ S o] in
lemma C5_1_3_optimized_le_C5_1_3 : C5_1_3_optimized a nnq ≤ C5_1_3 a nnq := by
  simp only [C5_1_3_optimized, C5_1_3, C2_0_3]
  calc
    _ ≤ 2 ^ ((𝕔 + 5 + 𝕔 / 8) * a ^ 3) / (nnq - 1) * 2 ^ (3 * a ^ 3) / (nnq - 1) ^ 4 := by
      have := four_le_a X
      gcongr; · exact one_le_two
      calc
        _ ≤ 3 * 4 * 4 * a := by omega
        _ ≤ 3 * a * a * a := by gcongr
        _ = _ := by ring
    _ = 2 ^ ((𝕔 + 5 + 𝕔 / 8) * a ^ 3 + 3 * a ^ 3) / (nnq - 1) ^ (4 + 1) := by
      rw [pow_add, pow_add, div_mul_eq_div_div]
      simp only [div_eq_inv_mul, pow_one]
      ring
    _ = _ := by congr; ring

lemma forest_complement_optimized
    {f : X → ℂ} (hf : ∀ x, ‖f x‖ ≤ F.indicator 1 x) (h'f : Measurable f) :
    ∫⁻ x in G \ G', ‖carlesonSum 𝔓₁ᶜ f x‖ₑ ≤
      C5_1_3_optimized a nnq * volume G ^ (1 - q⁻¹) * volume F ^ q⁻¹ := calc
  ∫⁻ x in G \ G', ‖carlesonSum 𝔓₁ᶜ f x‖ₑ
  _ ≤ (∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ l < n, ∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔏₀' k n l) f x‖ₑ)
      + (∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ j ≤ 2 * n + 3, ∑ l ≤ Z * (n + 1),
          ∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔏₁ k n j l) f x‖ₑ)
      + (∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ j ≤ 2 * n + 3,
          ∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔏₂ k n j) f x‖ₑ)
      + (∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ j ≤ 2 * n + 3, ∑ l ≤ Z * (n + 1),
          ∫⁻ x in G \ G', ‖carlesonSum (𝔓pos ∩ 𝔓₁ᶜ ∩ 𝔏₃ k n j l) f x‖ₑ) :=
    lintegral_carlesonSum_𝔓₁_compl_le_sum_lintegral h'f
  _ ≤   (∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ l < n,
          C2_0_3 a nnq * 2 ^ (a + 3) * volume G ^ (1 - q⁻¹) * volume F ^ (q⁻¹)
          * 2 ^ (- ((q - 1) / (8 * a^4) * n)))
      + (∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ j ≤ 2 * n + 3, ∑ l ≤ Z * (n + 1),
          C2_0_3 a nnq * 2 ^ (a + 3) * volume G ^ (1 - q⁻¹) * volume F ^ (q⁻¹)
          * 2 ^ (- ((q - 1) / (8 * a^4) * n)))
      + (∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ j ≤ 2 * n + 3,
          C2_0_3 a nnq * 2 ^ (a + 3) * volume G ^ (1 - q⁻¹) * volume F ^ (q⁻¹)
          * 2 ^ (- ((q - 1) / (8 * a^4) * n)))
      + (∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ j ≤ 2 * n + 3, ∑ l ≤ Z * (n + 1),
          C2_0_3 a nnq * 2 ^ (a + 3) * volume G ^ (1 - q⁻¹) * volume F ^ (q⁻¹)
          * 2 ^ (- ((q - 1) / (8 * a^4) * n))) := by
      gcongr
      · apply lintegral_enorm_carlesonSum_le_of_isAntichain_subset_ℭ hf h'f antichain_L0'
        exact minLayer_subset.trans 𝔏₀_subset_ℭ
      · apply lintegral_enorm_carlesonSum_le_of_isAntichain_subset_ℭ hf h'f antichain_L1
        exact 𝔏₁_subset_ℭ
      · apply lintegral_enorm_carlesonSum_le_of_isAntichain_subset_ℭ hf h'f antichain_L2
        exact 𝔏₂_subset_ℭ
      · apply lintegral_enorm_carlesonSum_le_of_isAntichain_subset_ℭ hf h'f antichain_L3
        exact 𝔏₃_subset_ℭ
  _ = C2_0_3 a nnq * 2 ^ (a + 3) * volume G ^ (1 - q⁻¹) * volume F ^ q⁻¹ *
    ∑ x ≤ maxℭ X,
      (((↑x + 1) * ↑x + (↑x + 1) * (2 * ↑x + 3 + 1) * (↑Z * (↑x + 1) + 1)
      + (↑x + 1) * (2 * ↑x + 3 + 1)  + (↑x + 1) * (2 * ↑x + 3 + 1) * (↑Z * (↑x + 1) + 1))
        * 2 ^ (-((q - 1) / (8 * ↑a ^ 4) * ↑x))) := by
    simp only [← Finset.mul_sum, ← mul_add]
    simp only [Finset.sum_const, Nat.card_Iic, nsmul_eq_mul, Nat.cast_add, Nat.cast_one,
      Nat.cast_mul, Nat.cast_ofNat, Nat.card_Iio]
    simp only [← Finset.sum_add_distrib]
    congr with x
    ring
  _ = C2_0_3 a nnq * 2 ^ (a + 3) * volume G ^ (1 - q⁻¹) * volume F ^ q⁻¹ *
    ∑ x ≤ maxℭ X,
      (((12 + 8 * Z) + (19 + 20 * Z) * x + (7 + 16 * Z) * x ^ 2 + (4 * Z) * x ^ 3) *
        (2 : ℝ≥0∞) ^ (-((q - 1) / (8 * ↑a ^ 4) * x : ℝ))) := by
    congr with x
    ring
  _ ≤ C2_0_3 a nnq * 2 ^ (a + 3) * volume G ^ (1 - q⁻¹) * volume F ^ q⁻¹ *
       (2 ^ (28 * a + 20) / (nnq - 1) ^ 4) := by
    gcongr
    apply lintegral_carlesonSum_𝔓₁_compl_le_sum_aux2
  _ = (C2_0_3 a nnq * (2 ^ (a + 3) * 2 ^ (28 * a + 20)) / (nnq - 1) ^ 4) *
      volume G ^ (1 - q⁻¹) * volume F ^ q⁻¹ := by simp only [ENNReal.div_eq_inv_mul]; ring
  _ = (C2_0_3 a nnq * 2 ^ (29 * a + 23) / (nnq - 1) ^ 4) *
      volume G ^ (1 - q⁻¹) * volume F ^ q⁻¹ := by
    rw [← pow_add]
    congr 4
    ring
  _ = C5_1_3_optimized a nnq * volume G ^ (1 - q⁻¹) * volume F ^ q⁻¹ := by
    congr
    simp only [C5_1_3_optimized]
    norm_cast
    rw [ENNReal.coe_div]
    have : 0 < nnq - 1 := tsub_pos_of_lt (one_lt_nnq X)
    exact ne_of_gt (by positivity)

/-- Lemma 5.1.3, proving the bound on the integral of the Carleson sum over all leftover tiles
which do not fit in a forest. It follows from a careful grouping of these tiles into finitely
many antichains. -/
lemma forest_complement {f : X → ℂ} (hf : ∀ x, ‖f x‖ ≤ F.indicator 1 x) (h'f : Measurable f) :
    ∫⁻ x in G \ G', ‖carlesonSum 𝔓₁ᶜ f x‖ₑ ≤
    C5_1_3 a nnq * volume G ^ (1 - q⁻¹) * volume F ^ q⁻¹ := by
  apply (forest_complement_optimized hf h'f).trans
  gcongr
  exact C5_1_3_optimized_le_C5_1_3


==> anc/Carleson/Discrete/ForestUnion.lean <==
import Carleson.Discrete.Defs
import Carleson.Discrete.SumEstimates
import Carleson.ForestOperator.Forests
import Carleson.MinLayerTiles
import Mathlib.Data.Complex.ExponentialBounds

open MeasureTheory Measure NNReal Metric Complex Set
open scoped ENNReal
noncomputable section

open scoped ShortVariables
variable {X : Type*} {a : ℕ} {q : ℝ} {K : X → X → ℂ} {σ₁ σ₂ : X → ℤ} {F G : Set X}
  [MetricSpace X] [ProofData a q K σ₁ σ₂ F G] [TileStructure Q D κ S o]

variable {k n j l : ℕ} {p p' u u' : 𝔓 X} {x : X}

/-! ## Section 5.3 -/

/-! Note: the lemmas 5.3.1-5.3.3 are in `TileStructure`. -/

/-- Lemma 5.3.4 -/
lemma ordConnected_tilesAt : OrdConnected (TilesAt k : Set (𝔓 X)) := by
  rw [ordConnected_def]; intro p mp p'' mp'' p' mp'
  simp_rw [TilesAt, mem_preimage, 𝓒, mem_diff, aux𝓒, mem_setOf] at mp mp'' ⊢
  constructor
  · obtain ⟨J, hJ, _⟩ := mp''.1
    use J, mp'.2.1.trans hJ
  · push_neg at mp ⊢
    exact fun J hJ ↦ mp.2 J (mp'.1.1.trans hJ)

/-- Lemma 5.3.5 -/
lemma ordConnected_C : OrdConnected (ℭ k n : Set (𝔓 X)) := by
  rw [ordConnected_def]; intro p mp p'' mp'' p' mp'
  rw [ℭ, mem_setOf] at mp mp'' ⊢
  have z := mem_of_mem_of_subset mp' (ordConnected_tilesAt.out mp.1 mp''.1)
  refine ⟨z, ?_⟩
  have hk : ∀ q' ∈ TilesAt (X := X) k, ∀ q ≤ q', dens' k {q'} ≤ dens' k {q} := fun q' _ q hq ↦ by
    simp_rw [dens', mem_singleton_iff, iSup_iSup_eq_left]; gcongr with l hl a _
    exact iSup_const_mono fun h ↦
      wiggle_order_11_10 hq (C5_3_3_le (X := X).trans (by norm_num) |>.trans hl) |>.trans h
  exact ⟨mp''.2.1.trans_le (hk _ mp''.1 _ mp'.2), (hk _ z _ mp'.1).trans mp.2.2⟩

/-- Lemma 5.3.6 -/
lemma ordConnected_C1 : OrdConnected (ℭ₁ k n j : Set (𝔓 X)) := by
  rw [ordConnected_def]; intro p mp p'' mp'' p' mp'
  have mp'₁ : p' ∈ ℭ (X := X) k n := mem_of_mem_of_subset mp'
    (ordConnected_C.out (mem_of_mem_of_subset mp ℭ₁_subset_ℭ)
      (mem_of_mem_of_subset mp'' ℭ₁_subset_ℭ))
  simp_rw [ℭ₁, mem_diff, preℭ₁, mem_setOf, not_and, not_le] at mp mp'' ⊢
  simp_rw [mp.1.1, true_and, true_implies] at mp
  simp_rw [mp'₁, true_and, true_implies]
  simp_rw [mp''.1.1, true_and, true_implies] at mp''
  constructor
  · refine mp''.1.trans (Finset.card_le_card fun b mb ↦ ?_)
    simp_rw [Finset.mem_filter_univ, 𝔅, mem_setOf] at mb ⊢
    have h100 := wiggle_order_11_10 (n := 100) mp'.2 (C5_3_3_le (X := X).trans (by norm_num))
    exact ⟨mb.1, h100.trans mb.2⟩
  · refine (Finset.card_le_card fun b mb ↦ ?_).trans_lt mp.2
    simp_rw [Finset.mem_filter_univ, 𝔅, mem_setOf] at mb ⊢
    have h100 := wiggle_order_11_10 (n := 100) mp'.1 (C5_3_3_le (X := X).trans (by norm_num))
    exact ⟨mb.1, h100.trans mb.2⟩

/-- Lemma 5.3.7 -/
lemma ordConnected_C2 : OrdConnected (ℭ₂ k n j : Set (𝔓 X)) := by
  rw [ordConnected_def]; intro p mp p'' mp'' p' mp'
  have mp₁ := mem_of_mem_of_subset mp ℭ₂_subset_ℭ₁
  have mp'₁ : p' ∈ ℭ₁ (X := X) k n j := mem_of_mem_of_subset mp'
    (ordConnected_C1.out mp₁ (mem_of_mem_of_subset mp'' ℭ₂_subset_ℭ₁))
  by_cases e : p = p'; · rwa [e] at mp
  simp_rw [ℭ₂, layersAbove, mem_diff, mp'₁, true_and]
  by_contra h; rw [mem_iUnion₂] at h; obtain ⟨l', bl', p'm⟩ := h
  rw [minLayer, mem_setOf, minimal_iff] at p'm
  have pnm : p ∉ ⋃ l'', ⋃ (_ : l'' < l'), 𝔏₁ k n j l'' := by
    replace mp := mp.2; contrapose! mp
    exact mem_of_mem_of_subset mp
      (iUnion_mono'' fun i ↦ iUnion_subset_iUnion_const fun hi ↦ (hi.trans_le bl').le)
  exact absurd (p'm.2 ⟨mp.1, pnm⟩ mp'.1).symm e

/-- Lemma 5.3.8 -/
lemma ordConnected_C3 : OrdConnected (ℭ₃ k n j : Set (𝔓 X)) := by
  rw [ordConnected_def]; intro p mp p'' mp'' p' mp'
  have mp₁ := mem_of_mem_of_subset mp ℭ₃_subset_ℭ₂
  have mp''₁ := mem_of_mem_of_subset mp'' ℭ₃_subset_ℭ₂
  have mp'₁ : p' ∈ ℭ₂ (X := X) k n j := mem_of_mem_of_subset mp' (ordConnected_C2.out mp₁ mp''₁)
  rw [ℭ₃_def] at mp'' ⊢
  obtain ⟨-, u, mu, 𝓘nu, su⟩ := mp''; refine ⟨mp'₁, ⟨u, mu, ?_⟩⟩
  exact ⟨(mp'.2.1.trans_lt (lt_of_le_of_ne su.1 𝓘nu)).ne,
    (wiggle_order_11_10 mp'.2 (C5_3_3_le (X := X).trans (by norm_num))).trans su⟩

/-- Lemma 5.3.9 -/
lemma ordConnected_C4 : OrdConnected (ℭ₄ k n j : Set (𝔓 X)) := by
  rw [ordConnected_def]; intro p mp p'' mp'' p' mp'
  have mp''₁ := mem_of_mem_of_subset mp'' ℭ₄_subset_ℭ₃
  have mp'₁ : p' ∈ ℭ₃ (X := X) k n j := mem_of_mem_of_subset mp'
    (ordConnected_C3.out (mem_of_mem_of_subset mp ℭ₄_subset_ℭ₃) mp''₁)
  by_cases e : p' = p''; · rwa [← e] at mp''
  simp_rw [ℭ₄, layersBelow, mem_diff, mp'₁, true_and]
  by_contra h; simp_rw [mem_iUnion] at h; obtain ⟨l', hl', p'm⟩ := h
  rw [maxLayer_def, mem_setOf, maximal_iff] at p'm
  simp_rw [mem_diff] at p'm
  have p''nm : p'' ∉ ⋃ l'', ⋃ (_ : l'' < l'), 𝔏₃ k n j l'' := by
    replace mp'' := mp''.2; contrapose! mp''
    refine mem_of_mem_of_subset mp'' <| iUnion₂_mono' fun i hi ↦ ⟨i, hi.le.trans hl', subset_rfl⟩
  exact absurd (p'm.2 ⟨mp''₁, p''nm⟩ mp'.2) e

/-- Lemma 5.3.10 -/
lemma ordConnected_C5 : OrdConnected (ℭ₅ k n j : Set (𝔓 X)) := by
  rw [ordConnected_def]; intro p mp p'' mp'' p' mp'
  have mp₁ := mem_of_mem_of_subset mp ℭ₅_subset_ℭ₄
  have mp'₁ : p' ∈ ℭ₄ (X := X) k n j := mem_of_mem_of_subset mp'
    (ordConnected_C4.out mp₁ (mem_of_mem_of_subset mp'' ℭ₅_subset_ℭ₄))
  simp_rw [ℭ₅, mem_diff, mp₁, mp'₁, true_and, 𝔏₄, mem_setOf,
    mp₁, mp'₁, true_and] at mp ⊢
  contrapose! mp; obtain ⟨u, mu, s𝓘u⟩ := mp; use u, mu, mp'.1.1.1.trans s𝓘u

/-! ## Section 5.4 and Lemma 5.1.2 -/

/-- The subset `ℭ₆(k, n, j)` of `ℭ₅(k, n, j)`, given above (5.4.1). -/
def ℭ₆ (k n j : ℕ) : Set (𝔓 X) :=
  { p ∈ ℭ₅ k n j | ¬ (𝓘 p : Set X) ⊆ G' }

lemma ℭ₆_subset_ℭ₅ : ℭ₆ (X := X) k n j ⊆ ℭ₅ k n j := sep_subset ..
lemma ℭ₆_subset_ℭ : ℭ₆ (X := X) k n j ⊆ ℭ k n := ℭ₆_subset_ℭ₅.trans ℭ₅_subset_ℭ

/-- The subset `𝔗₁(u)` of `ℭ₁(k, n, j)`, given in (5.4.1).
In lemmas, we will assume `u ∈ 𝔘₁ k n l` -/
def 𝔗₁ (k n j : ℕ) (u : 𝔓 X) : Set (𝔓 X) :=
  { p ∈ ℭ₁ k n j | 𝓘 p ≠ 𝓘 u ∧ smul 2 p ≤ smul 1 u }

lemma 𝓘_lt_of_mem_𝔗₁ (h : p ∈ 𝔗₁ k n j p') : 𝓘 p < 𝓘 p' := by
  rw [𝔗₁, mem_setOf] at h; exact lt_of_le_of_ne h.2.2.1 h.2.1

/-- The subset `𝔘₂(k, n, j)` of `𝔘₁(k, n, j)`, given in (5.4.2). -/
def 𝔘₂ (k n j : ℕ) : Set (𝔓 X) :=
  { u ∈ 𝔘₁ k n j | ¬ Disjoint (𝔗₁ k n j u) (ℭ₆ k n j) }

lemma 𝔘₂_subset_𝔘₁ : 𝔘₂ k n j ⊆ 𝔘₁ (X := X) k n j := fun _ mu ↦ mu.1

/-- The relation `∼` defined below (5.4.2). It is an equivalence relation on `𝔘₂ k n j`. -/
def URel (k n j : ℕ) (u u' : 𝔓 X) : Prop :=
  u = u' ∨ ∃ p ∈ 𝔗₁ k n j u, smul 10 p ≤ smul 1 u'

nonrec lemma URel.rfl : URel k n j u u := Or.inl rfl

/-- Lemma 5.4.1, part 2. -/
lemma URel.not_disjoint (hu : u ∈ 𝔘₂ k n j) (hu' : u' ∈ 𝔘₂ k n j) (huu' : URel k n j u u') :
    ¬Disjoint (ball_(u) (𝒬 u) 100) (ball_(u') (𝒬 u') 100) := by
  classical
  by_cases e : u = u'; · rw [e]; simp
  simp_rw [URel, e, false_or, 𝔗₁, mem_setOf] at huu'; obtain ⟨p, ⟨mp, np, sl₁⟩, sl₂⟩ := huu'
  by_cases e' : 𝓘 p = 𝓘 u'
  · refine not_disjoint_iff.mpr ⟨𝒬 u, mem_ball_self (by positivity), ?_⟩
    rw [@mem_ball]
    have i1 : ball_{𝓘 u} (𝒬 u) 1 ⊆ ball_{𝓘 p} (𝒬 p) 2 := sl₁.2
    have i2 : ball_{𝓘 u'} (𝒬 u') 1 ⊆ ball_{𝓘 p} (𝒬 p) 10 := sl₂.2
    replace i1 : 𝒬 u ∈ ball_{𝓘 p} (𝒬 p) 2 := i1 (mem_ball_self zero_lt_one)
    replace i2 : 𝒬 u' ∈ ball_{𝓘 p} (𝒬 p) 10 := i2 (mem_ball_self zero_lt_one)
    rw [e', @mem_ball] at i1 i2
    calc
      _ ≤ dist_{𝓘 u'} (𝒬 u) (𝒬 p) + dist_{𝓘 u'} (𝒬 u') (𝒬 p) := dist_triangle_right ..
      _ < 2 + 10 := add_lt_add i1 i2
      _ < 100 := by norm_num
  have plu : smul 100 p ≤ smul 100 u := wiggle_order_100 (smul_mono sl₁ le_rfl (by norm_num)) np
  have plu' : smul 100 p ≤ smul 100 u' := wiggle_order_100 sl₂ e'
  by_contra h
  have 𝔅dj : Disjoint (𝔅 k n u) (𝔅 k n u') := by
    simp_rw [𝔅, disjoint_left, mem_setOf, not_and]; intro q ⟨_, sl⟩ _
    simp_rw [TileLike.le_def, smul_fst, smul_snd, not_and_or] at sl ⊢; right
    have := disjoint_left.mp (h.mono_left sl.2) (mem_ball_self zero_lt_one)
    rw [not_subset]; use 𝒬 q, mem_ball_self zero_lt_one
  have usp : 𝔅 k n u ⊆ 𝔅 k n p := fun q mq ↦ by
    rw [𝔅, mem_setOf] at mq ⊢; exact ⟨mq.1, plu.trans mq.2⟩
  have u'sp : 𝔅 k n u' ⊆ 𝔅 k n p := fun q mq ↦ by
    rw [𝔅, mem_setOf] at mq ⊢; exact ⟨mq.1, plu'.trans mq.2⟩
  rw [𝔘₂, mem_setOf, 𝔘₁, mem_setOf] at hu hu'
  apply absurd (card_𝔅_of_mem_ℭ₁ mp).2; rw [not_lt]
  calc
    _ = 2 ^ j + 2 ^ j := Nat.two_pow_succ j
    _ ≤ (𝔅 k n u).toFinset.card + (𝔅 k n u').toFinset.card :=
      add_le_add (card_𝔅_of_mem_ℭ₁ hu.1.1).1 (card_𝔅_of_mem_ℭ₁ hu'.1.1).1
    _ = (𝔅 k n u ∪ 𝔅 k n u').toFinset.card := by
      rw [toFinset_union]; refine (Finset.card_union_of_disjoint ?_).symm
      simpa using 𝔅dj
    _ ≤ _ := by
      apply Finset.card_le_card
      simp_rw [toFinset_union, subset_toFinset, Finset.coe_union, coe_toFinset, union_subset_iff]
      exact ⟨usp, u'sp⟩

/-- Lemma 5.4.1, part 1. -/
lemma URel.eq (hu : u ∈ 𝔘₂ k n j) (hu' : u' ∈ 𝔘₂ k n j) (huu' : URel k n j u u') : 𝓘 u = 𝓘 u' := by
  by_cases e : u = u'; · rw [e]
  have ndj := not_disjoint hu hu' huu'
  have n₁ := (hu.1.2 _ hu'.1.1).mt ndj
  rw [disjoint_comm] at ndj
  have n₂ := (hu'.1.2 _ hu.1.1).mt ndj
  simp_rw [URel, e, false_or, 𝔗₁, mem_setOf] at huu'; obtain ⟨p, ⟨_, _, sl₁⟩, sl₂⟩ := huu'
  rcases le_or_gt (𝔰 u) (𝔰 u') with h | h
  · exact eq_of_le_of_not_lt (Grid.le_dyadic h sl₁.1 sl₂.1) n₁
  · exact (eq_of_le_of_not_lt (Grid.le_dyadic h.le sl₂.1 sl₁.1) n₂).symm

/-- Helper for 5.4.2 that is also used in 5.4.9. -/
lemma urel_of_not_disjoint {x y : 𝔓 X} (my : y ∈ 𝔘₂ k n j) (xye : 𝓘 x = 𝓘 y)
    (nd : ¬Disjoint (ball_(x) (𝒬 x) 100) (ball_(y) (𝒬 y) 100)) : URel k n j y x := by
  rw [not_disjoint_iff] at nd
  obtain ⟨(ϑ : Θ X), (ϑx : ϑ ∈ ball_{𝓘 x} (𝒬 x) 100), (ϑy : ϑ ∈ ball_{𝓘 y} (𝒬 y) 100)⟩ := nd
  rw [𝔘₂, mem_setOf, not_disjoint_iff] at my; obtain ⟨p, hp, _⟩ := my.2
  suffices w : ball_(x) (𝒬 x) 1 ⊆ ball_(y) (𝒬 y) 500 by
    right; use p, hp; obtain ⟨_, np, sl⟩ := hp
    have hpy : smul 10 p ≤ smul 500 y :=
      (smul_mono_left (by norm_num)).trans (wiggle_order_500 sl np)
    exact ⟨(xye ▸ sl.1 : 𝓘 p ≤ 𝓘 x), hpy.2.trans w⟩
  intro (q : Θ X) (mq : q ∈ ball_{𝓘 x} (𝒬 x) 1)
  rw [@mem_ball] at mq ⊢
  calc
    _ ≤ dist_(y) q ϑ + dist_(y) ϑ (𝒬 y) := dist_triangle ..
    _ ≤ dist_(y) q (𝒬 x) + dist_(y) ϑ (𝒬 x) + dist_(y) ϑ (𝒬 y) := by
      gcongr; apply dist_triangle_right
    _ < 1 + 100 + 100 := by
      gcongr
      · rwa [xye] at mq
      · rwa [@mem_ball, xye] at ϑx
      · rwa [@mem_ball] at ϑy
    _ < _ := by norm_num

/-- Lemma 5.4.2. -/
lemma equivalenceOn_urel : EquivalenceOn (URel (X := X) k n j) (𝔘₂ k n j) where
  refl _ _ := .rfl
  trans {x y z} mx my mz xy yz := by
    by_cases xny : x = y; · rwa [xny]
    have xye := URel.eq mx my xy
    have hxy := URel.not_disjoint mx my xy
    rw [not_disjoint_iff] at hxy
    obtain ⟨(ϑ : Θ X), (ϑx : ϑ ∈ ball_{𝓘 x} (𝒬 x) 100), (ϑy : ϑ ∈ ball_{𝓘 y} (𝒬 y) 100)⟩ := hxy
    have yze := URel.eq my mz yz
    have hyz := URel.not_disjoint my mz yz
    rw [not_disjoint_iff] at hyz
    obtain ⟨(θ : Θ X), (θy : θ ∈ ball_{𝓘 y} (𝒬 y) 100), (θz : θ ∈ ball_{𝓘 z} (𝒬 z) 100)⟩ := hyz
    simp_rw [URel, xny, false_or] at xy; obtain ⟨p, mp, sp⟩ := xy
    suffices ball_(z) (𝒬 z) 1 ⊆ ball_(x) (𝒬 x) 500 by
      right; use p, mp; obtain ⟨_, np, sl⟩ := mp
      have w : ball_(x) (𝒬 x) 500 ⊆ ball_(p) (𝒬 p) 4 := (wiggle_order_500 sl np).2
      exact ⟨(yze ▸ xye ▸ sl.1 : 𝓘 p ≤ 𝓘 z), (this.trans w).trans (ball_subset_ball (by norm_num))⟩
    intro (q : Θ X) (mq : q ∈ ball_{𝓘 z} (𝒬 z) 1)
    rw [@mem_ball] at mq ⊢
    calc
      _ ≤ dist_(x) q ϑ + dist_(x) ϑ (𝒬 x) := dist_triangle ..
      _ < dist_(x) q ϑ + 100 := by gcongr; rwa [@mem_ball] at ϑx
      _ ≤ dist_(x) q (𝒬 y) + dist_(x) ϑ (𝒬 y) + 100 := by gcongr; exact dist_triangle_right ..
      _ < dist_(x) q (𝒬 y) + 100 + 100 := by gcongr; rwa [@mem_ball, ← xye] at ϑy
      _ ≤ dist_(x) q θ + dist_(x) θ (𝒬 y) + 100 + 100 := by gcongr; exact dist_triangle ..
      _ < dist_(x) q θ + 100 + 100 + 100 := by gcongr; rwa [@mem_ball, ← xye] at θy
      _ ≤ dist_(x) q (𝒬 z) + dist_(x) θ (𝒬 z) + 100 + 100 + 100 := by
        gcongr; exact dist_triangle_right ..
      _ < 1 + 100 + 100 + 100 + 100 := by
        gcongr
        · rwa [← yze, ← xye] at mq
        · rwa [@mem_ball, ← yze, ← xye] at θz
      _ < _ := by norm_num
  symm {x y} mx my xy := urel_of_not_disjoint my (URel.eq mx my xy) (URel.not_disjoint mx my xy)

/-- `𝔘₃(k, n, j) ⊆ 𝔘₂ k n j` is an arbitary set of representatives of `URel` on `𝔘₂ k n j`,
given above (5.4.5). -/
def 𝔘₃ (k n j : ℕ) : Set (𝔓 X) :=
  (equivalenceOn_urel (k := k) (n := n) (j := j)).reprs

lemma 𝔘₃_subset_𝔘₂ : 𝔘₃ k n j ⊆ 𝔘₂ (X := X) k n j := EquivalenceOn.reprs_subset

/-- The subset `𝔗₂(u)` of `ℭ₆(k, n, j)`, given in (5.4.5).
In lemmas, we will assume `u ∈ 𝔘₃ k n l` -/
def 𝔗₂ (k n j : ℕ) (u : 𝔓 X) : Set (𝔓 X) :=
  ℭ₆ k n j ∩ ⋃ (u' ∈ 𝔘₂ k n j) (_ : URel k n j u u'), 𝔗₁ k n j u'

lemma 𝔗₂_subset_ℭ₆ : 𝔗₂ k n j u ⊆ ℭ₆ k n j := inter_subset_left ..

/-- Lemma 5.4.3 -/
lemma C6_forest : ℭ₆ (X := X) k n j = ⋃ u ∈ 𝔘₃ k n j, 𝔗₂ k n j u := by
  ext p; constructor <;> intro h
  · have hp : p ∈ ℭ₃ k n j := (ℭ₆_subset_ℭ₅ |>.trans ℭ₅_subset_ℭ₄ |>.trans ℭ₄_subset_ℭ₃) h
    rw [ℭ₃, mem_diff, 𝔏₂, mem_setOf] at hp
    have mp := hp.1
    simp_rw [hp.1, true_and, not_not] at hp
    obtain ⟨u, mu, np, sl⟩ := hp
    have mp' : p ∈ 𝔗₁ k n j u := by
      rw [𝔗₁, mem_setOf]; exact ⟨ℭ₂_subset_ℭ₁ mp, np, sl⟩
    have mu' : u ∈ 𝔘₂ k n j := by
      rw [𝔘₂, mem_setOf]; exact ⟨mu, not_disjoint_iff.mpr ⟨_, mp', h⟩⟩
    let rr := equivalenceOn_urel (X := X) (k := k) (n := n) (j := j)
    rw [mem_iUnion₂]; use rr.out u, (rr.out_mem_reprs mu')
    refine ⟨h, ?_⟩; rw [mem_iUnion₂]; use u, mu'; rw [mem_iUnion]; use rr.out_rel mu'
  · rw [mem_iUnion₂] at h; obtain ⟨_, _, mp, _⟩ := h; exact mp

/-- This one could deserve a lemma in the blueprint, as it is needed to decompose the sum
of Carleson operators over disjoint subfamilies. -/
lemma forest_disjoint : (𝔘₃ k n j).PairwiseDisjoint (fun u ↦ 𝔗₂ (X := X) k n j u) := by
  intro u hu u' hu' huu'
  simp only [Function.onFun]
  apply disjoint_left.2 (fun p pu pu' ↦ huu' ?_)
  simp only [𝔗₂, mem_inter_iff, mem_iUnion, exists_prop] at pu pu'
  rcases pu.2 with ⟨v, v_mem, v_rel, pv⟩
  rcases pu'.2 with ⟨v', v'_mem, v'_rel, pv'⟩
  have E : URel k n j v v' :=
    Or.inr ⟨p, pv, smul_mono pv'.2.2 le_rfl (by norm_num)⟩
  have : URel k n j u v' :=
    (equivalenceOn_urel (X := X)).trans (𝔘₃_subset_𝔘₂ hu) v_mem v'_mem v_rel E
  have : URel k n j u u' := by
    apply (equivalenceOn_urel (X := X)).trans (𝔘₃_subset_𝔘₂ hu) v'_mem (𝔘₃_subset_𝔘₂ hu') this
    exact (equivalenceOn_urel (X := X)).symm (𝔘₃_subset_𝔘₂ hu') v'_mem v'_rel
  exact (equivalenceOn_urel (X := X)).reprs_inj hu hu' this

/-- Lemma 5.4.4, verifying (2.0.32) -/
lemma forest_geometry (hu : u ∈ 𝔘₃ k n j) (hp : p ∈ 𝔗₂ k n j u) : smul 4 p ≤ smul 1 u := by
  rw [𝔗₂, mem_inter_iff, mem_iUnion₂] at hp
  obtain ⟨_, u', mu', w⟩ := hp; rw [mem_iUnion] at w; obtain ⟨ru, mp'⟩ := w
  rw [𝔗₁, mem_setOf] at mp'; obtain ⟨_, np, sl⟩ := mp'
  have xye := URel.eq (EquivalenceOn.reprs_subset hu) mu' ru
  have huu' := URel.not_disjoint (EquivalenceOn.reprs_subset hu) mu' ru
  rw [not_disjoint_iff] at huu'
  obtain ⟨(ϑ : Θ X), (ϑx : ϑ ∈ ball_{𝓘 u} (𝒬 u) 100), (ϑy : ϑ ∈ ball_{𝓘 u'} (𝒬 u') 100)⟩ := huu'
  suffices ball_(u) (𝒬 u) 1 ⊆ ball_(u') (𝒬 u') 500 by
    have w : smul 4 p ≤ smul 500 u' := (wiggle_order_500 sl np)
    exact ⟨(xye ▸ sl.1 : 𝓘 p ≤ 𝓘 u), w.2.trans this⟩
  intro (q : Θ X) (mq : q ∈ ball_{𝓘 u} (𝒬 u) 1)
  rw [@mem_ball] at mq ⊢
  calc
    _ ≤ dist_(u') q ϑ + dist_(u') ϑ (𝒬 u') := dist_triangle ..
    _ ≤ dist_(u') q (𝒬 u) + dist_(u') ϑ (𝒬 u) + dist_(u') ϑ (𝒬 u') := by
      gcongr; apply dist_triangle_right
    _ < 1 + 100 + 100 := by
      gcongr
      · rwa [xye] at mq
      · rwa [@mem_ball, xye] at ϑx
      · rwa [@mem_ball] at ϑy
    _ < _ := by norm_num

/-- Lemma 5.4.5, verifying (2.0.33) -/
lemma forest_convex : OrdConnected (𝔗₂ k n j u) := by
  rw [ordConnected_def]; intro p mp p'' mp'' p' mp'
  have mp'₅ : p' ∈ ℭ₅ (X := X) k n j :=
    (ordConnected_C5.out ((𝔗₂_subset_ℭ₆.trans ℭ₆_subset_ℭ₅) mp)
      ((𝔗₂_subset_ℭ₆.trans ℭ₆_subset_ℭ₅) mp'')) mp'
  have mp'₆ : p' ∈ ℭ₆ k n j := by
    have hp := 𝔗₂_subset_ℭ₆ mp; rw [ℭ₆, mem_setOf] at hp ⊢
    refine ⟨mp'₅, ?_⟩; have hpG := hp.2; contrapose! hpG
    exact mp'.1.1.1.trans hpG
  simp_rw [𝔗₂, mem_inter_iff, mp'₆, true_and, mem_iUnion₂, mem_iUnion] at mp'' ⊢
  obtain ⟨u', mu', ru, _, np'', sl⟩ := mp''.2
  have pnu : 𝓘 p' < 𝓘 u' := (mp'.2.1).trans_lt (lt_of_le_of_ne sl.1 np'')
  use u', mu', ru; rw [𝔗₁, mem_setOf]
  use (ℭ₅_subset_ℭ₄ |>.trans ℭ₄_subset_ℭ₃ |>.trans ℭ₃_subset_ℭ₂ |>.trans ℭ₂_subset_ℭ₁) mp'₅, pnu.ne
  exact (wiggle_order_11_10 mp'.2 (C5_3_3_le (X := X).trans (by norm_num))).trans sl

/-- Lemma 5.4.6, verifying (2.0.36)
Note: swapped `u` and `u'` to match (2.0.36) -/
lemma forest_separation (hu : u ∈ 𝔘₃ k n j) (hu' : u' ∈ 𝔘₃ k n j) (huu' : u ≠ u')
    (hp : p ∈ 𝔗₂ k n j u') (h : 𝓘 p ≤ 𝓘 u) : 2 ^ (Z * (n + 1)) < dist_(p) (𝒬 p) (𝒬 u) := by
  simp_rw [𝔗₂, mem_inter_iff, mem_iUnion₂, mem_iUnion] at hp
  obtain ⟨mp₆, v, mv, rv, ⟨-, np, sl⟩⟩ := hp
  obtain ⟨p', mp', lp', sp'⟩ := exists_scale_add_le_of_mem_layersAbove <|
    (ℭ₆_subset_ℭ₅ |>.trans ℭ₅_subset_ℭ₄ |>.trans ℭ₄_subset_ℭ₃ |>.trans ℭ₃_subset_ℭ₂) mp₆
  have np'u : ¬URel k n j v u := by
    by_contra h; apply absurd (Eq.symm _) huu'
    replace h := equivalenceOn_urel.trans (𝔘₃_subset_𝔘₂ hu') mv (𝔘₃_subset_𝔘₂ hu) rv h
    exact EquivalenceOn.reprs_inj hu' hu h
  have vnu : v ≠ u := by by_contra h; subst h; exact absurd URel.rfl np'u
  simp_rw [URel, vnu, false_or, not_exists, not_and] at np'u
  have mpt : p' ∈ 𝔗₁ k n j v := by
    refine ⟨minLayer_subset mp', ?_, ?_⟩
    · exact (lp'.1.trans_lt (lt_of_le_of_ne sl.1 np)).ne
    · exact (wiggle_order_11_10 lp' (C5_3_3_le (X := X).trans (by norm_num))).trans sl
  specialize np'u p' mpt
  have 𝓘p'u : 𝓘 p' ≤ 𝓘 u := lp'.1.trans h
  simp_rw [TileLike.le_def, smul_fst, smul_snd, 𝓘p'u, true_and,
    not_subset_iff_exists_mem_notMem] at np'u
  obtain ⟨(q : Θ X), mq, nq⟩ := np'u
  simp_rw [mem_ball, not_lt] at mq nq
  have d8 : 8 < dist_(p') (𝒬 p) (𝒬 u) :=
    calc
      _ = 10 - 1 - 1 := by norm_num
      _ < 10 - 1 - dist_(u) q (𝒬 u) := by gcongr
      _ ≤ 10 - 1 - dist_(p') q (𝒬 u) := tsub_le_tsub_left (Grid.dist_mono 𝓘p'u) _
      _ ≤ dist_(p') q (𝒬 p') - 1 - dist_(p') q (𝒬 u) := by gcongr
      _ < dist_(p') q (𝒬 p') - dist_(p') (𝒬 p) (𝒬 p') - dist_(p') q (𝒬 u) := by
        gcongr; rw [← @mem_ball]; exact subset_cball (lp'.2 𝒬_mem_Ω)
      _ ≤ _ := by
        rw [sub_le_iff_le_add', sub_le_iff_le_add]
        nth_rw 3 [dist_comm]; apply dist_triangle4
  have Znpos : 0 < Z * (n + 1) := by rw [defaultZ]; positivity
  let d : ℕ := (𝔰 p - 𝔰 p').toNat
  have sd : 𝔰 p' + d = 𝔰 p := by simp_rw [d]; rw [Int.toNat_sub_of_le] <;> omega
  have d1 : dist_(p') (𝒬 p) (𝒬 u) ≤ C2_1_2 a ^ d * dist_(p) (𝒬 p) (𝒬 u) :=
    Grid.dist_strictMono_iterate lp'.1 sd
  have Cdpos : 0 < C2_1_2 a ^ d := by rw [C2_1_2]; positivity
  have Cidpos : 0 < (C2_1_2 a)⁻¹ ^ d := by rw [C2_1_2]; positivity
  calc
    _ ≤ (C2_1_2 a)⁻¹ ^ (Z * (n + 1)) := by
      refine pow_le_pow_left₀ zero_le_two ?_ _
      nth_rw 1 [C2_1_2, ← Real.inv_rpow zero_le_two, ← Real.rpow_neg_one,
        ← Real.rpow_mul zero_le_two, neg_one_mul, ← Real.rpow_one 2]
      apply Real.rpow_le_rpow_of_exponent_le one_le_two
      simp only [add_mul, neg_mul, neg_add_rev, neg_neg, le_neg_add_iff_add_le]
      norm_cast
      have : 7 * a ≤ 𝕔 * a := by gcongr; exact seven_le_c
      linarith [four_le_a X]
    _ ≤ (C2_1_2 a)⁻¹ ^ d := by
      refine pow_le_pow_right₀ ?_ (by omega)
      simp_rw [one_le_inv_iff₀, C2_1_2_le_one (X := X), and_true, C2_1_2]; positivity
    _ ≤ (C2_1_2 a)⁻¹ ^ d * 8 := by nth_rw 1 [← mul_one (_ ^ d)]; gcongr; norm_num
    _ < (C2_1_2 a)⁻¹ ^ d * dist_(p') (𝒬 p) (𝒬 u) := by gcongr
    _ ≤ _ := by
      rwa [← mul_le_mul_iff_of_pos_left Cdpos, inv_pow, ← mul_assoc, mul_inv_cancel₀ Cdpos.ne',
        one_mul]

/-- Lemma 5.4.7, verifying (2.0.37) -/
lemma forest_inner (hu : u ∈ 𝔘₃ k n j) (hp : p ∈ 𝔗₂ k n j u) :
    ball (𝔠 p) (8 * D ^ 𝔰 p) ⊆ 𝓘 u := by
  have p₄ := (𝔗₂_subset_ℭ₆.trans ℭ₆_subset_ℭ₅ |>.trans ℭ₅_subset_ℭ₄) hp
  have p₁ := (ℭ₄_subset_ℭ₃.trans ℭ₃_subset_ℭ₂ |>.trans ℭ₂_subset_ℭ₁) p₄
  obtain ⟨q, mq, lq, sq⟩ := exists_le_add_scale_of_mem_layersBelow p₄
  obtain ⟨-, u'', mu'', nu'', sl⟩ := ℭ₃_def.mp (maxLayer_subset mq)
  replace nu'' : 𝓘 q < 𝓘 u'' := lt_of_le_of_ne sl.1 nu''
  have s2 : smul 2 p ≤ smul 2 q := wiggle_order_11_10 lq (C5_3_3_le (X := X).trans (by norm_num))
  have s2' : smul 2 p ≤ smul 1 u'' := s2.trans sl
  have s10 : smul 10 p ≤ smul 1 u'' := smul_mono s2' le_rfl (by norm_num)
  simp_rw [𝔗₂, mem_inter_iff, mem_iUnion₂, mem_iUnion] at hp
  obtain ⟨p₆, u', mu', ru', pu'⟩ := hp
  have ur : URel k n j u' u'' := Or.inr ⟨p, pu', s10⟩
  have hu'' : u'' ∈ 𝔘₂ k n j := by
    rw [𝔘₂, mem_setOf, not_disjoint_iff]
    refine ⟨mu'', ⟨p, ?_, p₆⟩⟩
    simpa [𝔗₁, p₁, s2'] using (lq.1.trans_lt nu'').ne
  have ru'' : URel k n j u u'' := equivalenceOn_urel.trans (𝔘₃_subset_𝔘₂ hu) mu' hu'' ru' ur
  have qlu : 𝓘 q < 𝓘 u := URel.eq (𝔘₃_subset_𝔘₂ hu) hu'' ru'' ▸ nu''
  have squ : 𝔰 q < 𝔰 u := (Grid.lt_def.mp qlu).2
  have spu : 𝔰 p ≤ 𝔰 u - (Z * (n + 1) : ℕ) - 1 := by omega
  have ⟨I, sI, plI, Ilu⟩ : ∃ I, s I = 𝔰 u - (Z * (n + 1) : ℕ) - 1 ∧ 𝓘 p ≤ I ∧ I ≤ 𝓘 u := by
    apply Grid.exists_sandwiched (lq.1.trans qlu.le) (𝔰 u - (Z * (n + 1) : ℕ) - 1)
    refine ⟨spu, ?_⟩
    change _ ≤ 𝔰 u
    omega
  have bI : I ∉ 𝓛 n u := by
    have p₅ := ℭ₆_subset_ℭ₅ p₆
    rw [ℭ₅_def] at p₅; replace p₅ := p₅.2; contrapose! p₅
    use u, (𝔘₃_subset_𝔘₂.trans 𝔘₂_subset_𝔘₁) hu, plI.1.trans (subset_biUnion_of_mem p₅)
  rw [𝓛, mem_setOf, not_and] at bI; specialize bI Ilu
  rw [not_and, not_not] at bI; specialize bI (by omega); rw [← sI] at spu
  rcases spu.eq_or_lt with h | h
  · have hI : 𝓘 p = I := by
      apply eq_of_le_of_not_lt plI; rw [Grid.lt_def, not_and_or, not_lt]; exact Or.inr h.symm.le
    rwa [← hI] at bI
  · apply subset_trans (ball_subset_ball' _) bI
    have ds : c (𝓘 p) ∈ ball (c I) (4 * D ^ s I) := (plI.1.trans Grid_subset_ball) Grid.c_mem_Grid
    rw [mem_ball] at ds
    calc
      _ ≤ 4 * D * (D : ℝ) ^ 𝔰 p + 4 * D ^ s I := by
        gcongr
        · linarith [four_le_realD X]
        · exact ds.le
      _ = 4 * D ^ (𝔰 p + 1) + 4 * D ^ s I := by
        rw [mul_assoc]; congr; rw [mul_comm, ← zpow_add_one₀ (realD_pos _).ne']
      _ ≤ 4 * D ^ s I + 4 * D ^ s I := by
        gcongr
        · exact one_le_realD a
        · omega
      _ = _ := by ring

/-- The multiplicity appearing in Lemma 5.4.8. -/
def C5_4_8 (n : ℕ) : ℕ := (4 * n + 12) * 2 ^ n

lemma exists_smul_le_of_𝔘₃ (u : 𝔘₃ k n j) : ∃ m : 𝔐 (X := X) k n, smul 100 u.1 ≤ smul 1 m.1 := by
  classical
  obtain ⟨u, mu⟩ := u
  replace mu := (𝔘₃_subset_𝔘₂.trans 𝔘₂_subset_𝔘₁ |>.trans 𝔘₁_subset_ℭ₁) mu
  rw [ℭ₁, mem_diff, preℭ₁, mem_setOf, filter_mem_univ_eq_toFinset] at mu
  replace mu := (show 0 < 2 ^ j by positivity).trans_le mu.1.2
  rw [Finset.card_pos] at mu; obtain ⟨m, hm⟩ := mu
  rw [mem_toFinset, 𝔅] at hm; exact ⟨⟨m, hm.1⟩, hm.2⟩

variable (k n j) in
/-- The good choice of an element to get a contradiction in the proof of Lemma 5.4.8. -/
def mf (u : 𝔘₃ (X := X) k n j) : 𝔐 (X := X) k n := (exists_smul_le_of_𝔘₃ u).choose

lemma mf_injOn : InjOn (mf k n j) {u | x ∈ 𝓘 u.1} := fun u mu u' mu' e ↦ by
  set m := mf k n j u
  have iu : smul 100 u.1 ≤ smul 1 m.1 := (exists_smul_le_of_𝔘₃ u).choose_spec
  have iu' : smul 100 u'.1 ≤ smul 1 m.1 := e ▸ (exists_smul_le_of_𝔘₃ u').choose_spec
  have su : ball_{𝓘 m.1} (𝒬 m.1) 1 ⊆ ball_{𝓘 u.1} (𝒬 u.1) 100 := iu.2
  have su' : ball_{𝓘 m.1} (𝒬 m.1) 1 ⊆ ball_{𝓘 u'.1} (𝒬 u'.1) 100 := iu'.2
  have nd : ¬Disjoint (ball_{𝓘 u.1} (𝒬 u.1) 100) (ball_{𝓘 u'.1} (𝒬 u'.1) 100) := by
    rw [not_disjoint_iff]
    use 𝒬 m.1, su (mem_ball_self zero_lt_one), su' (mem_ball_self zero_lt_one)
  by_contra! h; rw [← Subtype.coe_ne_coe] at h; apply absurd _ nd
  have nr : ¬URel k n j u.1 u'.1 := by contrapose! h; exact EquivalenceOn.reprs_inj u.2 u'.2 h
  have n𝓘 : 𝓘 u.1 ≠ 𝓘 u'.1 := by
    contrapose! nr; rw [disjoint_comm] at nd
    exact urel_of_not_disjoint (𝔘₃_subset_𝔘₂ u.2) nr.symm nd
  rcases le_or_gt (s (𝓘 u.1)) (s (𝓘 u'.1)) with hs | hs
  · have hu := lt_of_le_of_ne ((le_or_disjoint hs).resolve_right
      (not_disjoint_iff.mpr ⟨_, mu, mu'⟩)) n𝓘
    have u₁ := (𝔘₃_subset_𝔘₂.trans 𝔘₂_subset_𝔘₁) u.2
    exact u₁.2 u' ((𝔘₃_subset_𝔘₂.trans 𝔘₂_subset_𝔘₁ |>.trans 𝔘₁_subset_ℭ₁) u'.2) hu
  · have hu := lt_of_le_of_ne ((le_or_disjoint hs.le).resolve_right
      (not_disjoint_iff.mpr ⟨_, mu', mu⟩)) n𝓘.symm
    have u'₁ := (𝔘₃_subset_𝔘₂.trans 𝔘₂_subset_𝔘₁) u'.2
    exact (u'₁.2 u ((𝔘₃_subset_𝔘₂.trans 𝔘₂_subset_𝔘₁ |>.trans 𝔘₁_subset_ℭ₁) u.2) hu).symm

lemma stackSize_𝔘₃_le_𝔐 (x : X) : stackSize (𝔘₃ k n j) x ≤ stackSize (𝔐 k n) x := by
  classical
  let mf' : 𝔓 X → 𝔓 X := fun u ↦ if mu : u ∈ 𝔘₃ k n j then mf k n j ⟨u, mu⟩ else default
  simp_rw [stackSize, indicator_apply, Pi.one_apply, Finset.sum_boole, Nat.cast_id]
  refine Finset.card_le_card_of_injOn mf' (fun u mu ↦ ?_) (fun u mu u' mu' e ↦ ?_)
  · rw [Finset.coe_filter, mem_setOf, Finset.mem_filter_univ] at mu ⊢
    simp_rw [mf', mu.1, dite_true]
    have hu : 𝓘 u ≤ 𝓘 (mf k n j ⟨u, mu.1⟩) := (exists_smul_le_of_𝔘₃ ⟨u, mu.1⟩).choose_spec.1
    exact ⟨(mf k n j ⟨u, mu.1⟩).2, hu.1 mu.2⟩
  · rw [Finset.coe_filter, mem_setOf, Finset.mem_filter_univ] at mu mu'
    simp_rw [mf', mu.1, mu'.1, dite_true, Subtype.val_inj] at e
    simpa using mf_injOn mu.2 mu'.2 e

/-- Lemma 5.4.8, used to verify that 𝔘₄ satisfies 2.0.34. -/
lemma forest_stacking (x : X) (hkn : k ≤ n) : stackSize (𝔘₃ (X := X) k n j) x ≤ C5_4_8 n := by
  classical
  by_contra! h
  let C : Finset (𝔓 X) := { u | u ∈ 𝔘₃ (X := X) k n j ∧ x ∈ 𝓘 u }
  have Cc : C.card = stackSize (𝔘₃ k n j) x := by
    simp_rw [stackSize, indicator_apply, Pi.one_apply, Finset.sum_boole, Nat.cast_id,
      C, Grid.mem_def, Finset.filter_filter]
  have Cn : C.Nonempty := by
    by_contra! Ce; rw [Finset.not_nonempty_iff_eq_empty] at Ce
    simp_rw [← Cc, Ce, Finset.card_empty, not_lt_zero'] at h
  let C' : Finset (Grid X) := C.image 𝓘
  have C'n : C'.Nonempty := by rwa [Finset.image_nonempty]
  obtain ⟨i, mi, li⟩ := C'.exists_minimal C'n
  simp_rw [C', Finset.mem_image, C, Finset.mem_filter_univ] at mi
  obtain ⟨u, ⟨mu, mx⟩, uei⟩ := mi; subst uei
  have uA : (𝓘 u : Set X) ⊆ setA (2 * n + 6) k n := fun y my ↦
    calc
      _ = (4 * n + 12) * 2 ^ n := by ring
      _ < stackSize (𝔘₃ k n j) x := h
      _ ≤ stackSize (𝔘₃ k n j) y := by
        simp_rw [stackSize, indicator_apply, Pi.one_apply, Finset.sum_boole, Nat.cast_id]
        apply Finset.card_le_card fun v mv ↦ ?_
        simp_rw [Finset.filter_filter, Finset.mem_filter_univ] at mv ⊢
        have mvC' : 𝓘 v ∈ C' := by
          simp_rw [C', Finset.mem_image]; use v
          simp_rw [C, Finset.mem_filter_univ, and_true]; exact mv
        specialize li mvC'
        have inc := (or_assoc.mpr (le_or_ge_or_disjoint (i := 𝓘 u) (j := 𝓘 v))).resolve_right
          (not_disjoint_iff.mpr ⟨_, mx, mv.2⟩)
        replace inc : 𝓘 u ≤ 𝓘 v := by tauto
        exact ⟨mv.1, inc.1 my⟩
      _ ≤ _ := stackSize_𝔘₃_le_𝔐 _
  refine absurd (disjoint_left.mpr fun v mv ↦ ?_) (𝔘₃_subset_𝔘₂ mu).2
  rw [𝔗₁, mem_setOf] at mv; rw [ℭ₆, mem_setOf, not_and, not_not]
  refine fun _ ↦ (mv.2.2.1).1.trans ?_
  calc
    _ ⊆ setA (2 * n + 6) k n := uA
    _ ⊆ G₂ := subset_iUnion₂_of_subset n k (subset_iUnion_of_subset hkn subset_rfl)
    _ ⊆ _ := subset_union_of_subset_left subset_union_right G₃

/-- Define `𝔘₄ k n j l` as the union of `2 ^ n` disjoint subfamilies in `𝔘₃ k n j`, to make sure
the multiplicity is at most `2 ^ n` to get a forest. -/
def 𝔘₄ (k n j l : ℕ) : Set (𝔓 X) :=
  ⋃ i ∈ Ico (l * 2 ^ n) ((l + 1) * 2 ^ n), iteratedMaximalSubfamily (𝔘₃ k n j) i

lemma 𝔘₄_subset_𝔘₃ {k n j l} : 𝔘₄ (X := X) k n j l ⊆ 𝔘₃ k n j := by
  -- perf: squeeze
  simp only [𝔘₄, mem_Ico, iUnion_subset_iff, iteratedMaximalSubfamily_subset, implies_true]

/-- The sets `(𝔘₄(k, n, j, l))_l` form a partition of `𝔘₃ k n j`. -/
lemma iUnion_𝔘₄ (hkn : k ≤ n) : ⋃ l ∈ Iio (4 * n + 12), 𝔘₄ (X := X) k n j l = 𝔘₃ k n j := by
  have : ⋃ l ∈ Iio (4 * n + 12), 𝔘₄ (X := X) k n j l =
      ⋃ i < (4 * n + 12) * 2 ^ n, iteratedMaximalSubfamily (𝔘₃ k n j) i := by
    apply Subset.antisymm
    · simp only [mem_Iio, 𝔘₄, mem_Ico, biUnion_and', iUnion_subset_iff]
      intro l i hi hl h'i
      apply subset_biUnion_of_mem
      change i + 1 ≤ (4 * n + 12) * 2 ^ n
      suffices i < (4 * n + 12) * 2 ^ n by omega
      exact h'i.trans_le (mul_le_mul' (by omega) le_rfl)
    · simp only [𝔘₄, iUnion_subset_iff]
      intro i hi
      let l := i / 2 ^ n
      have : iteratedMaximalSubfamily (𝔘₃ k n j) i ⊆ ⋃ i ∈ Ico (l * 2 ^ n) ((l + 1) * 2 ^ n),
          iteratedMaximalSubfamily (X := X) (𝔘₃ k n j) i := by
        apply subset_biUnion_of_mem
        refine ⟨Nat.div_mul_le_self _ _, ?_⟩
        rw [← Nat.div_lt_iff_lt_mul (Nat.two_pow_pos n)]
        exact lt_add_one _
      apply this.trans
      apply subset_biUnion_of_mem (u := fun l ↦
        ⋃ i ∈ Ico (l * 2 ^ n) ((l + 1) * 2 ^ n), iteratedMaximalSubfamily (𝔘₃ k n j) i)
      simp only [mem_Iio, l]
      rwa [Nat.div_lt_iff_lt_mul (Nat.two_pow_pos n)]
  rw [this, eq_comm]
  apply eq_biUnion_iteratedMaximalSubfamily
  intro x
  apply forest_stacking x hkn

lemma C6_forest' (hkn : k ≤ n) :
    ℭ₆ (X := X) k n j = ⋃ l ∈ Iio (4 * n + 12), ⋃ u ∈ 𝔘₄ k n j l, 𝔗₂ k n j u := by
  rw [C6_forest, ← iUnion_𝔘₄ hkn]
  simp only [mem_Iio, mem_iUnion, exists_prop, iUnion_exists, biUnion_and'] -- perf: squeeze

lemma pairwiseDisjoint_𝔘₄ : univ.PairwiseDisjoint (𝔘₄ (X := X) k n j) := by
  intro l hl m hm hml
  apply disjoint_iff_forall_ne.2 (fun x hx y hy ↦ ?_)
  simp only [𝔘₄, mem_Ico, mem_iUnion, exists_prop] at hx hy
  rcases hx with ⟨a, ⟨ha, h'a⟩, xa⟩
  rcases hy with ⟨b, ⟨hb, h'b⟩, yb⟩
  have h : a ≠ b := by
    rcases lt_or_gt_of_ne hml with h | h
    · exact (h'a.trans_le (le_trans (mul_le_mul' h le_rfl) hb)).ne
    · exact (h'b.trans_le (le_trans (mul_le_mul' h le_rfl) ha)).ne'
  have := pairwiseDisjoint_iteratedMaximalSubfamily (𝔘₃ (X := X) k n j) (mem_univ a) (mem_univ b) h
  exact disjoint_iff_forall_ne.1 this xa yb

lemma stackSize_𝔘₄_le (x : X) : stackSize (𝔘₄ (X := X) k n j l) x ≤ 2 ^ n := by classical calc
  stackSize (𝔘₄ (X := X) k n j l) x
  _ = ∑ i ∈ Finset.Ico (l * 2 ^ n) ((l + 1) * 2 ^ n),
        stackSize (iteratedMaximalSubfamily (𝔘₃ k n j) i) x := by
    simp only [stackSize, 𝔘₄]
    rw [← Finset.sum_biUnion]; swap
    · intro a ha b hb hab
      apply Finset.disjoint_coe.1
      apply disjoint_iff_forall_ne.2 (fun p hp q hq ↦ ?_)
      simp only [Finset.coe_filter, Finset.mem_univ, true_and, setOf_mem_eq] at hp hq
      have := pairwiseDisjoint_iteratedMaximalSubfamily (𝔘₃ (X := X) k n j)
        (mem_univ a) (mem_univ b) hab
      exact disjoint_iff_forall_ne.1 this hp hq
    congr
    ext p
    simp_rw [Finset.mem_biUnion, Finset.mem_filter_univ, mem_Ico, Finset.mem_Ico, mem_iUnion,
      exists_prop]
  _ ≤ ∑ i ∈ Finset.Ico (l * 2 ^ n) ((l + 1) * 2 ^ n), 1 := by
    gcongr with i hi
    apply stackSize_le_one_of_pairwiseDisjoint
    apply pairwiseDisjoint_iteratedMaximalSubfamily_image
  _ = 2 ^ n := by simp [add_mul]

open TileStructure
variable (k n j l) in
/-- The forest based on `𝔘₄ k n j l`. -/
def forest : Forest X n where
  𝔘 := 𝔘₄ k n j l
  𝔗 := 𝔗₂ k n j
  nonempty' {u} hu := by
    have m : u ∈ 𝔘₂ k n j := (𝔘₃_subset_𝔘₂ (𝔘₄_subset_𝔘₃ hu))
    have : ℭ₆ k n j ∩ 𝔗₁ k n j u ⊆ 𝔗₂ k n j u := by
      apply inter_subset_inter_right
      have : 𝔗₁ k n j u ⊆ ⋃ (_ : URel k n j u u), 𝔗₁ k n j u := by
        have : URel k n j u u := (equivalenceOn_urel (X := X)).refl _ m
        simp [this]
      apply this.trans
      apply subset_biUnion_of_mem (u := fun u' ↦ ⋃ (_ : URel k n j u u'), 𝔗₁ k n j u') m
    apply Nonempty.mono this
    rw [inter_comm]
    simp only [𝔘₂, not_disjoint_iff_nonempty_inter, mem_setOf_eq] at m
    exact m.2
  ordConnected' {u} hu := forest_convex
  𝓘_ne_𝓘' {u} hu p hp := by
    have := hp.2
    simp only [mem_iUnion, exists_prop] at this
    rcases this with ⟨u', hu', u'rel, hu'I⟩
    rw [URel.eq (𝔘₃_subset_𝔘₂ (𝔘₄_subset_𝔘₃ hu)) hu' u'rel]
    exact (𝓘_lt_of_mem_𝔗₁ hu'I).ne
  smul_four_le' {u} hu := forest_geometry <| 𝔘₄_subset_𝔘₃ hu
  stackSize_le' {x} := stackSize_𝔘₄_le x
  dens₁_𝔗_le' {u} hu := dens1_le <| 𝔗₂_subset_ℭ₆.trans ℭ₆_subset_ℭ
  lt_dist' hu hu' huu' p hp := forest_separation (𝔘₄_subset_𝔘₃ hu) (𝔘₄_subset_𝔘₃ hu') huu' hp
  ball_subset' hu p hp := forest_inner (𝔘₄_subset_𝔘₃ hu) hp

/-- From the fact that the `ℭ₅ k n j` are disjoint, one can rewrite the whole Carleson sum over
`𝔓₁` (the union of the `ℭ₅ k n j`) as a sum of Carleson sums over the `ℭ₅ k n j`. -/
lemma carlesonSum_𝔓₁_eq_sum {f : X → ℂ} {x : X} :
    carlesonSum 𝔓₁ f x = ∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ j ≤ 2 * n + 3, carlesonSum (ℭ₅ k n j) f x := by
  simp only [Finset.sum_sigma']
  rw [sum_carlesonSum_of_pairwiseDisjoint]; swap
  · rintro ⟨n, k, j⟩ - ⟨n', k', j'⟩ - h
    simp only [ne_eq, Sigma.mk.inj_iff, heq_eq_eq] at h
    simp only [Function.onFun]
    have W := pairwiseDisjoint_ℭ₅ (X := X) (mem_univ ⟨k, n, j⟩) (mem_univ ⟨k', n', j'⟩)
      (by simp [-not_and]; tauto)
    simpa [Function.onFun, disjoint_left] using W
  congr
  ext p
  simp only [𝔓₁, mem_iUnion, exists_prop, Finset.mem_sigma, Finset.mem_Iic, Sigma.exists]
  constructor
  · rintro ⟨n, k, hk, j, hj, hp⟩
    refine ⟨n, k, j, ⟨?_, hk, hj⟩, hp⟩
    have : (ℭ (X := X) k n).Nonempty := ⟨p, ℭ₅_subset_ℭ hp⟩
    exact le_maxℭ_of_nonempty this
  · rintro ⟨n, k, j, ⟨hn, hk, hj⟩, hp⟩
    exact ⟨n, k, hk, j, hj, hp⟩

/-- The Carleson sum over `ℭ₅` and `ℭ₆` coincide, for points in `G \ G'`. -/
lemma carlesonSum_ℭ₅_eq_ℭ₆ {f : X → ℂ} {x : X} (hx : x ∈ G \ G') {k n j : ℕ} :
    carlesonSum (ℭ₅ k n j) f x = carlesonSum (ℭ₆ k n j) f x := by
  classical
  simp only [carlesonSum]
  symm
  apply Finset.sum_subset
  · intro p hp
    rw [Finset.mem_filter_univ] at hp ⊢
    exact ℭ₆_subset_ℭ₅ hp
  · intro p hp h'p
    rw [Finset.mem_filter_univ] at hp h'p
    have : x ∉ 𝓘 p := by
      simp only [ℭ₆, mem_setOf_eq, not_and, Decidable.not_not] at h'p
      intro h'x
      exact hx.2 (h'p hp h'x)
    have : x ∉ E p := by simp at this; simp [E, this]
    simp [carlesonOn, this]

/-- The Carleson sum over `ℭ₆` can be decomposed as a sum over `4 n + 12` forests
based on `𝔘₄ k n j l`. -/
lemma carlesonSum_ℭ₆_eq_sum {f : X → ℂ} {x : X} {k n j : ℕ} (hkn : k ≤ n) :
    carlesonSum (ℭ₆ k n j) f x =
      ∑ l < 4 * n + 12, carlesonSum (⋃ u ∈ 𝔘₄ k n j l, 𝔗₂ k n j u) f x := by
  rw [sum_carlesonSum_of_pairwiseDisjoint]; swap
  · intro a ha b hb hab
    simp only [Function.onFun, disjoint_iff_forall_ne, mem_iUnion, exists_prop, ne_eq,
      forall_exists_index, and_imp]
    intro q p hp hq q' p' hp' hq'
    have := pairwiseDisjoint_𝔘₄ (X := X) (k := k) (n := n) (j := j) (mem_univ a) (mem_univ b) hab
    have : p ≠ p' := disjoint_iff_forall_ne.1 this hp hp'
    have := forest_disjoint (𝔘₄_subset_𝔘₃ hp) (𝔘₄_subset_𝔘₃ hp') this
    exact disjoint_iff_forall_ne.1 this hq hq'
  congr
  ext p
  simp only [C6_forest' hkn, mem_Iio, mem_iUnion, exists_prop, Finset.mem_Iio] -- perf: squeezed

/-- For each forest, the integral of the norm of the Carleson sum can be controlled thanks to
the forest theorem and to the density control coming from the fact we are away from `G₁`. -/
lemma lintegral_carlesonSum_forest
    {f : X → ℂ} (hf : Measurable f) (h2f : ∀ x, ‖f x‖ ≤ F.indicator 1 x) :
    ∫⁻ x in G \ G', ‖carlesonSum (⋃ u ∈ 𝔘₄ k n j l, 𝔗₂ k n j u) f x‖ₑ ≤
    C2_0_4 a q n * (2 ^ (2 * a + 5) * volume F / volume G) ^ (q⁻¹ - 2⁻¹) *
    (volume F) ^ (1/2 : ℝ) * (volume G) ^ (1/2 : ℝ) := by
  classical
  let 𝔉 := forest (X := X) k n j l
  have : ∫⁻ x in G \ G', ‖carlesonSum (⋃ u ∈ 𝔘₄ k n j l, 𝔗₂ k n j u) f x‖ₑ =
      ∫⁻ x in G \ G', ‖∑ u with u ∈ 𝔉, carlesonSum (𝔉 u) f x‖ₑ := by
    congr with x
    congr
    rw [sum_carlesonSum_of_pairwiseDisjoint]; swap
    · intro a ha b hb hab
      simp only [Function.onFun, disjoint_iff_forall_ne]
      intro x hx y hy
      simp only [forest, Forest.mem_mk, Finset.coe_filter, Finset.mem_univ, true_and, setOf_mem_eq,
        𝔉] at ha hb hx hy
      have := forest_disjoint (X := X) (𝔘₄_subset_𝔘₃ ha) (𝔘₄_subset_𝔘₃ hb) hab
      exact disjoint_iff_forall_ne.1 this hx hy
    congr with p
    simp_rw [mem_iUnion, exists_prop, Finset.mem_filter_univ]
    exact Iff.rfl
  rw [this]
  have W := forest_operator_le_volume 𝔉 hf h2f (A := G \ G')
    (measurableSet_G.diff measurable_G') diff_subset
  apply W.trans
  gcongr
  · simp only [sub_nonneg, inv_le_inv₀ zero_lt_two (q_pos X)]
    exact (q_mem_Ioc (X := X)).2
  · rw [dens₂_eq_biSup_dens₂]
    simp only [mem_iUnion, exists_prop, iSup_exists, iSup_le_iff, and_imp]
    intro p q hq hp
    replace hp : p ∈ ℭ₆ k n j := 𝔗₂_subset_ℭ₆ hp
    have : ¬ (𝓘 p : Set X) ⊆ G₁ := by
      have W := hp.2
      contrapose! W
      exact W.trans (subset_union_left.trans subset_union_left)
    contrapose! this
    have : p ∈ highDensityTiles := by simp [highDensityTiles, this]
    apply subset_biUnion_of_mem this
  · exact diff_subset

/-- For each forest, the integral of the norm of the Carleson sum can be controlled thanks to
the forest theorem and to the density control coming from the fact we are away from `G₁`. Second
version, with the volume of `F`. -/
lemma lintegral_carlesonSum_forest'
    {f : X → ℂ} (hf : Measurable f) (h2f : ∀ x, ‖f x‖ ≤ F.indicator 1 x) :
    ∫⁻ x in G \ G', ‖carlesonSum (⋃ u ∈ 𝔘₄ k n j l, 𝔗₂ k n j u) f x‖ₑ ≤
    C2_0_4 a q n * 2 ^ (a + 5/2 : ℝ) * (volume G) ^ (1 - q⁻¹) * (volume F) ^ (q⁻¹) := by
  apply (lintegral_carlesonSum_forest hf h2f).trans
  simp only [mul_assoc]
  apply mul_le_mul_left'
  simp only [div_eq_mul_inv, one_mul, ENNReal.mul_rpow_of_nonneg _ _ (inv_q_sub_half_nonneg X),
    ← ENNReal.rpow_natCast, ← ENNReal.rpow_mul]
  calc
  2 ^ ((2 * a + 5 : ℕ) * (q⁻¹ - 2⁻¹)) * volume F ^ (q⁻¹ - 2⁻¹) * (volume G)⁻¹ ^ (q⁻¹ - 2⁻¹) *
    (volume F ^ (2⁻¹ : ℝ) * volume G ^ (2⁻¹ : ℝ))
  _ ≤ 2 ^ (a + 5/2 : ℝ) * volume F ^ (q⁻¹ - 2⁻¹) * (volume G)⁻¹ ^ (q⁻¹ - 2⁻¹) *
    ((volume F) ^ (2⁻¹ : ℝ) * volume G ^ (2⁻¹ : ℝ)) := by
    gcongr
    · exact one_le_two
    have : 1 ≤ q := (one_lt_q X).le
    have : (2 * a + 5 : ℕ) * (q⁻¹ - 2⁻¹) ≤ (2 * a + 5 : ℕ) * (1⁻¹ - 2⁻¹) := by gcongr
    apply this.trans_eq
    norm_num
    simp [add_mul, div_eq_mul_inv]
    ring
  _ = 2 ^ (a + 5/2 : ℝ) * (volume G ^ (1 - q⁻¹) * volume F ^ q⁻¹) := by
    rcases eq_or_ne (volume G) 0 with vG | vG
    · have : 0 < 1 - q⁻¹ := by rw [sub_pos, inv_lt_one_iff₀]; exact .inr (one_lt_q X)
      rw [vG, ENNReal.zero_rpow_of_pos (by positivity), ENNReal.zero_rpow_of_pos this]
      simp only [zero_mul, mul_zero]
    · have IF : (volume F) ^ (q⁻¹) = (volume F) ^ ((q ⁻¹ - 2⁻¹) + 2⁻¹) := by congr; abel
      have IG : (volume G) ^ (1 - q⁻¹) = (volume G) ^ (2⁻¹ - (q⁻¹ - 2⁻¹)) := by
        congr 1
        simp only [sub_sub_eq_add_sub, sub_left_inj]
        norm_num
      rw [IF, IG, ENNReal.rpow_sub _ _ vG volume_G_ne_top,
        ENNReal.rpow_add_of_nonneg (x := volume F) _ _ (inv_q_sub_half_nonneg X) (by norm_num),
        ENNReal.div_eq_inv_mul, ENNReal.inv_rpow]
      ring

/-- Putting all the above decompositions together, one obtains a control of the integral of the
full Carleson sum over `𝔓₁`, as a sum over all the forests. -/
lemma forest_union_aux {f : X → ℂ} (hf : ∀ x, ‖f x‖ ≤ F.indicator 1 x) (h'f : Measurable f) :
    ∫⁻ x in G \ G', ‖carlesonSum 𝔓₁ f x‖ₑ ≤ C2_0_4_base a * 2 ^ (a + 5/2 : ℝ) *
         (volume G) ^ (1 - q⁻¹) * (volume F) ^ (q⁻¹) *
        ∑ n ≤ maxℭ X, ∑ _k ≤ n, ∑ _j ≤ 2 * n + 3, ∑ _l < 4 * n + 12,
          (2 : ℝ≥0∞) ^ (- (q - 1) / q * n : ℝ) := calc
  ∫⁻ x in G \ G', ‖carlesonSum 𝔓₁ f x‖ₑ
  _ ≤ ∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ j ≤ 2 * n + 3, ∫⁻ x in G \ G', ‖carlesonSum (ℭ₅ k n j) f x‖ₑ := by
    simp only [Finset.sum_sigma']
    rw [← lintegral_finset_sum']; swap
    · exact fun b hb ↦ h'f.aestronglyMeasurable.carlesonSum.restrict.enorm
    apply lintegral_mono (fun x ↦ ?_)
    simp only [Finset.sum_sigma', carlesonSum_𝔓₁_eq_sum]
    apply enorm_sum_le
  _ = ∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ j ≤ 2 * n + 3, ∫⁻ x in G \ G', ‖carlesonSum (ℭ₆ k n j) f x‖ₑ := by
    congr! 3
    apply setLIntegral_congr_fun (measurableSet_G.diff measurable_G')
    exact fun x hx ↦ by rw [carlesonSum_ℭ₅_eq_ℭ₆ hx]
  _ ≤ ∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ j ≤ 2 * n + 3,
        ∑ l < 4 * n + 12, ∫⁻ x in G \ G', ‖carlesonSum (⋃ u ∈ 𝔘₄ k n j l, 𝔗₂ k n j u) f x‖ₑ := by
    gcongr with n hn k hk j hj
    rw [← lintegral_finset_sum']; swap
    · exact fun b hb ↦ h'f.aestronglyMeasurable.carlesonSum.restrict.enorm
    apply lintegral_mono (fun x ↦ ?_)
    simp only [Finset.mem_Iic] at hk
    rw [carlesonSum_ℭ₆_eq_sum hk]
    apply enorm_sum_le
  _ ≤ ∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ j ≤ 2 * n + 3,
        ∑ l < 4 * n + 12, C2_0_4 a q n * 2 ^ (a + 5/2 : ℝ) *
          (volume G) ^ (1 - q⁻¹) * (volume F) ^ (q⁻¹) := by
    gcongr with n hn k hk j hj l hl
    apply lintegral_carlesonSum_forest' h'f hf
  _ = C2_0_4_base a * 2 ^ (a + 5/2 : ℝ) * (volume G) ^ (1 - q⁻¹) * (volume F) ^ (q⁻¹) *
        ∑ n ≤ maxℭ X, ∑ k ≤ n, ∑ j ≤ 2 * n + 3, ∑ l < 4 * n + 12,
          (2 : ℝ≥0∞) ^ (- (q - 1) / q * n : ℝ) := by
    have A n : (C2_0_4 a q n : ℝ≥0∞) = (2 : ℝ≥0∞) ^ (- (q - 1) / q * n : ℝ) * C2_0_4_base a := by
      simp only [C2_0_4, neg_sub, mul_comm, ENNReal.coe_mul,
        ENNReal.coe_rpow_of_ne_zero two_ne_zero]
      rfl
    simp only [A, ← Finset.sum_mul]
    ring

/- It remains to bound the sum above, by a sum/integral comparison over `ℝ` and then a cast from
`ℝ` to `ℝ≥0∞`. We do that in the next two lemmas. -/

open scoped Nat
open Real

lemma forest_union_sum_aux1 (M : ℕ) (q : ℝ) (hq : 1 < q) (h'q : q ≤ 2) :
    ∑ n ≤ M, ∑ _k ≤ n, ∑ _j ≤ 2 * n + 3, ∑ _l < 4 * n + 12,
      (2 : ℝ) ^ (- ((q - 1) / q * n)) ≤ 13009 / (q - 1) ^ 4 := by
  have A (x : ℝ) : (x + 1) * (2 * x + 3 + 1) * (4 * x + 12)
      = 8 * x ^ 3 + 48 * x ^ 2 + 88 * x + 48:= by ring
  simp only [Finset.sum_const, Nat.card_Iio, nsmul_eq_mul, Nat.cast_add, Nat.cast_mul,
    Nat.cast_ofNat, Nat.card_Iic, Nat.cast_one, ← mul_assoc, A, ge_iff_le]
  simp only [add_mul, Finset.sum_add_distrib, mul_assoc, ← Finset.mul_sum]
  have : 0 ≤ q - 1 := by linarith
  have : q - 1 ≤ 1 := by linarith
  have : 0.6931471803 ≤ Real.log 2 := Real.log_two_gt_d9.le
  let c := (q - 1) / q
  have hc : 0 < c := div_pos (by linarith) (by linarith)
  calc
  8 * ∑ i ∈ Finset.Iic M, i ^ 3 * (2 : ℝ) ^ (-(c * i))
    + 48 * ∑ i ∈ Finset.Iic M, i ^ 2 * (2 : ℝ) ^ (-(c * i))
    + 88 * ∑ i ∈ Finset.Iic M, i * (2 : ℝ) ^ (-(c * i))
    + 48 * ∑ i ∈ Finset.Iic M, (2 : ℝ) ^ (-(c * i))
  _ = 8 * ∑ i ∈ Finset.Iic M, i ^ 3 * (2 : ℝ) ^ (-(c * i))
      + 48 * ∑ i ∈ Finset.Iic M, i ^ 2 * (2 : ℝ) ^ (-(c * i))
      + 88 * ∑ i ∈ Finset.Iic M, i ^ 1  * (2 : ℝ) ^ (-(c * i))
      + 48 * ∑ i ∈ Finset.Iic M, i ^ 0 * (2 : ℝ) ^ (-(c * i)) := by simp
  _ ≤ 8 * (2 ^ c * 3 ! / (Real.log 2 * c) ^ (3 + 1))
      + 48 * (2 ^ c * 2 ! / (Real.log 2 * c) ^ (2 + 1))
      + 88 * (2 ^ c * 1 ! / (Real.log 2 * c) ^ (1 + 1))
      + 48 * (2 ^ c * 0! / (Real.log 2 * c) ^ (0 + 1)) := by
    gcongr <;> exact sum_Iic_pow_mul_two_pow_neg_le hc
  _ = (2 ^ c * (48 * q ^ 4 / (Real.log 2) ^ 4 + 96 * q^3 * (q - 1) / (Real.log 2) ^ 3
      + 88 * q ^ 2 * (q - 1) ^ 2 / (Real.log 2) ^ 2
      + 48 * q * (q - 1) ^ 3/ (Real.log 2))) / (q - 1) ^ 4 := by
    simp only [Nat.factorial, Nat.succ_eq_add_one, Nat.reduceAdd, zero_add, mul_one, Nat.reduceMul,
      Nat.cast_ofNat, mul_pow, div_pow, Nat.cast_one, pow_one, c]
    have : q - 1 ≠ 0 := by linarith
    field_simp only
    ring
  _ ≤ (2 ^ (1 : ℝ) * (48 * 2 ^ 4 / (Real.log 2) ^ 4 + 96 * 2 ^ 3 * 1 / (Real.log 2) ^ 3
      + 88 * 2 ^ 2 * 1 ^ 2 / (Real.log 2) ^ 2 + 48 * 2 * 1 ^ 3 / (Real.log 2))) / (q - 1) ^ 4 := by
    gcongr
    · exact one_le_two
    · rw [div_le_one (by linarith)]
      linarith
  _ ≤ (2 ^ (1 : ℝ) * (48 * 2 ^ 4 / 0.6931471803 ^ 4 + 96 * 2 ^ 3 * 1 / 0.6931471803 ^ 3
      + 88 * 2 ^ 2 * 1 ^ 2 / 0.6931471803 ^ 2 + 48 * 2 * 1 ^ 3 / 0.6931471803)) / (q - 1) ^ 4 := by
    gcongr
  _ ≤ 13009 / (q - 1) ^ 4 := by
    gcongr
    norm_num

lemma forest_union_sum_aux2 (M : ℕ) (q : ℝ) (hq : 1 < q) (h'q : q ≤ 2) :
    (∑ n ≤ M, ∑ _k ≤ n, ∑ _j ≤ 2 * n + 3, ∑ _l < 4 * n + 12,
      (2 : ℝ≥0∞) ^ (- ((q - 1) / q * n))) ≤ 13009 / (ENNReal.ofReal (q - 1)) ^ 4 := by
  have : (2 : ℝ≥0∞) = ENNReal.ofReal (2 : ℝ) := by simp
  simp_rw [this, ENNReal.ofReal_rpow_of_pos zero_lt_two]
  simp only [Finset.sum_const, Nat.card_Iio, nsmul_eq_mul, Nat.cast_add, Nat.cast_mul,
    Nat.cast_ofNat, Nat.card_Iic, Nat.cast_one, ge_iff_le]
  calc
  ∑ x ∈ Finset.Iic M, (↑x + 1) * ((2 * ↑x + 3 + 1) * ((4 * ↑x + 12)
      * ENNReal.ofReal (2 ^ (-((q - 1) / q * ↑x)))))
  _ = ∑ x ∈ Finset.Iic M, ENNReal.ofReal
      ((↑x + 1) * ((2 * ↑x + 3 + 1) * ((4 * ↑x + 12) * 2 ^ (-((q - 1) / q * ↑x))))) := by
    congr with i
    rw [ENNReal.ofReal_mul (by positivity), ENNReal.ofReal_mul (by positivity),
      ENNReal.ofReal_mul (by positivity)]
    congr <;> norm_cast
  _ = ENNReal.ofReal (∑ x ∈ Finset.Iic M,
      (↑x + 1) * ((2 * ↑x + 3 + 1) * ((4 * ↑x + 12) * 2 ^ (-((q - 1) / q * ↑x))))) := by
    rw [ENNReal.ofReal_sum_of_nonneg]
    intro i hi
    positivity
  _ = ENNReal.ofReal (∑ n ≤ M, ∑ _k ≤ n, ∑ _j ≤ 2 * n + 3, ∑ _l < 4 * n + 12,
      (2 : ℝ) ^ (- ((q - 1) / q * n))) := by simp
  _ ≤ ENNReal.ofReal (13009 / (q - 1) ^ 4) := by
    apply ENNReal.ofReal_le_ofReal
    exact forest_union_sum_aux1 M q hq h'q
  _ = 13009 / (ENNReal.ofReal (q - 1)) ^ 4 := by
    rw [ENNReal.ofReal_div_of_pos]; swap
    · have : 0 < q - 1 := by linarith
      positivity
    congr
    · norm_cast
    · rw [ENNReal.ofReal_pow]
      linarith

/-- An optimized constant for the forest union theorem. The constant from the blueprint,
defined as `C5_1_2` below, is slightly worse. -/
def C5_1_2_optimized (a : ℕ) (q : ℝ≥0) : ℝ≥0 :=
  C2_0_4_base a * 2 ^ (a + 5/2 : ℝ) * 13009 / (q - 1) ^ 4

/-- Version of the forest union result with a better constant. -/
lemma forest_union_optimized {f : X → ℂ} (hf : ∀ x, ‖f x‖ ≤ F.indicator 1 x) (h'f : Measurable f) :
    ∫⁻ x in G \ G', ‖carlesonSum 𝔓₁ f x‖ₑ ≤
    C5_1_2_optimized a nnq * (volume G) ^ (1 - q⁻¹) * (volume F) ^ (q⁻¹) := by
  apply (forest_union_aux hf h'f).trans
  calc
  C2_0_4_base a * 2 ^ (a + 5 / 2 : ℝ) * volume G ^ (1 - q⁻¹) * volume F ^ q⁻¹ *
    ∑ n ∈ Finset.Iic (maxℭ X),
      ∑ _k ∈ Finset.Iic n, ∑ _j ∈ Finset.Iic (2 * n + 3), ∑ _l ∈ Finset.Iio (4 * n + 12),
        2 ^ (-(q - 1) / q * ↑n)
  _ ≤ C2_0_4_base a * 2 ^ (a + 5 / 2 : ℝ) * volume G ^ (1 - q⁻¹) * volume F ^ q⁻¹ *
      (13009 / (ENNReal.ofReal (q - 1)) ^ 4) := by
    gcongr
    have A n : (2 : ℝ≥0∞) ^ (-(q - 1) / q * n) = 2 ^ (- ((q - 1) / q * n)) := by
      congr; ring
    simp_rw [A]
    exact forest_union_sum_aux2 (maxℭ X) q (one_lt_q X) (q_le_two X)
  _ = C5_1_2_optimized a nnq * (volume G) ^ (1 - q⁻¹) * (volume F) ^ (q⁻¹) := by
    have : ENNReal.ofReal (q - 1) = (nnq - 1 : ℝ≥0) := rfl
    rw [this]
    simp only [ENNReal.div_eq_inv_mul, C5_1_2_optimized, div_eq_inv_mul _ ((nnq - 1) ^ 4),
      ENNReal.coe_sub, ENNReal.coe_one, ENNReal.coe_mul, ENNReal.coe_ofNat]
    rw [ENNReal.coe_inv, ENNReal.coe_rpow_of_ne_zero two_ne_zero]; swap
    · have : 0 < nnq - 1 := tsub_pos_of_lt (one_lt_nnq X)
      apply ne_of_gt
      positivity
    simp only [ENNReal.coe_pow, ENNReal.coe_sub, ENNReal.coe_one, ENNReal.coe_ofNat]
    ring

lemma C5_1_2_optimized_le' {a : ℕ} {q : ℝ≥0} (ha : 4 ≤ a) :
    C5_1_2_optimized a q ≤ C2_0_4_base a * 2 ^ (a ^ 3) / (q - 1) ^ 4 := by
  have : C5_1_2_optimized a q = C2_0_4_base a * (2 ^ (a + 5/2 : ℝ) * 13009) / (q - 1) ^ 4 := by
    simp [C5_1_2_optimized, mul_assoc]
  rw [this]
  gcongr
  simp only [← NNReal.coe_le_coe, NNReal.coe_mul, coe_rpow, NNReal.coe_ofNat]
  calc
  (2 : ℝ) ^ (a + 5 / 2 : ℝ) * 13009
  _ ≤ 2 ^ (a + 3 : ℝ) * 2 ^ 14 := by gcongr <;> norm_num
  _ = 2 ^ (a + 17) := by
    have : (a + 3 : ℝ) = (a + 3 : ℕ) := by norm_cast
    rw [this, Real.rpow_natCast, ← pow_add]
  _ ≤ 2 ^ (a ^ 3) := by
    apply pow_le_pow_right₀ one_le_two
    have : (4 : ℤ) ≤ a := mod_cast ha
    zify
    calc (a : ℤ) + 17
    _ ≤ a + 4 * (4 * 4 - 1) := by gcongr; norm_num
    _ ≤ a + a * (a * a - 1) := by gcongr
    _ = a ^ 3 := by ring

/-- The constant used in Lemma 5.1.2.
Has value `2 ^ (441 * a ^ 3) / (q - 1) ^ 4` in the blueprint. -/
def C5_1_2 (a : ℕ) (q : ℝ≥0) : ℝ≥0 := 2 ^ ((3 * 𝕔 + 16 + 5 * (𝕔 / 4)) * a ^ 3) / (q - 1) ^ 4

omit [TileStructure Q D κ S o] in
lemma C5_1_2_pos : 0 < C5_1_2 a nnq := by
  simp only [C5_1_2]
  apply div_pos (pow_pos zero_lt_two _)
  apply pow_pos
  simpa using one_lt_nnq X

omit [TileStructure Q D κ S o] in
lemma C5_1_2_optimized_le : C5_1_2_optimized a nnq ≤ C5_1_2 a nnq := by
  apply (C5_1_2_optimized_le' (four_le_a X)).trans_eq
  simp only [C2_0_4_base, C5_1_2]
  rw [← NNReal.rpow_natCast _ (a ^ 3), NNReal.rpow_natCast, ← pow_add, ← add_one_mul]
  ring_nf

/-- Lemma 5.1.2 in the blueprint: the integral of the Carleson sum over the set which can
naturally be decomposed as a union of forests can be controlled, thanks to the estimate for
a single forest. -/
lemma forest_union {f : X → ℂ} (hf : ∀ x, ‖f x‖ ≤ F.indicator 1 x) (h'f : Measurable f) :
    ∫⁻ x in G \ G', ‖carlesonSum 𝔓₁ f x‖ₑ ≤
    C5_1_2 a nnq * (volume G) ^ (1 - q⁻¹) * (volume F) ^ (q⁻¹) := by
  apply (forest_union_optimized hf h'f).trans
  gcongr
  exact C5_1_2_optimized_le


==> anc/Carleson/Discrete/MainTheorem.lean <==
import Carleson.Discrete.ExceptionalSet
import Carleson.Discrete.ForestComplement
import Carleson.Discrete.ForestUnion

open MeasureTheory NNReal Set
open scoped ShortVariables
variable {X : Type*} {a : ℕ} {q : ℝ} {K : X → X → ℂ} {σ₁ σ₂ : X → ℤ} {F G : Set X}
  [MetricSpace X] [ProofData a q K σ₁ σ₂ F G] [TileStructure Q D κ S o]

/-! ## Proposition 2.0.2 -/

/-- The constant used in Proposition 2.0.2.
Has value `2 ^ (442 * a ^ 3) / (q - 1) ^ 5` in the blueprint. -/
noncomputable def C2_0_2 (a : ℕ) (q : ℝ≥0) : ℝ≥0 :=
    2 ^ ((3 * 𝕔 + 17 + 5 * (𝕔 / 4)) * a ^ 3) / (q - 1) ^ 5

lemma le_C2_0_2 (ha : 4 ≤ a) {q : ℝ≥0} (hq : q ∈ Ioc 1 2) :
    C5_1_2 a q + C5_1_3 a q ≤ C2_0_2 a q := by
  have h'q : 0 < q - 1 := tsub_pos_of_lt hq.1
  simp only [C5_1_2, C5_1_3, C2_0_2, ge_iff_le]
  have : (q - 1) ^ 4 ≥ (q - 1) ^ 5 := by
    apply pow_le_pow_of_le_one h'q.le ?_ (by norm_num)
    rw [tsub_le_iff_left]
    convert hq.2
    norm_num
  grw [this]
  simp only [← add_div, ge_iff_le]
  gcongr
  apply (add_le_pow_two_add_cube ha le_rfl ?_).trans_eq (by ring)
  have : 𝕔 / 8 ≤ 𝕔 / 4 := by omega
  grw [this]
  ring_nf
  omega

omit [TileStructure Q D κ S o] in
lemma C2_0_2_pos : 0 < C2_0_2 a nnq := by
  apply (add_pos (C5_1_2_pos (X := X)) (C5_1_3_pos (X := X))).trans_le
  apply le_C2_0_2 (four_le_a X) (q_mem_Ioc X)

variable (X) in
theorem discrete_carleson :
    ∃ G', MeasurableSet G' ∧ 2 * volume G' ≤ volume G ∧
    ∀ f : X → ℂ, Measurable f → (∀ x, ‖f x‖ ≤ F.indicator 1 x) →
    ∫⁻ x in G \ G', ‖carlesonSum univ f x‖ₑ ≤
    C2_0_2 a nnq * volume G ^ (1 - q⁻¹) * volume F ^ q⁻¹ := by
  have exc := exceptional_set (X := X)
  rw [zpow_neg_one, ← ENNReal.div_eq_inv_mul] at exc
  use G', measurable_G', ENNReal.mul_le_of_le_div' exc; intro f measf hf
  classical
  calc
    _ ≤ ∫⁻ x in G \ G', ‖carlesonSum 𝔓₁ f x‖ₑ + ‖carlesonSum 𝔓₁ᶜ f x‖ₑ := by
      refine setLIntegral_mono (by fun_prop) fun x _ ↦ ?_
      rw [carlesonSum, ← Finset.sum_filter_add_sum_filter_not _ (· ∈ 𝔓₁ (X := X))]
      simp_rw [Finset.filter_filter, mem_univ, true_and, carlesonSum, mem_compl_iff]
      apply enorm_add_le
    _ = (∫⁻ x in G \ G', ‖carlesonSum 𝔓₁ f x‖ₑ) + ∫⁻ x in G \ G', ‖carlesonSum 𝔓₁ᶜ f x‖ₑ :=
      lintegral_add_left (by fun_prop) _
    _ ≤ C5_1_2 a nnq * volume G ^ (1 - q⁻¹) * volume F ^ q⁻¹ +
        C5_1_3 a nnq * volume G ^ (1 - q⁻¹) * volume F ^ q⁻¹ :=
      add_le_add (forest_union hf measf) (forest_complement hf measf)
    _ ≤ _ := by
      simp_rw [mul_assoc, ← add_mul]
      gcongr
      norm_cast
      apply le_C2_0_2 (four_le_a X) (q_mem_Ioc X)


==> anc/Carleson/Discrete/SumEstimates.lean <==
import Mathlib.Analysis.SpecialFunctions.Gamma.Basic
import Mathlib.Analysis.SumIntegralComparisons

open scoped Nat
open Real MeasureTheory

lemma intervalIntegral_pow_mul_exp_neg_le {k : ℕ} {M c : ℝ} (hM : 0 ≤ M) (hc : 0 < c) :
    ∫ x in (0 : ℝ)..M, x ^ k * rexp (- (c * x)) ≤ k ! / c ^ (k + 1) := by
  have : ∫ x in (0 : ℝ)..M, x ^ k * rexp (- (c * x))
      = (∫ x in (0 : ℝ)..M, (c * x) ^ k * rexp (- (c * x))) / c ^ k := by
    rw [← intervalIntegral.integral_div]
    congr with x
    field_simp [mul_pow, hc.ne']
    ring
  rw [this, intervalIntegral.integral_comp_mul_left (fun x ↦ x ^ k * rexp (-x)) hc.ne']
  simp only [mul_zero, smul_eq_mul]
  rw [← div_eq_inv_mul, div_div, ← pow_succ']
  gcongr
  rw [intervalIntegral.integral_of_le (by positivity),
    ← Real.Gamma_nat_eq_factorial, Real.Gamma_eq_integral (by positivity)]
  simp only [mul_comm, add_sub_cancel_right, Real.rpow_natCast]
  apply setIntegral_mono_set
  · simpa [mul_comm] using Real.GammaIntegral_convergent (s := k + 1) (by positivity)
  · filter_upwards [ae_restrict_mem measurableSet_Ioi] with x (hx : 0 < x)
    positivity
  · apply ae_of_all
    intro x hx
    exact hx.1

lemma sum_Ico_pow_mul_exp_neg_le {k : ℕ} {M : ℕ} {c : ℝ} (hc : 0 < c) :
    ∑ i ∈ Finset.Ico 0 M, i ^ k * rexp (- (c * i)) ≤ rexp c * k ! / c ^ (k + 1) := calc
  ∑ i ∈ Finset.Ico 0 M, i ^ k * rexp (- (c * i))
  _ ≤ ∫ x in (0 : ℕ).. M, x ^ k * rexp (- (c * (x - 1))) := by
    apply sum_mul_Ico_le_integral_of_monotone_antitone
      (f := fun x ↦ x ^ k) (g := fun x ↦ rexp (- (c * x)))
    · exact Nat.zero_le M
    · intro x hx y hy hxy
      apply pow_le_pow_left₀ (by simpa using hx.1) hxy
    · intro x hx y hy hxy
      apply exp_monotone
      simp only [neg_le_neg_iff]
      gcongr
    · simp
    · apply exp_nonneg
  _ ≤ (k ! / c ^ (k + 1)) * rexp c := by
    simp only [mul_sub, mul_one, neg_sub, CharP.cast_eq_zero]
    simp only [sub_eq_add_neg, Real.exp_add, mul_comm (rexp c), ← mul_assoc]
    rw [intervalIntegral.integral_mul_const]
    gcongr
    exact intervalIntegral_pow_mul_exp_neg_le (by simp) hc
  _ = _ := by ring

lemma sum_Iic_pow_mul_exp_neg_le {k : ℕ} {M : ℕ} {c : ℝ} (hc : 0 < c) :
    ∑ i ∈ Finset.Iic M, i ^ k * rexp (- (c * i)) ≤ rexp c * k ! / c ^ (k + 1) :=
  sum_Ico_pow_mul_exp_neg_le (M := M + 1) hc

lemma sum_Iic_pow_mul_two_pow_neg_le {k : ℕ} {M : ℕ} {c : ℝ} (hc : 0 < c) :
    ∑ i ∈ Finset.Iic M, i ^ k * (2 : ℝ) ^ (- (c * i))
      ≤ 2 ^ c * k ! / (Real.log 2 * c) ^ (k + 1) := by
  have A (i : ℕ) : (2 : ℝ) ^ (- (c * i)) = rexp (- (Real.log 2 * c) * i) := by
    conv_lhs => rw [← exp_log zero_lt_two, ← exp_mul]
    congr 1
    ring
  simp only [A, neg_mul]
  apply (sum_Iic_pow_mul_exp_neg_le (by positivity)).trans_eq
  rw [exp_mul, exp_log zero_lt_two]


==> anc/Carleson/DoublingMeasure.lean <==
import Carleson.Defs
import Carleson.ToMathlib.Data.ENNReal

open MeasureTheory Measure Metric Complex Set Bornology Function ENNReal
open scoped NNReal

noncomputable section

/-! # Basic definitions and lemmas

This file contains definitions from Section 2 of the blueprint and used throughout the proof
of metric Carleson, as well as results about structures defined in sections 1 and 2
(`DoublingMeasure` `KernelProofData`, `IsCancellative`, `FunctionDistances`, ...).
The constants `D`, `κ`, `Z` from the blueprint are introduce here, and useful inequalities are
provided for them (as well as for the constants `a` and `tau`).

-/

lemma seven_le_c : 7 ≤ 𝕔 := by simp [𝕔]

lemma c_le_100 : 𝕔 ≤ 100 := by simp [𝕔]

/- To check that the value of `c` is irrelevant, you can take `𝕔 = 7` above, or you can comment
the previous lines and uncomment the next ones.

lemma exists_c : ∃ (c : ℕ), 7 ≤ c ∧ c ≤ 100 := ⟨7, le_rfl, by norm_num⟩
def 𝕔 : ℕ := exists_c.choose
lemma seven_le_c : 7 ≤ 𝕔 := exists_c.choose_spec.1
lemma c_le_100 : 𝕔 ≤ 100 := exists_c.choose_spec.2
-/

/-- The constant `D` from (2.0.1). -/
@[simp] def defaultD (a : ℕ) : ℕ := 2 ^ (𝕔 * a ^ 2)

/-- `D` as an element of `ℝ≥0`. -/
def nnD (a : ℕ) : ℝ≥0 := ⟨defaultD a, by simp⟩

/-- The constant `κ` from (2.0.2). -/
@[simp] def defaultκ (a : ℕ) : ℝ := 2 ^ (-10 * (a : ℝ))

/-- The constant `Z` from (2.0.3). -/
@[simp] def defaultZ (a : ℕ) : ℕ := 2 ^ (12 * a)

section ConstantBounds

variable (a : ℕ)

lemma defaultD_pos : 0 < defaultD a := by rw [defaultD]; positivity

lemma realD_pos : 0 < (defaultD a : ℝ) := mod_cast defaultD_pos a

lemma realD_nonneg : 0 ≤ (defaultD a : ℝ) := le_of_lt (realD_pos a)

lemma one_le_realD : 1 ≤ (defaultD a : ℝ) := by
  rw [defaultD, Nat.cast_pow, Nat.cast_ofNat, ← pow_zero 2]
  exact pow_le_pow_right₀ (one_le_two) (by omega)

lemma defaultD_pow_pos (z : ℤ) : 0 < (defaultD a : ℝ) ^ z :=
  zpow_pos (realD_pos _) _

lemma mul_defaultD_pow_pos {r : ℝ} (hr : 0 < r) (z : ℤ) : 0 < r * (defaultD a : ℝ) ^ z :=
  mul_pos hr (defaultD_pow_pos a z)

section KernelProofData

variable (X) [PseudoMetricSpace X] {a} {K : X → X → ℂ} [hK : KernelProofData a K]

include hK

-- used in 7.5.6 (`limited_scale_impact`)
lemma hundred_lt_D : 100 < defaultD a := by
  have : 100 < 2 ^ 7 := by norm_num
  apply this.trans_le
  have : 16 ≤ a ^ 2 := by nlinarith [four_le_a X]
  simp only [defaultD]
  gcongr
  · norm_num
  · nlinarith [seven_le_c]

-- used in 7.5.6 (`limited_scale_impact`)
lemma hundred_lt_realD : (100 : ℝ) < defaultD a := mod_cast hundred_lt_D X

-- used in 4.1.7 (`small_boundary`)
lemma twentyfive_le_realD : (25 : ℝ) ≤ defaultD a := by linarith [hundred_lt_realD X]

-- used in 4.1.3 (`I3_prop_3_1`)
lemma eight_le_realD : (8 : ℝ) ≤ defaultD a := by linarith [twentyfive_le_realD X]

-- used in 4.1.6 (`transitive_boundary`)
lemma five_le_realD : (5 : ℝ) ≤ defaultD a := by linarith [twentyfive_le_realD X]

-- used in various places in `Carleson.TileExistence`
lemma four_le_realD : (4 : ℝ) ≤ defaultD a := by linarith [twentyfive_le_realD X]

lemma one_lt_realD : 1 < (defaultD a : ℝ) := by linarith [twentyfive_le_realD X]

lemma a_pos : 0 < a := by linarith [four_le_a X]

lemma cast_a_pos : 0 < (a : ℝ) := by norm_cast; exact a_pos X

lemma τ_pos : 0 < defaultτ a := inv_pos.mpr (cast_a_pos X)

lemma τ_nonneg : 0 ≤ defaultτ a := (τ_pos X).le

lemma τ_le_one : defaultτ a ≤ 1 := by

  rw [defaultτ, inv_le_one_iff₀]; right; norm_cast; linarith [four_le_a X]

/-- `τ` as an element of `ℝ≥0`. -/
def nnτ : ℝ≥0 := ⟨defaultτ a, τ_nonneg X⟩
lemma nnτ_pos : 0 < nnτ X := τ_pos X

end KernelProofData

namespace ShortVariables
-- open this section to get shorter 1-letter names for a bunch of variables

set_option hygiene false
scoped notation "D" => defaultD a
scoped notation "κ" => defaultκ a
scoped notation "Z" => defaultZ a
scoped notation "τ" => defaultτ a
scoped notation "o" => cancelPt X
scoped notation "S" => defaultS X
scoped notation "nnτ" => nnτ X
scoped notation "nnD" => nnD a

end ShortVariables

open scoped ShortVariables

variable {a : ℕ}

lemma κ_nonneg : 0 ≤ κ :=
  Real.rpow_nonneg (by norm_num) _

lemma κ_le_one : κ ≤ 1 :=
  Real.rpow_le_one_of_one_le_of_nonpos one_le_two (by linarith)

end ConstantBounds

section DoublingMeasure

universe u

namespace MeasureTheory

/- # Doubling metric measure spaces -/

variable {X : Type*} {A : ℝ≥0} [PseudoMetricSpace X] [DoublingMeasure X A]

instance : ProperSpace X := by
  constructor
  intro x r
  refine isCompact_of_totallyBounded_isClosed ?_ isClosed_closedBall
  obtain ⟨r', hr'⟩ := exists_gt r
  apply TotallyBounded.subset (closedBall_subset_ball hr')
  refine Metric.totallyBounded_iff.mpr fun ε hε ↦ ?_
  obtain ⟨s, _, h2s⟩ := IsDoubling.allBallsCoverBalls volume |>.ballsCoverBalls (by norm_num) hε x
  use s, s.finite_toSet, by simpa using h2s

instance : IsOpenPosMeasure (volume : Measure X) := isOpenPosMeasure_of_isDoubling _

/-- Monotonicity of doubling measure metric spaces in `A`. -/
@[reducible]
def DoublingMeasure.mono {A'} (h : A ≤ A') : DoublingMeasure X A' where
  toIsDoubling := IsDoubling.mono h

open Module

instance InnerProductSpace.DoublingMeasure
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [MeasurableSpace E] [BorelSpace E] [FiniteDimensional ℝ E] :
    DoublingMeasure E (2 ^ finrank ℝ E) where

end MeasureTheory

variable {𝕜 X : Type*} {A : ℕ} [_root_.RCLike 𝕜] [PseudoMetricSpace X]

lemma fact_isCompact_ball (x : X) (r : ℝ) : Fact (IsBounded (ball x r)) :=
  ⟨isBounded_ball⟩
attribute [local instance] fact_isCompact_ball

section FunctionDistances

variable [FunctionDistances 𝕜 X]

instance : ContinuousMapClass (Θ X) X 𝕜 := ⟨fun f ↦ (f : C(X, 𝕜)).2⟩

def toWithFunctionDistance {x : X} {r : ℝ} [FunctionDistances 𝕜 X] :
    Θ X ≃ WithFunctionDistance x r := .refl _

end FunctionDistances

/-- The `ℝ≥0`-valued distance function on `WithFunctionDistance x r`. Preferably use `edist` -/
notation3 "nndist_{" x ", " r "}" => @nndist (WithFunctionDistance x r) _
/-- The ball with center `x` and radius `r` in `WithFunctionDistance x r`. -/
notation3 "ball_{" x ", " r "}" => @ball (WithFunctionDistance x r) _ in

instance nonempty_Space [CompatibleFunctions 𝕜 X A] : Nonempty X := by
  obtain ⟨x,_⟩ := ‹CompatibleFunctions 𝕜 X A›.eq_zero
  use x

instance inhabited_Space [CompatibleFunctions 𝕜 X A] : Inhabited X :=
  ⟨nonempty_Space.some⟩

lemma le_localOscillation [CompatibleFunctions 𝕜 X A] (x : X) (r : ℝ) (f g : Θ X) {y z : X}
    (hy : y ∈ ball x r) (hz : z ∈ ball x r) : ‖coeΘ f y - coeΘ g y - coeΘ f z + coeΘ g z‖ ≤
    ENNReal.toReal (localOscillation (ball x r) (coeΘ f) (coeΘ g)) := by
  rw [(ENNReal.toReal_ofReal (norm_nonneg _)).symm]
  let f (z) := ⨆ (_ : z ∈ ball x r ×ˢ ball x r), ENNReal.ofReal ‖f z.1 - g z.1 - f z.2 + g z.2‖
  apply ENNReal.toReal_mono
  · exact lt_of_le_of_lt CompatibleFunctions.localOscillation_le_cdist ENNReal.ofReal_lt_top |>.ne
  · exact le_of_eq_of_le (Eq.symm (iSup_pos ⟨hy, hz⟩)) (le_iSup f ⟨y, z⟩)

lemma oscillation_le_cdist [CompatibleFunctions 𝕜 X A] (x : X) (r : ℝ) (f g : Θ X) {y z : X}
    (hy : y ∈ ball x r) (hz : z ∈ ball x r) :
    ‖coeΘ f y - coeΘ g y - coeΘ f z + coeΘ g z‖ ≤ dist_{x, r} f g := by
  apply le_trans <| le_localOscillation x r f g hy hz
  rw [← ENNReal.toReal_ofReal dist_nonneg]
  exact ENNReal.toReal_mono ENNReal.ofReal_ne_top CompatibleFunctions.localOscillation_le_cdist

export CompatibleFunctions (localOscillation_le_cdist cdist_mono cdist_le le_cdist)

lemma dist_congr [FunctionDistances 𝕜 X] {x₁ x₂ : X} {r₁ r₂ : ℝ} {f g : Θ X}
    (e₁ : x₁ = x₂) (e₂ : r₁ = r₂) : dist_{x₁, r₁} f g = dist_{x₂, r₂} f g := by congr

variable (X) in
/-- The point `o` in the blueprint -/
def cancelPt [CompatibleFunctions 𝕜 X A] : X :=
  CompatibleFunctions.eq_zero (𝕜 := 𝕜) |>.choose

lemma cancelPt_eq_zero [CompatibleFunctions 𝕜 X A] {f : Θ X} : f (cancelPt X) = 0 :=
  CompatibleFunctions.eq_zero (𝕜 := 𝕜) |>.choose_spec f

/-- The `NNReal` version of the inhomogeneous Lipschitz norm on a ball, `iLipENorm`. -/
def iLipNNNorm {𝕜} [NormedField 𝕜] (ϕ : X → 𝕜) (x₀ : X) (R : ℝ) : ℝ≥0 :=
  (iLipENorm ϕ x₀ R).toNNReal

variable [hXA : DoublingMeasure X A]

lemma enorm_integral_exp_le [CompatibleFunctions ℝ X A] {τ : ℝ} [IsCancellative X τ]
    {x : X} {r : ℝ} {ϕ : X → ℂ} (h2 : support ϕ ⊆ ball x r) {f g : Θ X} :
    ‖∫ x, exp (I * (f x - g x)) * ϕ x‖ₑ ≤
    (A : ℝ≥0∞) * volume (ball x r) * iLipENorm ϕ x r * (1 + edist_{x, r} f g) ^ (- τ) := by
  rcases le_or_gt r 0 with hr | hr
  · simp only [ball_eq_empty.2 hr, subset_empty_iff, support_eq_empty_iff] at h2
    simp [h2]
  rcases eq_or_ne A 0 with rfl | hA
  · have : (volume : Measure X) = 0 := by
      have := hXA.toIsDoubling
      simp at this
      apply eq_zero_of_isDoubling_zero
    simp [this]
  rcases eq_or_ne (iLipENorm ϕ x r) ∞ with h1 | h1
  · apply le_top.trans_eq
    symm
    simp [h1, edist_ne_top, hA, (measure_ball_pos volume x hr).ne']
  exact IsCancellative.enorm_integral_exp_le' hr h1 h2

/-- Constructor of `IsCancellative` in terms of real norms instead of extended reals. -/
lemma isCancellative_of_norm_integral_exp_le (τ : ℝ) [CompatibleFunctions ℝ X A]
    (h : ∀ {x : X} {r : ℝ} {ϕ : X → ℂ} (_hr : 0 < r) (_h1 : iLipENorm ϕ x r ≠ ∞)
    (_h2 : support ϕ ⊆ ball x r) {f g : Θ X},
      ‖∫ x in ball x r, exp (I * (f x - g x)) * ϕ x‖ ≤
      A * volume.real (ball x r) * iLipNNNorm ϕ x r * (1 + dist_{x, r} f g) ^ (-τ)) :
    IsCancellative X τ := by
  constructor
  intro x r ϕ hr h1 h2 f g
  convert ENNReal.ofReal_le_ofReal (h (x := x) (r := r) (ϕ := ϕ) hr h1 h2 (f := f) (g := g))
  · rw [ofReal_norm_eq_enorm]
    congr 1
    rw [setIntegral_eq_integral_of_forall_compl_eq_zero (fun y hy ↦ ?_)]
    have : ϕ y = 0 := by
      apply notMem_support.1
      contrapose! hy
      exact h2 hy
    simp [this]
  · rw [ENNReal.ofReal_mul (by positivity), ENNReal.ofReal_mul (by positivity),
      ENNReal.ofReal_mul (by positivity)]
    congr
    · simp
    · simp only [Measure.real, ofReal_toReal measure_ball_ne_top]
    · simp [iLipNNNorm, coe_toNNReal h1]
    · rw [← ENNReal.ofReal_rpow_of_pos (by positivity)]
      congr
      rw [ENNReal.ofReal_add zero_le_one dist_nonneg]
      simp [edist_dist]

/-- The "volume function" `V`. We will need to assume
`IsFiniteMeasureOnCompacts` and `ProperSpace` to actually know that this volume is finite. -/
def vol {X : Type*} [PseudoMetricSpace X] [MeasureSpace X] (x y : X) : ℝ≥0∞ :=
  volume (ball x (dist x y))

@[fun_prop]
lemma measurable_vol {X : Type*} [PseudoMetricSpace X] [SecondCountableTopology X]
    [MeasureSpace X] [OpensMeasurableSpace X] [SFinite (volume : Measure X)] :
    Measurable (uncurry vol : X × X → ℝ≥0∞) := by
  let f : X × X → X × ℝ := fun (x, y) ↦ (x, dist x y)
  let g : X × ℝ → ℝ≥0∞ := fun (x, a) ↦ volume (ball x a)
  apply Measurable.comp (f := f) (g := g)
  · apply measurable_measure_ball
  · fun_prop

@[fun_prop]
lemma measurable_vol₁ {X : Type*} [PseudoMetricSpace X] [SecondCountableTopology X]
    [MeasureSpace X] [OpensMeasurableSpace X] [SFinite (volume : Measure X)] {y : X} :
    Measurable (vol · y) := by
  change Measurable (uncurry vol ∘ fun x : X ↦ (x, y))
  apply Measurable.comp <;> fun_prop

lemma Real.vol_def {X : Type*} [PseudoMetricSpace X] [MeasureSpace X] {x y : X} :
  Real.vol x y = (vol x y).toReal := rfl

lemma ofReal_vol {X : Type*} [PseudoMetricSpace X] [MeasureSpace X] [ProperSpace X]
  [IsFiniteMeasureOnCompacts (volume : Measure X)] {x y : X} :
    ENNReal.ofReal (Real.vol x y) = vol x y := by
  simp_rw [Real.vol_def, ENNReal.ofReal_toReal_eq_iff, vol]
  apply measure_ball_ne_top

lemma le_upperRadius [FunctionDistances ℝ X] {Q : X → Θ X} {θ : Θ X} {x : X} {r : ℝ}
    (hr : dist_{x, r} θ (Q x) < 1) : ENNReal.ofReal r ≤ upperRadius Q θ x := by
  apply le_iSup₂ (f := fun r _ ↦ ENNReal.ofReal r) r hr

private lemma carlesonOperatorIntegrand_const_smul [FunctionDistances ℝ X] (K : X → X → ℂ)
    (θ : Θ X) (R₁ R₂ : ℝ) (f : X → ℂ) (z : ℂ) :
    carlesonOperatorIntegrand (z • K) θ R₁ R₂ f = z • carlesonOperatorIntegrand K θ R₁ R₂ f := by
  unfold carlesonOperatorIntegrand
  ext x
  simp_rw [Pi.smul_apply, smul_eq_mul, ← integral_const_mul]
  congr with y
  ring

private lemma linearizedCarlesonOperator_const_smul [FunctionDistances ℝ X] (Q : X → Θ X)
    (K : X → X → ℂ) (f : X → ℂ) (z : ℂ) :
    linearizedCarlesonOperator Q (z • K) f = ‖z‖ₑ • linearizedCarlesonOperator Q K f := by
  unfold linearizedCarlesonOperator
  simp_rw [carlesonOperatorIntegrand_const_smul, Pi.smul_apply, smul_eq_mul, enorm_mul, ← mul_iSup]
  rfl

lemma carlesonOperator_const_smul [FunctionDistances ℝ X] (K : X → X → ℂ) (f : X → ℂ) (z : ℂ) :
    carlesonOperator (z • K) f = ‖z‖ₑ • carlesonOperator K f := by
  unfold carlesonOperator
  simp_rw [linearizedCarlesonOperator_const_smul, Pi.smul_apply, ← smul_iSup]
  rfl

lemma nontangentialOperator_const_smul (z : ℂ) {K : X → X → ℂ} :
    nontangentialOperator (z • K) = ‖z‖ₑ • nontangentialOperator K := by
  unfold nontangentialOperator
  simp_rw [Pi.smul_apply, smul_eq_mul, mul_assoc, integral_const_mul, enorm_mul, ← ENNReal.mul_iSup]
  rfl

end DoublingMeasure

section Kernel

variable {X : Type*} {a : ℕ} {K : X → X → ℂ} [PseudoMetricSpace X] [MeasureSpace X]

open Function

lemma C_K_pos {a : ℝ} : 0 < C_K a := NNReal.rpow_pos (by norm_num)
lemma C_K_pos_real {a : ℝ} : 0 < (C_K a : ℝ) := C_K_pos

export IsOneSidedKernel (measurable_K norm_K_le_vol_inv norm_K_sub_le)

lemma isOneSidedKernel_const_smul {a : ℕ} {K : X → X → ℂ} [IsOneSidedKernel a K] {r : ℝ}
    (hr : |r| ≤ 1) :
    IsOneSidedKernel a (r • K) where
  measurable_K := measurable_K.const_smul r
  norm_K_le_vol_inv x y := by
    convert mul_le_mul hr (norm_K_le_vol_inv (K := K) x y) (norm_nonneg _) (zero_le_one' ℝ) using 1
    all_goals simp
  norm_K_sub_le h := by
    simp only [Pi.smul_apply, real_smul]
    rw [← one_mul (_ ^ _ * _), ← mul_sub, Complex.norm_mul, norm_real, Real.norm_eq_abs]
    gcongr
    exact norm_K_sub_le h

lemma MeasureTheory.stronglyMeasurable_K [IsOneSidedKernel a K] :
    StronglyMeasurable (uncurry K) :=
  measurable_K.stronglyMeasurable

lemma MeasureTheory.aestronglyMeasurable_K [IsOneSidedKernel a K] :
    AEStronglyMeasurable (uncurry K) :=
  measurable_K.aestronglyMeasurable

lemma measurable_K_left [IsOneSidedKernel a K] (y : X) : Measurable (K · y) :=
  measurable_K.of_uncurry_right

lemma measurable_K_right [IsOneSidedKernel a K] (x : X) : Measurable (K x) :=
  measurable_K.of_uncurry_left

lemma enorm_K_le_vol_inv [ProperSpace X] [IsFiniteMeasureOnCompacts (volume : Measure X)]
    [IsOneSidedKernel a K] (x y : X) : ‖K x y‖ₑ ≤ (C_K a : ℝ≥0∞) / vol x y := by
  rw [← ofReal_norm, ← ofReal_vol, ← ofReal_coe_nnreal]
  refine le_trans ?_ (ofReal_div_le measureReal_nonneg)
  gcongr
  apply norm_K_le_vol_inv

lemma enorm_K_le_ball_complement [ProperSpace X] [IsFiniteMeasureOnCompacts (volume : Measure X)]
    [IsOneSidedKernel a K] {r : ℝ} {x : X} {y : X} (hy : y ∈ (ball x r)ᶜ) :
    ‖K x y‖ₑ ≤ C_K a / volume (ball x r) := by
  apply le_trans (enorm_K_le_vol_inv x y)
  apply ENNReal.div_le_div_left (measure_mono (ball_subset_ball (by simpa [dist_comm] using hy)))

lemma enorm_K_le_ball_complement' [ProperSpace X] [IsFiniteMeasureOnCompacts (volume : Measure X)]
    [IsOpenPosMeasure (volume : Measure X)] [IsOneSidedKernel a K] {r : ℝ} (hr : 0 < r)
    {x : X} {y : X} (hy : y ∈ (ball x r)ᶜ) :
    ‖K x y‖ₑ ≤ (C_K a / volume (ball x r)).toNNReal := by
  rw [ENNReal.coe_toNNReal ?ne_top]
  case ne_top =>
    rw [Ne, ENNReal.div_eq_top]
    push_neg
    simp [ne_of_gt (measure_ball_pos volume x hr)]
  exact enorm_K_le_ball_complement hy

lemma enorm_K_sub_le [ProperSpace X] [IsFiniteMeasureOnCompacts (volume : Measure X)]
    [IsOneSidedKernel a K] {x y y' : X} (h : 2 * dist y y' ≤ dist x y) :
    ‖K x y - K x y'‖ₑ ≤ (edist y y' / edist x y) ^ (a : ℝ)⁻¹ * (C_K a / vol x y) := by
  simp_rw [← ofReal_norm, ← ofReal_vol, ← ofReal_coe_nnreal, edist_dist]
  calc
    _ ≤ ENNReal.ofReal ((dist y y' / dist x y) ^ (a : ℝ)⁻¹ * (C_K a / Real.vol x y)) := by
      gcongr; apply norm_K_sub_le h
    _ ≤ _ := by
      rw [ENNReal.ofReal_mul']; swap
      · exact div_nonneg NNReal.zero_le_coe measureReal_nonneg
      gcongr
      · rw [← ENNReal.ofReal_rpow_of_nonneg (by positivity) (by positivity)]
        gcongr
        apply ofReal_div_le (by positivity)
      · exact ofReal_div_le measureReal_nonneg

lemma integrableOn_K_mul [IsOpenPosMeasure (volume : Measure X)]
    [IsFiniteMeasureOnCompacts (volume : Measure X)] [ProperSpace X] [IsOneSidedKernel a K]
    {f : X → ℂ} {s : Set X} (hf : IntegrableOn f s) (x : X) {r : ℝ} (hr : 0 < r)
    (hs : s ⊆ (ball x r)ᶜ) : IntegrableOn (K x * f) s := by
  use (measurable_K_right x).aemeasurable.restrict.mul hf.aemeasurable |>.aestronglyMeasurable
  exact (hasFiniteIntegral_def _ _).mpr <| calc
    _ = ∫⁻ y in s, ‖K x y‖ₑ * ‖f y‖ₑ := by simp
    _ ≤ ∫⁻ y in s, C_K a / volume (ball x r) * ‖f y‖ₑ := by
      exact setLIntegral_mono_ae (hf.aemeasurable.enorm.const_mul _) <| Filter.Eventually.of_forall
        fun y hy ↦ mul_le_mul_right' (enorm_K_le_ball_complement (hs hy)) _
    _ = _ * ∫⁻ y in s, ‖f y‖ₑ := by exact lintegral_const_mul'' _ hf.aemeasurable.enorm
    _ < ∞ := ENNReal.mul_lt_top (ENNReal.div_lt_top coe_ne_top (measure_ball_pos _ x hr).ne') hf.2

lemma integrableOn_K_Icc [IsOpenPosMeasure (volume : Measure X)]
    [IsFiniteMeasureOnCompacts (volume : Measure X)] [ProperSpace X]
    [IsOneSidedKernel a K] {x : X} {r R : ℝ} (hr : r > 0) :
    IntegrableOn (K x) {y | dist x y ∈ Icc r R} volume := by
  rw [← mul_one (K x)]
  refine integrableOn_K_mul ?_ x hr ?_
  · have : {y | dist x y ∈ Icc r R} ⊆ closedBall x R := Annulus.cc_subset_closedBall
    exact integrableOn_const ((measure_mono this).trans_lt measure_closedBall_lt_top).ne
  · intro y hy; simp [hy.1, dist_comm y x]

end Kernel


section PseudoMetricSpace

variable {X : Type*} {a : ℕ} {q : ℝ} {K : X → X → ℂ} {σ₁ σ₂ : X → ℤ} {F G : Set X}
  [PseudoMetricSpace X]

section Iterate

variable [CompatibleFunctions ℝ X (defaultA a)]

lemma le_cdist_iterate {x : X} {r : ℝ} (hr : 0 ≤ r) (f g : Θ X) (k : ℕ) :
    2 ^ k * dist_{x, r} f g ≤ dist_{x, (defaultA a) ^ k * r} f g := by
  induction k with
  | zero => rw [pow_zero, one_mul]; congr! <;> simp
  | succ k ih =>
    trans 2 * dist_{x, (defaultA a) ^ k * r} f g
    · rw [pow_succ', mul_assoc]
      exact (_root_.mul_le_mul_left zero_lt_two).mpr ih
    · convert le_cdist (ball_subset_ball _) using 1
      · exact dist_congr rfl (by rw [← mul_assoc, pow_succ'])
      · nth_rw 1 [← one_mul ((defaultA a) ^ k * r)]; gcongr
        rw [← Nat.cast_one, Nat.cast_le]; exact Nat.one_le_two_pow

lemma cdist_le_iterate {x : X} {r : ℝ} (hr : 0 < r) (f g : Θ X) (k : ℕ) :
    dist_{x, 2 ^ k * r} f g ≤ (defaultA a) ^ k * dist_{x, r} f g := by
  induction k with
  | zero => simp_rw [pow_zero, one_mul]; congr! <;> simp
  | succ k ih =>
    trans defaultA a * dist_{x, 2 ^ k * r} f g
    · convert cdist_le _ using 1
      · exact dist_congr rfl (by ring)
      · rw [dist_self]; positivity
    · replace ih := (mul_le_mul_left (show 0 < (defaultA a : ℝ) by positivity)).mpr ih
      rwa [← mul_assoc, ← pow_succ'] at ih

lemma cdist_le_mul_cdist {x x' : X} {r r' : ℝ} (hr : 0 < r) (hr' : 0 < r') (f g : Θ X) :
    dist_{x', r'} f g ≤ As (defaultA a) ((r' + dist x' x) / r) * dist_{x, r} f g := by
  calc
    dist_{x', r'} f g ≤ dist_{x, 2 ^ _ * r} f g := ?e
    _ ≤ _ := cdist_le_iterate hr f g _
  case e =>
    apply cdist_mono
    apply ball_subset_ball'
    calc
      r' + dist x' x = (r' + dist x' x) / r * r := div_mul_cancel₀ _ hr.ne' |>.symm
      _ ≤ 2 ^ ⌈Real.logb 2 ((r' + dist x' x) / r)⌉₊ * r := by
        gcongr
        apply Real.le_pow_natCeil_logb (by norm_num) (by positivity)

lemma ballsCoverBalls_iterate_nat {x : X} {d r : ℝ} {n : ℕ} :
    BallsCoverBalls (WithFunctionDistance x d) (2 ^ n * r) r (defaultA a ^ n) :=
  CompatibleFunctions.allBallsCoverBalls.pow r

lemma ballsCoverBalls_iterate {x : X} {d R r : ℝ} (hr : 0 < r) :
    BallsCoverBalls (WithFunctionDistance x d) R r (defaultA a ^ ⌈Real.logb 2 (R / r)⌉₊) :=
  CompatibleFunctions.allBallsCoverBalls.ballsCoverBalls one_lt_two hr

end Iterate

section MeasQ

variable [KernelProofData a K] {Q : SimpleFunc X (Θ X)}

@[fun_prop]
lemma measurable_Q₂ : Measurable fun p : X × X ↦ Q p.1 p.2 := fun s meass ↦ by
  have : (fun p : X × X ↦ (Q p.1) p.2) ⁻¹' s = ⋃ θ ∈ Q.range, (Q ⁻¹' {θ}) ×ˢ (θ ⁻¹' s) := by
    ext ⟨x, y⟩
    simp only [mem_preimage, SimpleFunc.mem_range, mem_range, iUnion_exists, iUnion_iUnion_eq',
      mem_iUnion, mem_prod, mem_singleton_iff]
    constructor <;> intro h
    · use x
    · obtain ⟨j, hj⟩ := h; exact congr($(hj.1) y).symm ▸ hj.2
  rw [this]
  exact Q.range.measurableSet_biUnion fun θ _ ↦
    (Q.measurableSet_fiber θ).prod (meass.preimage (map_continuous θ).measurable)

lemma stronglyMeasurable_Q₂ : StronglyMeasurable fun p : X × X ↦ Q p.1 p.2 :=
  measurable_Q₂.stronglyMeasurable

@[fun_prop]
lemma aestronglyMeasurable_Q₂ : AEStronglyMeasurable fun p : X × X ↦ Q p.1 p.2 :=
  measurable_Q₂.aestronglyMeasurable

@[fun_prop]
lemma measurable_Q₁ (x : X) : Measurable (Q x) :=
  let Q' : X → X → ℝ := fun x' y ↦ Q x' y
  have : (fun y ↦ Q' x y) = Q x := rfl
  this ▸ measurable_Q₂.of_uncurry_left

end MeasQ

end PseudoMetricSpace


==> anc/Carleson/FinitaryCarleson.lean <==
import Carleson.Discrete.MainTheorem
import Carleson.TileExistence

open MeasureTheory Measure NNReal Metric Complex Set
open scoped ENNReal
noncomputable section

open scoped ShortVariables
variable {X : Type*} {a : ℕ} {q : ℝ} {K : X → X → ℂ} {σ₁ σ₂ : X → ℤ} {F G : Set X}
  [MetricSpace X] [ProofData a q K σ₁ σ₂ F G]

theorem integrable_tile_sum_operator
    {f : X → ℂ} (hf : Measurable f) (h2f : ∀ x, ‖f x‖ ≤ F.indicator 1 x) {x : X} {s : ℤ} :
    Integrable fun y ↦ Ks s x y * f y * exp (I * (Q x y - Q x x)) := by
  simp_rw [mul_assoc, mul_comm (Ks s x _)]
  refine integrable_Ks_x (one_lt_realD X) |>.bdd_mul ?_ ⟨1, fun y ↦ ?_⟩
  · exact hf.mul ((measurable_ofReal.comp (map_continuous (Q x)).measurable |>.sub
      measurable_const).const_mul I).cexp |>.aestronglyMeasurable
  · rw [norm_mul, ← one_mul 1]
    gcongr
    · exact le_trans (h2f y) (F.indicator_le_self' (by simp) y)
    · rw_mod_cast [mul_comm, norm_exp_ofReal_mul_I]

section

variable [TileStructure Q D κ S o]

@[reducible] -- Used to simplify notation in the proof of `tile_sum_operator`
private def 𝔓X_s (s : ℤ) := (@Finset.univ (𝔓 X) _).filter (fun p ↦ 𝔰 p = s)

private lemma 𝔰_eq {s : ℤ} {p : 𝔓 X} (hp : p ∈ 𝔓X_s s) : 𝔰 p = s := by simpa using hp

open scoped Classical in
private lemma 𝔓_biUnion : @Finset.univ (𝔓 X) _ = (Icc (-S : ℤ) S).toFinset.biUnion 𝔓X_s := by
  ext p
  refine ⟨fun _ ↦ ?_, fun _ ↦ Finset.mem_univ p⟩
  rw [Finset.mem_biUnion]
  refine ⟨𝔰 p, ?_, by simp⟩
  rw [toFinset_Icc, Finset.mem_Icc]
  exact range_s_subset ⟨𝓘 p, rfl⟩

private lemma sum_eq_zero_of_notMem_Icc {f : X → ℂ} {x : X} (s : ℤ)
    (hs : s ∈ (Icc (-S : ℤ) S).toFinset.filter (fun t ↦ t ∉ Icc (σ₁ x) (σ₂ x))) :
    ∑ i ∈ Finset.univ.filter (fun p ↦ 𝔰 p = s), carlesonOn i f x = 0 := by
  refine Finset.sum_eq_zero fun p hp ↦ ?_
  rw [Finset.mem_filter_univ] at hp
  simp only [mem_Icc, not_and, not_le, toFinset_Icc, Finset.mem_filter, Finset.mem_Icc] at hs
  rw [carlesonOn, Set.indicator_of_notMem]
  simp only [E, Grid.mem_def, mem_Icc, sep_and, mem_inter_iff, mem_setOf_eq, not_and, not_le]
  exact fun _ ⟨_, h⟩ _ ↦ hp ▸ hs.2 (hp ▸ h)

lemma exists_Grid {x : X} (hx : x ∈ G) {s : ℤ} (hs : s ∈ (Icc (σ₁ x) (σ₂ x)).toFinset) :
    ∃ I : Grid X, GridStructure.s I = s ∧ x ∈ I := by
  have DS : (D : ℝ) ^ S = (D : ℝ) ^ (S : ℤ) := rfl
  have : x ∈ ball o (D ^ S / 4) := G_subset hx
  rw [← c_topCube (X := X), DS, ← s_topCube (X := X)] at this
  have x_mem_topCube := ball_subset_Grid this
  by_cases hS : s = S -- Handle separately b/c `Grid_subset_biUnion`, as stated, doesn't cover `s=S`
  · exact ⟨topCube, by rw [s_topCube, hS], x_mem_topCube⟩
  have s_mem : s ∈ Ico (-S : ℤ) (GridStructure.s (X := X) topCube) :=
    have : s ∈ Icc (-S : ℤ) S := Icc_σ_subset_Icc_S (mem_toFinset.1 hs)
    ⟨this.1, s_topCube (X := X) ▸ lt_of_le_of_ne this.2 hS⟩
  simpa only [mem_iUnion, exists_prop] using Grid_subset_biUnion s s_mem x_mem_topCube

/-- Lemma 4.0.3 -/
theorem tile_sum_operator {G' : Set X} {f : X → ℂ} {x : X} (hx : x ∈ G \ G') :
    ∑ (p : 𝔓 X), carlesonOn p f x =
    ∑ s ∈ Icc (σ₁ x) (σ₂ x), ∫ y, Ks s x y * f y * exp (I * (Q x y - Q x x)) := by
  classical
  rw [𝔓_biUnion, Finset.sum_biUnion]; swap
  · exact fun s _ s' _ hss' A hAs hAs' p pA ↦ False.elim <| hss' (𝔰_eq (hAs pA) ▸ 𝔰_eq (hAs' pA))
  rw [← (Icc (-S : ℤ) S).toFinset.sum_filter_add_sum_filter_not (fun s ↦ s ∈ Icc (σ₁ x) (σ₂ x))]
  rw [Finset.sum_eq_zero sum_eq_zero_of_notMem_Icc, add_zero]
  refine Finset.sum_congr (Finset.ext fun s ↦ ⟨fun hs ↦ ?_, fun hs ↦ ?_⟩) (fun s hs ↦ ?_)
  · rw [Finset.mem_filter, ← mem_toFinset] at hs
    exact hs.2
  · rw [mem_toFinset] at hs
    rw [toFinset_Icc, Finset.mem_filter]
    exact ⟨Finset.mem_Icc.2 (Icc_σ_subset_Icc_S hs), hs⟩
  · rcases exists_Grid hx.1 hs with ⟨I, Is, xI⟩
    obtain ⟨p, 𝓘pI, Qp⟩ : ∃ (p : 𝔓 X), 𝓘 p = I ∧ Q x ∈ Ω p := by simpa using biUnion_Ω ⟨x, rfl⟩
    have p𝔓Xs : p ∈ 𝔓X_s s := by simpa [𝔰, 𝓘pI]
    have : ∀ p' ∈ 𝔓X_s s, p' ≠ p → carlesonOn p' f x = 0 := by
      intro p' p'𝔓Xs p'p
      apply indicator_of_notMem
      simp only [E, mem_setOf_eq, not_and]
      refine fun x_in_𝓘p' Qp' ↦ False.elim ?_
      have s_eq := 𝔰_eq p𝔓Xs ▸ 𝔰_eq p'𝔓Xs
      have : ¬ Disjoint (𝓘 p' : Set X) (𝓘 p : Set X) := not_disjoint_iff.2 ⟨x, x_in_𝓘p', 𝓘pI ▸ xI⟩
      exact disjoint_left.1 (disjoint_Ω p'p <| Or.resolve_right (eq_or_disjoint s_eq) this) Qp' Qp
    rw [Finset.sum_eq_single_of_mem p p𝔓Xs this]
    have xEp : x ∈ E p :=
      ⟨𝓘pI ▸ xI, Qp, by simpa only [toFinset_Icc, Finset.mem_Icc, 𝔰_eq p𝔓Xs] using hs⟩
    simp_rw [carlesonOn_def', indicator_of_mem xEp, 𝔰_eq p𝔓Xs]

end

/-- The constant used in Proposition 2.0.1.
Has value `2 ^ (442 * a ^ 3) / (q - 1) ^ 5` in the blueprint. -/
def C2_0_1 (a : ℕ) (q : ℝ≥0) : ℝ≥0 := C2_0_2 a q

lemma C2_0_1_pos [TileStructure Q D κ S o] : C2_0_1 a nnq > 0 := C2_0_2_pos

variable (X) in
/-- Proposition 2.0.1 -/
theorem finitary_carleson : ∃ G', MeasurableSet G' ∧ 2 * volume G' ≤ volume G ∧
    ∀ f : X → ℂ, Measurable f → (∀ x, ‖f x‖ ≤ F.indicator 1 x) →
    ∫⁻ x in G \ G', ‖∑ s ∈ Icc (σ₁ x) (σ₂ x), ∫ y, Ks s x y * f y * exp (I * Q x y)‖ₑ ≤
    C2_0_1 a nnq * (volume G) ^ (1 - q⁻¹) * (volume F) ^ q⁻¹ := by
  have g : GridStructure X D κ S o := grid_existence X
  have t : TileStructure Q D κ S o := tile_existence X
  clear g
  rcases discrete_carleson X with ⟨G', hG', h2G', hfG'⟩
  refine ⟨G', hG', h2G', fun f meas_f h2f ↦ le_of_eq_of_le ?_ (hfG' f meas_f h2f)⟩
  refine setLIntegral_congr_fun (measurableSet_G.diff hG') fun x hx ↦ ?_
  simp_rw [carlesonSum, mem_univ, Finset.filter_True, tile_sum_operator hx, mul_sub, exp_sub,
    mul_div, div_eq_mul_inv,
    ← smul_eq_mul, integral_smul_const, ← Finset.sum_smul, _root_.enorm_smul]
  suffices ‖(cexp (I • ((Q x) x : ℂ)))⁻¹‖ₑ = 1 by rw [this, mul_one]
  simp [← coe_eq_one, mul_comm I, enorm_eq_nnnorm]


==> anc/Carleson/Forest.lean <==
import Carleson.TileStructure

open Set MeasureTheory Metric Function Complex Bornology
open scoped NNReal ENNReal ComplexConjugate
noncomputable section

open scoped ShortVariables
variable {X : Type*} [PseudoMetricSpace X] {a : ℕ} {q : ℝ} {K : X → X → ℂ}
  {σ₁ σ₂ : X → ℤ} {F G : Set X} [ProofData a q K σ₁ σ₂ F G]
variable [TileStructure Q D κ S o] {u u' p p' : 𝔓 X} {f g : Θ X}
  {C C' : Set (𝔓 X)} {x x' : X}

namespace TileStructure

variable (X) in
/-- An `n`-forest -/
structure Forest (n : ℕ) where
  𝔘 : Set (𝔓 X)
  /-- The value of `𝔗 u` only matters when `u ∈ 𝔘`. -/
  𝔗 : 𝔓 X → Set (𝔓 X)
  nonempty' {u : _} (hu : u ∈ 𝔘) : (𝔗 u).Nonempty
  ordConnected' {u : _} (hu : u ∈ 𝔘) : OrdConnected (𝔗 u) -- (2.0.33)
  𝓘_ne_𝓘' {u : _} (hu : u ∈ 𝔘) {p} (hp : p ∈ 𝔗 u) : 𝓘 p ≠ 𝓘 u
  smul_four_le' {u : _} (hu : u ∈ 𝔘) {p} (hp : p ∈ 𝔗 u) : smul 4 p ≤ smul 1 u -- (2.0.32)
  stackSize_le' {x : _} : stackSize 𝔘 x ≤ 2 ^ n -- (2.0.34), we formulate this a bit differently.
  dens₁_𝔗_le' {u : _} (hu : u ∈ 𝔘) : dens₁ (𝔗 u) ≤ 2 ^ (4 * (a : ℝ) - n + 1) -- (2.0.35)
  lt_dist' {u u' : _} (hu : u ∈ 𝔘) (hu' : u' ∈ 𝔘) (huu' : u ≠ u') {p} (hp : p ∈ 𝔗 u')
    (h : 𝓘 p ≤ 𝓘 u) : 2 ^ (Z * (n + 1)) < dist_(p) (𝒬 p) (𝒬 u) -- (2.0.36)
  ball_subset' {u : _} (hu : u ∈ 𝔘) {p} (hp : p ∈ 𝔗 u) : ball (𝔠 p) (8 * D ^ 𝔰 p) ⊆ 𝓘 u -- (2.0.37)

namespace Forest

variable {n : ℕ} (t : Forest X n)

instance : CoeHead (Forest X n) (Set (𝔓 X)) := ⟨Forest.𝔘⟩
instance : Membership (𝔓 X) (Forest X n) := ⟨fun t x ↦ x ∈ (t : Set (𝔓 X))⟩
instance : CoeFun (Forest X n) (fun _ ↦ 𝔓 X → Set (𝔓 X)) := ⟨fun t x ↦ t.𝔗 x⟩

@[simp] lemma mem_mk (n 𝔘 𝔗 a b c d e f g h) (p : 𝔓 X) :
    p ∈ Forest.mk (n := n) 𝔘 𝔗 a b c d e f g h ↔ p ∈ 𝔘 := Iff.rfl

@[simp] lemma mem_𝔘 : u ∈ t.𝔘 ↔ u ∈ t := .rfl
@[simp] lemma mem_𝔗 : p ∈ t.𝔗 u ↔ p ∈ t u := .rfl

lemma nonempty (hu : u ∈ t) : (t u).Nonempty := t.nonempty' hu
lemma ordConnected (hu : u ∈ t) : OrdConnected (t u) := t.ordConnected' hu
lemma 𝓘_ne_𝓘 (hu : u ∈ t) (hp : p ∈ t u) : 𝓘 p ≠ 𝓘 u := t.𝓘_ne_𝓘' hu hp
lemma smul_four_le (hu : u ∈ t) (hp : p ∈ t u) : smul 4 p ≤ smul 1 u := t.smul_four_le' hu hp
lemma stackSize_le : stackSize t x ≤ 2 ^ n := t.stackSize_le'
lemma dens₁_𝔗_le (hu : u ∈ t) : dens₁ (t u) ≤ 2 ^ (4 * (a : ℝ) - n + 1) := t.dens₁_𝔗_le' hu
lemma lt_dist (hu : u ∈ t) (hu' : u' ∈ t) (huu' : u ≠ u') {p} (hp : p ∈ t u') (h : 𝓘 p ≤ 𝓘 u) :
    2 ^ (Z * (n + 1)) < dist_(p) (𝒬 p) (𝒬 u) := t.lt_dist' hu hu' huu' hp h
lemma ball_subset (hu : u ∈ t) (hp : p ∈ t u) : ball (𝔠 p) (8 * D ^ 𝔰 p) ⊆ 𝓘 u :=
  t.ball_subset' hu hp

-- Used in the proof of Lemma 7.1.4
variable {t} in
lemma ball_subset_of_mem_𝓘 (hu : u ∈ t) {p : 𝔓 X} (hp : p ∈ t u) {x : X} (hx : x ∈ 𝓘 p) :
    ball x (4 * D ^ (𝔰 p)) ⊆ 𝓘 u := by
  refine (ball_subset_ball' ?_).trans (t.ball_subset hu hp)
  linarith [show dist x (𝔠 p) < 4 * D ^ (𝔰 p) from Grid_subset_ball hx]

lemma 𝓘_le_𝓘 (hu : u ∈ t) (hp : p ∈ t u) : 𝓘 p ≤ 𝓘 u :=
  (t.smul_four_le hu hp).1

lemma cball_subset_cball (hu : u ∈ t) (hp : p ∈ t u) : ball_(u) (𝒬 u) 1 ⊆ ball_(p) (𝒬 p) 4 :=
  (t.smul_four_le hu hp).2

lemma 𝒬_mem_cball (hu : u ∈ t) (hp : p ∈ t u) : 𝒬 u ∈ ball_(p) (𝒬 p) 4 :=
  (t.cball_subset_cball hu hp) (mem_ball_self zero_lt_one)

lemma dist_lt_four (hu : u ∈ t) (hp : p ∈ t u) : dist_(p) (𝒬 p) (𝒬 u) < 4 :=
  mem_ball'.mp (t.𝒬_mem_cball hu hp)

lemma dist_lt_four' (hu : u ∈ t) (hp : p ∈ t u) : dist_(p) (𝒬 u) (𝒬 p) < 4 :=
  mem_ball.mp (t.𝒬_mem_cball hu hp)

end Forest

variable (X) in
/-- An `n`-row -/
structure Row (n : ℕ) extends Forest X n where
  pairwiseDisjoint' : 𝔘.PairwiseDisjoint (fun u ↦ (𝓘 u : Set X))

namespace Row

variable {n : ℕ} (t : Row X n)

instance : CoeHead (Row X n) (Set (𝔓 X)) := ⟨fun t ↦ t.𝔘⟩
instance : Membership (𝔓 X) (Row X n) := ⟨fun t x ↦ x ∈ (t : Set (𝔓 X))⟩
instance : CoeFun (Row X n) (fun _ ↦ 𝔓 X → Set (𝔓 X)) := ⟨fun t x ↦ t.𝔗 x⟩

@[simp] lemma mem_𝔘 : u ∈ t.𝔘 ↔ u ∈ t := .rfl
@[simp] lemma mem_𝔗 : p ∈ t.𝔗 u ↔ p ∈ t u := .rfl

lemma pairwiseDisjoint : Set.PairwiseDisjoint (t : Set (𝔓 X)) (fun u ↦ (𝓘 u : Set X)) :=
  t.pairwiseDisjoint'

end Row
end TileStructure


==> anc/Carleson/ForestOperator/AlmostOrthogonality.lean <==
import Carleson.ForestOperator.QuantativeEstimate

open ShortVariables TileStructure
variable {X : Type*} {a : ℕ} {q : ℝ} {K : X → X → ℂ} {σ₁ σ₂ : X → ℤ} {F G : Set X}
  [MetricSpace X] [ProofData a q K σ₁ σ₂ F G] [TileStructure Q D κ S o]
  {n j j' : ℕ} {t : Forest X n} {u u₁ u₂ p : 𝔓 X} {x x' : X} {𝔖 : Set (𝔓 X)}
  {f f₁ f₂ g g₁ g₂ : X → ℂ} {I J J' L : Grid X}
variable {E' : Type*} [NormedAddCommGroup E'] [NormedSpace ℝ E']

noncomputable section

open Set MeasureTheory Metric Function Complex Bornology TileStructure Filter
open scoped NNReal ENNReal ComplexConjugate

namespace TileStructure.Forest

/-! ## Section 7.4 except Lemmas 4-6 -/

variable (t) in
/-- The operator `S_{2,𝔲} f(x)`, given above Lemma 7.4.3. -/
def adjointBoundaryOperator (u : 𝔓 X) (f : X → ℂ) (x : X) : ℝ≥0∞ :=
  ‖adjointCarlesonSum (t u) f x‖ₑ + MB volume 𝓑 c𝓑 r𝓑 f x + ‖f x‖ₑ

variable (t u₁ u₂) in
/-- The set `𝔖` defined in the proof of Lemma 7.4.4.
We append a subscript 0 to distinguish it from the section variable. -/
def 𝔖₀ : Set (𝔓 X) := { p ∈ t u₁ ∪ t u₂ | 2 ^ ((Z : ℝ) * n / 2) ≤ dist_(p) (𝒬 u₁) (𝒬 u₂) }

/-- Part 1 of Lemma 7.4.1.
Todo: update blueprint with precise properties needed on the function. -/
lemma adjoint_tile_support1 : adjointCarleson p f =
    (ball (𝔠 p) (5 * D ^ 𝔰 p)).indicator (adjointCarleson p ((𝓘 p : Set X).indicator f)) := by
  rw [adjoint_eq_adjoint_indicator E_subset_𝓘]; ext x
  rcases eq_or_ne (adjointCarleson p ((𝓘 p : Set X).indicator f) x) 0 with h0 | hn
  · exact (indicator_apply_eq_self.mpr fun _ ↦ h0).symm
  refine (indicator_of_mem ?_ _).symm
  obtain ⟨y, my, Ky⟩ : ∃ y ∈ 𝓘 p, Ks (𝔰 p) y x ≠ 0 := by
    contrapose! hn
    refine setIntegral_eq_zero_of_forall_eq_zero fun y my ↦ ?_
    simp [hn _ (E_subset_𝓘 my)]
  rw [mem_ball]
  calc
    _ ≤ dist y x + dist y (𝔠 p) := dist_triangle_left ..
    _ < D ^ 𝔰 p / 2 + 4 * (D : ℝ) ^ 𝔰 p :=
      add_lt_add_of_le_of_lt (dist_mem_Icc_of_Ks_ne_zero Ky).2 (mem_ball.mpr (Grid_subset_ball my))
    _ ≤ _ := by rw [div_eq_mul_inv, mul_comm, ← add_mul]; gcongr; norm_num

/-- Part 2 of Lemma 7.4.1.
Todo: update blueprint with precise properties needed on the function. -/
lemma adjoint_tile_support2 (hu : u ∈ t) (hp : p ∈ t u) : adjointCarleson p f =
    (𝓘 u : Set X).indicator (adjointCarleson p ((𝓘 u : Set X).indicator f)) := by
  rw [← adjoint_eq_adjoint_indicator (E_subset_𝓘.trans (t.smul_four_le hu hp).1.1),
    adjoint_tile_support1, indicator_indicator, ← right_eq_inter.mpr]
  exact (ball_subset_ball (by gcongr; norm_num)).trans (t.ball_subset hu hp)

lemma adjoint_tile_support2_sum (hu : u ∈ t) :
    adjointCarlesonSum (t u) f =
    (𝓘 u : Set X).indicator (adjointCarlesonSum (t u) ((𝓘 u : Set X).indicator f)) := by
  unfold adjointCarlesonSum
  classical
  calc
    _ = ∑ p with p ∈ t u,
        (𝓘 u : Set X).indicator (adjointCarleson p ((𝓘 u : Set X).indicator f)) := by
      ext x; simp only [Finset.sum_apply]; congr! 1 with p mp
      rw [Finset.mem_filter_univ] at mp; rw [adjoint_tile_support2 hu mp]
    _ = _ := by simp_rw [← Finset.indicator_sum, ← Finset.sum_apply]

/-- A partially applied variant of `adjoint_tile_support2_sum`, used to prove Lemma 7.7.3. -/
lemma adjoint_tile_support2_sum_partial (hu : u ∈ t) :
    adjointCarlesonSum (t u) f = (adjointCarlesonSum (t u) ((𝓘 u : Set X).indicator f)) := by
  unfold adjointCarlesonSum
  ext x; congr! 1 with p mp; classical rw [Finset.mem_filter_univ] at mp
  rw [← adjoint_eq_adjoint_indicator (E_subset_𝓘.trans (t.smul_four_le hu mp).1.1)]

lemma enorm_adjointCarleson_le {x : X} :
    ‖adjointCarleson p f x‖ₑ ≤
    C2_1_3 a * 2 ^ (4 * a) * (volume (ball (𝔠 p) (8 * D ^ 𝔰 p)))⁻¹ * ∫⁻ y in E p, ‖f y‖ₑ := by
  calc
    _ ≤ ∫⁻ y in E p, ‖conj (Ks (𝔰 p) y x) * exp (.I * (Q y y - Q y x)) * f y‖ₑ := by
      apply enorm_integral_le_lintegral_enorm
    _ = ∫⁻ y in E p, ‖Ks (𝔰 p) y x‖ₑ * ‖f y‖ₑ := by
      congr! with y
      rw [enorm_mul, enorm_mul, ← ofReal_sub, enorm_exp_I_mul_ofReal, RCLike.enorm_conj, mul_one]
    _ ≤ C2_1_3 a * ∫⁻ y in E p, (volume (ball y (D ^ 𝔰 p)))⁻¹ * ‖f y‖ₑ := by
      rw [← lintegral_const_mul' _ _ (by simp)]
      refine lintegral_mono_fn fun y ↦ ?_
      rw [← mul_assoc, mul_comm _ _⁻¹, ← ENNReal.div_eq_inv_mul]
      exact mul_le_mul_right' enorm_Ks_le _
    _ ≤ _ := by
      rw [mul_assoc _ (_ ^ _), mul_comm (_ ^ _), ← ENNReal.div_eq_inv_mul,
        ← ENNReal.inv_div (.inl (by simp)) (.inl (by simp)), mul_assoc, ← lintegral_const_mul' _⁻¹]
      swap
      · simp_rw [ne_eq, ENNReal.inv_eq_top, ENNReal.div_eq_zero_iff, ENNReal.pow_eq_top_iff,
          ENNReal.ofNat_ne_top, false_and, or_false]
        exact (measure_ball_pos _ _ (by unfold defaultD; positivity)).ne'
      refine mul_le_mul_left' (setLIntegral_mono' measurableSet_E fun y my ↦ ?_) _
      exact mul_le_mul_right' (ENNReal.inv_le_inv' (volume_xDsp_bound_4 (E_subset_𝓘 my))) _

lemma enorm_adjointCarleson_le_mul_indicator {x : X} :
    ‖adjointCarleson p f x‖ₑ ≤
    C2_1_3 a * 2 ^ (4 * a) * (volume (ball (𝔠 p) (8 * D ^ 𝔰 p)))⁻¹ * (∫⁻ y in E p, ‖f y‖ₑ) *
      (ball (𝔠 p) (8 * D ^ 𝔰 p)).indicator 1 x := by
  rw [adjoint_tile_support1, enorm_indicator_eq_indicator_enorm]
  calc
    _ ≤ (ball (𝔠 p) (5 * D ^ 𝔰 p)).indicator (fun _ ↦
        C2_1_3 a * 2 ^ (4 * a) * (volume (ball (𝔠 p) (8 * D ^ 𝔰 p)))⁻¹ *
          ∫⁻ y in E p, ‖(𝓘 p : Set X).indicator f y‖ₑ) x := by
      gcongr; exact enorm_adjointCarleson_le
    _ = C2_1_3 a * 2 ^ (4 * a) * (volume (ball (𝔠 p) (8 * D ^ 𝔰 p)))⁻¹ * (∫⁻ y in E p, ‖f y‖ₑ) *
        (ball (𝔠 p) (5 * D ^ 𝔰 p)).indicator 1 x := by
      conv_lhs => enter [2, z]; rw [← mul_one (_ * _ * _ * _)]
      rw [indicator_const_mul]; congr 2
      refine setLIntegral_congr_fun measurableSet_E fun y my ↦ ?_
      rw [indicator_of_mem (E_subset_𝓘 my)]
    _ ≤ _ := by
      gcongr; refine indicator_le_indicator_apply_of_subset (ball_subset_ball ?_) (zero_le _)
      gcongr; norm_num

/-- The constant used in `adjoint_tree_estimate`.
Has value `2 ^ (181 * a ^ 3)` in the blueprint. -/
irreducible_def C7_4_2 (a : ℕ) : ℝ≥0 := C7_3_1_1 a

/-- Lemma 7.4.2. -/
lemma adjoint_tree_estimate (hu : u ∈ t) (hf : BoundedCompactSupport f) (h2f : f.support ⊆ G) :
    eLpNorm (adjointCarlesonSum (t u) f) 2 volume ≤
    C7_4_2 a * dens₁ (t u) ^ (2 : ℝ)⁻¹ * eLpNorm f 2 volume := by
  rw [C7_4_2_def]
  set g := adjointCarlesonSum (t u) f
  have hg : BoundedCompactSupport g := hf.adjointCarlesonSum
  have h := density_tree_bound1 hg hf h2f hu
  simp_rw [adjointCarlesonSum_adjoint hg hf] at h
  have : ‖∫ x, conj (adjointCarlesonSum (t u) f x) * g x‖ₑ = eLpNorm g 2 volume ^ 2 := by
    simp_rw [eLpNorm_two_eq_enorm_integral_mul_conj (hg.memLp 2), mul_comm, g]
  rw [this, pow_two, mul_assoc, mul_comm _ (eLpNorm f _ _), ← mul_assoc] at h
  by_cases hgz : eLpNorm g 2 volume = 0
  · simp [hgz]
  · refine ENNReal.mul_le_mul_right hgz ?_ |>.mp h
    exact (hg.memLp 2).eLpNorm_ne_top

/-- The constant used in `adjoint_tree_control`.
Has value `2 ^ (182 * a ^ 3)` in the blueprint. -/
irreducible_def C7_4_3 (a : ℕ) : ℝ≥0 := 2 ^ ((𝕔 + 7 + 𝕔 / 2 + 𝕔 / 4) * a ^ 3)

lemma le_C7_4_3 (ha : 4 ≤ a) : C7_4_2 a + CMB (defaultA a) 2 + 1 ≤ C7_4_3 a := by
  rw [C7_4_3, C7_4_2, C7_3_1_1, CMB_defaultA_two_eq]
  calc
    _ ≤ (2 : ℝ≥0) ^ ((𝕔 + 6 + 𝕔 / 2 + 𝕔 / 4) * a ^ 3)
        + 2 ^ ((a : ℝ) + 3 / 2) + 2 ^ ((a : ℝ) + 3 / 2) := by
      gcongr; exact NNReal.one_le_rpow one_le_two (by linarith)
    _ = 2 ^ ((𝕔 + 6 + 𝕔 / 2 + 𝕔 / 4) * a ^ 3)  + 2 ^ ((a : ℝ) + 5 / 2) := by
      rw [add_assoc, ← two_mul, ← NNReal.rpow_one_add' (by positivity)]; congr 2; ring
    _ ≤ 2 ^ ((𝕔 + 6 + 𝕔 / 2 + 𝕔 / 4) * a ^ 3)
        + 2 ^ ((𝕔 + 6 + 𝕔 / 2 + 𝕔 / 4 : ℕ) * (a : ℝ) ^ 3) := by
      gcongr
      · exact one_le_two
      · calc
          _ ≤ 2 * (a : ℝ) := by
            rw [two_mul]; gcongr; exact (show (5 : ℝ) / 2 ≤ 4 by norm_num).trans (mod_cast ha)
          _ = 2 * a * 1 * 1 := by ring
          _ ≤ (𝕔 + 6 + 𝕔 / 2 + 𝕔 / 4 : ℕ) * a * a * a := by
            gcongr
            · norm_cast
              have := seven_le_c
              omega
            · norm_cast; omega
            · norm_cast; omega
          _ = _ := by ring
    _ ≤ 2 ^ ((𝕔 + 6 + 𝕔 / 2 + 𝕔 / 4 : ℕ) * (a : ℝ) ^ 3 + 1) := by
      rw [← NNReal.rpow_natCast]
      simp only [Nat.cast_mul, Nat.cast_add, Nat.cast_ofNat, Nat.cast_pow]
      rw [← mul_two, ← NNReal.rpow_add_one' (by positivity)]
    _ ≤ _ := by
      rw [← NNReal.rpow_natCast]; gcongr
      · exact one_le_two
      · norm_cast
        have : 1 ≤ a ^ 3 := one_le_pow_of_one_le' (by linarith) _
        grw [this]
        exact le_of_eq (by ring)

/-- Lemma 7.4.3. -/
lemma adjoint_tree_control
    (hu : u ∈ t) (hf : BoundedCompactSupport f) (h2f : f.support ⊆ G) :
    eLpNorm (adjointBoundaryOperator t u f ·) 2 volume ≤ C7_4_3 a * eLpNorm f 2 volume := by
  have m₁ : AEStronglyMeasurable (‖adjointCarlesonSum (t u) f ·‖ₑ) :=
    hf.aestronglyMeasurable.adjointCarlesonSum.enorm.aestronglyMeasurable
  have m₂ : AEStronglyMeasurable (MB volume 𝓑 c𝓑 r𝓑 f ·) := .maximalFunction 𝓑.to_countable
  have m₃ : AEStronglyMeasurable (‖f ·‖ₑ) := hf.aestronglyMeasurable.enorm.aestronglyMeasurable
  calc
    _ ≤ eLpNorm (fun x ↦ ‖adjointCarlesonSum (t u) f x‖ₑ + MB volume 𝓑 c𝓑 r𝓑 f x) 2 volume +
        eLpNorm (‖f ·‖ₑ) 2 volume := eLpNorm_add_le (m₁.add m₂) m₃ one_le_two
    _ ≤ eLpNorm (‖adjointCarlesonSum (t u) f ·‖ₑ) 2 volume +
        eLpNorm (MB volume 𝓑 c𝓑 r𝓑 f ·) 2 volume + eLpNorm (‖f ·‖ₑ) 2 volume := by
      gcongr; apply eLpNorm_add_le m₁ m₂ one_le_two
    _ ≤ C7_4_2 a * dens₁ (t u) ^ (2 : ℝ)⁻¹ * eLpNorm f 2 volume +
        CMB (defaultA a) 2 * eLpNorm f 2 volume + eLpNorm f 2 volume := by
      gcongr
      · exact adjoint_tree_estimate hu hf h2f
      · exact (hasStrongType_MB_finite 𝓑_finite one_lt_two) _ (hf.memLp _) |>.2
      · rfl
    _ ≤ (C7_4_2 a * 1 ^ (2 : ℝ)⁻¹ + CMB (defaultA a) 2 + 1) * eLpNorm f 2 volume := by
      simp_rw [add_mul, one_mul]; gcongr; exact dens₁_le_one
    _ ≤ _ := by
      gcongr
      simp only [ENNReal.one_rpow, mul_one, defaultA, Nat.cast_pow, Nat.cast_ofNat]
      norm_cast
      apply le_C7_4_3 (four_le_a X)

/-- Part 1 of Lemma 7.4.7. -/
lemma overlap_implies_distance (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂)
    (h2u : 𝓘 u₁ ≤ 𝓘 u₂) (hp : p ∈ t u₁ ∪ t u₂)
    (hpu₁ : ¬Disjoint (𝓘 p : Set X) (𝓘 u₁)) : p ∈ 𝔖₀ t u₁ u₂ := by
  simp_rw [𝔖₀, mem_setOf, hp, true_and]
  wlog plu₁ : 𝓘 p ≤ 𝓘 u₁ generalizing p
  · have u₁lp : 𝓘 u₁ ≤ 𝓘 p := (le_or_ge_or_disjoint.resolve_left plu₁).resolve_right hpu₁
    obtain ⟨p', mp'⟩ := t.nonempty hu₁
    have p'lu₁ : 𝓘 p' ≤ 𝓘 u₁ := (t.smul_four_le hu₁ mp').1
    obtain ⟨c, mc⟩ := (𝓘 p').nonempty
    specialize this (mem_union_left _ mp') (not_disjoint_iff.mpr ⟨c, mc, p'lu₁.1 mc⟩) p'lu₁
    exact this.trans (Grid.dist_mono (p'lu₁.trans u₁lp))
  have four_Z := four_le_Z (X := X)
  have four_le_Zn : 4 ≤ Z * (n + 1) := by rw [← mul_one 4]; exact mul_le_mul' four_Z (by omega)
  have four_le_two_pow_Zn : 4 ≤ 2 ^ (Z * (n + 1) - 1) := by
    change 2 ^ 2 ≤ _; exact Nat.pow_le_pow_right zero_lt_two (by omega)
  have ha : (2 : ℝ) ^ (Z * (n + 1)) - 4 ≥ 2 ^ (Z * n / 2 : ℝ) :=
    calc
      _ ≥ (2 : ℝ) ^ (Z * (n + 1)) - 2 ^ (Z * (n + 1) - 1) := by gcongr; norm_cast
      _ = 2 ^ (Z * (n + 1) - 1) := by
        rw [sub_eq_iff_eq_add, ← two_mul, ← pow_succ', Nat.sub_add_cancel (by omega)]
      _ ≥ 2 ^ (Z * n) := by apply pow_le_pow_right₀ one_le_two; rw [mul_add_one]; omega
      _ ≥ _ := by
        rw [← Real.rpow_natCast]
        apply Real.rpow_le_rpow_of_exponent_le one_le_two; rw [Nat.cast_mul]
        exact half_le_self (by positivity)
  rcases hp with (c : p ∈ t.𝔗 u₁) | (c : p ∈ t.𝔗 u₂)
  · calc
    _ ≥ dist_(p) (𝒬 p) (𝒬 u₂) - dist_(p) (𝒬 p) (𝒬 u₁) := by
      change _ ≤ _; rw [sub_le_iff_le_add, add_comm]; exact dist_triangle ..
    _ ≥ 2 ^ (Z * (n + 1)) - 4 := by
      gcongr
      · exact (t.lt_dist' hu₂ hu₁ hu.symm c (plu₁.trans h2u)).le
      · have : 𝒬 u₁ ∈ ball_(p) (𝒬 p) 4 :=
          (t.smul_four_le hu₁ c).2 (by convert mem_ball_self zero_lt_one)
        rw [@mem_ball'] at this; exact this.le
    _ ≥ _ := ha
  · calc
    _ ≥ dist_(p) (𝒬 p) (𝒬 u₁) - dist_(p) (𝒬 p) (𝒬 u₂) := by
      change _ ≤ _; rw [sub_le_iff_le_add, add_comm]; exact dist_triangle_right ..
    _ ≥ 2 ^ (Z * (n + 1)) - 4 := by
      gcongr
      · exact (t.lt_dist' hu₁ hu₂ hu c plu₁).le
      · have : 𝒬 u₂ ∈ ball_(p) (𝒬 p) 4 :=
          (t.smul_four_le hu₂ c).2 (by convert mem_ball_self zero_lt_one)
        rw [@mem_ball'] at this; exact this.le
    _ ≥ _ := ha

/-- Part 2 of Lemma 7.4.7. -/
lemma 𝔗_subset_𝔖₀ (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂) (h2u : 𝓘 u₁ ≤ 𝓘 u₂) :
    t u₁ ⊆ 𝔖₀ t u₁ u₂ := fun p mp ↦ by
  apply overlap_implies_distance hu₁ hu₂ hu h2u (mem_union_left _ mp)
  obtain ⟨c, mc⟩ := (𝓘 p).nonempty
  exact not_disjoint_iff.mpr ⟨c, mc, (t.smul_four_le hu₁ mp).1.1 mc⟩

end TileStructure.Forest


==> anc/Carleson/ForestOperator/Forests.lean <==
import Carleson.ForestOperator.LargeSeparation
import Carleson.ForestOperator.RemainingTiles
import Carleson.ToMathlib.MeasureTheory.Function.L1Integrable
import Carleson.ToMathlib.MeasureTheory.Integral.Bochner.ContinuousLinearMap
import Carleson.ToMathlib.Order.Chain

open ShortVariables TileStructure
variable {X : Type*} {a : ℕ} {q : ℝ} {K : X → X → ℂ} {σ₁ σ₂ : X → ℤ} {F G : Set X}
  [MetricSpace X] [ProofData a q K σ₁ σ₂ F G] [TileStructure Q D κ S o]
  {n j j' : ℕ} {t : Forest X n} {u u₁ u₂ p : 𝔓 X} {x x' : X} {𝔖 : Set (𝔓 X)}
  {f f₁ f₂ g g₁ g₂ : X → ℂ} {I J J' L : Grid X}
variable {E' : Type*} [NormedAddCommGroup E'] [NormedSpace ℝ E']

noncomputable section

open Set MeasureTheory Metric Function Complex Bornology TileStructure Filter
open scoped NNReal ENNReal ComplexConjugate

namespace TileStructure.Forest

/-! ## Lemma 7.4.4 -/

lemma estimate_C7_4_5 {a : ℕ} (n : ℕ) (ha : 4 ≤ a) :
    C7_4_5 a n ≤ 2 ^ ((4 * 𝕔 + 11 + 4 * (𝕔 / 4)) * a ^ 3) * 2 ^ (-(4 * n : ℝ)) := by
  simp_rw [C7_4_5, neg_div, NNReal.rpow_neg, ← div_eq_mul_inv]
  gcongr _ / 2 ^ ?_
  · norm_cast; positivity
  · exact one_le_two
  · rw [mul_div_right_comm]; gcongr
    rw [le_div_iff₀ (by positivity), defaultZ]; norm_cast
    calc
      _ = 8 * a * a * (a + 2) := by ring
      _ ≤ 8 * a * a * (a + a) := by gcongr; omega
      _ = 2 ^ 4 * a * a * a := by ring
      _ ≤ 2 ^ a * 2 ^ a * 2 ^ a * 2 ^ a := by
        gcongr; · exact one_le_two
        all_goals exact Nat.lt_two_pow_self.le
      _ ≤ _ := by simp_rw [← pow_add]; exact pow_le_pow_right' one_le_two (by linarith)

lemma estimate_C7_4_6 {a : ℕ} (n : ℕ) (ha : 4 ≤ a) :
    C7_4_6 a n ≤ 2 ^ ((2 * 𝕔 + 9 + 𝕔 / 4) * a ^ 3) * 2 ^ (-(4 * n : ℝ)) := by
  simp_rw [C7_4_6, C7_2_1, C7_6_2, C2_1_3, ← mul_assoc]
  conv_lhs => enter [1, 1, 1, 2]; norm_cast
  conv_lhs => enter [1, 1, 2, 2]; norm_cast
  rw [← pow_add, ← pow_add]
  simp_rw [NNReal.rpow_neg, ← div_eq_mul_inv]
  gcongr 2 ^ ?_ / 2 ^ ?_
  · norm_cast; positivity
  · exact one_le_two
  · suffices 21 * a + 5 ≤ 2 * a ^ 3 by linarith
    calc
      _ ≤ 21 * a + 11 * 1 := by gcongr; norm_num
      _ ≤ 21 * a + 11 * a := by gcongr; linarith
      _ = 2 * 4 * 4 * a := by ring
      _ ≤ 2 * a * a * a := by gcongr
      _ = 2 * a ^ 3 := by ring
  · exact one_le_two
  · rw [← mul_rotate]; gcongr
    rw [← mul_assoc, ← mul_rotate, ← mul_div_assoc, le_div_iff₀ (by positivity),
      defaultκ, defaultZ, Nat.cast_pow, ← Real.rpow_natCast, Nat.cast_ofNat,
      ← Real.rpow_add zero_lt_two, Nat.cast_mul, Nat.cast_ofNat, ← add_mul,
      show 12 + -10 = (2 : ℝ) by norm_num]; norm_cast
    induction a, ha using Nat.le_induction with
    | base => ring_nf; linarith [seven_le_c]
    | succ k lk ih =>
      rw [mul_add_one, mul_add, mul_add_one, pow_add, show 2 ^ 2 = 3 + 1 by norm_num, mul_add_one,
        add_mul, add_comm, add_mul]
      gcongr ?_ + ?_
      · calc
          _ ≤ 4 * (4 * 𝕔 + 𝕔) := by gcongr; linarith [seven_le_c]
          _ = 20 * 𝕔 := by ring
          _ ≤ (2 ^ (2 * 4) * 3) * 𝕔 := by gcongr; norm_num
          _ ≤ _ := by gcongr; norm_num
      · convert ih using 1
        ring

/-- The constant used in `correlation_separated_trees`.
Has value `2 ^ (512 * a ^ 3 - 4 * n)` in the blueprint. -/
irreducible_def C7_4_4 (a n : ℕ) : ℝ≥0 :=
    2 ^ ((4 * 𝕔 + 12 + 4 * (𝕔 / 4)) * a ^ 3) * 2 ^ (-(4 * n : ℝ))

lemma le_C7_4_4 (ha : 4 ≤ a) : C7_4_5 a n + C7_4_6 a n ≤ C7_4_4 a n := by
  apply (add_le_add (estimate_C7_4_5 n ha) (estimate_C7_4_6 n ha)).trans
  simp only [← add_mul, C7_4_4]
  gcongr
  apply (add_le_pow_two_add_cube ha le_rfl ?_).trans_eq (by ring)
  ring_nf
  omega

lemma correlation_separated_trees_of_subset (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂)
    (h2u : 𝓘 u₁ ≤ 𝓘 u₂) (hg₁ : BoundedCompactSupport g₁) (hg₂ : BoundedCompactSupport g₂) :
    ‖∫ x, adjointCarlesonSum (t u₁) g₁ x * conj (adjointCarlesonSum (t u₂) g₂ x)‖ₑ ≤
    C7_4_4 a n *
    eLpNorm ((𝓘 u₁ ∩ 𝓘 u₂ : Set X).indicator (adjointBoundaryOperator t u₁ g₁) ·) 2 volume *
    eLpNorm ((𝓘 u₁ ∩ 𝓘 u₂ : Set X).indicator (adjointBoundaryOperator t u₂ g₂) ·) 2 volume := by
  calc
    _ = ‖∫ x, adjointCarlesonSum (t u₁) g₁ x * conj (adjointCarlesonSum (t u₂ ∩ 𝔖₀ t u₁ u₂) g₂ x) +
        adjointCarlesonSum (t u₁) g₁ x * conj (adjointCarlesonSum (t u₂ \ 𝔖₀ t u₁ u₂) g₂ x)‖ₑ := by
      congr! 3 with x; rw [← mul_add, ← map_add]; congr 2
      rw [adjointCarlesonSum_inter, sub_add_cancel]
    _ = ‖(∫ x, adjointCarlesonSum (t u₁) g₁ x *
          conj (adjointCarlesonSum (t u₂ ∩ 𝔖₀ t u₁ u₂) g₂ x)) +
        ∫ x, adjointCarlesonSum (t u₁) g₁ x *
          conj (adjointCarlesonSum (t u₂ \ 𝔖₀ t u₁ u₂) g₂ x)‖ₑ := by
      congr 1; apply integral_add
      · exact (integrable_adjointCarlesonSum (t u₁) hg₁).mul_conj
          hg₁.adjointCarlesonSum (integrable_adjointCarlesonSum _ hg₂)
      · exact (integrable_adjointCarlesonSum (t u₁) hg₁).mul_conj
          hg₁.adjointCarlesonSum (integrable_adjointCarlesonSum _ hg₂)
    _ ≤ ‖∫ x, adjointCarlesonSum (t u₁) g₁ x *
          conj (adjointCarlesonSum (t u₂ ∩ 𝔖₀ t u₁ u₂) g₂ x)‖ₑ +
        ‖∫ x, adjointCarlesonSum (t u₁) g₁ x *
          conj (adjointCarlesonSum (t u₂ \ 𝔖₀ t u₁ u₂) g₂ x)‖ₑ := enorm_add_le _ _
    _ ≤ (C7_4_5 a n + C7_4_6 a n) *
        eLpNorm ((𝓘 u₁ : Set X).indicator (adjointBoundaryOperator t u₁ g₁) ·) 2 volume *
        eLpNorm ((𝓘 u₁ : Set X).indicator (adjointBoundaryOperator t u₂ g₂) ·) 2 volume := by
      simp_rw [add_mul]; gcongr
      · exact correlation_distant_tree_parts hu₁ hu₂ hu h2u hg₁ hg₂
      · exact correlation_near_tree_parts hu₁ hu₂ hu h2u hg₁ hg₂
    _ ≤ _ := by
      rw [inter_eq_self_of_subset_left h2u.1, ← ENNReal.coe_add]; gcongr
      apply le_C7_4_4 (four_le_a X)

lemma cst_disjoint (hd : Disjoint (𝓘 u₁ : Set X) (𝓘 u₂)) (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (x : X) :
    adjointCarlesonSum (t u₁) g₁ x * conj (adjointCarlesonSum (t u₂) g₂ x) = 0 := by
  rw [disjoint_iff_inter_eq_empty] at hd
  rw [adjoint_tile_support2_sum hu₁, adjoint_tile_support2_sum hu₂,
    ← comp_apply (f := conj) (g := indicator _ _), ← indicator_comp_of_zero (by simp),
    ← inter_indicator_mul, hd, indicator_empty]

/-- Lemma 7.4.4 -/
lemma correlation_separated_trees (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂)
    (hg₁ : BoundedCompactSupport g₁) (hg₂ : BoundedCompactSupport g₂) :
    ‖∫ x, adjointCarlesonSum (t u₁) g₁ x * conj (adjointCarlesonSum (t u₂) g₂ x)‖ₑ ≤
    C7_4_4 a n *
    eLpNorm ((𝓘 u₁ ∩ 𝓘 u₂ : Set X).indicator (adjointBoundaryOperator t u₁ g₁) ·) 2 volume *
    eLpNorm ((𝓘 u₁ ∩ 𝓘 u₂ : Set X).indicator (adjointBoundaryOperator t u₂ g₂) ·) 2 volume := by
  by_cases hd : Disjoint (𝓘 u₁ : Set X) (𝓘 u₂)
  · simp [cst_disjoint hd hu₁ hu₂]
  wlog h2u : 𝓘 u₁ ≤ 𝓘 u₂ generalizing u₁ u₂ g₁ g₂
  · have hl := (le_or_ge_or_disjoint.resolve_left h2u).resolve_right hd
    rw [disjoint_comm] at hd
    convert this hu₂ hu₁ hu.symm hg₂ hg₁ hd hl using 1
    · rw [← RCLike.enorm_conj, ← integral_conj]; congr! 3
      rw [map_mul, conj_conj, mul_comm]
    · rw [inter_comm]; ring
  exact correlation_separated_trees_of_subset hu₁ hu₂ hu h2u hg₁ hg₂

/-! ## Section 7.7 -/

def rowDecomp_zornset (s : Set (𝔓 X)) :=
  { x : Set (𝔓 X) | x ⊆ s} ∩ {x : Set (𝔓 X) | x.PairwiseDisjoint (𝓘 ·: _ → Set X)} ∩
    {x : Set (𝔓 X) | x ⊆ {u | Maximal (· ∈ 𝓘 '' s) (𝓘 u)}}

lemma mem_rowDecomp_zornset_iff (s s' : Set (𝔓 X)) :
    s' ∈ rowDecomp_zornset s ↔ (s' ⊆ s ∧ s'.PairwiseDisjoint (𝓘 ·: _ → Set X) ∧
      ∀ u ∈ s', Maximal (· ∈ 𝓘 '' s) (𝓘 u)) := by
  simp_rw [rowDecomp_zornset, mem_inter_iff, mem_setOf, and_assoc]
  nth_rw 2 [subset_def]
  simp_rw [mem_setOf]

lemma rowDecomp_zornset_chain_Union_bound (s' : Set (𝔓 X)) {c : Set (Set (𝔓 X))} (hc : c ⊆ rowDecomp_zornset s')
    (hc_chain : IsChain (· ⊆ ·) c) :
    (⋃ s ∈ c,s) ∈ rowDecomp_zornset s' ∧ ∀ s ∈ c, s ⊆ ⋃ s'' ∈ c, s'' := by
  simp_rw [rowDecomp_zornset,subset_inter_iff] at hc ⊢
  obtain ⟨⟨hc₁,hc₂⟩,hc₃⟩ := hc
  simp_rw [mem_inter_iff,mem_setOf]
  repeat constructor
  · exact iUnion₂_subset_iff.mpr hc₁
  · exact hc_chain.pairwiseDisjoint_iUnion₂ _ _ hc₂
  · exact iUnion₂_subset_iff.mpr hc₃
  · exact fun s a_1 ↦ subset_iUnion₂_of_subset s a_1 fun ⦃a_2⦄ a ↦ a

def rowDecomp_𝔘 (t : Forest X n) (j : ℕ) : Set (𝔓 X) :=
  (zorn_subset (rowDecomp_zornset (t \ ⋃ i < j, rowDecomp_𝔘 t i))
  (fun _ hc => Exists.intro _ ∘ rowDecomp_zornset_chain_Union_bound _ hc)).choose

lemma rowDecomp_𝔘_def (t : Forest X n) (j : ℕ) :
    Maximal (fun x ↦ x ∈ rowDecomp_zornset (t \ ⋃ i < j, rowDecomp_𝔘 t i)) (rowDecomp_𝔘 t j) := by
  rw [rowDecomp_𝔘]
  apply Exists.choose_spec

lemma rowDecomp_𝔘_mem_zornset (t : Forest X n) (j : ℕ) :
    t.rowDecomp_𝔘 j ∈ rowDecomp_zornset (t \ ⋃ i < j, rowDecomp_𝔘 t i) :=
  (rowDecomp_𝔘_def t j).prop

lemma rowDecomp_𝔘_subset (t : Forest X n) (j : ℕ) :
    t.rowDecomp_𝔘 j ⊆ t \ ⋃ i < j, rowDecomp_𝔘 t i := by
  have := rowDecomp_𝔘_mem_zornset t j
  rw [mem_rowDecomp_zornset_iff] at this
  exact this.left

lemma rowDecomp_𝔘_pairwiseDisjoint (t : Forest X n) (j : ℕ) :
    (t.rowDecomp_𝔘 j).PairwiseDisjoint (𝓘 ·: _ → Set X) := by
  have := rowDecomp_𝔘_mem_zornset t j
  rw [mem_rowDecomp_zornset_iff] at this
  exact this.right.left

lemma mem_rowDecomp_𝔘_maximal (t : Forest X n) (j : ℕ) :
    ∀ x ∈ (t.rowDecomp_𝔘 j), Maximal (· ∈ 𝓘 '' (t \ ⋃ i < j, rowDecomp_𝔘 t i)) (𝓘 x) := by
  have := rowDecomp_𝔘_mem_zornset t j
  rw [mem_rowDecomp_zornset_iff] at this
  exact this.right.right

lemma rowDecomp_𝔘_subset_forest (t : Forest X n) (j : ℕ) :
  rowDecomp_𝔘 t j ⊆ t := subset_trans (rowDecomp_𝔘_subset t j) diff_subset

/-- The row-decomposition of a tree, defined in the proof of Lemma 7.7.1.
The indexing is off-by-one compared to the blueprint. -/
def rowDecomp (t : Forest X n) (j : ℕ) : Row X n where
  𝔘 := rowDecomp_𝔘 t j
  𝔗 := t
  nonempty' hu := t.nonempty (rowDecomp_𝔘_subset_forest t j hu)
  ordConnected' hu:= t.ordConnected' (rowDecomp_𝔘_subset_forest t j hu)
  𝓘_ne_𝓘' hu := t.𝓘_ne_𝓘' (rowDecomp_𝔘_subset_forest t j hu)
  smul_four_le' hu := t.smul_four_le' (rowDecomp_𝔘_subset_forest t j hu)
  stackSize_le' := le_trans
    (stackSize_mono (rowDecomp_𝔘_subset_forest t j))
    t.stackSize_le'
  dens₁_𝔗_le' hu := t.dens₁_𝔗_le' (rowDecomp_𝔘_subset_forest t j hu)
  lt_dist' hu hu' := t.lt_dist' (rowDecomp_𝔘_subset_forest t j hu) (rowDecomp_𝔘_subset_forest t j hu')
  ball_subset' hu := t.ball_subset' (rowDecomp_𝔘_subset_forest t j hu)
  pairwiseDisjoint' := rowDecomp_𝔘_pairwiseDisjoint t j

lemma mem_forest_of_mem {t : Forest X n} {j : ℕ} {x : 𝔓 X} (hx : x ∈ t.rowDecomp j) : x ∈ t :=
  rowDecomp_𝔘_subset_forest t j hx

lemma rowDecomp_𝔘_eq (t : Forest X n) (j : ℕ) :
  (t.rowDecomp j).𝔘 = rowDecomp_𝔘 t j := rfl

lemma mem_rowDecomp_iff_mem_rowDecomp_𝔘 (t : Forest X n) (j : ℕ) : ∀ x,
  x ∈ t.rowDecomp j ↔ x ∈ t.rowDecomp_𝔘 j := by intros; rfl

lemma stackSize_remainder_ge_one_of_exists (t : Forest X n) (j : ℕ) (x : X)
    (this : ∃ 𝔲' ∈ (t.rowDecomp j).𝔘, x ∈ 𝓘 𝔲') :
    1 ≤ stackSize ((t \ ⋃ i < j, t.rowDecomp i) ∩ t.rowDecomp j: Set _) x := by
  classical
  obtain ⟨𝔲',h𝔲'⟩ := this
  dsimp [stackSize]
  rw [← Finset.sum_erase_add _ (a := 𝔲')]
  · rw [indicator_apply,← Grid.mem_def,if_pos h𝔲'.right,Pi.one_apply]
    simp only [le_add_iff_nonneg_left, zero_le]
  simp_rw [Finset.mem_filter_univ, mem_inter_iff]
  exact ⟨t.rowDecomp_𝔘_subset j h𝔲'.1, h𝔲'.1⟩

lemma remainder_stackSize_le (t : Forest X n) (j : ℕ) :
  ∀ x:X, stackSize (t \ ⋃ i < j, t.rowDecomp i : Set _) x ≤ 2 ^ n - j := by
    intro x
    induction j with
    | zero =>
      simp only [not_lt_zero', iUnion_of_empty, iUnion_empty, diff_empty, tsub_zero]
      exact t.stackSize_le'
    | succ j hinduct =>
      if h: ∃ 𝔲 ∈ (t \ ⋃ i < j + 1, t.rowDecomp i : Set _), x ∈ 𝓘 𝔲 then
        have : ∃ s, Maximal (· ∈ (𝓘 '' (t \ ⋃ i < j, t.rowDecomp i : Set _))) s ∧ x ∈ s := by
          obtain ⟨𝔲,h𝔲⟩ := h
          rw [biUnion_lt_succ,← diff_diff,mem_diff] at h𝔲
          exact (((toFinite _).image 𝓘).exists_le_maximal ⟨𝔲,h𝔲.left.left,rfl⟩).imp
            fun _ hz => ⟨hz.right, Grid.mem_mono hz.left h𝔲.right⟩
        obtain ⟨𝔲,h𝔲⟩ := h
        simp only [biUnion_lt_succ, ← diff_diff] at h𝔲 ⊢
        rw [stackSize_sdiff_eq,← Nat.sub_sub]
        apply tsub_le_tsub hinduct (stackSize_remainder_ge_one_of_exists t j x _)
        rw [mem_diff] at h𝔲
        apply (or_not).elim id
        push_neg
        intro h
        apply this.elim
        intro _ ⟨hmax,hz⟩
        obtain ⟨u,hu,rfl⟩ := hmax.prop
        use u
        rw [mem_𝔘]
        refine ⟨?_,hz⟩
        apply (t.rowDecomp_𝔘_def j).mem_of_prop_insert
        rw [mem_rowDecomp_zornset_iff]
        simp only [mem_insert_iff, forall_eq_or_imp]
        constructor
        · rw [insert_subset_iff]
          simp_rw [rowDecomp_𝔘_eq] at hu
          exact ⟨hu, rowDecomp_𝔘_subset _ _⟩
        constructor
        · rw [pairwiseDisjoint_insert]
          use t.rowDecomp_𝔘_pairwiseDisjoint j
          intro k hk hne
          have : 𝓘 u = 𝓘 k → u = k := by
            specialize h k hk
            intro heq
            rw [← heq] at h
            contradiction
          obtain (h|h|h) := le_or_ge_or_disjoint (i := 𝓘 u) (j := 𝓘 k)
          case inr.inr => exact h
          · have heq : 𝓘 u = 𝓘 k := by
              apply le_antisymm h
              exact hmax.le_of_ge ⟨k,rowDecomp_𝔘_subset t j hk,rfl⟩ h
            exact (hne (this heq)).elim
          · have heq : 𝓘 u = 𝓘 k := by
              apply le_antisymm _ h
              exact (mem_rowDecomp_𝔘_maximal t j k hk).le_of_ge ⟨u,hu,rfl⟩ h
            exact (hne (this heq)).elim
        · exact ⟨hmax, mem_rowDecomp_𝔘_maximal t j⟩
      else
        dsimp [stackSize]
        push_neg at h
        rw [Finset.sum_congr rfl (g := fun _ => 0) (by
          simp_rw [Finset.mem_filter_univ, indicator_apply_eq_zero,
            Pi.one_apply, one_ne_zero] at h ⊢
          exact h)]
        rw [Finset.sum_eq_zero (fun _ _ => rfl)]
        exact zero_le _

/-- Part of Lemma 7.7.1 -/
@[simp]
lemma biUnion_rowDecomp : ⋃ j < 2 ^ n, t.rowDecomp j = (t : Set (𝔓 X)) := by
  apply subset_antisymm
  · simp_rw [iUnion_subset_iff,rowDecomp_𝔘_eq]
    exact fun i _ => rowDecomp_𝔘_subset_forest t i
  · rw [← diff_eq_empty]
    exact eq_empty_of_forall_stackSize_zero _ fun x =>
      Nat.eq_zero_of_le_zero ((Nat.sub_self _).symm ▸ remainder_stackSize_le t (2 ^ n) x)

/-- Part of Lemma 7.7.1 -/
lemma pairwiseDisjoint_rowDecomp :
    (Iio (2 ^ n)).PairwiseDisjoint (rowDecomp t · : ℕ → Set (𝔓 X)) := by
  intro i hi j hj hne
  rw [onFun_apply,Set.disjoint_iff]
  wlog hij : i < j
  · rw [Set.inter_comm]
    apply this hj hi hne.symm
    omega
  intro x hx
  obtain ⟨hx₁,hx₂⟩ := hx
  revert hx₁
  simp only [mem_𝔘, mem_empty_iff_false, imp_false]
  rw [rowDecomp_𝔘_eq t j] at hx₂
  have := ((rowDecomp_𝔘_subset t j) hx₂).right
  simp_rw [mem_iUnion, exists_prop, not_exists, not_and] at this
  exact this i hij

@[simp] lemma rowDecomp_apply : t.rowDecomp j u = t u := rfl

open scoped Classical in
/-- The definition of `T_{ℜ_j}f(x)`, defined above Lemma 7.7.2. -/
def carlesonRowSum (t : Forest X n) (j : ℕ) (f : X → ℂ) (x : X) : ℂ :=
  ∑ u with u ∈ rowDecomp t j, carlesonSum (t u) f x

open scoped Classical in
/-- The definition of `T_{ℜ_j}*f(x)`, defined above Lemma 7.7.2. -/
def adjointCarlesonRowSum (t : Forest X n) (j : ℕ) (f : X → ℂ) (x : X) : ℂ :=
  ∑ u with u ∈ rowDecomp t j, adjointCarlesonSum (t u) f x

/-- `adjointCarlesonRowSum` is the adjoint of `carlesonRowSum`. -/
lemma adjointCarlesonRowSum_adjoint
    (hf : BoundedCompactSupport f) (hg : BoundedCompactSupport g) (j : ℕ) :
    ∫ x, conj (g x) * carlesonRowSum t j f x = ∫ x, conj (adjointCarlesonRowSum t j g x) * f x := by
  classical calc
    _ = ∫ x, ∑ u with u ∈ rowDecomp t j, conj (g x) * carlesonSum (t u) f x := by
      unfold carlesonRowSum; simp_rw [Finset.mul_sum]
    _ = ∑ u with u ∈ rowDecomp t j, ∫ x, conj (g x) * carlesonSum (t u) f x := by
      apply integral_finset_sum; intro p _
      exact hg.conj.mul hf.carlesonSum |>.integrable
    _ = ∑ u with u ∈ rowDecomp t j, ∫ y, conj (adjointCarlesonSum (t u) g y) * f y := by
      simp_rw [adjointCarlesonSum_adjoint hf hg]
    _ = ∫ y, ∑ u with u ∈ rowDecomp t j, conj (adjointCarlesonSum (t u) g y) * f y := by
      symm; apply integral_finset_sum; intro p _
      refine BoundedCompactSupport.mul ?_ hf |>.integrable
      exact hg.adjointCarlesonSum.conj
    _ = _ := by congr!; rw [← Finset.sum_mul, ← map_sum]; rfl

/-- The constant used in `row_bound`.
Has value `2 ^ (182 * a ^ 3 - n / 2)` in the blueprint. -/
irreducible_def C7_7_2_1 (a n : ℕ) : ℝ≥0 :=
  2 ^ ((𝕔 + 7 + 𝕔 / 2 + 𝕔 / 4) * a ^ 3) * 2 ^ (- (n / 2 : ℝ))

lemma le_C7_7_2_1 (a4 : 4 ≤ a) :
    C7_3_1_1 a * (2 ^ (4 * (a : ℝ) - n + 1)) ^ (2 : ℝ)⁻¹ ≤ C7_7_2_1 a n := by
  rw [sub_add_eq_add_sub, sub_eq_add_neg, NNReal.rpow_add two_ne_zero, NNReal.mul_rpow]
  conv_lhs => enter [2, 2]; rw [← NNReal.rpow_mul, ← div_eq_mul_inv, neg_div]
  conv_rhs => rw [C7_7_2_1]
  rw [← mul_assoc]; gcongr
  rw [C7_3_1_1, ← NNReal.rpow_mul, ← NNReal.rpow_natCast, ← NNReal.rpow_add two_ne_zero,
    ← NNReal.rpow_natCast]
  gcongr
  · exact one_le_two
  · simp only [Nat.cast_mul, Nat.cast_add, Nat.cast_ofNat, Nat.cast_pow]
    ring_nf
    have : (4 : ℝ) ≤ a := mod_cast a4
    suffices 1/2 + 2 * (a : ℝ) ≤ a ^ 3 by linarith
    calc
      _ ≤ 2 * (a : ℝ) + 2 * a := by linarith
      _ = 1 * 4 * a := by ring
      _ ≤ a * a * a := by gcongr; linarith
      _ = _ := by ring

/-- The constant used in `indicator_row_bound`.
Has value `2 ^ (283 * a ^ 3 - n / 2)` in the blueprint. -/
irreducible_def C7_7_2_2 (a n : ℕ) : ℝ≥0 :=
  2 ^ ((2 * 𝕔 + 8 + 𝕔 / 2 + 𝕔 / 4) * a ^ 3) * 2 ^ (- (n / 2 : ℝ))

lemma le_C7_7_2_2 (a4 : 4 ≤ a) :
    C7_3_1_2 a * (2 ^ (4 * (a : ℝ) - n + 1)) ^ (2 : ℝ)⁻¹ ≤ C7_7_2_2 a n := by
  rw [sub_add_eq_add_sub, sub_eq_add_neg, NNReal.rpow_add two_ne_zero, NNReal.mul_rpow]
  conv_lhs => enter [2, 2]; rw [← NNReal.rpow_mul, ← div_eq_mul_inv, neg_div]
  conv_rhs => rw [C7_7_2_2, ← NNReal.rpow_natCast]
  rw [← mul_assoc]; gcongr
  rw [C7_3_1_2, ← NNReal.rpow_mul, ← NNReal.rpow_natCast, ← NNReal.rpow_add two_ne_zero]
  gcongr
  · exact one_le_two
  · simp only [Nat.cast_mul, Nat.cast_add, Nat.cast_ofNat, Nat.cast_pow]
    ring_nf
    have : (4 : ℝ) ≤ a := mod_cast a4
    suffices 1/2 + 2 * (a : ℝ) ≤ a ^ 3 by linarith
    calc
      _ ≤ 2 * (a : ℝ) + 2 * a := by linarith
      _ = 1 * 4 * a := by ring
      _ ≤ a * a * a := by gcongr; linarith
      _ = _ := by ring

-- move
lemma _root_.ENNReal.sq_le_mul_right {a : ℝ≥0∞} (htop : a ≠ ⊤) (b : ℝ≥0∞) : a ^ 2 ≤ b * a ↔ a ≤ b := by
  if hzero : (a = 0) then
    subst hzero
    simp
  else
    rw [pow_two]
    exact ENNReal.mul_le_mul_right hzero htop

-- move
lemma _root_.ENNReal.le_of_pow_le_pow {a b : ℝ≥0∞} {n : ℕ} (hn : n ≠ 0) : a ^ n ≤ b ^ n → a ≤ b := by
  contrapose!
  exact (ENNReal.pow_right_strictMono hn ·)

-- move to mathlib, check name
@[to_additive]
lemma _root_.MonoidHomClass.map_mulIndicator {F X A B : Type*} [Monoid A] [Monoid B] [FunLike F A B]
    [MonoidHomClass F A B] {s : Set X} (f : F) (x : X) (g : X → A) :
    f (s.mulIndicator g x) = s.mulIndicator (f ∘ g) x := by
  exact (MonoidHomClass.toMonoidHom f).map_mulIndicator s g x

lemma adjoint_density_tree_bound1
    (hf : BoundedCompactSupport f) (hg : BoundedCompactSupport g)
    (hg2 : g.support ⊆ G) (hu : u ∈ t) :
    ‖∫ x, conj (adjointCarlesonSum (t u) g x) * f x‖ₑ ≤
    C7_3_1_1 a * dens₁ (t u) ^ (2 : ℝ)⁻¹ * eLpNorm f 2 volume * eLpNorm g 2 volume := by
  simp_rw [← adjointCarlesonSum_adjoint hf hg]
  exact density_tree_bound1 hf hg hg2 hu

lemma adjoint_refined_density_tree_bound1 (hu : u ∈ t) (hf : BoundedCompactSupport f)
    (hf2 : f.support ⊆ G) : eLpNorm (adjointCarlesonSum (t u) f) 2 volume ≤
      C7_3_1_1 a * dens₁ (t u) ^ (2 : ℝ)⁻¹ * eLpNorm f 2 volume := by
  have hf_indicator : BoundedCompactSupport ((adjointCarlesonSum (t u) f)) :=
    hf.adjointCarlesonSum
  rw [← ENNReal.sq_le_mul_right (hf_indicator.memLp 2).eLpNorm_ne_top,
    eLpNorm_two_eq_enorm_integral_mul_conj (hf_indicator.memLp 2)]
  simp_rw [Complex.mul_conj', ← Complex.conj_mul']
  trans
  · exact adjoint_density_tree_bound1 (X := X) hf_indicator (hf) hf2 hu
  ring_nf
  rfl

lemma adjoint_density_tree_bound2
    (hf : BoundedCompactSupport f) (h2f : support f ⊆ F)
    (hg : BoundedCompactSupport g) (h2g : support g ⊆ G) (hu : u ∈ t) :
    ‖∫ x, conj (adjointCarlesonSum (t u) g x) * f x‖ₑ ≤
    C7_3_1_2 a * dens₁ (t u) ^ (2 : ℝ)⁻¹ * dens₂ (t u) ^ (2 : ℝ)⁻¹ *
    eLpNorm f 2 volume * eLpNorm g 2 volume := by
  simp_rw [← adjointCarlesonSum_adjoint hf hg]
  exact density_tree_bound2 hf h2f hg h2g hu

lemma adjoint_refined_density_tree_bound2 (hu : u ∈ t) (hf : BoundedCompactSupport f) (h2f : f.support ⊆ G) :
    eLpNorm (F.indicator <| adjointCarlesonSum (t u) f) 2 volume ≤
      ↑(C7_3_1_2 a) * dens₁ (t u) ^ (2 : ℝ)⁻¹ * dens₂ (t u) ^ (2 : ℝ)⁻¹ * eLpNorm (f) 2 volume := by
  have hf_indicator : BoundedCompactSupport (F.indicator (adjointCarlesonSum (t u) (f))) :=
    hf.adjointCarlesonSum.indicator measurableSet_F
  rw [← ENNReal.sq_le_mul_right (hf_indicator.memLp 2).eLpNorm_ne_top,
    eLpNorm_two_eq_enorm_integral_mul_conj (hf_indicator.memLp 2)]
  simp_rw [Complex.mul_conj', ← Complex.conj_mul']
  simp_rw [AddMonoidHomClass.map_indicator, ← indicator_mul]
  eta_expand
  simp_rw [indicator_mul_right]
  trans
  · exact adjoint_density_tree_bound2 hf_indicator support_indicator_subset hf h2f hu
  · ring_nf
    rfl

lemma adjoint_C7_7_2_bound1 (hu : u ∈ t) (hf : BoundedCompactSupport f) :
    eLpNorm (adjointCarlesonSum (t u) (G.indicator f)) 2 volume ≤
      C7_7_2_1 a n * eLpNorm f 2 volume := by
  calc eLpNorm (adjointCarlesonSum (t u) (G.indicator f)) 2 volume
  _ ≤ C7_3_1_1 a * dens₁ (t u) ^ (2 : ℝ)⁻¹ * eLpNorm (G.indicator f) 2 volume := by
    exact adjoint_refined_density_tree_bound1 hu (hf.indicator measurableSet_G)
      support_indicator_subset
  _ ≤ C7_3_1_1 a * (2 ^ (4 * (a : ℝ) - n + 1)) ^ (2 : ℝ)⁻¹ * eLpNorm f 2 volume := by
    gcongr
    · exact t.dens₁_𝔗_le hu
    · exact eLpNorm_indicator_le f
  _ ≤ C7_7_2_1 a n * eLpNorm f 2 volume := by
    gcongr
    convert ENNReal.coe_le_coe.2 (le_C7_7_2_1 (four_le_a X) (n := n))
    simp only [ENNReal.coe_mul]
    rw [ENNReal.coe_rpow_of_nonneg, ENNReal.coe_rpow_of_ne_zero]
    · norm_cast
    · norm_num
    · norm_num

lemma adjoint_C7_7_2_bound2 (hu : u ∈ t) (hf : BoundedCompactSupport f) :
    eLpNorm (F.indicator <| adjointCarlesonSum (t u) (G.indicator f)) 2 volume ≤
      C7_7_2_2 a n * dens₂ (t u) ^ (2 : ℝ)⁻¹ * eLpNorm f 2 volume := by
  calc eLpNorm (F.indicator <| adjointCarlesonSum (t u) (G.indicator f)) 2 volume
  _ ≤ C7_3_1_2 a * dens₁ (t u) ^ (2 : ℝ)⁻¹ * dens₂ (t u) ^ (2 : ℝ)⁻¹ * eLpNorm (G.indicator f) 2 volume := by
    exact adjoint_refined_density_tree_bound2 hu (hf.indicator measurableSet_G)
      support_indicator_subset
  _ ≤ C7_3_1_2 a * (2 ^ (4 * (a : ℝ) - n + 1)) ^ (2 : ℝ)⁻¹ * dens₂ (t u) ^ (2 : ℝ)⁻¹
      * eLpNorm f 2 volume := by
    gcongr
    · exact t.dens₁_𝔗_le hu
    · exact eLpNorm_indicator_le f
  _ ≤ C7_7_2_2 a n * dens₂ (t u) ^ (2 : ℝ)⁻¹ * eLpNorm f 2 volume := by
    gcongr
    convert ENNReal.coe_le_coe.2 (le_C7_7_2_2 (four_le_a X) (n := n))
    simp only [ENNReal.coe_mul]
    rw [ENNReal.coe_rpow_of_nonneg, ENNReal.coe_rpow_of_ne_zero]
    · norm_cast
    · norm_num
    · norm_num

open Classical in
lemma part_1' (j : ℕ) {A : Set X} :
    (eLpNorm (A.indicator <|
      ∑ u with u ∈ rowDecomp t j, adjointCarlesonSum (t u) g) 2 volume) ^ 2
    = (eLpNorm (A.indicator <| ∑ u with u ∈ rowDecomp t j,
      ((𝓘 u: Set X).indicator <|
        adjointCarlesonSum (t u) ((𝓘 u:Set X).indicator g))) 2 volume) ^ 2 := by
  congr! 4 with u hu'
  simp only [Finset.mem_filter, Finset.mem_univ, true_and] at hu'
  ext x
  rw [adjoint_tile_support2_sum (mem_forest_of_mem hu')]

open Classical in
lemma part_2' (hg : BoundedCompactSupport g) {A : Set X} (hA : MeasurableSet A) (j : ℕ) :
    (eLpNorm (A.indicator <| ∑ u with u ∈ rowDecomp t j,
      ((𝓘 u: Set X).indicator <|
        adjointCarlesonSum (t u) ((𝓘 u : Set X).indicator g))) 2 volume) ^ 2
    ≤ ∑ u with u ∈ rowDecomp t j, (eLpNorm (A.indicator <|
        adjointCarlesonSum (t u) ((𝓘 u:Set X).indicator g)) 2 volume) ^ 2:= by
  calc _
  _ = (eLpNorm (fun x => ∑ u with u ∈ rowDecomp t j,
      A.indicator ((𝓘 u: Set X).indicator <|
        adjointCarlesonSum (t u) ((𝓘 u:Set X).indicator g)) x) 2 volume) ^ 2 := by
    simp_rw [Finset.indicator_sum, ← Finset.sum_apply]
  _ ≤ ∑ u with u ∈ rowDecomp t j, (eLpNorm (A.indicator <| (𝓘 u: Set X).indicator <|
        adjointCarlesonSum (t u) ((𝓘 u:Set X).indicator g)) 2 volume) ^ 2 +
      ∑ u with u ∈ rowDecomp t j, ∑ u' ∈ {p | p ∈ rowDecomp t j} with u ≠ u',
        ‖∫ (x:X),((A.indicator ((𝓘 u: Set X).indicator
        <| adjointCarlesonSum (t u) ((𝓘 u:Set X).indicator g)) x) * conj (A.indicator ((𝓘 u': Set X).indicator
        <| adjointCarlesonSum (t u') ((𝓘 u':Set X).indicator g)) x)) ‖ₑ := by
    -- eta_expand
    refine MeasureTheory.BoundedCompactSupport.sq_eLpNorm_le_sums (fun _ => ?_)
    apply BoundedCompactSupport.indicator _ hA
    apply BoundedCompactSupport.indicator _ coeGrid_measurable
    apply BoundedCompactSupport.adjointCarlesonSum
    exact hg.indicator coeGrid_measurable
  _ = ∑ u with u ∈ rowDecomp t j, (eLpNorm (fun x => A.indicator ((𝓘 u: Set X).indicator <|
        adjointCarlesonSum (t u) ((𝓘 u:Set X).indicator g)) x) 2 volume) ^ 2 := by
    nth_rw 3 [← add_zero (Finset.sum _ _)]
    congr
    simp only [Finset.sum_eq_zero_iff,
      Finset.mem_filter, Finset.mem_univ, true_and, enorm_eq_zero, and_imp]
    rw [← integral_zero X ℂ (μ := volume)]
    intro u hu u' hu' hne
    congr with x
    simp only [mul_eq_zero,map_eq_zero]
    simp only [indicator_apply_eq_zero, ← imp_or]
    intro hxA
    if hxu: x ∈ (𝓘 u : Set X) then
      right
      intro hxu'
      by_contra
      rw [mem_rowDecomp_iff_mem_rowDecomp_𝔘] at hu hu'
      exact (hne ((rowDecomp_𝔘_pairwiseDisjoint t j).elim_set hu hu' x hxu hxu')).elim
    else
      left
      intro
      contradiction
  _ ≤ _ := by
    gcongr
    simp_rw [Set.indicator_indicator,Set.inter_comm A, ← Set.indicator_indicator]
    apply eLpNorm_indicator_le

open Classical in
lemma part_1_and_2 (hg : BoundedCompactSupport g) (h2g : support g ⊆ G) {A : Set X}
    (ha : MeasurableSet A) (j : ℕ) :
  (eLpNorm (A.indicator <| ∑ u with u ∈ rowDecomp t j, adjointCarlesonSum (t u) g) 2 volume) ^ 2
  ≤ ∑ u with u ∈ rowDecomp t j, (eLpNorm (A.indicator
      (adjointCarlesonSum (t u) (G.indicator ((𝓘 u : Set X).indicator g)))) 2 volume) ^ 2 := by
  rw [part_1']
  convert part_2' hg ha j using 4
  congr! 2
  ext x
  simp only [defaultA, defaultD.eq_1, defaultκ.eq_1, indicator_apply_eq_self,
    indicator_apply_eq_zero]
  intro hxG _
  exact Function.notMem_support.mp (hxG <| h2g ·)

omit [MetricSpace X] in
lemma support_subset_of_norm_le_indicator {g : X → ℝ} {A : Set X} (h2f : ∀ x, ‖f x‖ ≤ A.indicator g x) :
    f.support ⊆ A := by
  intro x hx
  contrapose! hx
  simp only [mem_support, ne_eq, Decidable.not_not]
  specialize h2f x
  simp only [indicator_of_notMem hx,norm_le_zero_iff] at h2f
  exact h2f

open Classical in
/-- Part of Lemma 7.7.2. -/
lemma row_bound (hg : BoundedCompactSupport g) (h2g : g.support ⊆ G) :
    eLpNorm (adjointCarlesonRowSum t j g) 2 volume ≤ C7_7_2_1 a n * eLpNorm g 2 volume := by
  eta_expand
  simp_rw [adjointCarlesonRowSum, ← Finset.sum_apply]
  eta_reduce
  rw [Finset.sum_apply]
  calc
    eLpNorm (∑ u with u ∈ rowDecomp t j, adjointCarlesonSum (t u) g) 2 volume
    = eLpNorm (Set.univ.indicator <|
      ∑ u  with u ∈ rowDecomp t j, adjointCarlesonSum (t u) g) 2 volume := by
      rw [indicator_univ]
  _ ≤ (∑ u with u ∈ rowDecomp t j, (eLpNorm (Set.univ.indicator
      (adjointCarlesonSum (t u) (G.indicator ((𝓘 u : Set X).indicator g)))) 2 volume) ^ 2)^(2⁻¹:ℝ) := by
      apply ENNReal.le_of_pow_le_pow (by norm_num : 2 ≠ 0)
      simp_rw [← ENNReal.rpow_two, ← ENNReal.rpow_mul,inv_mul_cancel₀ (by norm_num : (2:ℝ) ≠ 0),
        ENNReal.rpow_one]
      simp_rw [ENNReal.rpow_two]
      exact part_1_and_2 (t := t) hg h2g (.univ) j
  _ ≤ (∑ u with u ∈ rowDecomp t j, (C7_7_2_1 a n *
      eLpNorm ((𝓘 u : Set X).indicator g) 2 volume) ^ 2)^(2⁻¹:ℝ) := by
    simp only [indicator_univ]
    gcongr
    rename_i u hu
    simp only [Finset.mem_filter, Finset.mem_univ, true_and] at hu
    exact adjoint_C7_7_2_bound1 (mem_forest_of_mem hu) (hg.indicator coeGrid_measurable)
  _ = C7_7_2_1 a n * (∑ u with u ∈ rowDecomp t j, (
      eLpNorm ((𝓘 u : Set X).indicator g) 2 volume) ^ 2) ^ (2⁻¹ : ℝ) := by
    simp_rw [mul_pow (C7_7_2_1 _ _ : ℝ≥0∞), ← Finset.mul_sum,ENNReal.mul_rpow_of_nonneg (_ ^ _) _
      (by positivity : (0:ℝ) ≤ 2⁻¹)]
    rw [← ENNReal.rpow_two, ← ENNReal.rpow_mul, mul_inv_cancel₀ (by norm_num),ENNReal.rpow_one]
  _ ≤ C7_7_2_1 a n * ((eLpNorm g 2 volume) ^2) ^(2⁻¹:ℝ) := by
    gcongr
    apply sum_sq_eLpNorm_indicator_le_of_pairwiseDisjoint (fun _ => coeGrid_measurable)
    simp only [mem_rowDecomp_iff_mem_rowDecomp_𝔘, Finset.coe_filter, Finset.mem_univ, true_and,
      setOf_mem_eq]
    exact rowDecomp_𝔘_pairwiseDisjoint t j
  _ = C7_7_2_1 a n * (eLpNorm g 2 volume) := by
    simp_rw [← ENNReal.rpow_two, ← ENNReal.rpow_mul, mul_inv_cancel₀ (by norm_num : (2:ℝ) ≠ 0),
      ENNReal.rpow_one]

open Classical in
/-- Part of Lemma 7.7.2. -/
lemma indicator_row_bound (hg : BoundedCompactSupport g) (h2g : g.support ⊆ G) :
    eLpNorm (F.indicator (adjointCarlesonRowSum t j g)) 2 volume ≤
    C7_7_2_2 a n * dens₂ (⋃ u ∈ t, t u) ^ (2 : ℝ)⁻¹ * eLpNorm g 2 volume := by
  calc eLpNorm (F.indicator (adjointCarlesonRowSum t j g)) 2 volume
  _ = eLpNorm (F.indicator <| ∑ u with u ∈ rowDecomp t j, (adjointCarlesonSum (t u) g)) 2 volume := by
    eta_expand
    simp_rw [adjointCarlesonRowSum, ← Finset.sum_apply]
    eta_reduce
    rw [Finset.sum_apply]
  _ ≤ (∑ u with u ∈ rowDecomp t j, (eLpNorm (F.indicator <|
      (adjointCarlesonSum (t u) (G.indicator ((𝓘 u : Set X).indicator g)))) 2 volume) ^ 2)^(2⁻¹:ℝ) := by
      apply ENNReal.le_of_pow_le_pow (by norm_num : 2 ≠ 0)
      simp_rw [← ENNReal.rpow_two, ← ENNReal.rpow_mul,inv_mul_cancel₀ (by norm_num : (2:ℝ) ≠ 0),
        ENNReal.rpow_one]
      simp_rw [ENNReal.rpow_two,]
      exact part_1_and_2 (t := t) hg h2g (measurableSet_F) j
  _ ≤ (∑ u with u ∈ rowDecomp t j, (C7_7_2_2 a n * dens₂ (t u) ^ (2 : ℝ)⁻¹ *
      eLpNorm ((𝓘 u : Set X).indicator g) 2 volume) ^ 2)^(2⁻¹:ℝ) := by
    gcongr
    rename_i u hu
    simp only [Finset.mem_filter, Finset.mem_univ, true_and] at hu
    exact adjoint_C7_7_2_bound2 (mem_forest_of_mem hu) (hg.indicator coeGrid_measurable)
  _ ≤ (∑ u ∈ {p | p ∈ rowDecomp t j}, (C7_7_2_2 a n * ((⨆ u' ∈ rowDecomp t j, dens₂ (t u')) ^ (2 : ℝ)⁻¹) *
      eLpNorm ((𝓘 u : Set X).indicator g) 2 volume) ^ 2)^(2⁻¹:ℝ) := by
    gcongr
    rename_i u hu
    simp only [Finset.mem_filter, Finset.mem_univ, true_and] at hu
    apply le_biSup _ hu
  _ = C7_7_2_2 a n * ((⨆ u' ∈ rowDecomp t j, dens₂ (t u')) ^ (2 : ℝ)⁻¹) *
      (∑ u ∈ {p | p ∈ rowDecomp t j},
      (eLpNorm ((𝓘 u : Set X).indicator g) 2 volume) ^ 2) ^ (2⁻¹ : ℝ) := by
    simp_rw [mul_pow (_ * _), ← Finset.mul_sum,
      ENNReal.mul_rpow_of_nonneg (_ ^ _) _ (by positivity : (0:ℝ) ≤ 2⁻¹)]
    rw [← ENNReal.rpow_two, ← ENNReal.rpow_mul, mul_inv_cancel₀ (by norm_num),ENNReal.rpow_one]
  _ ≤ C7_7_2_2 a n * ((⨆ u' ∈ rowDecomp t j, dens₂ (t u')) ^ (2 : ℝ)⁻¹) *
      ((eLpNorm g 2 volume) ^2) ^(2⁻¹:ℝ) := by
    gcongr
    apply sum_sq_eLpNorm_indicator_le_of_pairwiseDisjoint (fun _ => coeGrid_measurable)
    simp only [mem_rowDecomp_iff_mem_rowDecomp_𝔘, Finset.coe_filter, Finset.mem_univ, true_and,
      setOf_mem_eq]
    exact rowDecomp_𝔘_pairwiseDisjoint t j
  _ = C7_7_2_2 a n * ((⨆ u' ∈ rowDecomp t j, dens₂ (t u')) ^ (2 : ℝ)⁻¹) * (eLpNorm g 2 volume) := by
    simp_rw [← ENNReal.rpow_two, ← ENNReal.rpow_mul, mul_inv_cancel₀ (by norm_num : (2:ℝ) ≠ 0),
      ENNReal.rpow_one]
  _ ≤ C7_7_2_2 a n * ((⨆ u' ∈ t, dens₂ (t u')) ^ (2 : ℝ)⁻¹) * (eLpNorm g 2 volume) := by
    gcongr _ * ?_ ^ _ * _
    apply biSup_mono
    exact fun _ => mem_forest_of_mem
  _ = C7_7_2_2 a n * dens₂ (⋃ u ∈ t, (fun x ↦ t.𝔗 x) u) ^ (2 : ℝ)⁻¹ * eLpNorm g 2 volume := by
    congr 3
    rw [dens₂_eq_biSup_dens₂]
    simp_rw [dens₂_eq_biSup_dens₂ (⇑t _), iSup_iUnion]


open Classical in
lemma row_correlation_aux (hf : BoundedCompactSupport f) (nf : f.support ⊆ G) :
    (∑ u with u ∈ t.rowDecomp j, ∑ u' with u' ∈ t.rowDecomp j',
    eLpNorm ((𝓘 u ∩ 𝓘 u' : Set X).indicator
      (adjointBoundaryOperator t u ((𝓘 u : Set X).indicator f)) ·) 2 volume ^ (2 : ℝ)) ^ (2 : ℝ)⁻¹ ≤
    C7_4_3 a * eLpNorm f 2 volume := by
  set U : Finset (𝔓 X) := {u | u ∈ t.rowDecomp j}
  set U' : Finset (𝔓 X) := {u' | u' ∈ t.rowDecomp j'}
  calc
    _ = (∑ u ∈ U, ∑ u' ∈ U', ∫⁻ x in 𝓘 u', (𝓘 u : Set X).indicator
        (adjointBoundaryOperator t u ((𝓘 u : Set X).indicator f) · ^ 2) x) ^ (2 : ℝ)⁻¹ := by
      congr! with u mu u' mu'
      rw [show (2 : ℝ) = (2 : ℕ) by rfl, ENNReal.rpow_natCast, sq_eLpNorm_two]
      simp_rw [enorm_eq_self]
      rw [← lintegral_indicator coeGrid_measurable]; congr with x
      simp_rw [sq, ← inter_indicator_mul, inter_self, indicator_indicator, inter_comm]
    _ = (∑ u ∈ U, ∫⁻ x in ⋃ u' ∈ U', 𝓘 u', (𝓘 u : Set X).indicator
        (adjointBoundaryOperator t u ((𝓘 u : Set X).indicator f) · ^ 2) x) ^ (2 : ℝ)⁻¹ := by
      congr! with u mu; refine (lintegral_biUnion_finset ?_ (fun _ _ ↦ coeGrid_measurable) _).symm
      convert rowDecomp_𝔘_pairwiseDisjoint t j'
      simp_rw [U', Finset.coe_filter, Finset.mem_univ, true_and]; rfl
    _ ≤ (∑ u ∈ U, ∫⁻ x in 𝓘 u,
        adjointBoundaryOperator t u ((𝓘 u : Set X).indicator f) x ^ 2) ^ (2 : ℝ)⁻¹ := by
      simp_rw [← lintegral_indicator coeGrid_measurable]
      gcongr with u mu; exact setLIntegral_le_lintegral _ _
    _ ≤ (∑ u ∈ U, eLpNorm (adjointBoundaryOperator t u
        ((𝓘 u : Set X).indicator f)) 2 volume ^ 2) ^ (2 : ℝ)⁻¹ := by
      gcongr with u mu; rw [sq_eLpNorm_two]; simp_rw [enorm_eq_self]
      exact setLIntegral_le_lintegral _ _
    _ ≤ (∑ u ∈ U, (C7_4_3 a * eLpNorm ((𝓘 u : Set X).indicator f) 2 volume) ^ 2) ^ (2 : ℝ)⁻¹ := by
      gcongr with u mu
      rw [Finset.mem_filter_univ] at mu
      apply adjoint_tree_control (mem_forest_of_mem mu) (hf.indicator coeGrid_measurable)
      rw [Set.support_indicator]
      exact inter_subset_right.trans nf
    _ ≤ C7_4_3 a * (eLpNorm f 2 volume ^ 2) ^ (2 : ℝ)⁻¹ := by
      simp_rw [mul_pow]
      rw [← Finset.mul_sum, ENNReal.mul_rpow_of_nonneg _ _ (by positivity), ← ENNReal.rpow_natCast,
        ← ENNReal.rpow_mul, show (2 : ℕ) * (2 : ℝ)⁻¹ = 1 by norm_num, ENNReal.rpow_one]
      gcongr with u mu
      apply sum_sq_eLpNorm_indicator_le_of_pairwiseDisjoint fun _ ↦ coeGrid_measurable
      convert rowDecomp_𝔘_pairwiseDisjoint t j
      simp_rw [U, Finset.coe_filter, Finset.mem_univ, true_and]; rfl
    _ = _ := by
      rw [← ENNReal.rpow_natCast, ← ENNReal.rpow_mul, show (2 : ℕ) * (2 : ℝ)⁻¹ = 1 by norm_num,
        ENNReal.rpow_one]

/-- The constant used in `row_correlation`.
Has value `2 ^ (876 * a ^ 3 - 4 * n)` in the blueprint. -/
irreducible_def C7_7_3 (a n : ℕ) : ℝ≥0 := C7_4_3 a ^ 2 * C7_4_4 a n

/-- Lemma 7.7.3. -/
lemma row_correlation (lj : j < 2 ^ n) (lj' : j' < 2 ^ n) (hn : j ≠ j')
    (hf₁ : BoundedCompactSupport f₁) (nf₁ : f₁.support ⊆ G)
    (hf₂ : BoundedCompactSupport f₂) (nf₂ : f₂.support ⊆ G) :
    ‖∫ x, adjointCarlesonRowSum t j f₁ x * conj (adjointCarlesonRowSum t j' f₂ x)‖ₑ ≤
    C7_7_3 a n * eLpNorm f₁ 2 volume * eLpNorm f₂ 2 volume := by
  classical
  let W := ({u | u ∈ t.rowDecomp j} : Finset _) ×ˢ ({u' | u' ∈ t.rowDecomp j'} : Finset _)
  let N₁ (w : 𝔓 X × 𝔓 X) := eLpNorm ((𝓘 w.1 ∩ 𝓘 w.2 : Set X).indicator
    (adjointBoundaryOperator t w.1 ((𝓘 w.1 : Set X).indicator f₁)) ·) 2 volume
  let N₂ (w : 𝔓 X × 𝔓 X) := eLpNorm ((𝓘 w.1 ∩ 𝓘 w.2 : Set X).indicator
    (adjointBoundaryOperator t w.2 ((𝓘 w.2 : Set X).indicator f₂)) ·) 2 volume
  have N₁_bound : (∑ w ∈ W, N₁ w ^ (2 : ℝ)) ^ (2 : ℝ)⁻¹ ≤ C7_4_3 a * eLpNorm f₁ 2 volume := by
    unfold W N₁; rw [Finset.sum_product]
    exact row_correlation_aux hf₁ nf₁
  have N₂_bound : (∑ w ∈ W, N₂ w ^ (2 : ℝ)) ^ (2 : ℝ)⁻¹ ≤ C7_4_3 a * eLpNorm f₂ 2 volume := by
    unfold W N₂; rw [Finset.sum_product, Finset.sum_comm]; dsimp only
    conv_lhs => enter [1, 2, u', 2, u]; rw [inter_comm]
    exact row_correlation_aux hf₂ nf₂
  calc
    _ = ‖∫ x, ∑ u with u ∈ rowDecomp t j, ∑ u' with u' ∈ rowDecomp t j',
        adjointCarlesonSum (t u) f₁ x * conj (adjointCarlesonSum (t u') f₂ x)‖ₑ := by
      congr! with x; unfold adjointCarlesonRowSum
      rw [Finset.sum_mul]; congr! with u mu; rw [← Finset.mul_sum, map_sum]
    _ = ‖∑ u with u ∈ rowDecomp t j, ∫ x, ∑ u' with u' ∈ rowDecomp t j',
        adjointCarlesonSum (t u) f₁ x * conj (adjointCarlesonSum (t u') f₂ x)‖ₑ := by
      congr
      exact integral_finset_sum _ fun u mu ↦
        (BoundedCompactSupport.finset_sum fun u' mu' ↦
          hf₁.adjointCarlesonSum.mul hf₂.adjointCarlesonSum.conj).integrable
    _ = ‖∑ u with u ∈ rowDecomp t j, ∑ u' with u' ∈ rowDecomp t j', ∫ x,
        adjointCarlesonSum (t u) f₁ x * conj (adjointCarlesonSum (t u') f₂ x)‖ₑ := by
      congr! with u mu
      exact integral_finset_sum _ fun u' mu' ↦
        (hf₁.adjointCarlesonSum.mul hf₂.adjointCarlesonSum.conj).integrable
    _ ≤ ∑ u with u ∈ rowDecomp t j, ‖∑ u' with u' ∈ rowDecomp t j', ∫ x,
        adjointCarlesonSum (t u) f₁ x * conj (adjointCarlesonSum (t u') f₂ x)‖ₑ := enorm_sum_le _ _
    _ ≤ ∑ u with u ∈ rowDecomp t j, ∑ u' with u' ∈ rowDecomp t j',
        ‖∫ x, adjointCarlesonSum (t u) f₁ x * conj (adjointCarlesonSum (t u') f₂ x)‖ₑ := by
      gcongr with u mu; exact enorm_sum_le _ _
    _ ≤ ∑ u with u ∈ rowDecomp t j, ∑ u' with u' ∈ rowDecomp t j',
        ‖∫ x, adjointCarlesonSum (t u) ((𝓘 u : Set X).indicator f₁) x *
        conj (adjointCarlesonSum (t u') ((𝓘 u' : Set X).indicator f₂) x)‖ₑ := by
      congr! 5 with u mu u' mu' x
      rw [Finset.mem_filter_univ] at mu mu'
      rw [adjoint_tile_support2_sum_partial (mem_forest_of_mem mu),
        adjoint_tile_support2_sum_partial (mem_forest_of_mem mu')]
    _ ≤ ∑ u with u ∈ rowDecomp t j, ∑ u' with u' ∈ rowDecomp t j',
        C7_4_4 a n *
        eLpNorm ((𝓘 u ∩ 𝓘 u' : Set X).indicator
          (adjointBoundaryOperator t u ((𝓘 u : Set X).indicator f₁)) ·) 2 volume *
        eLpNorm ((𝓘 u ∩ 𝓘 u' : Set X).indicator
          (adjointBoundaryOperator t u' ((𝓘 u' : Set X).indicator f₂)) ·) 2 volume := by
      gcongr with u mu u' mu'
      rw [Finset.mem_filter_univ] at mu mu'
      refine correlation_separated_trees (mem_forest_of_mem mu) (mem_forest_of_mem mu') ?_
        (hf₁.indicator coeGrid_measurable) (hf₂.indicator coeGrid_measurable)
      exact (pairwiseDisjoint_rowDecomp lj lj' hn).ne_of_mem mu mu'
    _ = C7_4_4 a n * ∑ w ∈ W, N₁ w * N₂ w := by
      rw [← Finset.sum_product', Finset.mul_sum]; congr! 1 with w mw; rw [mul_assoc]
    _ ≤ C7_4_4 a n *
        (∑ w ∈ W, N₁ w ^ (2 : ℝ)) ^ (2 : ℝ)⁻¹ * (∑ w ∈ W, N₂ w ^ (2 : ℝ)) ^ (2 : ℝ)⁻¹ := by
      rw [← one_div, mul_assoc]; gcongr
      exact ENNReal.inner_le_Lp_mul_Lq _ _ _ Real.HolderConjugate.two_two
    _ ≤ C7_4_4 a n * (C7_4_3 a * eLpNorm f₁ 2 volume) * (C7_4_3 a * eLpNorm f₂ 2 volume) := by
      gcongr
    _ = _ := by rw [C7_7_3, sq, ENNReal.coe_mul, ENNReal.coe_mul]; ring

variable (t) in
/-- The definition of `Eⱼ` defined above Lemma 7.7.4. -/
def rowSupport (j : ℕ) : Set X := ⋃ (u ∈ rowDecomp t j) (p ∈ t u), E p

lemma disjoint_impl {p p' : 𝔓 X} : Disjoint (Ω p) (Ω p') → Disjoint (E p) (E p') := by
  simp_rw [Set.disjoint_iff,subset_def]
  intro h x hx
  exact h (Q x) ⟨Q_mem_Ω hx.left, Q_mem_Ω hx.right⟩

lemma disjoint_of_ne_of_mem {i j : ℕ} {u u' : 𝔓 X} (hne : u ≠ u') (hu : u ∈ t.rowDecomp i) (hu' : u' ∈ t.rowDecomp j)
  {p p' : 𝔓 X} (hp : p ∈ t u) (hp' : p' ∈ t u') : Disjoint (E p) (E p') := by
  classical
  wlog hsle : 𝔰 p ≤ 𝔰 p'
  · exact (this hne.symm hu' hu hp' hp (Int.le_of_not_le hsle)).symm
  -- if x is in the inter, both `Disjoint (Ω p) (Ω p')` and `Q x ∈ Ω p ∩ Ω p'`
  refine _root_.not_imp_self.mp (fun h => disjoint_impl ?_)
  simp only [Set.disjoint_iff, subset_def, mem_inter_iff, mem_empty_iff_false, imp_false, not_and,
    not_forall, Decidable.not_not] at h
  obtain ⟨x,hxp, hxp'⟩ := h
  rw [← rowDecomp_apply (j := j)] at hp'
  have 𝓘_p_le : 𝓘 p ≤ 𝓘 p' := by
    exact ⟨(fundamental_dyadic hsle).resolve_right <|
      Set.Nonempty.not_disjoint <|
      Set.nonempty_of_mem ⟨E_subset_𝓘 hxp,E_subset_𝓘 hxp'⟩, hsle⟩
  have : 2 ^ (Z * (n + 1)) < dist_(p) (𝒬 p) (𝒬 u') := lt_dist t
    (mem_forest_of_mem hu') (mem_forest_of_mem hu) hne.symm hp
    <| le_trans 𝓘_p_le (𝓘_le_𝓘 _ hu' hp')
  have := calc 2 ^ (Z * (n + 1)) - 4
    _ < dist_(p) (𝒬 p) (𝒬 u') - dist_(p) (𝒬 p') (𝒬 u') :=
      sub_lt_sub this <| lt_of_le_of_lt (Grid.dist_mono 𝓘_p_le) <| dist_lt_four _ hu' hp'
    _ ≤ dist_(p) (𝒬 p) (𝒬 p') := by
      exact le_trans (le_abs_self _) <|
        abs_dist_sub_le (α := WithFunctionDistance (𝔠 p) (↑D ^ 𝔰 p / 4)) _ _ _
  have : 𝒬 p' ∉ ball_(p) (𝒬 p) 1 := by
    rw [mem_ball (α := WithFunctionDistance (𝔠 p) (↑D ^ 𝔰 p / 4)),dist_comm]
    exact not_lt_of_ge <| le_trans (calculation_7_7_4 (X := X)) this.le
  have : ¬(Ω p' ⊆ Ω p) := (fun hx => this <| subset_cball <| hx 𝒬_mem_Ω)
  exact (relative_fundamental_dyadic 𝓘_p_le).resolve_right this

lemma measurableSet_rowSupport : MeasurableSet (rowSupport t j) :=
  (rowDecomp t j).𝔘.toFinite.measurableSet_biUnion fun v _ ↦
    (t v).toFinite.measurableSet_biUnion fun _ _ ↦ measurableSet_E

/-- Lemma 7.7.4 -/
lemma pairwiseDisjoint_rowSupport : (Iio (2 ^ n)).PairwiseDisjoint (rowSupport t) := by
  intro i hi j hj hne
  have rowDecomp_disjoint : Disjoint (α := Set (𝔓 X)) (t.rowDecomp i) (t.rowDecomp j) := by
    exact (pairwiseDisjoint_rowDecomp (t := t) hi hj hne)
  clear hi hj hne
  dsimp [onFun, rowSupport]
  simp only [disjoint_iUnion_right, disjoint_iUnion_left]
  intro u hu p hp u' hu' p' hp'
  exact disjoint_of_ne_of_mem (rowDecomp_disjoint.ne_of_mem hu' hu) hu' hu hp' hp

section FinalProp

open scoped Classical in
lemma forest_operator_g_prelude
    (hf : Measurable f) (h2f : ∀ x, ‖f x‖ ≤ F.indicator 1 x)
    (hg : Measurable g) (h2g : ∀ x, ‖g x‖ ≤ G.indicator 1 x) :
    ‖∫ x, conj (g x) * ∑ u with u ∈ t, carlesonSum (t u) f x‖ₑ ≤
    eLpNorm f 2 * eLpNorm (∑ u with u ∈ t, adjointCarlesonSum (t u) g ·) 2 := by
  have bf := bcs_of_measurable_of_le_indicator_f hf h2f
  have bg := bcs_of_measurable_of_le_indicator_g hg h2g
  calc
    _ = ‖∑ u with u ∈ t, ∫ x, conj (g x) * carlesonSum (t u) f x‖ₑ := by
      congr; rw [← integral_finset_sum]; swap
      · exact fun _ _ ↦ (bg.conj.mul bf.carlesonSum).integrable
      simp_rw [Finset.mul_sum]
    _ = ‖∑ u with u ∈ t, ∫ x, conj (adjointCarlesonSum (t u) g x) * f x‖ₑ := by
      congr! 2 with u mu; exact adjointCarlesonSum_adjoint bf bg _
    _ = ‖∫ x, f x * ∑ u with u ∈ t, conj (adjointCarlesonSum (t u) g x)‖ₑ := by
      congr; rw [← integral_finset_sum]; swap
      · exact fun _ _ ↦ (bg.adjointCarlesonSum.conj.mul bf).integrable
      simp_rw [Finset.mul_sum, mul_comm (f _)]
    _ ≤ ∫⁻ x, ‖f x‖ₑ * ‖∑ u with u ∈ t, conj (adjointCarlesonSum (t u) g x)‖ₑ := by
      simp_rw [← enorm_mul]; exact enorm_integral_le_lintegral_enorm _
    _ ≤ _ := by
      simp_rw [← map_sum, RCLike.enorm_conj]
      conv_rhs => rw [← eLpNorm_enorm]; enter [2]; rw [← eLpNorm_enorm]
      exact ENNReal.lintegral_mul_le_eLpNorm_mul_eLqNorm inferInstance
        bf.enorm.aestronglyMeasurable.aemeasurable
        (BoundedCompactSupport.finset_sum fun _ _ ↦
          bg.adjointCarlesonSum).enorm.aestronglyMeasurable.aemeasurable

lemma adjointCarlesonRowSum_rowSupport :
    adjointCarlesonRowSum t j f = adjointCarlesonRowSum t j ((rowSupport t j).indicator f) := by
  ext x; unfold adjointCarlesonRowSum adjointCarlesonSum; congr! 2 with u mu p mp
  simp_rw [Finset.mem_filter_univ] at mu mp
  refine setIntegral_congr_ae measurableSet_E (.of_forall fun y my ↦ ?_)
  congr; refine (indicator_of_mem ?_ _).symm
  simp_rw [rowSupport, mem_iUnion₂]; exact ⟨_, mu, _, mp, my⟩

/-- The constant on the `g` side of Proposition 2.0.4.
Has value `2 ^ (440 * a ^ 3)` in the blueprint. -/
def G2_0_4 (a n : ℕ) : ℝ≥0 := 2 ^ ((3 * 𝕔 + 15 + 5 * (𝕔 / 4)) * a ^ 3) * 2 ^ (-(n / 2 : ℝ))

lemma le_sq_G2_0_4 (a4 : 4 ≤ a) : C7_7_2_1 a n ^ 2 + C7_7_3 a n * 2 ^ n ≤ G2_0_4 a n ^ 2 := by
  simp only [C7_7_2_1, mul_pow, C7_7_3, C7_4_3, C7_4_4, G2_0_4]
  have : (2 : ℝ≥0) ^ (- (4 * n : ℝ)) ≤ 2 ^ (- (2 * n : ℝ)) := by gcongr <;> norm_num
  grw [this]
  simp only [← pow_mul, mul_assoc, ge_iff_le]
  have : (2 : ℝ≥0) ^ (-(2 * n : ℝ)) * 2 ^ n = (2 ^ (-(n / 2 : ℝ))) ^ 2 := by
    rw [← NNReal.rpow_natCast, ← NNReal.rpow_add (by norm_num), ← NNReal.rpow_natCast,
      ← NNReal.rpow_mul]
    ring_nf
  rw [this, ← mul_assoc, ← mul_assoc]
  simp only [← mul_assoc, ← mul_assoc, ← mul_assoc, ← add_mul, ge_iff_le]
  gcongr
  rw [← pow_add]
  apply (add_le_pow_two_add_cube a4 (by omega) le_rfl).trans ?_
  gcongr
  · norm_num
  have : 𝕔 / 2 ≤ 2 * (𝕔 / 4) + 1 := by omega
  grw [this]
  ring_nf
  omega

open Classical in
lemma forest_operator_g_main (hg : Measurable g) (h2g : ∀ x, ‖g x‖ ≤ G.indicator 1 x) :
    eLpNorm (∑ u with u ∈ t, adjointCarlesonSum (t u) g ·) 2 ^ 2 ≤
    (G2_0_4 a n * eLpNorm g 2) ^ 2 := by
  have bg := bcs_of_measurable_of_le_indicator_g hg h2g
  let TR (j : ℕ) (x : X) := adjointCarlesonRowSum t j ((rowSupport t j).indicator g) x
  have bcsrsi (j : ℕ) : BoundedCompactSupport ((t.rowSupport j).indicator g) volume :=
    bg.indicator measurableSet_rowSupport
  have bcsTR (j : ℕ) : BoundedCompactSupport (TR j) :=
    BoundedCompactSupport.finset_sum fun _ _ ↦
      BoundedCompactSupport.finset_sum fun _ _ ↦ (bcsrsi j).adjointCarleson
  calc
    _ = eLpNorm (∑ j ∈ Finset.range (2 ^ n), adjointCarlesonRowSum t j g ·) 2 ^ 2 := by
      congr; ext x
      have dc : ({u | u ∈ t} : Finset _) =
          (Finset.range (2 ^ n)).biUnion (fun j ↦ {u | u ∈ rowDecomp t j}) := by
        rw [← Finset.toFinset_coe ({u | u ∈ t} : Finset _),
          ← Finset.toFinset_coe (Finset.biUnion ..), toFinset_inj]
        simp_rw [Finset.coe_biUnion, Finset.coe_range, mem_Iio, Finset.coe_filter, Finset.mem_univ,
          true_and]
        exact biUnion_rowDecomp.symm
      rw [dc, Finset.sum_biUnion]; swap
      · rw [Finset.coe_range]; intro j mj j' mj' hn
        simp_rw [← Finset.disjoint_coe, Finset.coe_filter, Finset.mem_univ, true_and]
        exact pairwiseDisjoint_rowDecomp mj mj' hn
      rfl
    _ = eLpNorm (∑ j ∈ Finset.range (2 ^ n), TR j ·) 2 ^ 2 := by
      congr! 4 with x j mj; rw [adjointCarlesonRowSum_rowSupport]
    _ ≤ ∑ j ∈ Finset.range (2 ^ n), eLpNorm (TR j) 2 ^ 2 +
        ∑ j ∈ Finset.range (2 ^ n), ∑ j' ∈ Finset.range (2 ^ n) with j ≠ j',
          ‖∫ x, TR j x * conj (TR j' x)‖ₑ := by
      convert BoundedCompactSupport.sq_eLpNorm_le_sums bcsTR
    _ ≤ ∑ j ∈ Finset.range (2 ^ n), (C7_7_2_1 a n * eLpNorm ((rowSupport t j).indicator g) 2) ^ 2 +
        ∑ j ∈ Finset.range (2 ^ n), ∑ j' ∈ Finset.range (2 ^ n) with j ≠ j',
          C7_7_3 a n * eLpNorm ((rowSupport t j).indicator g) 2 *
          eLpNorm ((rowSupport t j').indicator g) 2 := by
      have nleg {j : ℕ} (x : X) : ‖(t.rowSupport j).indicator g x‖ ≤ G.indicator 1 x := by
        by_cases mx : x ∈ t.rowSupport j
        · rw [indicator_of_mem mx]; exact h2g x
        · rw [indicator_of_notMem mx, norm_zero]; exact indicator_apply_nonneg fun _ ↦ by simp
      gcongr with j mj j mj j' mj'
      · simp_rw [Finset.mem_range] at mj
        exact row_bound (bcsrsi j) (support_subset_of_norm_le_indicator nleg)
      · simp_rw [Finset.mem_filter, Finset.mem_range] at mj mj'
        exact row_correlation mj mj'.1 mj'.2 (bcsrsi j) (support_subset_of_norm_le_indicator nleg)
          (bcsrsi j') (support_subset_of_norm_le_indicator nleg)
    _ ≤ C7_7_2_1 a n ^ 2 *
        ∑ j ∈ Finset.range (2 ^ n), eLpNorm ((rowSupport t j).indicator g) 2 ^ 2 +
        C7_7_3 a n * ∑ j ∈ Finset.range (2 ^ n), ∑ j' ∈ Finset.range (2 ^ n),
          eLpNorm ((rowSupport t j).indicator g) 2 *
          eLpNorm ((rowSupport t j').indicator g) 2 := by
      simp_rw [Finset.mul_sum, ← mul_pow, mul_assoc]
      gcongr with j mj; exact Finset.filter_subset ..
    _ ≤ C7_7_2_1 a n ^ 2 *
        ∑ j ∈ Finset.range (2 ^ n), eLpNorm ((rowSupport t j).indicator g) 2 ^ 2 +
        C7_7_3 a n * 2 ^ n *
        ∑ j ∈ Finset.range (2 ^ n), eLpNorm ((rowSupport t j).indicator g) 2 ^ 2 := by
      conv_lhs => enter [2, 2, 2, j]; rw [← Finset.mul_sum]
      rw [← Finset.sum_mul, ← sq, mul_assoc]; gcongr
      have := ENNReal.rpow_sum_le_const_mul_sum_rpow (Finset.range (2 ^ n))
        (fun j ↦ eLpNorm ((t.rowSupport j).indicator g) 2 volume) one_le_two
      simp_rw [show (2 : ℝ) - 1 = 1 by norm_num, ENNReal.rpow_one, Finset.card_range,
        show (2 : ℝ) = (2 : ℕ) by rfl, ENNReal.rpow_natCast, Nat.cast_pow, Nat.cast_ofNat] at this
      exact this
    _ ≤ (C7_7_2_1 a n ^ 2 + C7_7_3 a n * 2 ^ n) * eLpNorm g 2 ^ 2 := by
      rw [← add_mul]; gcongr
      apply sum_sq_eLpNorm_indicator_le_of_pairwiseDisjoint fun _ ↦ measurableSet_rowSupport
      rw [Finset.coe_range]; exact pairwiseDisjoint_rowSupport
    _ ≤ _ := by
      rw [mul_pow]; gcongr; norm_cast
      rw [Nat.cast_pow, Nat.cast_ofNat]
      exact le_sq_G2_0_4 (four_le_a X)

open Classical in
/-- The `g` side of Proposition 2.0.4. -/
lemma forest_operator_g (t : Forest X n)
    (hf : Measurable f) (h2f : ∀ x, ‖f x‖ ≤ F.indicator 1 x)
    (hg : Measurable g) (h2g : ∀ x, ‖g x‖ ≤ G.indicator 1 x) :
    ‖∫ x, conj (g x) * ∑ u with u ∈ t, carlesonSum (t u) f x‖ₑ ≤
    G2_0_4 a n * eLpNorm f 2 volume * eLpNorm g 2 volume := by
  calc
    _ ≤ _ := forest_operator_g_prelude hf h2f hg h2g
    _ ≤ _ := by
      rw [mul_comm _ (eLpNorm f 2 volume), mul_assoc]; gcongr
      rw [← ENNReal.rpow_le_rpow_iff (show (0 : ℝ) < (2 : ℕ) by norm_num),
        ENNReal.rpow_natCast, ENNReal.rpow_natCast]
      exact forest_operator_g_main hg h2g

lemma carlesonRowSum_rowSupport :
    carlesonRowSum t j f = (rowSupport t j).indicator (carlesonRowSum t j f) := by
  symm; rw [indicator_eq_self, support_subset_iff']
  refine fun x nx ↦ Finset.sum_eq_zero fun u mu ↦ Finset.sum_eq_zero fun p mp ↦ ?_
  simp_rw [Finset.mem_filter_univ] at mu mp
  simp only [rowSupport, mem_iUnion, exists_prop, not_exists, not_and] at nx
  exact indicator_of_notMem (nx _ mu _ mp) _

open Classical in
lemma forest_operator_f_prelude
    (hf : Measurable f) (h2f : ∀ x, ‖f x‖ ≤ F.indicator 1 x)
    (hg : Measurable g) (h2g : ∀ x, ‖g x‖ ≤ G.indicator 1 x) :
    ‖∫ x, conj (g x) * ∑ u with u ∈ t, carlesonSum (t u) f x‖ₑ ≤
    eLpNorm g 2 * eLpNorm (fun x ↦ G.indicator (∑ u with u ∈ t, carlesonSum (t u) f ·) x) 2 := by
  have bf := bcs_of_measurable_of_le_indicator_f hf h2f
  have bg := bcs_of_measurable_of_le_indicator_g hg h2g
  calc
    _ ≤ ∫⁻ x, ‖g x‖ₑ * ‖∑ u with u ∈ t, carlesonSum (t u) f x‖ₑ := by
      conv_rhs => enter [2, x]; rw [← RCLike.enorm_conj, ← enorm_mul]
      exact enorm_integral_le_lintegral_enorm _
    _ = ∫⁻ x, ‖g x‖ₑ * ‖G.indicator (∑ u with u ∈ t, carlesonSum (t u) f ·) x‖ₑ := by
      congr! 2 with x; rw [indicator_eq_indicator_one_mul, enorm_mul, ← mul_assoc]
      nth_rw 2 [← enorm_mul]; congr 2
      by_cases hx : x ∈ G
      · simp [indicator_of_mem hx]
      · specialize h2g x
        rw [indicator_of_notMem hx, norm_le_zero_iff] at h2g
        rw [h2g, zero_mul]
    _ ≤ _ :=
      ENNReal.lintegral_mul_le_eLpNorm_mul_eLqNorm inferInstance
        bg.enorm.aestronglyMeasurable.aemeasurable
        ((BoundedCompactSupport.finset_sum fun _ _ ↦
          bf.carlesonSum).indicator measurableSet_G).enorm.aestronglyMeasurable.aemeasurable

/-- https://leanprover.zulipchat.com/#narrow/channel/442935-Carleson/topic/Problems.20in.20the.20forest.20operator.20proposition/near/522771057 -/
lemma forest_operator_f_inner (hf : Measurable f) (h2f : ∀ x, ‖f x‖ ≤ F.indicator 1 x) :
    eLpNorm (G.indicator (carlesonRowSum t j f)) 2 ≤
    C7_7_2_2 a n * dens₂ (⋃ u ∈ t, t u) ^ (2 : ℝ)⁻¹ * eLpNorm f 2 := by
  have bf := bcs_of_measurable_of_le_indicator_f hf h2f
  set IGTf := G.indicator (carlesonRowSum t j f)
  have bIGTf : BoundedCompactSupport IGTf :=
    (BoundedCompactSupport.finset_sum fun _ _ ↦ bf.carlesonSum).indicator measurableSet_G
  suffices eLpNorm IGTf 2 ^ 2 ≤
      C7_7_2_2 a n * dens₂ (⋃ u ∈ t, t u) ^ (2 : ℝ)⁻¹ * eLpNorm IGTf 2 * eLpNorm f 2 by
    rcases eq_or_ne (eLpNorm IGTf 2) 0 with he | he
    · simp [he]
    · have nt : eLpNorm IGTf 2 ≠ ⊤ := (bIGTf.memLp _).eLpNorm_ne_top
      rwa [mul_assoc _ (eLpNorm IGTf 2 volume), mul_comm (eLpNorm IGTf 2 volume), ← mul_assoc, sq,
        ENNReal.mul_le_mul_right he nt] at this
  calc
    _ = ‖∫ x, conj (IGTf x) * carlesonRowSum t j f x‖ₑ := by
      rw [eLpNorm_two_eq_enorm_integral_mul_conj (bIGTf.memLp _)]; congr! 3 with x
      unfold IGTf
      rw [indicator_eq_indicator_one_mul, map_mul, conj_indicator, map_one, mul_mul_mul_comm,
        ← inter_indicator_mul, inter_self, mul_comm (carlesonRowSum ..), ← mul_assoc]
      simp_rw [Pi.one_apply, mul_one]; rfl
    _ = ‖∫ x, conj (F.indicator (adjointCarlesonRowSum t j IGTf) x) * f x‖ₑ := by
      rw [adjointCarlesonRowSum_adjoint bf bIGTf]; congr! 3 with x
      rw [indicator_eq_indicator_one_mul, map_mul, conj_indicator, map_one, mul_rotate, mul_assoc]
      congr 1
      by_cases hx : x ∈ F
      · simp [indicator_of_mem hx]
      · specialize h2f x
        rw [indicator_of_notMem hx, norm_le_zero_iff] at h2f
        rw [h2f, zero_mul]
    _ ≤ ∫⁻ x, ‖F.indicator (adjointCarlesonRowSum t j IGTf) x‖ₑ * ‖f x‖ₑ := by
      conv_rhs => enter [2, x]; rw [← RCLike.enorm_conj, ← enorm_mul]
      exact enorm_integral_le_lintegral_enorm _
    _ ≤ eLpNorm (F.indicator (adjointCarlesonRowSum t j IGTf)) 2 * eLpNorm f 2 := by
      apply ENNReal.lintegral_mul_le_eLpNorm_mul_eLqNorm inferInstance
      · exact ((BoundedCompactSupport.finset_sum fun _ _ ↦ bIGTf.adjointCarlesonSum).indicator
          measurableSet_F).enorm.aestronglyMeasurable.aemeasurable
      · exact bf.enorm.aestronglyMeasurable.aemeasurable
    _ ≤ _ := by exact mul_le_mul_right' (indicator_row_bound bIGTf support_indicator_subset) _

/-- The constant in the `f` side of Proposition 2.0.4.
Has value `2 ^ (283 * a ^ 3)` in the blueprint. -/
def C2_0_4_aux (a : ℕ) : ℝ≥0 := 2 ^ ((2 * 𝕔 + 8 + 𝕔 / 2 + 𝕔 / 4) * a ^ 3)

open Classical in
lemma forest_operator_f_main (hf : Measurable f) (h2f : ∀ x, ‖f x‖ ≤ F.indicator 1 x) :
    eLpNorm (fun x ↦ G.indicator (∑ u with u ∈ t, carlesonSum (t u) f ·) x) 2 volume ^ 2 ≤
    (C2_0_4_aux a
      * dens₂ (⋃ u ∈ t, t u) ^ (2 : ℝ)⁻¹ * eLpNorm f 2 volume) ^ 2 := by
  have bf := bcs_of_measurable_of_le_indicator_f hf h2f
  let TR (j : ℕ) (x : X) := G.indicator ((rowSupport t j).indicator (carlesonRowSum t j f)) x
  have bcsTR (j : ℕ) : BoundedCompactSupport (TR j) :=
    ((BoundedCompactSupport.finset_sum fun _ _ ↦ bf.carlesonSum).indicator
      measurableSet_rowSupport).indicator measurableSet_G
  calc
    _ = eLpNorm (fun x ↦ G.indicator 1 x *
        ∑ u with u ∈ t, carlesonSum (t u) f x) 2 volume ^ 2 := by
      congr! 3 with x; rw [indicator_eq_indicator_one_mul]
    _ = eLpNorm (fun x ↦ G.indicator 1 x *
        ∑ j ∈ Finset.range (2 ^ n), carlesonRowSum t j f x) 2 volume ^ 2 := by
      congr! with x
      have dc : ({u | u ∈ t} : Finset _) =
          (Finset.range (2 ^ n)).biUnion (fun j ↦ {u | u ∈ rowDecomp t j}) := by
        rw [← Finset.toFinset_coe ({u | u ∈ t} : Finset _),
          ← Finset.toFinset_coe (Finset.biUnion ..), toFinset_inj]
        simp_rw [Finset.coe_biUnion, Finset.coe_range, mem_Iio, Finset.coe_filter, Finset.mem_univ,
          true_and]
        exact biUnion_rowDecomp.symm
      rw [dc, Finset.sum_biUnion]; swap
      · rw [Finset.coe_range]; intro j mj j' mj' hn
        simp_rw [← Finset.disjoint_coe, Finset.coe_filter, Finset.mem_univ, true_and]
        exact pairwiseDisjoint_rowDecomp mj mj' hn
      rfl
    _ = eLpNorm (fun x ↦ ∑ j ∈ Finset.range (2 ^ n), TR j x) 2 ^ 2 := by
      congr! 3 with x; rw [Finset.mul_sum]; congr! 2 with j mj
      unfold TR; nth_rw 1 [carlesonRowSum_rowSupport, ← indicator_eq_indicator_one_mul]
    _ ≤ ∑ j ∈ Finset.range (2 ^ n), eLpNorm (TR j) 2 ^ 2 +
        ∑ j ∈ Finset.range (2 ^ n), ∑ j' ∈ Finset.range (2 ^ n) with j ≠ j',
        ‖∫ x, TR j x * conj (TR j' x)‖ₑ := by
      convert BoundedCompactSupport.sq_eLpNorm_le_sums bcsTR
    _ = ∑ j ∈ Finset.range (2 ^ n), eLpNorm (TR j) 2 ^ 2 := by
      conv_rhs => rw [← add_zero (Finset.sum ..)]
      congr 1; refine Finset.sum_eq_zero fun j mj ↦ Finset.sum_eq_zero fun j' mj' ↦ ?_
      rw [enorm_eq_zero]; refine integral_eq_zero_of_ae (.of_forall fun x ↦ ?_)
      simp only [Finset.mem_filter, Finset.mem_range] at mj mj'
      have : rowSupport t j ∩ rowSupport t j' = ∅ :=
        (pairwiseDisjoint_rowSupport mj mj'.1 mj'.2).inter_eq
      simp_rw [TR, indicator_indicator, conj_indicator, ← inter_indicator_mul]
      rw [inter_inter_inter_comm, this, inter_empty, indicator_empty, Pi.zero_apply]
    _ ≤ ∑ j ∈ Finset.range (2 ^ n), eLpNorm (G.indicator (carlesonRowSum t j f) ·) 2 ^ 2 := by
      gcongr with j mj; refine eLpNorm_mono_enorm fun x ↦ ?_
      unfold TR
      rw [indicator_eq_indicator_one_mul, indicator_eq_indicator_one_mul (rowSupport t j),
        ← mul_assoc, mul_comm (G.indicator 1 x), mul_assoc, ← indicator_eq_indicator_one_mul]
      nth_rw 2 [← one_mul ‖_‖ₑ]; rw [enorm_mul]; gcongr
      by_cases hx : x ∈ rowSupport t j
      · simp [indicator_of_mem hx]
      · simp [indicator_of_notMem hx]
    _ ≤ ∑ j ∈ Finset.range (2 ^ n),
        (C7_7_2_2 a n * dens₂ (⋃ u ∈ t, t u) ^ (2 : ℝ)⁻¹ * eLpNorm f 2) ^ 2 := by
      gcongr with j
      exact forest_operator_f_inner hf h2f
    _ = _ := by
      rw [Finset.sum_const, Finset.card_range, nsmul_eq_mul, Nat.cast_pow, Nat.cast_ofNat,
        ← ENNReal.rpow_natCast, ← div_mul_cancel₀ (n : ℝ) (show ((2 : ℕ) : ℝ) ≠ 0 by norm_num),
        ENNReal.rpow_mul, ENNReal.rpow_natCast, ← mul_pow]
      congr 1; simp_rw [← mul_assoc]
      rw [C7_7_2_2, ENNReal.coe_mul, ENNReal.coe_rpow_of_ne_zero two_ne_zero, ENNReal.coe_ofNat,
        mul_comm _ (2 ^ (-(n / 2 : ℝ))), ← mul_assoc,
        ← ENNReal.rpow_add _ _ two_ne_zero ENNReal.ofNat_ne_top, Nat.cast_ofNat, ← sub_eq_add_neg]
      simp only [sub_self, ENNReal.rpow_zero, ENNReal.coe_pow, ENNReal.coe_ofNat, one_mul,
        C2_0_4_aux]

open Classical in
/-- The `f` side of Proposition 2.0.4. -/
lemma forest_operator_f (t : Forest X n)
    (hf : Measurable f) (h2f : ∀ x, ‖f x‖ ≤ F.indicator 1 x)
    (hg : Measurable g) (h2g : ∀ x, ‖g x‖ ≤ G.indicator 1 x) :
    ‖∫ x, conj (g x) * ∑ u with u ∈ t, carlesonSum (t u) f x‖ₑ ≤
    C2_0_4_aux a * dens₂ (⋃ u ∈ t, t u) ^ (2 : ℝ)⁻¹ *
    eLpNorm f 2 volume * eLpNorm g 2 volume := by
  calc
    _ ≤ _ := forest_operator_f_prelude hf h2f hg h2g
    _ ≤ _ := by
      rw [← mul_rotate, mul_assoc]; gcongr
      rw [← ENNReal.rpow_le_rpow_iff (show (0 : ℝ) < (2 : ℕ) by norm_num),
        ENNReal.rpow_natCast, ENNReal.rpow_natCast]
      exact forest_operator_f_main hf h2f

end FinalProp

end TileStructure.Forest

/-! ## Proposition 2.0.4 -/

irreducible_def C2_0_4_base (a : ℕ) : ℝ≥0 := 2 ^ ((3 * 𝕔 + 15 + 5 * (𝕔 / 4)) * a ^ 3)

/-- The constant used in `forest_operator`.
Has value `2 ^ (440 * a ^ 3 - (q - 1) / q * n)` in the blueprint. -/
irreducible_def C2_0_4 (a : ℕ) (q : ℝ) (n : ℕ) : ℝ≥0 := C2_0_4_base a * 2 ^ (-(q - 1) / q * n)

open scoped Classical in
theorem forest_operator {n : ℕ} (𝔉 : Forest X n) {f g : X → ℂ}
    (hf : Measurable f) (h2f : ∀ x, ‖f x‖ ≤ F.indicator 1 x)
    (hg : Measurable g) (h2g : ∀ x, ‖g x‖ ≤ G.indicator 1 x) :
    ‖∫ x, conj (g x) * ∑ u with u ∈ 𝔉, carlesonSum (𝔉 u) f x‖ₑ ≤
    C2_0_4 a q n * (dens₂ (⋃ u ∈ 𝔉, 𝔉 u)) ^ (q⁻¹ - 2⁻¹) *
    eLpNorm f 2 volume * eLpNorm g 2 volume := by
  have g_part := 𝔉.forest_operator_g hf h2f hg h2g -- ^ (2 - 2 / q)
  have f_part := 𝔉.forest_operator_f hf h2f hg h2g -- ^ (2 / q - 1)
  rcases (q_le_two X).eq_or_lt with rfl | hq
  · rw [sub_self, ENNReal.rpow_zero, mul_one, C2_0_4, C2_0_4_base]
    rw [Forest.G2_0_4] at g_part; convert g_part using 6; ring
  have egpos : 0 < 2 - 2 / q := by
    rw [sub_pos]; nth_rw 2 [show 2 = (2 : ℝ) / 1 by norm_num]
    exact div_lt_div_of_pos_left zero_lt_two zero_lt_one (one_lt_q X)
  have efpos : 0 < 2 / q - 1 := by rwa [sub_pos, one_lt_div (zero_lt_one.trans (one_lt_q X))]
  rw [← ENNReal.rpow_le_rpow_iff egpos] at g_part
  rw [← ENNReal.rpow_le_rpow_iff efpos] at f_part
  have key := mul_le_mul' g_part f_part
  have esum : 2 - 2 / q + (2 / q - 1) = 1 := by ring
  rw [← ENNReal.rpow_add_of_nonneg _ _ egpos.le efpos.le, esum, ENNReal.rpow_one, mul_assoc,
    mul_assoc _ (eLpNorm f 2 volume), ENNReal.mul_rpow_of_nonneg _ _ egpos.le,
    ENNReal.mul_rpow_of_nonneg _ _ efpos.le, mul_mul_mul_comm,
    ← ENNReal.rpow_add_of_nonneg _ _ egpos.le efpos.le, esum, ENNReal.rpow_one, ← mul_assoc,
    ENNReal.mul_rpow_of_nonneg _ _ efpos.le, ← mul_assoc, ← ENNReal.rpow_mul,
    show 2⁻¹ * (2 / q - 1) = q⁻¹ - 2⁻¹ by ring] at key
  apply key.trans; gcongr
  calc
    _ ≤ ((2 : ℝ≥0∞) ^ ((3 * 𝕔 + 15 + 5 * (𝕔 / 4)) * a ^ 3)) ^ (2 - 2 / q)
        * (2 ^ (-(n / 2 : ℝ))) ^ (2 - 2 / q) *
        (2 ^ ((3 * 𝕔 + 15 + 5 * (𝕔 / 4)) * a ^ 3)) ^ (2 / q - 1) := by
      rw [Forest.G2_0_4, ENNReal.coe_mul, ENNReal.coe_pow, ENNReal.coe_rpow_of_ne_zero two_ne_zero,
        Forest.C2_0_4_aux]
      simp only [ENNReal.coe_ofNat]
      rw [ENNReal.mul_rpow_of_nonneg _ _ egpos.le]
      simp only [ENNReal.coe_pow, ENNReal.coe_ofNat]
      gcongr _ * (2 ^ ?_) ^ _
      · norm_num
      have : 𝕔 / 2 ≤ 2 * (𝕔 / 4) + 1 := by omega
      grw [this]
      ring_nf
      omega
    _ = _ := by
      rw [← mul_rotate, ← ENNReal.rpow_add_of_nonneg _ _ efpos.le egpos.le, add_comm (2/q - 1),
        esum, ENNReal.rpow_one, ← ENNReal.rpow_mul, C2_0_4, C2_0_4_base, ENNReal.coe_mul,
        ENNReal.coe_pow, ENNReal.coe_rpow_of_ne_zero two_ne_zero, neg_div,
        show -(n / 2) * (2 - 2 / q) = -(1 - 1 / q) * n by ring]
      congr; rw [sub_div, div_self (q_pos X).ne']

open scoped Classical in
/-- Version of the forest operator theorem, but controlling the integral of the norm instead of
the integral of the function multiplied by another function. -/
theorem forest_operator' {n : ℕ} (𝔉 : Forest X n) {f : X → ℂ} {A : Set X}
    (hf : Measurable f) (h2f : ∀ x, ‖f x‖ ≤ F.indicator 1 x) (hA : MeasurableSet A) (sA : A ⊆ G) :
    ∫⁻ x in A, ‖∑ u with u ∈ 𝔉, carlesonSum (𝔉 u) f x‖ₑ ≤
    C2_0_4 a q n * (dens₂ (⋃ u ∈ 𝔉, 𝔉 u)) ^ (q⁻¹ - 2⁻¹) *
    eLpNorm f 2 volume * (volume A) ^ (1/2 : ℝ) := by
  /- This follows from the other version by taking for the test function `g` the argument of
  the sum to be controlled. -/
  have bf := bcs_of_measurable_of_le_indicator_f hf h2f
  rw [← enorm_integral_starRingEnd_mul_eq_lintegral_enorm]; swap
  · exact (BoundedCompactSupport.finset_sum (fun i hi ↦ bf.carlesonSum.restrict)).integrable
  rw [← integral_indicator hA]
  simp_rw [indicator_mul_left, ← comp_def,
    Set.indicator_comp_of_zero (g := starRingEnd ℂ) (by simp)]
  have bAi (x : X) : ‖A.indicator (fun y ↦ (∑ u with u ∈ 𝔉, carlesonSum (𝔉 u) f y) /
      ‖∑ u with u ∈ 𝔉, carlesonSum (𝔉 u) f y‖) x‖ ≤ A.indicator 1 x := by
    rw [norm_indicator_eq_indicator_norm]; apply indicator_le_indicator
    rw [Complex.norm_div, norm_real, norm_norm, Pi.one_apply]
    rcases eq_or_ne ‖∑ u with u ∈ 𝔉, carlesonSum (𝔉 u) f x‖ 0 with hnorm | hnorm
    · rw [hnorm]; norm_num
    · rw [div_self hnorm]
  apply (forest_operator 𝔉 hf h2f ?_ fun x ↦ ?_).trans; rotate_left
  · refine Measurable.indicator ?_ hA
    suffices Measurable (∑ u with u ∈ 𝔉, carlesonSum (𝔉 u) f ·) by
      exact this.div (measurable_ofReal.comp this.norm)
    exact Finset.measurable_sum _ fun _ _ ↦ measurable_carlesonSum hf
  · exact (bAi _).trans (indicator_le_indicator_apply_of_subset sA (by simp))
  gcongr
  · simp only [sub_nonneg, inv_le_inv₀ zero_lt_two (q_pos X)]
    exact (q_mem_Ioc (X := X)).2
  · exact le_rfl
  calc
  _ ≤ eLpNorm (A.indicator (fun x ↦ 1) : X → ℝ) 2 volume := by
    apply eLpNorm_mono (fun x ↦ ?_)
    simp only [indicator, coe_algebraMap, Real.norm_eq_abs]
    split_ifs
    · simpa using div_self_le_one _
    · simp
  _ ≤ _ := by
    rw [eLpNorm_indicator_const hA (by norm_num) (by norm_num)]
    simp

open scoped Classical in
/-- Version of the forest operator theorem, but controlling the integral of the norm instead of
the integral of the function multiplied by another function, and with the upper bound in terms
of `volume F` and `volume G`. -/
theorem forest_operator_le_volume {n : ℕ} (𝔉 : Forest X n) {f : X → ℂ} {A : Set X}
    (hf : Measurable f) (h2f : ∀ x, ‖f x‖ ≤ F.indicator 1 x) (hA : MeasurableSet A) (sA : A ⊆ G) :
    ∫⁻ x in A, ‖∑ u with u ∈ 𝔉, carlesonSum (𝔉 u) f x‖ₑ ≤
    C2_0_4 a q n * (dens₂ (⋃ u ∈ 𝔉, 𝔉 u)) ^ (q⁻¹ - 2⁻¹) *
    (volume F) ^ (1/2 : ℝ) * (volume A) ^ (1/2 : ℝ) := by
  apply (forest_operator' 𝔉 hf h2f hA sA).trans
  gcongr
  calc
  _ ≤ eLpNorm (F.indicator (fun x ↦ 1) : X → ℝ) 2 volume := by
    apply eLpNorm_mono (fun x ↦ ?_)
    exact (h2f x).trans (le_abs_self _)
  _ ≤ _ := by
    rw [eLpNorm_indicator_const measurableSet_F (by norm_num) (by norm_num)]
    simp


==> anc/Carleson/ForestOperator/L2Estimate.lean <==
import Carleson.ForestOperator.PointwiseEstimate
import Carleson.ToMathlib.MeasureTheory.Integral.MeanInequalities

noncomputable section

open Set MeasureTheory Metric Function Complex Bornology TileStructure Filter
open scoped NNReal ENNReal ComplexConjugate

open ShortVariables
variable {X : Type*} {a : ℕ} {q : ℝ} {K : X → X → ℂ} {σ₁ σ₂ : X → ℤ} {F G : Set X}
  [MetricSpace X] [ProofData a q K σ₁ σ₂ F G] {f : X → ℂ}

lemma integrableOn_K_mul_f {x' : X} (hf : BoundedCompactSupport f volume) {r : ℝ≥0∞} (hr : 0 < r) :
    IntegrableOn (fun y ↦ K x' y * f y) (EAnnulus.ci x' r) := by
  by_cases supp_f : (support f).Nonempty; swap
  · simp [Function.support_eq_empty_iff.mp <| Set.not_nonempty_iff_eq_empty.mp supp_f]
  by_cases r_top : r = ⊤
  · simp [r_top]
  have ⟨x'', hx''⟩ := supp_f
  have ⟨C, hC⟩ := Metric.isBounded_iff.mp hf.isBoundedSupport
  have : support (fun y ↦ f y * K x' y) ⊆ closedBall x' (dist x' x'' + C) := by
    intro y hy
    have : y ∈ support f := by contrapose! hy; simp [hy]
    exact mem_closedBall'.mp <| (dist_triangle x' x'' y).trans <| add_le_add_left (hC hx'' this) _
  simp_rw [mul_comm (K x' _), IntegrableOn, ← integrableOn_iff_integrable_of_support_subset this]
  apply hf.restrict.restrict.integrable_mul
  rw [Measure.restrict_restrict measurableSet_closedBall, inter_comm, ← IntegrableOn]
  convert integrableOn_K_Icc (K := K) (R := dist x' x'' + C) (r.toReal_pos hr.ne.symm r_top) using 1
  ext y
  simp [edist_dist, dist_comm y, EAnnulus.ci, ENNReal.le_ofReal_iff_toReal_le r_top dist_nonneg]

-- Truncated version of `K` used in proof of `nontangential_pointwise_bound`
private def K' (b : ℤ) (c : ℤ) (x y : X) := ∑ i ∈ (Icc b c).toFinset, Ks i x y

namespace K'

private lemma eq_K (b : ℤ) (c : ℤ) (x y : X)
    (h : dist x y ∈ Icc ((D : ℝ) ^ (b - 1) / 2) (D ^ c / 4)) : K' b c x y = K x y := by
  have hxy : dist x y > 0 := lt_of_lt_of_le (div_pos (defaultD_pow_pos a (b - 1)) two_pos) h.1
  simp_rw [K', Ks, ← Finset.mul_sum, ← Complex.ofReal_sum]
  rw [← finsum_eq_sum_of_support_subset, finsum_ψ (one_lt_realD X) hxy, ofReal_one, mul_one]
  rw [toFinset_Icc, Finset.coe_Icc]
  exact support_ψS_subset_Icc (one_lt_realD X) h

private lemma integrableOn_mul_f {x' : X} (hf : BoundedCompactSupport f) {r : ℝ≥0∞} (hr : 0 < r)
    (s₁ s₂ : ℤ) : IntegrableOn (fun y ↦ K' s₁ s₂ x' y * f y) (EAnnulus.ci x' r) := by
  simp_rw [K', Ks, mul_comm (K x' _) (ψ _), ← Finset.sum_mul, mul_assoc]
  apply Integrable.bdd_mul (integrableOn_K_mul_f hf hr)
  · refine (Finset.aestronglyMeasurable_sum _ (fun i hi ↦ ?_)).restrict
    apply continuous_ofReal.comp_aestronglyMeasurable ∘ continuous_ψ.comp_aestronglyMeasurable
    exact (continuous_const.dist continuous_id').aestronglyMeasurable.const_mul _
  · refine ⟨(s₂ + 1 - s₁).toNat, fun _ ↦ le_trans (norm_sum_le ..) ?_⟩
    simp_rw [norm_real]
    exact le_of_le_of_eq (Finset.sum_le_sum fun _ _ ↦ abs_ψ_le_one _ _) (by simp)

private lemma support_subset (b : ℤ) (c : ℤ) (x : X) :
    support (K' b c x) ⊆ Annulus.cc x (D ^ (b - 1) / 4) (D ^ c / 2) := by
  refine subset_trans ?_ (Annulus.oo_subset_cc (le_refl _) (le_refl _))
  intro y hy
  rw [mem_support] at hy
  simp only [Annulus.oo, mem_Ioo, mem_setOf_eq]
  contrapose! hy
  refine Finset.sum_eq_zero (fun s hs ↦ ?_)
  rw [toFinset_Icc] at hs
  suffices ((D : ℝ) ^ s)⁻¹ * dist x y ∉ support ψ by simp [Ks, notMem_support.mp this, -defaultD]
  rw [support_ψ (one_lt_realD X), mem_Ioo, not_and_or]
  rcases lt_or_ge ((D : ℝ) ^ (b - 1) / 4) (dist x y) with h | h
  · push_neg; right
    calc
      _ ≥ ((D : ℝ) ^ c)⁻¹ * (D ^ c / 2) := by
        gcongr
        · exact defaultD_pow_pos a s
        · exact one_le_realD _
        · exact (Finset.mem_Icc.mp hs).2
        · exact hy h
      _ = _ := by field_simp
  · push_neg; left
    calc
      _ ≤ ((D : ℝ) ^ b)⁻¹ * (D ^ (b - 1) / 4) := by
        refine mul_le_mul ?_ h dist_nonneg ?_
        · apply inv_anti₀ (defaultD_pow_pos a b)
          exact zpow_right_mono₀ (one_le_realD _) (Finset.mem_Icc.mp hs).1
        · exact inv_nonneg.mpr (defaultD_pow_pos a b).le
      _ = _ := by rw [zpow_sub₀ (realD_pos a).ne.symm]; field_simp; apply mul_comm

private lemma enorm_le_enorm_K (a : ℤ) (b : ℤ) (x y : X) : ‖K' a b x y‖ₑ ≤ ‖K x y‖ₑ := by
  unfold K' Ks
  by_cases hxy : 0 = dist x y
  · simp [← hxy, psi_zero]
  rw [← mul_one ‖K x y‖ₑ, ← Finset.mul_sum, enorm_mul]
  apply mul_le_mul_left'
  rw [enorm_eq_nnnorm]
  norm_cast
  apply le_trans <| nnnorm_sum_le _ _
  simp_rw [← norm_toNNReal, Real.norm_eq_abs, ← Real.toNNReal_sum_of_nonneg fun _ _ ↦ abs_nonneg _,
    Real.toNNReal_le_one, abs_eq_self.mpr <| zero_le_ψ _ _]
  exact sum_ψ_le (one_lt_realD X) _ <| lt_of_le_of_ne dist_nonneg hxy

end K'

-- Bound needed for proof of `nontangential_pointwise_bound`, splitting the annulus between radii
-- `r₁` and `r₄` into annuli between `r₁` and `r₂`, between `r₂` and `r₃`, and between `r₃` and
-- `r₄`. Note that we assume only `r₁ ≤ r₂` and `r₃ ≤ r₄`.
private lemma annulus_integral_bound {x : X} {g : X → ℂ} {r₁ r₂ r₃ r₄ : ℝ} (h₁₂ : r₁ ≤ r₂)
    (h₃₄ : r₃ ≤ r₄) (hg : IntegrableOn g (Annulus.cc x r₁ r₄)) :
    ‖∫ y in Annulus.cc x r₁ r₄, g y‖ₑ ≤ ‖∫ y in Annulus.oc x r₂ r₃, g y‖ₑ +
    ((∫⁻ y in Annulus.cc x r₁ r₂, ‖g y‖ₑ) + ∫⁻ y in Annulus.cc x r₃ r₄, ‖g y‖ₑ) :=
  calc
    _ = ‖(∫ y in Annulus.cc x r₁ r₄ ∩ Annulus.oc x r₂ r₃, g y) +
        ∫ y in Annulus.cc x r₁ r₄ ∩ (Annulus.oc x r₂ r₃)ᶜ, g y‖ₑ := by
      congr 1
      rw [← setIntegral_union (disjoint_left.mpr (fun _ h₁ h₂ ↦ h₂.2 h₁.2)) (by measurability),
        inter_union_compl] <;> exact hg.mono_set inter_subset_left
  _ ≤ ‖∫ y in Annulus.cc x r₁ r₄ ∩ Annulus.oc x r₂ r₃, g y‖ₑ +
      ‖∫ y in Annulus.cc x r₁ r₄ ∩ (Annulus.oc x r₂ r₃)ᶜ, g y‖ₑ := enorm_add_le _ _
  _ ≤ ‖∫ y in Annulus.oc x r₂ r₃, g y‖ₑ + ((∫⁻ y in Annulus.cc x r₁ r₂, ‖g y‖ₑ) +
      ∫⁻ y in Annulus.oc x r₃ r₄, ‖g y‖ₑ) := by
    gcongr
    · rw [inter_eq_self_of_subset_right <| Annulus.oc_subset_cc h₁₂ h₃₄]
    · calc
        _ ≤ _ := enorm_integral_le_lintegral_enorm _
        _ ≤ ∫⁻ y in Annulus.cc x r₁ r₂ ∪ Annulus.oc x r₃ r₄, ‖g y‖ₑ := by
          refine lintegral_mono_set (fun y ↦ ?_)
          simp only [Annulus.cc, mem_Icc, Annulus.oc, mem_Ioc, mem_inter_iff, mem_setOf_eq,
            mem_compl_iff, not_and, not_le, mem_union, and_imp]
          intro hr₁ hr₄ hr₂₃
          by_cases hr₂ : r₂ < dist x y
          · exact Or.inr ⟨hr₂₃ hr₂, hr₄⟩
          · exact Or.inl ⟨hr₁, le_of_not_gt hr₂⟩
        _ ≤ _ := lintegral_union_le _ _ _
  _ ≤ _ := by gcongr; exact lintegral_mono_set (Annulus.oc_subset_cc le_rfl le_rfl)

open ShortVariables TileStructure
variable {X : Type*} {a : ℕ} {q : ℝ} {K : X → X → ℂ} {σ₁ σ₂ : X → ℤ} {F G : Set X}
  [MetricSpace X] [ProofData a q K σ₁ σ₂ F G] [TileStructure Q D κ S o]
  {n j j' : ℕ} {t : Forest X n} {u u₁ u₂ p : 𝔓 X} {x x' : X} {𝔖 : Set (𝔓 X)}
  {f f₁ f₂ g g₁ g₂ : X → ℂ} {I J J' L : Grid X}
variable {E' : Type*} [NormedAddCommGroup E'] [NormedSpace ℝ E']

namespace TileStructure.Forest

lemma eLpNorm_MB_le {𝕜 : Type*} [RCLike 𝕜] {f : X → 𝕜} (hf : BoundedCompactSupport f) :
    eLpNorm (MB volume 𝓑 c𝓑 r𝓑 f ·) 2 volume ≤ CMB (defaultA a : ℝ≥0) 2 * eLpNorm f 2 volume :=
  hasStrongType_MB_finite 𝓑_finite one_lt_two f (hf.memLp 2) |>.2

/-! ## Section 7.2 and Lemma 7.2.1 -/

/-- The constant used in `nontangential_operator_bound`.
Has value `2 ^ (102 * a ^ 3)` in the blueprint. -/
irreducible_def C7_2_2 (a : ℕ) : ℝ≥0 := 2 ^ ((𝕔 + 2) * a ^ 3)

-- Bound for (7.2.3) in the proof of `nontangential_pointwise_bound`
omit [TileStructure Q D κ S o] in
private lemma nontangential_integral_bound₁
    (hf : BoundedCompactSupport f) {θ : Θ X} {x x' : X} {R₁ R₂ : ℝ}
    (hR₁ : dist x x' < R₁) (hR₂ : ENNReal.ofReal R₂ < upperRadius Q θ x') :
    ‖∫ y in Annulus.oc x' R₁ R₂, K x' y * f y‖ₑ ≤
    2 * linearizedNontangentialOperator Q θ K f x := by
  rcases le_or_gt R₂ R₁ with lR₂ | lR₂
  · rw [Annulus.oc_eq_empty lR₂, setIntegral_empty, enorm_zero]; exact zero_le _
  have pR₁ : 0 < R₁ := dist_nonneg.trans_lt hR₁
  have pR₂ : 0 < R₂ := pR₁.trans lR₂
  choose R₃ hR₃ using exists_between hR₂
  have fR₃ : R₃ ≠ ⊤ := ne_top_of_lt hR₃.2
  have h2R₃ : R₂ < R₃.toReal := ENNReal.ofReal_lt_iff_lt_toReal pR₂.le fR₃ |>.mp hR₃.1
  calc
    _ = ‖∫ y in EAnnulus.oc x' (ENNReal.ofReal R₁) (ENNReal.ofReal R₂), K x' y * f y‖ₑ := by
      congr; unfold Annulus.oc EAnnulus.oc; ext y
      simp_rw [mem_setOf_eq, mem_Ioc, edist_dist, ENNReal.ofReal_le_ofReal_iff pR₂.le,
        ENNReal.ofReal_lt_ofReal_iff_of_nonneg pR₁.le]
    _ = ‖(∫ y in EAnnulus.oo x' (ENNReal.ofReal R₁) R₃, K x' y * f y) -
        ∫ y in EAnnulus.oo x' (ENNReal.ofReal R₂) R₃, K x' y * f y‖ₑ := by
      congr; rw [eq_sub_iff_add_eq, ← setIntegral_union]; rotate_left
      · rw [disjoint_left]; intro y my
        rw [EAnnulus.oc, mem_setOf_eq, mem_Ioc] at my
        rw [EAnnulus.oo, mem_setOf_eq, mem_Ioo, not_and_or, not_lt]; exact .inl my.2
      · exact EAnnulus.measurableSet_oo
      · refine integrableOn_K_mul hf.integrable.restrict x' pR₁ fun y my ↦ ?_
        simp_rw [EAnnulus.oc, mem_Ioc, mem_setOf_eq, edist_dist] at my
        rw [ENNReal.ofReal_lt_ofReal_iff_of_nonneg pR₁.le] at my
        simp_rw [mem_compl_iff, mem_ball', not_lt]; exact my.1.le
      · refine integrableOn_K_mul hf.integrable.restrict x' pR₂ fun y my ↦ ?_
        rw [EAnnulus.oo, mem_setOf_eq, mem_Ioo, edist_dist,
          ENNReal.ofReal_lt_ofReal_iff_of_nonneg pR₂.le] at my
        simp_rw [mem_compl_iff, mem_ball', not_lt]; exact my.1.le
      rw [EAnnulus.oc_union_oo ((ENNReal.ofReal_le_ofReal_iff pR₂.le).mpr lR₂.le) hR₃.1]
    _ ≤ ‖∫ y in EAnnulus.oo x' (ENNReal.ofReal R₁) R₃, K x' y * f y‖ₑ +
        ‖∫ y in EAnnulus.oo x' (ENNReal.ofReal R₂) R₃, K x' y * f y‖ₑ :=
      enorm_sub_le
    _ ≤ _ := by
      rw [two_mul]; gcongr
      · refine le_iSup_of_le ?_ (i := R₃.toReal)
        refine le_iSup₂_of_le ?_ (i := R₁) (j := ⟨pR₁, lR₂.trans h2R₃⟩)
        refine le_iSup₂_of_le ?_  (i := x') (j := (mem_ball'.mpr hR₁))
        simp [hR₃.2.le, fR₃]
      · refine le_iSup_of_le ?_ (i := R₃.toReal)
        refine le_iSup₂_of_le ?_ (i := R₂) (j := ⟨pR₂, h2R₃⟩)
        refine le_iSup₂_of_le ?_  (i := x') (j := (mem_ball'.mpr <| hR₁.trans lR₂))
        simp [hR₃.2.le, fR₃]

-- Bound for (7.2.4) and (7.2.5) in the proof of `nontangential_pointwise_bound`
private lemma nontangential_integral_bound₂ (hf : BoundedCompactSupport f) {x x' : X}
    {I : Grid X} (hx : x ∈ I) (hx' : x' ∈ I) {R : ℝ} (h : R ≤ 8 * D ^ s I) :
    ∫⁻ y in Annulus.cc x' ((D : ℝ) ^ (s I - 1) / 4) R, ‖K x' y * f y‖ₑ ≤
    2 ^ (7 * a + (𝕔 + 1) * a ^ 3) * MB volume 𝓑 c𝓑 r𝓑 f x := by
  apply (lintegral_mono_set (Annulus.cc_subset_cc (le_refl _) h)).trans
  have ineq : ∀ y ∈ Annulus.cc x' ((D : ℝ) ^ (s I - 1) / 4) (8 * D ^ s I), ‖K x' y * f y‖ₑ ≤
      2 ^ (7 * a + (𝕔 + 1) * a ^ 3) / volume (ball (c I) (16 * D ^ s I)) * ‖f y‖ₑ := by
    intro y hy; rw [Annulus.cc] at hy; rw [enorm_mul]
    refine mul_le_mul_right' ((enorm_K_le 5 hy.1).trans ?_) ‖f y‖ₑ; gcongr
    suffices dist (c I) x' < 16 * D ^ s I from ball_subset_ball' (by linarith)
    rw [← mem_ball', s]
    refine ball_subset_ball ?_ (Grid_subset_ball hx')
    linarith [defaultD_pow_pos a (GridStructure.s I)]
  apply le_trans <| setLIntegral_mono_ae (hf.aestronglyMeasurable.enorm.const_mul _).restrict
    (.of_forall ineq)
  simp_rw [ENNReal.mul_comm_div, div_eq_mul_inv]
  have := hf.aestronglyMeasurable.enorm
  rw [lintegral_const_mul'' _ (this.mul_const _).restrict, lintegral_mul_const'' _ this.restrict,
    ← div_eq_mul_inv]
  apply mul_left_mono
  calc
    _ ≤ (∫⁻ y in ball (c I) (16 * D ^ s I), ‖f y‖ₑ) / volume (ball (c I) (16 * D ^ s I)) := by
      gcongr
      refine lintegral_mono' (Measure.le_iff.mpr (fun T hT ↦  ?_)) (le_refl _)
      rw [Measure.restrict_apply hT, Measure.restrict_apply hT]
      refine measure_mono (inter_subset_inter_right T (fun y ↦ ?_))
      simp only [Annulus.cc, mem_Icc, mem_setOf_eq, mem_ball, and_imp, dist_comm x']
      intro _ h
      calc dist y (c I)
        _ ≤ dist y x' + dist x' (c I) := dist_triangle y x' (c I)
        _ ≤ 8 * (D : ℝ) ^ s I + 4 * (D : ℝ) ^ s I :=
          add_le_add h (mem_ball.mp (Grid_subset_ball hx')).le
        _ < 16 * (D : ℝ) ^ s I := by linarith [defaultD_pow_pos a (s I)]
    _ = ⨍⁻ y in ball (c I) (16 * D ^ s I), ‖f y‖ₑ ∂volume := by rw [setLAverage_eq]
    _ ≤ MB volume 𝓑 c𝓑 r𝓑 f x := by
      rw [MB_def]
      have : (4, 0, I) ∈ 𝓑 := by simp [𝓑]
      refine le_of_eq_of_le ?_ (le_biSup _ this)
      have : x ∈ ball (c I) (2 ^ 4 * (D : ℝ) ^ s I) := by
        refine (ball_subset_ball ?_) (Grid_subset_ball hx)
        unfold s
        linarith [defaultD_pow_pos a (GridStructure.s I)]
      simp_rw [c𝓑, r𝓑, Nat.cast_zero, add_zero, indicator_of_mem this, enorm_eq_nnnorm]
      norm_num

-- Pointwise bound needed for Lemma 7.2.2
private lemma nontangential_pointwise_bound (hf : BoundedCompactSupport f) (θ : Θ X) (x : X) :
    nontangentialMaximalFunction θ f x ≤
    2 * linearizedNontangentialOperator Q θ K f x +
    2 ^ (7 * a + (𝕔 + 1) * a ^ 3 + 1) * MB volume 𝓑 c𝓑 r𝓑 f x := by
  refine iSup₂_le fun I hI ↦ iSup₂_le fun x' hx' ↦ iSup₂_le fun s₂ ms₂ ↦ iSup_le fun ls₂ ↦ ?_
  rw [← integral_finset_sum]; swap
  · intro i hi; simp_rw [mul_comm]
    exact hf.integrable_mul (integrable_Ks_x (one_lt_realD X))
  simp_rw [← Finset.sum_mul]
  have ineq {n : ℕ} (hn : n > 0) : (D : ℝ) ^ (s I - 1) / n < 8 * D ^ s I := by
    rw [zpow_sub₀ (realD_pos a).ne.symm, div_div, zpow_one]
    calc (D : ℝ) ^ s I / ((D : ℝ) * n)
      _ ≤ D ^ s I / 1 := by gcongr; exact_mod_cast (mul_pos (defaultD_pos a) hn)
      _ < 8 * D ^ s I := by linarith [defaultD_pow_pos a (s I)]
  calc
    _ = ‖∫ y in Annulus.cc x' (D ^ (s I - 1) / 4) (D ^ s₂ / 2), K' (s I) s₂ x' y * f y‖ₑ := by
      rw [← integral_indicator Annulus.measurableSet_cc]
      congr; ext y
      by_cases hy : y ∈ Annulus.cc x' (D ^ (s I - 1) / 4) (D ^ s₂ / 2)
      · simp only [K', hy, indicator_of_mem]
      · have K'_eq_zero := notMem_support.mp <| notMem_subset (K'.support_subset (s I) s₂ x') hy
        rw [← K', K'_eq_zero, zero_mul, indicator_of_notMem hy]
    _ ≤ ‖∫ y in Annulus.oc x' (8 * D ^ s I) (D ^ (s₂ - 1) / 4), K' (s I) s₂ x' y * f y‖ₑ +
        ((∫⁻ y in Annulus.cc x' (D ^ (s I - 1) / 4) (8 * D ^ s I), ‖K' (s I) s₂ x' y * f y‖ₑ) +
        ∫⁻ y in Annulus.cc x' (D ^ (s₂ - 1) / 4) (D ^ s₂ / 2), ‖K' (s I) s₂ x' y * f y‖ₑ) := by
      apply annulus_integral_bound
      · exact (ineq four_pos).le
      · gcongr
        · exact one_le_realD _
        · omega
        · norm_num
      · refine K'.integrableOn_mul_f hf (r := ENNReal.ofReal (D ^ (s I - 1) / 4)) ?_ (s I) s₂
          |>.mono_set ?_
        · exact ENNReal.ofReal_pos.mpr <| div_pos (defaultD_pow_pos a (s I - 1)) four_pos
        · rw [EAnnulus.ci_eq_annulus]
          exact Annulus.cc_subset_ci (le_refl _)
    _ ≤ ‖∫ y in Annulus.oc x' (8 * D ^ s I) (D ^ (s₂ - 1) / 4), K x' y * f y‖ₑ +
        ((∫⁻ y in Annulus.cc x' (D ^ (s I - 1) / 4) (8 * D ^ s I), ‖K x' y * f y‖ₑ) +
        ∫⁻ y in Annulus.cc x' (D ^ (s₂ - 1) / 4) (D ^ s₂ / 2), ‖K x' y * f y‖ₑ) := by
      have norm_K'_f_le : ∀ (y : X), ‖K' (s I) s₂ x' y * f y‖ₑ ≤ ‖K x' y * f y‖ₑ := by
        simp_rw [enorm_mul]
        exact fun y ↦ mul_le_mul_of_nonneg_right (K'.enorm_le_enorm_K _ _ _ _) (zero_le _)
      gcongr
      · refine (congrArg (‖·‖ₑ) <| setIntegral_congr_fun Annulus.measurableSet_oc fun y hy ↦ ?_).le
        apply mul_eq_mul_right_iff.mpr ∘ Or.inl ∘ K'.eq_K (s I) s₂ x' y
        refine mem_Icc.mpr ⟨(lt_trans (ineq two_pos) hy.1).le, hy.2.trans ?_⟩
        rw [zpow_sub₀ (realD_pos a).ne.symm, div_div, zpow_one]
        have : (D : ℝ) * 4 > 0 := mul_pos (realD_pos a) four_pos
        apply (div_le_div_iff_of_pos_left (defaultD_pow_pos a s₂) this four_pos).mpr
        norm_cast
        linarith [defaultD_pos a]
      · exact norm_K'_f_le _
      · exact norm_K'_f_le _
    _ ≤ 2 * linearizedNontangentialOperator Q θ K f x +
        (2 ^ (7 * a + (𝕔 + 1) * a ^ 3) * MB volume 𝓑 c𝓑 r𝓑 f x +
        2 ^ (7 * a + (𝕔 + 1) * a ^ 3) * MB volume 𝓑 c𝓑 r𝓑 f x) := by
      gcongr
      · refine nontangential_integral_bound₁ hf ?_ ?_
        · apply lt_of_le_of_lt (dist_triangle x (c I) x')
          replace hI := mem_ball.mp (Grid_subset_ball hI)
          replace hx' := mem_ball'.mp (Grid_subset_ball hx')
          apply lt_of_lt_of_eq (add_lt_add hI hx')
          unfold s; ring
        · refine lt_of_lt_of_le ?_ ls₂
          rw [ENNReal.ofReal_lt_ofReal_iff (defaultD_pow_pos a _), ← mul_one (_ / _)]
          nth_rw 2 [← div_mul_cancel₀ ((D : ℝ) ^ (s₂ - 1)) four_ne_zero]
          gcongr
          · unfold defaultD; positivity
          · norm_num
      · exact nontangential_integral_bound₂ hf hI hx' (le_refl _)
      · let I₂ := cubeOf s₂ x
        have hs₂' : s₂ ∈ Icc (-(S : ℤ)) (S : ℤ) :=
          Icc_subset_Icc (Set.range_subset_iff.mp range_s_subset I |>.1) (le_refl (S : ℤ)) ms₂
        have ⟨xI₂, hI₂⟩ := cubeOf_spec hs₂' I hI
        rw [← hI₂]
        have : s I ≤ s I₂ := by rw [hI₂]; exact ms₂.1
        have := (fundamental_dyadic this).resolve_right (Set.not_disjoint_iff.mpr ⟨x, ⟨hI, xI₂⟩⟩)
        apply nontangential_integral_bound₂ hf xI₂ (this hx')
        linarith [defaultD_pow_pos a (s (cubeOf s₂ x))]
    _ = _ := by rw [← two_mul, ← mul_assoc, ← pow_succ']

lemma le_C7_2_2 (a4 : 4 ≤ a) :
    2 * C_Ts a + 2 ^ (7 * a + (𝕔 + 1) * a ^ 3 + 1) * CMB (defaultA a) 2 ≤ C7_2_2 a := by
  rw [C_Ts, CMB_defaultA_two_eq]
  calc
    _ ≤ (2 : ℝ≥0) ^ (a ^ 3 + 1) + 2 ^ (7 * a + (𝕔 + 1) * a ^ 3 + 1) * 2 ^ (a + 2) := by
      rw [← pow_succ']; gcongr; rw [← NNReal.rpow_natCast]; push_cast; gcongr <;> norm_num
    _ ≤ 2 ^ ((𝕔 + 1) * a ^ 3 + 8 * a + 3) + 2 ^ ((𝕔 + 1) * a ^ 3 + 8 * a + 3) := by
      rw [← pow_add]; gcongr 2 ^ ?_ + 2 ^ ?_
      · exact one_le_two
      · rw [show a ^ 3 + 1 = 1 * a ^ 3 + 1 by ring, add_assoc]; gcongr
        · norm_num
        · omega
      · exact one_le_two
      · ring_nf; rfl
    _ = 2 ^ ((𝕔 + 1) * a ^ 3 + 8 * a + 4) := by rw [← two_mul, ← pow_succ']
    _ ≤ _ := by
      rw [C7_2_2, add_assoc, show (𝕔 + 2) * a ^ 3 = (𝕔 + 1) * a ^ 3 + a ^ 3 by ring]
      gcongr; · exact one_le_two
      calc
        _ ≤ 4 * 4 * a := by omega
        _ ≤ _ := by rw [pow_three']; gcongr

/-- Lemma 7.2.2. -/
lemma nontangential_operator_bound (hf : BoundedCompactSupport f) (θ : Θ X) :
    eLpNorm (nontangentialMaximalFunction θ f) 2 volume ≤ C7_2_2 a * eLpNorm f 2 volume := by
  have aemeas_MB : AEMeasurable (MB volume 𝓑 c𝓑 r𝓑 f ·) :=
    (AEStronglyMeasurable.maximalFunction (to_countable 𝓑)).aemeasurable
  have ⟨hT₁, hT₂⟩ := BST_T_Q θ f hf.boundedFiniteSupport
  dsimp only at hT₁ hT₂
  calc
    _ ≤ eLpNorm (fun x ↦ 2 * linearizedNontangentialOperator Q θ K f x +
        2 ^ (7 * a + (𝕔 + 1) * a ^ 3 + 1) * MB volume 𝓑 c𝓑 r𝓑 f x) 2 volume := by
      simp only [eLpNorm, OfNat.ofNat_ne_zero, reduceIte, ENNReal.ofNat_ne_top, eLpNorm']
      gcongr; simp_rw [enorm_eq_self]; exact nontangential_pointwise_bound hf θ _
    _ ≤ eLpNorm (fun x ↦ 2 * linearizedNontangentialOperator Q θ K f x) 2 volume +
        eLpNorm (2 ^ (7 * a + (𝕔 + 1) * a ^ 3 + 1) * MB volume 𝓑 c𝓑 r𝓑 f ·) 2 volume := by
      simpa [eLpNorm, eLpNorm'] using
        ENNReal.lintegral_Lp_add_le (hT₁.aemeasurable.const_mul _)
          (aemeas_MB.const_mul _) one_le_two
    _ = eLpNorm (fun x ↦ 2 * linearizedNontangentialOperator Q θ K f x) 2 volume +
        2 ^ (7 * a + (𝕔 + 1) * a ^ 3 + 1) * eLpNorm (MB volume 𝓑 c𝓑 r𝓑 f ·) 2 volume := by
      congr
      simp only [eLpNorm, eLpNorm', OfNat.ofNat_ne_zero, reduceIte, ENNReal.ofNat_ne_top]
      exact ENNReal.lintegral_Lp_smul aemeas_MB two_pos ((2 : ℝ≥0) ^ (7 * a + (𝕔 + 1) * a ^ 3 + 1))
    _ ≤ 2 * eLpNorm (linearizedNontangentialOperator Q θ K f) 2 volume +
        2 ^ (7 * a + (𝕔 + 1) * a ^ 3 + 1) * eLpNorm (MB volume 𝓑 c𝓑 r𝓑 f ·) 2 volume := by
      gcongr
      refine eLpNorm_le_mul_eLpNorm_of_ae_le_mul'' 2 hT₁ (.of_forall fun x ↦ ?_)
      rw [enorm_eq_self, enorm_eq_self]
    _ ≤ (2 * C_Ts a + 2 ^ (7 * a + (𝕔 + 1) * a ^ 3 + 1) * CMB (defaultA a) 2)
        * eLpNorm f 2 volume := by
      simp only [add_mul, one_mul, Nat.cast_pow, Nat.cast_ofNat, mul_assoc]
      gcongr
      simpa using eLpNorm_MB_le hf
    _ ≤ _ := by
      simp_rw [show (2 : ℝ≥0∞) = (2 : ℝ≥0) by rfl, ← ENNReal.coe_pow, ← ENNReal.coe_mul,
        ← ENNReal.coe_add]
      gcongr; exact le_C7_2_2 (four_le_a X)

open scoped Classical in
/-- The set of cubes in Lemma 7.2.4. -/
def kissing (I : Grid X) : Finset (Grid X) :=
  {J | s J = s I ∧ ¬Disjoint (ball (c I) (16 * D ^ s I)) (ball (c J) (16 * D ^ s J))}

lemma subset_of_kissing (h : J ∈ kissing I) :
    ball (c J) (D ^ s J / 4) ⊆ ball (c I) (33 * D ^ s I) := by
  simp_rw [kissing, Finset.mem_filter_univ] at h
  obtain ⟨x, xI, xJ⟩ := not_disjoint_iff.mp h.2
  apply ball_subset_ball'
  calc
    _ ≤ D ^ s J / 4 + dist (c J) x + dist x (c I) := by
      rw [add_assoc]; exact add_le_add_left (dist_triangle ..) _
    _ ≤ D ^ s J / 4 + 16 * D ^ s J + 16 * D ^ s I := by
      gcongr
      · exact (mem_ball'.mp xJ).le
      · exact (mem_ball.mp xI).le
    _ ≤ _ := by
      rw [h.1, div_eq_mul_inv, mul_comm _ 4⁻¹, ← distrib_three_right]
      gcongr
      norm_num

lemma volume_le_of_kissing (h : J ∈ kissing I) :
    volume (ball (c I) (33 * D ^ s I)) ≤ 2 ^ (9 * a) * volume (ball (c J) (D ^ s J / 4)) := by
  simp_rw [kissing, Finset.mem_filter_univ] at h
  obtain ⟨x, xI, xJ⟩ := not_disjoint_iff.mp h.2
  have : ball (c I) (33 * D ^ s I) ⊆ ball (c J) (128 * D ^ s J) := by
    apply ball_subset_ball'
    calc
      _ ≤ 33 * D ^ s I + dist (c I) x + dist x (c J) := by
        rw [add_assoc]; exact add_le_add_left (dist_triangle ..) _
      _ ≤ 33 * D ^ s I + 16 * D ^ s I + 16 * D ^ s J := by
        gcongr
        · exact (mem_ball'.mp xI).le
        · exact (mem_ball.mp xJ).le
      _ ≤ _ := by
        rw [h.1, ← distrib_three_right]
        gcongr; norm_num
  have double := @measure_ball_two_le_same_iterate X _ _ _ volume _ (c J) (D ^ s J / 4) 9
  have A9 : (defaultA a : ℝ≥0) ^ 9 = (2 : ℝ≥0∞) ^ (9 * a) := by
    simp only [defaultA]; norm_cast; ring
  rw [show (2 : ℝ) ^ 9 * (D ^ s J / 4) = 128 * D ^ s J by ring, A9] at double
  exact (measure_mono this).trans double

lemma pairwiseDisjoint_of_kissing :
    (kissing I).toSet.PairwiseDisjoint fun i ↦ ball (c i) (D ^ s i / 4) := fun j mj k mk hn ↦ by
  apply disjoint_of_subset ball_subset_Grid ball_subset_Grid
  simp_rw [Finset.mem_coe, kissing, Finset.mem_filter] at mj mk
  exact (eq_or_disjoint (mj.2.1.trans mk.2.1.symm)).resolve_left hn

/-- Lemma 7.2.4. -/
lemma boundary_overlap (I : Grid X) : (kissing I).card ≤ 2 ^ (9 * a) := by
  have key : (kissing I).card * volume (ball (c I) (33 * D ^ s I)) ≤
      2 ^ (9 * a) * volume (ball (c I) (33 * D ^ s I)) := by
    calc
      _ = ∑ _ ∈ kissing I, volume (ball (c I) (33 * D ^ s I)) := by
        rw [Finset.sum_const, nsmul_eq_mul]
      _ ≤ ∑ J ∈ kissing I, 2 ^ (9 * a) * volume (ball (c J) (D ^ s J / 4)) :=
        Finset.sum_le_sum fun _ ↦ volume_le_of_kissing
      _ = 2 ^ (9 * a) * volume (⋃ J ∈ kissing I, ball (c J) (D ^ s J / 4)) := by
        rw [← Finset.mul_sum]; congr
        exact (measure_biUnion_finset pairwiseDisjoint_of_kissing fun _ _ ↦ measurableSet_ball).symm
      _ ≤ _ := by gcongr; exact iUnion₂_subset fun _ ↦ subset_of_kissing
  have vn0 : volume (ball (c I) (33 * D ^ s I)) ≠ 0 := by
    refine (measure_ball_pos volume _ ?_).ne'; simp only [defaultD]; positivity
  rw [ENNReal.mul_le_mul_right vn0 measure_ball_ne_top] at key; norm_cast at key

lemma e728_push_toReal (hf : BoundedCompactSupport f) :
    (t.boundaryOperator u f x).toReal = ∑ I : Grid X,
      (I : Set X).indicator (fun _ ↦ ∑ J ∈ 𝓙' t u (c I) (s I), (ijIntegral f I J).toReal) x := by
  rw [boundaryOperator, ENNReal.toReal_sum]
  · congr! with I -
    unfold indicator; split_ifs
    · exact ENNReal.toReal_sum fun _ _ ↦ (ijIntegral_lt_top hf).ne
    · rfl
  · have bof := fun x ↦ boundaryOperator_lt_top hf (t := t) (u := u) (x := x)
    unfold boundaryOperator at bof
    simp_rw [ENNReal.sum_lt_top] at bof
    exact fun I mI ↦ (bof x I mI).ne

lemma e728_rearrange (hf : BoundedCompactSupport f) (hg : BoundedCompactSupport g) :
    ∫ x, conj (g x) * (t.boundaryOperator u f x).toReal =
    ∑ I : Grid X, ((volume (ball (c I) (16 * D ^ s I)))⁻¹.toReal * ∫ x in I, conj (g x)) *
      ∑ J ∈ 𝓙' t u (c I) (s I), (D ^ ((s J - s I) / (a : ℝ)) * ∫⁻ y in J, ‖f y‖ₑ).toReal :=
  calc
    _ = ∫ x, conj (g x) * ∑ I : Grid X,
        (I : Set X).indicator (fun _ ↦ ∑ J ∈ 𝓙' t u (c I) (s I), (ijIntegral f I J).toReal) x := by
      congr with x
      rw [e728_push_toReal hf]
    _ = ∫ x, ∑ I : Grid X, (I : Set X).indicator
        (fun _ ↦ conj (g x) * ∑ J ∈ 𝓙' t u (c I) (s I), (ijIntegral f I J).toReal) x := by
      congr with x; rw [ofReal_sum, Finset.mul_sum]
      congr with I; rw [indicator_const_mul]; congr
      unfold indicator; split_ifs <;> simp
    _ = ∑ I : Grid X, ∫ x, (I : Set X).indicator
        (fun _ ↦ conj (g x) * ∑ J ∈ 𝓙' t u (c I) (s I), (ijIntegral f I J).toReal) x := by
      refine integral_finset_sum _ fun I _ ↦ ?_
      change Integrable ((I : Set X).indicator _)
      rw [integrable_indicator_iff coeGrid_measurable]
      dsimp only
      suffices ∃ M, ∀ᵐ x, ‖conj (g x) * ∑ J ∈ 𝓙' t u (c I) (s I), (ijIntegral f I J).toReal‖ ≤ M by
        obtain ⟨M, hM⟩ := this
        exact Measure.integrableOn_of_bounded (by finiteness)
          ((continuous_conj.comp_aestronglyMeasurable hg.aestronglyMeasurable).mul_const _)
          (ae_restrict_of_ae hM)
      have gb := hg.memLp_top.ae_norm_le
      set L := eLpNorm g ∞ volume |>.toReal
      use L * ‖ofReal (∑ J ∈ 𝓙' t u (c I) (s I), (ijIntegral f I J).toReal)‖;
      filter_upwards [gb] with x hL
      rw [norm_mul, RCLike.norm_conj]; gcongr
    _ = ∑ I : Grid X, ∫ x in I,
        conj (g x) * ∑ J ∈ 𝓙' t u (c I) (s I), (ijIntegral f I J).toReal := by
      congr with I; exact integral_indicator coeGrid_measurable
    _ = ∑ I : Grid X, ∫ x in I, conj (g x) * ∑ J ∈ 𝓙' t u (c I) (s I),
        (D ^ ((s J - s I) / (a : ℝ)) * ∫⁻ y in J, ‖f y‖ₑ).toReal *
          (volume (ball (c I) (16 * D ^ s I)))⁻¹.toReal := by
      congr! with I - x J hJ
      rw [← ENNReal.toReal_mul, ijIntegral]; congr 1
      rw [mul_assoc, mul_comm _ _⁻¹, ← mul_assoc]; rfl
    _ = ∑ I : Grid X, (volume (ball (c I) (16 * D ^ s I)))⁻¹.toReal *
        ∫ x in I, (conj (g x) * ∑ J ∈ 𝓙' t u (c I) (s I),
          (D ^ ((s J - s I) / (a : ℝ)) * ∫⁻ y in J, ‖f y‖ₑ).toReal) := by
      congr with I; rw [← integral_const_mul]
      congr with x; rw [← mul_assoc, mul_comm _ (conj _), mul_assoc]
      congr 1; rw [ofReal_sum, ofReal_sum, Finset.mul_sum]
      congr with J; rw [mul_comm, ofReal_mul]
    _ = _ := by simp_rw [integral_mul_const, mul_assoc]

open scoped Classical in
/-- Equation (7.2.8) in the proof of Lemma 7.2.3. -/
lemma e728 (hf : BoundedCompactSupport f) (hg : BoundedCompactSupport g) :
    ‖∫ x, conj (g x) * (t.boundaryOperator u f x).toReal‖ₑ ≤
    ∑ J ∈ 𝓙 (t u), ∫⁻ y in J, ‖f y‖ₑ * MB volume 𝓑 c𝓑 r𝓑 g y *
      ∑ I : Grid X, if (J : Set X) ⊆ ball (c I) (16 * D ^ s I) ∧ s J ≤ s I then
        (D : ℝ≥0∞) ^ ((s J - s I) / (a : ℝ)) else 0 := by
  have nfs := hf.aestronglyMeasurable.enorm
  calc
    _ = ‖∑ I : Grid X, ((volume (ball (c I) (16 * D ^ s I)))⁻¹.toReal * ∫ x in I, conj (g x)) *
        ∑ J ∈ 𝓙' t u (c I) (s I), (D ^ ((s J - s I) / (a : ℝ)) * ∫⁻ y in J, ‖f y‖ₑ).toReal‖ₑ := by
      rw [e728_rearrange hf hg]
    _ ≤ ∑ I : Grid X, ‖((volume (ball (c I) (16 * D ^ s I)))⁻¹.toReal * ∫ x in I, conj (g x)) *
        ∑ J ∈ 𝓙' t u (c I) (s I), (D ^ ((s J - s I) / (a : ℝ)) * ∫⁻ y in J, ‖f y‖ₑ).toReal‖ₑ := by
      simp_rw [enorm_eq_nnnorm, ← ENNReal.coe_finset_sum, ENNReal.coe_le_coe]
      apply nnnorm_sum_le
    _ ≤ ∑ I : Grid X, (volume (ball (c I) (16 * D ^ s I)))⁻¹ * ‖∫ x in I, conj (g x)‖ₑ *
        ∑ J ∈ 𝓙' t u (c I) (s I), ‖(D ^ ((s J - s I) / (a : ℝ)) * ∫⁻ y in J, ‖f y‖ₑ).toReal‖ₑ := by
      simp_rw [enorm_mul]; gcongr <;> rw [← ofReal_norm, norm_real, ofReal_norm]
      · exact enorm_toReal_le
      · simp_rw [enorm_eq_nnnorm, ← ENNReal.coe_finset_sum, ENNReal.coe_le_coe]
        apply nnnorm_sum_le
    _ ≤ ∑ I : Grid X, ((volume (ball (c I) (16 * D ^ s I)))⁻¹ * ∫⁻ x in I, ‖g x‖ₑ) *
        ∑ J ∈ 𝓙' t u (c I) (s I), D ^ ((s J - s I) / (a : ℝ)) * ∫⁻ y in J, ‖f y‖ₑ := by
      gcongr with I
      · calc
          _ ≤ _ := enorm_integral_le_lintegral_enorm _
          _ = _ := by congr! 2 with x; exact RCLike.enorm_conj _
      · exact enorm_toReal_le
    _ ≤ ∑ I : Grid X,
        ((volume (ball (c I) (16 * D ^ s I)))⁻¹ * ∫⁻ x in ball (c I) (16 * D ^ s I), ‖g x‖ₑ) *
        ∑ J ∈ 𝓙' t u (c I) (s I), D ^ ((s J - s I) / (a : ℝ)) * ∫⁻ y in J, ‖f y‖ₑ := by
      gcongr with I; refine lintegral_mono_set (Grid_subset_ball.trans <| ball_subset_ball ?_)
      exact mul_le_mul_of_nonneg_right (by norm_num) (by positivity)
    _ = ∑ I : Grid X, (⨍⁻ x in ball (c I) (16 * D ^ s I), ‖g x‖ₑ ∂volume) *
        ∑ J ∈ 𝓙' t u (c I) (s I), D ^ ((s J - s I) / (a : ℝ)) * ∫⁻ y in J, ‖f y‖ₑ := by
      congr!; rw [laverage_eq, Measure.restrict_apply .univ, univ_inter, ENNReal.div_eq_inv_mul]
    _ = ∑ J ∈ 𝓙 (t u), ∑ I : Grid X, if (J : Set X) ⊆ ball (c I) (16 * D ^ s I) ∧ s J ≤ s I then
        (⨍⁻ x in ball (c I) (16 * D ^ s I), ‖g x‖ₑ ∂volume) *
          D ^ ((s J - s I) / (a : ℝ)) * ∫⁻ y in J, ‖f y‖ₑ else 0 := by
      rw [Finset.sum_comm]; congr with I
      simp_rw [Finset.mul_sum, mul_assoc, ← Finset.sum_filter]
      exact Finset.sum_congr (by ext; simp [𝓙']) fun _ _ ↦ rfl
    _ = ∑ J ∈ 𝓙 (t u), ∑ I : Grid X, ∫⁻ y in J,
        if (J : Set X) ⊆ ball (c I) (16 * D ^ s I) ∧ s J ≤ s I then
          (⨍⁻ x in ball (c I) (16 * D ^ s I), ‖g x‖ₑ ∂volume) *
            D ^ ((s J - s I) / (a : ℝ)) * ‖f y‖ₑ else 0 := by
      congr!; split_ifs
      · rw [lintegral_const_mul'' _ nfs.restrict]
      · simp
    _ = ∑ J ∈ 𝓙 (t u), ∫⁻ y in J, ∑ I : Grid X,
        if (J : Set X) ⊆ ball (c I) (16 * D ^ s I) ∧ s J ≤ s I then
          (⨍⁻ x in ball (c I) (16 * D ^ s I), ‖g x‖ₑ ∂volume) *
            D ^ ((s J - s I) / (a : ℝ)) * ‖f y‖ₑ else 0 := by
      congr with J; refine (lintegral_finset_sum' _ fun I _ ↦ ?_).symm
      exact (nfs.restrict.const_mul _).ite (.const _) aemeasurable_const
    _ ≤ ∑ J ∈ 𝓙 (t u), ∫⁻ y in J, ∑ I : Grid X,
        if (J : Set X) ⊆ ball (c I) (16 * D ^ s I) ∧ s J ≤ s I then
          MB volume 𝓑 c𝓑 r𝓑 g y * D ^ ((s J - s I) / (a : ℝ)) * ‖f y‖ₑ else 0 := by
      refine Finset.sum_le_sum fun J mJ ↦ setLIntegral_mono_ae ?_ ?_
      · refine (Finset.aemeasurable_sum _ fun I _ ↦ ?_).restrict; split_ifs; swap; · simp
        refine (AEMeasurable.mul_const ?_ _).mul nfs
        exact (AEStronglyMeasurable.maximalFunction 𝓑.to_countable).aemeasurable
      · refine Eventually.of_forall fun y my ↦ Finset.sum_le_sum fun I _ ↦ ?_
        split_ifs with hIJ; swap; · rfl
        refine mul_le_mul_right' (mul_le_mul_right' ?_ _) _
        obtain ⟨b, mb, eb⟩ : ∃ i ∈ 𝓑, ball (c𝓑 i) (r𝓑 i) = ball (c I) (16 * D ^ s I) := by
          use (4, 0, I); norm_num [𝓑, c𝓑, r𝓑]
        rw [MB, maximalFunction]; simp_rw [inv_one, ENNReal.rpow_one]
        exact le_iSup₂_of_le b mb (by rw [indicator_of_mem (eb ▸ hIJ.1 my), eb])
    _ = _ := by
      congr! with J - y -; rw [Finset.mul_sum]
      congr with I; rw [mul_ite, mul_zero, ← mul_rotate]

open scoped Classical in
/-- Bound for the inner sum in Equation (7.2.8). -/
lemma boundary_geometric_series :
    (∑ I : Grid X, if (J : Set X) ⊆ ball (c I) (16 * D ^ s I) ∧ s J ≤ s I then
      (D : ℝ≥0∞) ^ ((s J - s I) / (a : ℝ)) else 0) ≤ 2 ^ (9 * a + 1) :=
  calc
    _ = ∑ k ∈ Icc (s J) S, ∑ I : Grid X,
        if (J : Set X) ⊆ ball (c I) (16 * D ^ s I) ∧ k = s I then
          (D : ℝ≥0∞) ^ ((s J - s I) / (a : ℝ)) else 0 := by
      rw [Finset.sum_comm]; congr with I
      by_cases h : (J : Set X) ⊆ ball (c I) (16 * D ^ s I)
      · simp_rw [h, true_and, ← Finset.sum_filter]; split_ifs with hs
        · have : (Finset.Icc (s J) S).filter (· = s I) = {s I} := by
            ext k
            rw [Finset.mem_filter, Finset.mem_Icc, Finset.mem_singleton, and_iff_right_iff_imp]
            intro h'; subst h'; exact ⟨hs, scale_mem_Icc.2⟩
          simp [this]
        · have : (Finset.Icc (s J) S).filter (· = s I) = ∅ := by
            ext k
            simp_rw [Finset.mem_filter, Finset.mem_Icc, Finset.notMem_empty, iff_false, not_and]
            intro; omega
          simp [this]
      · simp_rw [h, false_and, ite_false, Finset.sum_const_zero]
    _ = ∑ kh : Icc (s J) S, ∑ I : Grid X,
        if (J : Set X) ⊆ ball (c I) (16 * D ^ s I) ∧ kh.1 = s I then
          (D : ℝ≥0∞) ^ ((s J - s I) / (a : ℝ)) else 0 := Finset.sum_subtype _ (fun _ ↦ by simp) _
    _ ≤ ∑ kh : Icc (s J) S, ∑ I : Grid X,
        if I ∈ kissing (Grid.exists_supercube kh.1 kh.2).choose then
          (D : ℝ≥0∞) ^ ((s J - kh.1) / (a : ℝ)) else 0 := by
      gcongr with kh _ I
      obtain ⟨k, h⟩ := kh
      set J' := (Grid.exists_supercube k h).choose
      have pJ' : s J' = k ∧ J ≤ J' := (Grid.exists_supercube k h).choose_spec
      by_cases hs : k = s I; swap; · simp [hs]
      suffices (J : Set X) ⊆ ball (c I) (16 * D ^ s I) → I ∈ kissing J' by
        split_ifs; exacts [by simp_all, by tauto, by positivity, by rfl]
      intro mJ; simp_rw [kissing, Finset.mem_filter_univ]
      refine ⟨pJ'.1 ▸ hs.symm, not_disjoint_iff.mpr ⟨c J, ?_, mJ Grid.c_mem_Grid⟩⟩
      refine (pJ'.2.1.trans Grid_subset_ball |>.trans (ball_subset_ball ?_)) Grid.c_mem_Grid
      change (4 : ℝ) * D ^ s J' ≤ 16 * D ^ s J'; gcongr; norm_num
    _ = ∑ kh : Icc (s J) S, (D : ℝ≥0∞) ^ ((s J - kh.1) / (a : ℝ)) *
        (kissing (Grid.exists_supercube kh.1 kh.2).choose).card := by
      simp_rw [← Finset.sum_filter, Finset.sum_const, nsmul_eq_mul, mul_comm (Nat.cast _),
        Finset.filter_univ_mem]
    _ ≤ 2 ^ (9 * a) * ∑ kh : Icc (s J) S, (D : ℝ≥0∞) ^ ((s J - kh.1) / (a : ℝ)) := by
      conv_rhs => rw [Finset.mul_sum]; enter [2, kh]; rw [mul_comm]
      gcongr
      calc
        _ ≤ ((2 ^ (9 * a) : ℕ) : ℝ≥0∞) := by rw [Nat.cast_le]; apply boundary_overlap
        _ = _ := by norm_cast
    _ = 2 ^ (9 * a) * ∑ k : Icc 0 (S - s J).toNat, ((D : ℝ≥0∞) ^ (1 / (a : ℝ))) ^ (-k.1 : ℤ) := by
      congr 1
      have sjs : s J ≤ S := scale_mem_Icc.2
      have ssj : (S - s J).toNat = S - s J := Int.toNat_sub_of_le sjs
      let f : Icc (s J) S → Icc 0 (S - s J).toNat := fun ⟨k, bk⟩ ↦
        ⟨(k - s J).toNat, by rw [mem_Icc] at bk; simp [bk]⟩
      have bijf : Bijective f := by
        rw [Fintype.bijective_iff_surjective_and_card]; constructor
        · rintro ⟨k', bk'⟩; use ⟨k' + s J, by rw [mem_Icc] at bk' ⊢; omega⟩; simp [f]
        · simp only [Fintype.card_ofFinset, Int.card_Icc, Nat.card_Icc, tsub_zero]; omega
      refine Fintype.sum_bijective f bijf _ _ fun ⟨k, bk⟩ ↦ ?_
      simp only [f, Int.toNat_sub_of_le bk.1, neg_sub, ← Int.cast_sub]
      rw [← ENNReal.rpow_intCast, ← ENNReal.rpow_mul, div_mul_comm, mul_one]
    _ = 2 ^ (9 * a) * ∑ k ∈ Icc 0 (S - s J).toNat, ((D : ℝ≥0∞) ^ (1 / (a : ℝ))) ^ (-k : ℤ) := by
      congr 1; symm; exact Finset.sum_subtype _ (fun _ ↦ by simp) _
    _ ≤ 2 ^ (9 * a) * ∑ k ∈ Icc 0 (S - s J).toNat, 2 ^ (-k : ℤ) := by
      gcongr with k
      rw [defaultD, Nat.cast_pow, Nat.cast_ofNat, ← ENNReal.rpow_natCast, ← ENNReal.rpow_mul,
        ← ENNReal.rpow_intCast, ← ENNReal.rpow_mul, ← ENNReal.rpow_intCast]
      refine ENNReal.rpow_le_rpow_of_exponent_le one_le_two ?_
      rw [Nat.cast_mul, Nat.cast_pow, Int.cast_neg, Int.cast_natCast, mul_neg,
        neg_le_neg_iff, sq, ← mul_div_assoc, mul_one, mul_div_assoc, mul_div_cancel_of_imp id]
      norm_cast
      calc k
      _ = 1 * 1 * k := by ring
      _ ≤ 𝕔 * a * k := by
        gcongr
        · linarith [seven_le_c]
        · linarith [four_le_a X]
    _ ≤ 2 ^ (9 * a) * ∑' k : ℕ, 2 ^ (-k : ℤ) := mul_le_mul_left' (ENNReal.sum_le_tsum _) _
    _ ≤ 2 ^ (9 * a) * 2 := by rw [ENNReal.sum_geometric_two_pow_neg_one]
    _ = _ := by rw [← pow_succ]

/-- can be improved to `2 ^ (10 * a + 5 / 2)` -/
irreducible_def C7_2_3 (a : ℕ) : ℝ≥0 := 2 ^ (12 * (a : ℝ))

lemma boundary_operator_bound_aux (hf : BoundedCompactSupport f) (hg : BoundedCompactSupport g) :
    ‖∫ x, conj (g x) * (t.boundaryOperator u f x).toReal‖ₑ ≤
      C7_2_3 a * eLpNorm f 2 volume * eLpNorm g 2 volume := by
  classical
  calc
    _ ≤ ∑ J ∈ 𝓙 (t u), ∫⁻ y in J, ‖f y‖ₑ * MB volume 𝓑 c𝓑 r𝓑 g y *
        ∑ I : Grid X, if (J : Set X) ⊆ ball (c I) (16 * D ^ s I) ∧ s J ≤ s I then
          (D : ℝ≥0∞) ^ ((s J - s I) / (a : ℝ)) else 0 := e728 hf hg
    _ ≤ ∑ J ∈ 𝓙 (t u), ∫⁻ y in J, ‖f y‖ₑ * MB volume 𝓑 c𝓑 r𝓑 g y * 2 ^ (9 * a + 1) := by
      gcongr; exact boundary_geometric_series
    _ = 2 ^ (9 * a + 1) * ∑ J ∈ 𝓙 (t u), ∫⁻ y in J, ‖f y‖ₑ * MB volume 𝓑 c𝓑 r𝓑 g y := by
      rw [Finset.mul_sum]; congr! with J mJ
      rw [← lintegral_const_mul' _ _ (by tauto)]; congr with y; rw [mul_comm]
    _ = 2 ^ (9 * a + 1) * ∫⁻ y in ⋃ I : Grid X, I, ‖f y‖ₑ * MB volume 𝓑 c𝓑 r𝓑 g y := by
      rw [← lintegral_biUnion_finset] <;> simp only [mem_toFinset, coe_toFinset, biUnion_𝓙]
      · exact pairwiseDisjoint_𝓙
      · exact fun _ _ ↦ coeGrid_measurable
    _ ≤ 2 ^ (9 * a + 1) * ∫⁻ y, ‖f y‖ₑ * MB volume 𝓑 c𝓑 r𝓑 g y := by
      gcongr; exact setLIntegral_le_lintegral _ _
    _ ≤ 2 ^ (9 * a + 1) * eLpNorm f 2 volume * eLpNorm (MB volume 𝓑 c𝓑 r𝓑 g) 2 volume := by
      rw [mul_assoc]; gcongr
      exact ENNReal.lintegral_mul_le_eLpNorm_mul_eLqNorm ⟨by simpa using ENNReal.inv_two_add_inv_two⟩
        hf.aestronglyMeasurable.aemeasurable.enorm
        (AEStronglyMeasurable.maximalFunction 𝓑.to_countable).aemeasurable
    _ ≤ 2 ^ (9 * a + 1) * eLpNorm f 2 volume * (2 ^ (a + (3 / 2 : ℝ)) * eLpNorm g 2 volume) := by
      have ST : HasStrongType (α := X) (α' := X) (ε₁ := ℂ) (MB volume 𝓑 c𝓑 r𝓑) 2 2 volume volume
          (CMB (defaultA a) 2) := by
        refine hasStrongType_MB 𝓑.to_countable (R := 2 ^ (S + 5) * D ^ (3 * S + 3))
          (fun ⟨bs, bi⟩ mb ↦ ?_) (by norm_num)
        simp_rw [𝓑, mem_prod, mem_Iic, mem_univ, and_true] at mb
        obtain ⟨mb1, mb2⟩ := mb
        simp_rw [r𝓑, ← zpow_natCast (n := 3 * S + 3), Nat.cast_add, Nat.cast_mul, Nat.cast_ofNat,
          show 3 * (S : ℤ) + 3 = S + (2 * S + 3) by ring]
        gcongr
        · exact one_le_two
        · exact one_le_realD _
        · exact scale_mem_Icc.2
        · exact_mod_cast mb2
      specialize ST g (hg.memLp 2)
      rw [CMB_defaultA_two_eq, ENNReal.coe_rpow_of_ne_zero two_ne_zero, ENNReal.coe_ofNat] at ST
      exact mul_le_mul_left' ST.2 _
    _ = 2 ^ (9 * a + 1) * 2 ^ (a + (3 / 2 : ℝ)) * eLpNorm f 2 volume * eLpNorm g 2 volume := by ring
    _ ≤ _ := by
      refine mul_le_mul_right' (mul_le_mul_right' ?_ _) _
      rw [C7_2_3, ENNReal.coe_rpow_of_ne_zero two_ne_zero, ENNReal.coe_ofNat,
        ← ENNReal.rpow_natCast, ← ENNReal.rpow_add _ _ two_ne_zero ENNReal.ofNat_ne_top]
      refine ENNReal.rpow_le_rpow_of_exponent_le one_le_two ?_
      rw [Nat.cast_add, Nat.cast_mul, Nat.cast_ofNat, Nat.cast_one,
        show 9 * (a : ℝ) + 1 + (a + 3 / 2) = 10 * (a : ℝ) + 5 / 2 by ring]
      have : 4 ≤ (a : ℝ) := by norm_cast; exact four_le_a X
      linarith

/-- Lemma 7.2.3. -/
lemma boundary_operator_bound (hf : BoundedCompactSupport f) :
    eLpNorm (t.boundaryOperator u f) 2 volume ≤ C7_2_3 a * eLpNorm f 2 volume := by
  have bcs : BoundedCompactSupport fun x ↦ (t.boundaryOperator u f x).toReal := by
    simp_rw [e728_push_toReal hf]
    refine BoundedCompactSupport.finset_sum fun I _ ↦ ?_
    refine BoundedCompactSupport.indicator_of_isCompact_closure (memLp_top_const _)
      (Metric.isBounded_ball.subset Grid_subset_ball).isCompact_closure coeGrid_measurable
  have elpn_eq : eLpNorm (fun x ↦ (t.boundaryOperator u f x).toReal) 2 volume =
      eLpNorm (t.boundaryOperator u f) 2 volume :=
    eLpNorm_toReal_eq (Eventually.of_forall fun _ ↦ (boundaryOperator_lt_top hf).ne)
  by_cases hv : eLpNorm (t.boundaryOperator u f) 2 volume = 0; · simp [hv]
  have hv' : eLpNorm (t.boundaryOperator u f) 2 volume < ⊤ := elpn_eq ▸ (bcs.memLp 2).2
  rw [← ENNReal.mul_le_mul_right hv hv'.ne, ← sq, ← ENNReal.rpow_natCast]
  nth_rw 1 [show ((2 : ℕ) : ℝ) = (2 : ℝ≥0) by rfl, show (2 : ℝ≥0∞) = (2 : ℝ≥0) by rfl,
    eLpNorm_nnreal_pow_eq_lintegral two_ne_zero]
  convert boundary_operator_bound_aux (t := t) (u := u) hf bcs.toComplex using 2
  · simp_rw [RCLike.conj_mul]; norm_cast
    simp_rw [← norm_pow, integral_norm_eq_lintegral_enorm
      (bcs.aestronglyMeasurable.aemeasurable.pow_const 2).aestronglyMeasurable, enorm_pow,
      enorm_toReal (boundaryOperator_lt_top hf).ne, enorm_eq_self]
    simp_rw [enorm_eq_nnnorm, coe_algebraMap, nnnorm_real, ← enorm_eq_nnnorm,
      ← ENNReal.rpow_natCast, Nat.cast_ofNat]
    refine (enorm_toReal ?_).symm
    replace hv' := ENNReal.pow_lt_top (n := 2) hv'
    rw [← ENNReal.rpow_natCast, show ((2 : ℕ) : ℝ) = (2 : ℝ≥0) by rfl,
      show (2 : ℝ≥0∞) = (2 : ℝ≥0) by rfl, eLpNorm_nnreal_pow_eq_lintegral two_ne_zero,
      show ((2 : ℝ≥0) : ℝ) = (2 : ℕ) by rfl] at hv'
    simp_rw [enorm_eq_self] at hv'; exact hv'.ne
  · rw [← elpn_eq, show (2 : ℝ≥0∞) = (2 : ℝ≥0) by rfl]
    simp_rw [eLpNorm_nnreal_eq_lintegral two_ne_zero]; congr!
    simp [enorm_eq_nnnorm, nnnorm_real]

/-- The constant used in `tree_projection_estimate`.
Has value `2 ^ (130 * a ^ 3)` in the blueprint. -/
irreducible_def C7_2_1 (a : ℕ) : ℝ≥0 := 2 ^ ((𝕔 + 5 + 𝕔 / 4) * a ^ 3)

-- Auxiliary function used in the proof of Lemma 7.2.1
private def eI𝒬u_mul (u : 𝔓 X) (f : X → ℂ) : X → ℂ := fun y ↦ exp (.I * 𝒬 u y) * f y

private lemma boundedCompactSupport_eI𝒬u_mul (u : 𝔓 X) {f : X → ℂ} (hf : BoundedCompactSupport f) :
    BoundedCompactSupport (eI𝒬u_mul u f) := by
  apply hf.mul_bdd_left
  apply memLp_top_of_bound (by fun_prop) 1 (.of_forall fun _ ↦ ?_)
  rw [mul_comm, norm_exp_ofReal_mul_I]

private lemma norm_eI𝒬u_mul_eq (u : 𝔓 X) (f : X → ℂ) (x : X) : ‖eI𝒬u_mul u f x‖ = ‖f x‖ := by
  simp [eI𝒬u_mul, mul_comm I]

-- The bound for `carlesonSum` from `pointwise_tree_estimate` (Lemma 7.1.3)
variable (t) (u) (f) in
private def cS_bound (x' : X) :=
    C7_1_3 a * (MB volume 𝓑 c𝓑 r𝓑 (approxOnCube (𝓙 (t u)) (‖f ·‖)) x' +
    t.boundaryOperator u (approxOnCube (𝓙 (t u)) (‖f ·‖)) x') +
    nontangentialMaximalFunction (𝒬 u) (approxOnCube (𝓙 (t u)) (eI𝒬u_mul u f)) x'

private lemma aeMeasurable_cS_bound : AEMeasurable (cS_bound t u f) := by
  refine AEMeasurable.add ?_ MeasureTheory.Measurable.nontangentialMaximalFunction.aemeasurable
  apply ((AEStronglyMeasurable.maximalFunction (to_countable 𝓑)).aemeasurable.add ?_).const_mul
  exact measurable_boundaryOperator.aemeasurable

-- The natural constant for Lemma 7.2.1 is ≤ the simpler constant `C7_2_1` we use instead.
private lemma le_C7_2_1 {a : ℕ} (ha : 4 ≤ a) :
    C7_1_3 a * CMB (defaultA a) 2 + C7_1_3 a * C7_2_3 a + C7_2_2 a ≤ (C7_2_1 a : ℝ≥0∞) := calc
  _ ≤ (3 : ℕ) • (2 : ℝ≥0∞) ^ ((𝕔 + 4 + 𝕔 / 4) * a ^ 3 + 12 * a) := by
    rw [three'_nsmul]
    gcongr
    · rw [C7_1_3_def, CMB_defaultA_two_eq, pow_add]
      simp_rw [ENNReal.coe_pow, ENNReal.coe_rpow_of_ne_zero two_ne_zero, ENNReal.coe_ofNat]
      gcongr; rw [← ENNReal.rpow_natCast, Nat.cast_mul]
      apply ENNReal.rpow_le_rpow_of_exponent_le one_le_two ?_
      linarith [show 4 ≤ (a : ℝ) by exact_mod_cast ha]
    · rw [C7_1_3_def, C7_2_3_def]
      norm_cast
      exact le_of_eq (pow_add _ _ _).symm
    · rw [C7_2_2_def]
      norm_cast
      gcongr
      · norm_num
      simp [add_mul]
      omega
  _ = 3 * 2 ^ (12 * a) * 2 ^ ((𝕔 + 4 + 𝕔 / 4) * a ^ 3) := by rw [add_comm, pow_add]; ring
  _ ≤ 2 ^ (a ^ 3) * 2 ^ ((𝕔 + 4 + 𝕔 / 4) * a ^ 3) := by
    apply mul_right_mono; norm_cast
    calc
      _ ≤ 2 ^ 2 * 2 ^ (12 * a) := by gcongr; norm_num
      _ = 2 ^ (2 + 12 * a)     := by rw [pow_add]
      _ ≤ 2 ^ (a ^ 3)          := pow_le_pow_right₀ one_le_two <| calc 2 + 12 * a
        _ ≤ a + 12 * a := by apply add_le_add_right; linarith
        _ = 13 * a     := by ring
        _ ≤ a ^ 2 * a  := by rw [mul_le_mul_right] <;> nlinarith
        _ = a ^ 3      := rfl
  _ = _ := by rw [C7_2_1_def, ← pow_add]; norm_cast; ring

-- Main estimate used in the proof of `tree_projection_estimate`
private lemma eLpNorm_two_cS_bound_le : eLpNorm (cS_bound t u f) 2 volume ≤
    C7_2_1 a * eLpNorm (approxOnCube (𝓙 (t u)) (‖f ·‖)) 2 volume := by
  let μ := volume (α := X)
  let aOC := (approxOnCube (𝓙 (t u)) (‖f ·‖))
  let g₁ := MB μ 𝓑 c𝓑 r𝓑 aOC
  let g₂ := t.boundaryOperator u (approxOnCube (𝓙 (t u)) (‖f ·‖))
  let g₃ := nontangentialMaximalFunction (𝒬 u) (approxOnCube (𝓙 (t u)) (eI𝒬u_mul u f))
  have m₁ : AEMeasurable g₁ :=
    (MeasureTheory.AEStronglyMeasurable.maximalFunction (to_countable 𝓑)).aemeasurable
  have m₂ : AEMeasurable g₂ := measurable_boundaryOperator.aemeasurable
  calc eLpNorm (cS_bound t u f) 2 μ
    _ = eLpNorm (C7_1_3 a • (g₁ + g₂) + g₃) 2 μ := rfl
    _ ≤ eLpNorm (C7_1_3 a • (g₁ + g₂)) 2 μ + eLpNorm g₃ 2 μ := by
      simpa [eLpNorm, eLpNorm'] using
        ENNReal.lintegral_Lp_add_le ((m₁.add m₂).const_smul (C7_1_3 a)) (hp1 := one_le_two)
          MeasureTheory.Measurable.nontangentialMaximalFunction.aemeasurable
    _ = C7_1_3 a • eLpNorm (g₁ + g₂) 2 μ + eLpNorm g₃ 2 μ := by
      congr
      simpa [eLpNorm, eLpNorm'] using ENNReal.lintegral_Lp_smul (m₁.add m₂) two_pos (C7_1_3 a)
    _ ≤ C7_1_3 a • (eLpNorm g₁ 2 μ + eLpNorm g₂ 2 μ) + eLpNorm g₃ 2 μ := by
      gcongr
      simpa [eLpNorm, eLpNorm'] using ENNReal.lintegral_Lp_add_le m₁ m₂ one_le_two
    _ ≤ C7_1_3 a • ((CMB (defaultA a) 2) * eLpNorm aOC 2 μ + (C7_2_3 a) * eLpNorm aOC 2 μ) +
          (C7_2_2 a) * eLpNorm aOC 2 μ := by
      gcongr
      · exact eLpNorm_MB_le boundedCompactSupport_approxOnCube
      · apply le_of_le_of_eq <| boundary_operator_bound boundedCompactSupport_approxOnCube
        simp [eLpNorm, eLpNorm', aOC, approxOnCube_ofReal, enorm_eq_nnnorm, μ]
      · apply le_trans <| nontangential_operator_bound boundedCompactSupport_approxOnCube (𝒬 u)
        refine mul_le_mul_left' (eLpNorm_mono (fun x ↦ ?_)) _
        apply le_of_le_of_eq norm_approxOnCube_le_approxOnCube_norm
        rw [Real.norm_of_nonneg <| approxOnCube_nonneg (fun _ ↦ norm_nonneg _)]
        simp_rw [norm_eI𝒬u_mul_eq]
    _ = (C7_1_3 a * CMB (defaultA a) 2 + C7_1_3 a * C7_2_3 a + C7_2_2 a) * eLpNorm aOC 2 μ := by
      rw [ENNReal.smul_def, smul_eq_mul]; ring
    _ ≤ _ := mul_le_mul_right' (le_C7_2_1 (four_le_a X)) _

/- TODO: PR next to `Complex.norm_real` -/
@[simp 1100, norm_cast]
 protected lemma Complex.enorm_real (x : ℝ) : ‖(x : ℂ)‖ₑ = ‖x‖ₑ := by simp [enorm]

/-- Lemma 7.2.1. -/
lemma tree_projection_estimate
    (hf : BoundedCompactSupport f) (hg : BoundedCompactSupport g) (hu : u ∈ t) :
    ‖∫ x, conj (g x) * carlesonSum (t u) f x‖ₑ ≤
    C7_2_1 a * eLpNorm (approxOnCube (𝓙 (t u)) (‖f ·‖)) 2 volume *
    eLpNorm (approxOnCube (𝓛 (t u)) (‖g ·‖)) 2 volume := by
  classical
  set aOC := approxOnCube (𝓛 (t u)) (‖g ·‖)
  let eaOC (x : X) := ENNReal.ofReal (aOC x)
  have aOC_nonneg {x : X} : 0 ≤ aOC x := approxOnCube_nonneg (fun _ ↦ norm_nonneg _)
  calc ‖∫ x, conj (g x) * carlesonSum (t u) f x‖ₑ
    _ ≤ ∫⁻ x, ‖conj (g x) * carlesonSum (t u) f x‖ₑ := enorm_integral_le_lintegral_enorm _
    _ = ∫⁻ x in (⋃ p ∈ t u, 𝓘 p), ‖g x‖ₑ * ‖carlesonSum (t u) f x‖ₑ := by
      rw [← lintegral_indicator]; swap
      · exact MeasurableSet.biUnion (t u).to_countable (fun _ _ ↦ coeGrid_measurable)
      simp_rw [enorm_eq_nnnorm, nnnorm_mul, ENNReal.coe_mul, RCLike.nnnorm_conj]
      refine lintegral_congr (fun x ↦ ?_)
      by_cases hx : x ∈ ⋃ p ∈ t u, 𝓘 p
      · rw [indicator_of_mem hx]
      · simp [indicator_of_notMem hx, notMem_support.mp (hx <| support_carlesonSum_subset ·)]
    _ ≤ ∫⁻ x in (⋃ L ∈ 𝓛 (t u), (L : Set X)), ‖g x‖ₑ * ‖carlesonSum (t u) f x‖ₑ := by
      rw [biUnion_𝓛]
      refine lintegral_mono_set (fun x hx ↦ ?_)
      have ⟨p, hp⟩ : ∃ p ∈ t u, x ∈ 𝓘 p := by simpa using hx
      apply mem_iUnion.mpr ⟨𝓘 p, hp.2⟩
    _ = ∑ L ∈ 𝓛 (t u), ∫⁻ x in L, ‖g x‖ₑ * ‖carlesonSum (t u) f x‖ₑ := by
      simp only [← mem_toFinset]
      refine lintegral_biUnion_finset ?_ (fun _ _ ↦ coeGrid_measurable) _
      rw [coe_toFinset]
      exact pairwiseDisjoint_𝓛
    _ ≤ ∑ L ∈ 𝓛 (t u), ∫⁻ x in L, ‖g x‖ₑ * (⨅ x' ∈ L, ‖cS_bound t u f x'‖ₑ) := by
      gcongr ∑ L ∈ 𝓛 (t u), ?_ with L hL
      refine setLIntegral_mono_ae (hg.restrict.aestronglyMeasurable.enorm.mul_const _)
        (.of_forall fun x hx ↦ ?_)
      gcongr
      refine le_iInf₂ fun x' hx' ↦ ?_
      simp only [mem_toFinset] at hL
      convert pointwise_tree_estimate hu hL hx hx' (boundedCompactSupport_eI𝒬u_mul u hf) using 1
      · congr
        simp_rw [mul_neg, eI𝒬u_mul, ← mul_assoc, ← exp_add, neg_add_cancel, exp_zero, one_mul]
      · simp only [cS_bound, enorm_eq_self, norm_eI𝒬u_mul_eq u f]
    _ = ∑ L ∈ 𝓛 (t u), ∫⁻ x in L, eaOC x * (⨅ x' ∈ L, ‖cS_bound t u f x'‖ₑ) := by
      refine Finset.sum_congr rfl (fun L hL ↦ ?_)
      rw [lintegral_mul_const'', lintegral_mul_const]; rotate_left
      · exact ENNReal.measurable_ofReal.comp (stronglyMeasurable_approxOnCube _ _).measurable
      · exact hg.restrict.aestronglyMeasurable.enorm
      rw [lintegral_eq_lintegral_approxOnCube pairwiseDisjoint_𝓛 (mem_toFinset.mp hL) hg]
      simp_rw [eaOC, ← Real.enorm_eq_ofReal aOC_nonneg, approxOnCube_ofReal, aOC,
        Complex.enorm_real]
    _ ≤ ∑ L ∈ 𝓛 (t u), ∫⁻ x in L, eaOC x * ‖cS_bound t u f x‖ₑ :=
      Finset.sum_le_sum fun L hL ↦
        setLIntegral_mono' coeGrid_measurable (fun x hx ↦ mul_left_mono (biInf_le _ hx))
    _ = ∫⁻ x in (⋃ L ∈ 𝓛 (t u), (L : Set X)), eaOC x * ‖cS_bound t u f x‖ₑ := by
      rw [← lintegral_biUnion_finset (hm := fun _ _ ↦ coeGrid_measurable)]
      · simp only [mem_toFinset]
      · simpa only [coe_toFinset] using pairwiseDisjoint_𝓛 (𝔖 := t u)
    _ ≤ ∫⁻ (x : X), eaOC x * ‖cS_bound t u f x‖ₑ := by
      nth_rewrite 2 [← setLIntegral_univ]
      exact lintegral_mono_set (fun _ _ ↦ trivial)
    _ ≤ eLpNorm eaOC 2 volume * eLpNorm (cS_bound t u f) 2 volume := by
      have isConj : Real.HolderConjugate 2 2 := by constructor <;> norm_num
      have : AEMeasurable eaOC := (stronglyMeasurable_approxOnCube _ _).aemeasurable.ennreal_ofReal
      convert ENNReal.lintegral_mul_le_Lp_mul_Lq volume isConj this aeMeasurable_cS_bound <;>
        simp [eLpNorm, eLpNorm']
    _ = eLpNorm (cS_bound t u f) 2 volume * eLpNorm aOC 2 volume := by
      rw [mul_comm]; congr; ext; exact (Real.enorm_eq_ofReal aOC_nonneg).symm
    _ ≤ _ := mul_right_mono eLpNorm_two_cS_bound_le

end TileStructure.Forest


==> anc/Carleson/ForestOperator/LargeSeparation.lean <==
import Carleson.Calculations
import Carleson.ForestOperator.AlmostOrthogonality
import Carleson.HolderVanDerCorput
import Carleson.ToMathlib.Data.NNReal

open ShortVariables TileStructure
variable {X : Type*} {a : ℕ} {q : ℝ} {K : X → X → ℂ} {σ₁ σ₂ : X → ℤ} {F G : Set X}
  [MetricSpace X] [ProofData a q K σ₁ σ₂ F G] [TileStructure Q D κ S o]
  {n j j' : ℕ} {t : Forest X n} {u u₁ u₂ p : 𝔓 X} {x x' : X} {𝔖 : Set (𝔓 X)}
  {f f₁ f₂ g g₁ g₂ : X → ℂ} {I J J' L : Grid X}
variable {E' : Type*} [NormedAddCommGroup E'] [NormedSpace ℝ E']

noncomputable section

open Set MeasureTheory Metric Function Complex Bornology TileStructure Filter
open scoped NNReal ENNReal ComplexConjugate

namespace TileStructure.Forest

/-! ## Section 7.5 -/

variable (t u₁ u₂) in
/-- The definition `𝓙'` at the start of Section 7.5.1.
We use a different notation to distinguish it from the 𝓙' used in Section 7.6 -/
def 𝓙₅ : Set (Grid X) := 𝓙 (𝔖₀ t u₁ u₂) ∩ Iic (𝓘 u₁)

/-- The definition of χ-tilde, defined in the proof of Lemma 7.5.2 -/
def χtilde (J : Grid X) (u₁ : 𝔓 X) : X → ℝ≥0 :=
  (𝓘 u₁ : Set X).indicator fun x ↦ (8 - D ^ (- s J) * dist x (c J)).toNNReal

lemma χtilde_pos_iff : 0 < χtilde J u₁ x ↔ x ∈ 𝓘 u₁ ∧ x ∈ ball (c J) (8 * D ^ s J) := by
  have := @one_le_realD a; rw [χtilde]
  by_cases h : x ∈ 𝓘 u₁
  · rw [indicator_of_mem h, Real.toNNReal_pos, sub_pos, zpow_neg, inv_mul_lt_iff₀' (by positivity)]
    simp [h]
  · rw [indicator_of_notMem h]; simp [h]

lemma χtilde_le_eight : χtilde J u₁ x ≤ 8 := by
  unfold χtilde; apply indicator_le fun _ _ ↦ ?_
  rw [Real.toNNReal_le_iff_le_coe, NNReal.coe_ofNat, sub_le_self_iff]
  positivity

lemma four_lt_χtilde (xJ : x ∈ J) (xu : x ∈ 𝓘 u₁) : 4 < χtilde J u₁ x := by
  have := one_le_realD a
  simp_rw [χtilde, indicator_of_mem xu, Real.ofNat_lt_toNNReal, lt_sub_comm, Nat.cast_ofNat]
  rw [show (8 : ℝ) - 4 = 4 by norm_num, zpow_neg, inv_mul_lt_iff₀' (by positivity)]
  exact mem_ball.mp (Grid_subset_ball xJ)

lemma dist_χtilde_le (mx : x ∈ 𝓘 u₁) (mx' : x' ∈ 𝓘 u₁) :
    dist (χtilde J u₁ x) (χtilde J u₁ x') ≤ dist x x' / D ^ s J :=
  calc
    _ ≤ ‖(8 - D ^ (-s J) * dist x (c J)) - (8 - D ^ (-s J) * dist x' (c J))‖ := by
      rw [χtilde, indicator_of_mem mx, indicator_of_mem mx']
      change ‖(_ - _ : ℝ)‖ ≤ _
      simp_rw [NNReal.val_eq_coe, Real.coe_toNNReal']
      exact norm_sup_sub_sup_le_norm ..
    _ = ‖dist x' (c J) - dist x (c J)‖ / D ^ (s J) := by
      rw [sub_sub_sub_cancel_left, ← mul_sub, zpow_neg, ← div_eq_inv_mul, norm_div]; simp
    _ ≤ _ := by gcongr; rw [Real.norm_eq_abs, dist_comm x x']; exact abs_dist_sub_le ..

lemma stronglyMeasurable_χtilde : StronglyMeasurable (χtilde J u₁) :=
  measurable_id.dist measurable_const |>.const_mul _ |>.const_sub _
    |>.real_toNNReal.indicator coeGrid_measurable |>.stronglyMeasurable

variable (t u₁ u₂) in
open scoped Classical in
/-- The definition of χ, defined in the proof of Lemma 7.5.2 -/
def χ (J : Grid X) (x : X) : ℝ≥0 :=
  χtilde J u₁ x / ∑ J' ∈ 𝓙₅ t u₁ u₂, χtilde J' u₁ x

lemma stronglyMeasurable_χ : StronglyMeasurable (χ t u₁ u₂ J) :=
  stronglyMeasurable_χtilde.measurable.div
    (Finset.measurable_sum _ fun _ _ ↦ stronglyMeasurable_χtilde.measurable) |>.stronglyMeasurable

-- /-- The definition of `B`, defined in (7.5.1) -/

variable (t u₁ u₂) in
/-- The definition of h_J, defined in the proof of Section 7.5.2 -/
def holderFunction (f₁ f₂ : X → ℂ) (J : Grid X) (x : X) : ℂ :=
  χ t u₁ u₂ J x * (exp (.I * 𝒬 u₁ x) * adjointCarlesonSum (t u₁) f₁ x) *
  conj (exp (.I * 𝒬 u₂ x) * adjointCarlesonSum (t u₂ ∩ 𝔖₀ t u₁ u₂) f₂ x)

/- AUXILIARY LEMMAS:START -/

lemma IF_subset_THEN_not_disjoint {A B : Grid X} (h : (A : Set X) ⊆ B) :
    ¬ Disjoint (B : Set X) (A : Set X) := by
  rw [disjoint_comm]
  intro disjoint
  have nonempty := Grid.nonempty A
  rw [← Mathlib.Tactic.PushNeg.empty_ne_eq_nonempty] at nonempty
  exact nonempty (Eq.symm ((Set.disjoint_of_subset_iff_left_eq_empty h).mp disjoint))

lemma IF_disjoint_with_ball_THEN_distance_bigger_than_radius {J : X} {r : ℝ} {pSet : Set X} {p : X}
    (belongs : p ∈ pSet) (h : Disjoint (Metric.ball J r) pSet) :
    dist J p ≥ r := by
  rw [disjoint_iff_inter_eq_empty, inter_comm] at h
  by_contra! contr
  apply (Set.mem_empty_iff_false p).mp
  rw [← h]
  apply (Set.mem_inter_iff ..).mpr
  apply mem_ball_comm.mp at contr
  exact ⟨belongs, contr⟩

lemma dist_triangle5 (a b c d e : X) :
    dist a e ≤ dist a b + dist b c + dist c d + dist d e :=
  calc
    dist a e ≤ dist a d + dist d e := dist_triangle a d e
    _ ≤ (dist a c + dist c d) + dist d e := add_le_add_right (dist_triangle a c d) _
    _ ≤ (dist a b + dist b c + dist c d) + dist d e :=
      add_le_add_right (add_le_add_right (dist_triangle a b c) _) _

lemma 𝓘_subset_iUnion_𝓙_𝔖₀ : (𝓘 u₁ : Set X) ⊆ ⋃ J ∈ 𝓙 (t.𝔖₀ u₁ u₂), (J : Set X) := by
  rw [biUnion_𝓙 (𝔖 := 𝔖₀ t u₁ u₂)]
  apply subset_iUnion_of_subset (𝓘 u₁)
  rfl

/- AUXILIARY LEMMAS:END -/

/-! ### Subsection 7.5.1 and Lemma 7.5.2 -/

/-- Part of Lemma 7.5.1. -/
lemma union_𝓙₅ (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂) (h2u : 𝓘 u₁ ≤ 𝓘 u₂) :
    ⋃ J ∈ 𝓙₅ t u₁ u₂, (J : Set X) = 𝓘 u₁ := by
  apply Set.Subset.antisymm
  · intros x hx
    simp only [mem_iUnion] at hx
    rcases hx with ⟨cube, ⟨_, interval⟩, h⟩
    exact Set.mem_of_mem_of_subset h interval.left
  · intros x hx
    have existsCube : x ∈ ⋃ J ∈ 𝓙 (t.𝔖₀ u₁ u₂), (J : Set X) := 𝓘_subset_iUnion_𝓙_𝔖₀ hx
    simp only [mem_iUnion, exists_prop] at existsCube
    rcases existsCube with ⟨cube, cube_in_𝓙, xInCube⟩
    simp only [mem_iUnion, exists_prop]
    have notDisjoint := Set.not_disjoint_iff.mpr ⟨x, xInCube, hx⟩
    have cubeIn𝓙₀ : cube ∈ 𝓙₀ (t.𝔖₀ u₁ u₂) := mem_of_mem_inter_left cube_in_𝓙
    cases cubeIn𝓙₀ with
    | inl west =>
      refine ⟨cube, ?_, xInCube⟩
      unfold 𝓙₅
      rw [inter_def, mem_setOf_eq]
      refine ⟨cube_in_𝓙, ?_⟩
      simp only [mem_Iic, Grid.le_def]
      have smaller := calc s cube
        _ = -S := west
        _ ≤ s (𝓘 u₁) := (mem_Icc.mp (scale_mem_Icc (i := 𝓘 u₁))).left
      refine ⟨?_, smaller⟩
      cases GridStructure.fundamental_dyadic' smaller with
      | inl subset => exact subset
      | inr disjoint => exact False.elim (notDisjoint disjoint)
    | inr east =>
      obtain ⟨p, belongs⟩ := t.nonempty' hu₁
      by_contra! contr
      have white := calc (𝓘 p : Set X)
        _ ⊆ 𝓘 u₁ := (𝓘_le_𝓘 t hu₁ belongs).1
        _ ⊆ cube := by
          apply subset_of_notMem_Iic_of_not_disjoint cube
          · have notIn : cube ∉ t.𝓙₅ u₁ u₂ := fun a ↦ contr cube a xInCube
            rw [𝓙₅, inter_def, Set.mem_setOf_eq, not_and_or] at notIn
            exact Or.resolve_left notIn (Set.not_notMem.mpr cube_in_𝓙)
          · exact notDisjoint
        _ ⊆ ball (c cube) (4 * D ^ s cube) := by
          exact Grid_subset_ball (i := cube)
        _ ⊆ ball (c cube) (100 * D ^ (s cube + 1)) := by
          intro y xy
          rw [ball, mem_setOf_eq] at xy ⊢
          exact gt_trans (calculation_16 (X := X) (s := s cube)) xy
      have black : ¬↑(𝓘 p) ⊆ ball (c cube) (100 * D ^ (s cube + 1)) := by
        have in_𝔖₀ := 𝔗_subset_𝔖₀ (hu₁ := hu₁) (hu₂ := hu₂) (hu := hu) (h2u := h2u)
        rw [subset_def] at in_𝔖₀
        exact east p (in_𝔖₀ p belongs)
      contradiction

/-- Part of Lemma 7.5.1. -/
lemma pairwiseDisjoint_𝓙₅ : (𝓙₅ t u₁ u₂).PairwiseDisjoint (fun I ↦ (I : Set X)) := by
  have ss : (𝓙 (t.𝔖₀ u₁ u₂) ∩ Iic (𝓘 u₁)) ⊆ 𝓙 (t.𝔖₀ u₁ u₂) := inter_subset_left
  exact PairwiseDisjoint.subset (pairwiseDisjoint_𝓙 (𝔖 := 𝔖₀ t u₁ u₂)) ss

open scoped Classical in
lemma four_lt_sum_χtilde
    (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂) (h2u : 𝓘 u₁ ≤ 𝓘 u₂) (hx : x ∈ 𝓘 u₁) :
    4 < ∑ J' ∈ 𝓙₅ t u₁ u₂, χtilde J' u₁ x := by
  have hx₀ := hx
  rw [Grid.mem_def, ← union_𝓙₅ hu₁ hu₂ hu h2u, mem_iUnion₂] at hx; obtain ⟨J, mJ, mx⟩ := hx
  refine (four_lt_χtilde mx hx₀).trans_le ?_
  apply Finset.single_le_sum (f := fun J ↦ χtilde J u₁ x) (fun _ _ ↦ zero_le _)
  rwa [mem_toFinset]

lemma bigger_than_𝓙_is_not_in_𝓙₀ {𝔖 : Set (𝔓 X)} {A B : Grid X}
    (le : A ≤ B) (sle : s A < s B) (A_in : A ∈ 𝓙 𝔖) :
    B ∉ 𝓙₀ 𝔖 := by
  apply And.right at A_in
  simp only [Grid.le_def, and_imp] at A_in
  intro contr
  apply Lean.Omega.Int.le_lt_asymm (x := s A) (y := s B)
  · exact (A_in contr le.1 (le_of_lt sle)).2
  · exact sle

/-- Lemma 7.5.3 (stated somewhat differently). -/
lemma moderate_scale_change (hJ : J ∈ 𝓙₅ t u₁ u₂) (hJ' : J' ∈ 𝓙₅ t u₁ u₂)
    (hd : ¬Disjoint (ball (c J) (8 * D ^ s J)) (ball (c J') (8 * D ^ s J'))) :
    s J - 1 ≤ s J' := by
  by_contra! hs
  have fa : ∀ p ∈ t.𝔖₀ u₁ u₂, ¬↑(𝓘 p) ⊆ ball (c J) (100 * D ^ (s J + 1)) :=
    hJ.1.1.resolve_left (by linarith [(scale_mem_Icc (i := J')).1])
  apply absurd fa; push_neg
  obtain ⟨J'', sJ'', lJ''⟩ : ∃ J'', s J'' = s J' + 1 ∧ J' ≤ J'' := by
    refine Grid.exists_supercube (s J' + 1) ⟨by omega, ?_⟩
    rw [lt_sub_iff_add_lt] at hs; exact hs.le.trans scale_mem_Icc.2
  obtain ⟨p, mp, sp⟩ : ∃ p ∈ t.𝔖₀ u₁ u₂, ↑(𝓘 p) ⊆ ball (c J'') (100 * D ^ (s J' + 1 + 1)) := by
    have : J'' ∉ 𝓙₀ (t.𝔖₀ u₁ u₂) := bigger_than_𝓙_is_not_in_𝓙₀ lJ'' (by linarith) hJ'.1
    rw [𝓙₀, mem_setOf_eq, sJ''] at this; push_neg at this; exact this.2
  use p, mp, sp.trans (ball_subset_ball' ?_)
  calc
    _ ≤ 100 * D ^ (s J' + 1 + 1) + (dist (c J'') (c J') + dist (c J) (c J')) :=
      add_le_add_left (dist_triangle_right ..) _
    _ ≤ 100 * D ^ (s J' + 1 + 1) + (4 * D ^ s J'' + 8 * D ^ s J + 8 * D ^ s J') := by
      rw [add_assoc (4 * _)]; gcongr
      · exact (mem_ball'.mp (Grid_subset_ball (lJ''.1 Grid.c_mem_Grid))).le
      · exact (dist_lt_of_not_disjoint_ball hd).le
    _ ≤ 100 * D ^ s J + (4 * D ^ s J + 8 * D ^ s J + 8 * D ^ s J) := by
      gcongr; exacts [one_le_realD a, by omega, one_le_realD a, by omega, one_le_realD a, by omega]
    _ ≤ _ := by
      rw [← add_mul, ← add_mul, ← add_mul, zpow_add_one₀ (by simp), mul_comm _ (D : ℝ), ← mul_assoc]
      gcongr; trans 100 * 4
      · norm_num
      · gcongr; exact four_le_realD X

open scoped Classical in
/-- Part of Lemma 7.5.2. -/
lemma sum_χ (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂) (h2u : 𝓘 u₁ ≤ 𝓘 u₂) (x : X) :
    ∑ J ∈ 𝓙₅ t u₁ u₂, χ t u₁ u₂ J x = (𝓘 u₁ : Set X).indicator 1 x := by
  simp_rw [χ, ← Finset.sum_div, NNReal.div_self_eq_ite, indicator, Pi.one_apply]
  refine if_congr ?_ rfl rfl
  simp_rw [Finset.sum_pos_iff, mem_toFinset, χtilde_pos_iff]
  conv_lhs => enter [1, J]; rw [and_rotate]
  rw [exists_and_left, Grid.mem_def, and_iff_left_iff_imp, ← union_𝓙₅ hu₁ hu₂ hu h2u]; intro mx
  rw [mem_iUnion₂] at mx; obtain ⟨J, mJ, hJ⟩ := mx
  refine ⟨J, Grid_subset_ball.trans (ball_subset_ball ?_) hJ, mJ⟩
  change (4 : ℝ) * D ^ s J ≤ _; gcongr; norm_num

/-- Part of Lemma 7.5.2. -/
lemma χ_le_indicator (hJ : J ∈ 𝓙₅ t u₁ u₂) :
    χ t u₁ u₂ J x ≤ (ball (c J) (8 * D ^ s J)).indicator 1 x := by
  classical
  simp_rw [χ, indicator, Pi.one_apply]
  split_ifs with h
  · apply NNReal.div_le_of_le_mul; rw [one_mul]
    apply Finset.single_le_sum (f := fun J ↦ χtilde J u₁ x) (fun _ _ ↦ zero_le _)
    rwa [mem_toFinset]
  · have : χtilde J u₁ x = 0 := by
      contrapose! h; rw [← zero_lt_iff, χtilde_pos_iff] at h; exact h.2
    simp [this]

lemma χ_eq_zero_of_notMem_ball (hJ : J ∈ 𝓙₅ t u₁ u₂) (nx : x ∉ ball (c J) (8 * D ^ s J)) :
    χ t u₁ u₂ J x = 0 := by
  have := χ_le_indicator hJ (x := x)
  rwa [indicator_of_notMem nx, le_zero_iff] at this

lemma boundedCompactSupport_toReal_χ (hJ : J ∈ 𝓙₅ t u₁ u₂) :
    BoundedCompactSupport fun x ↦ (χ t u₁ u₂ J x : ℝ) := by
  apply BoundedCompactSupport.mono_norm (g := fun x ↦ (ball (c J) (8 * D ^ s J)).indicator 1 x)
    ?_ ?_ (fun x ↦ ?_)
  · constructor
    · refine memLp_top_of_bound (aestronglyMeasurable_one.indicator measurableSet_ball) 1
        (.of_forall fun x ↦ ?_)
      unfold indicator; split_ifs <;> simp
    · refine HasCompactSupport.intro (isCompact_closedBall (c J) (8 * D ^ s J)) fun x mx ↦ ?_
      apply indicator_of_notMem; contrapose! mx; exact ball_subset_closedBall mx
  · exact stronglyMeasurable_χ.measurable.coe_nnreal_real.aestronglyMeasurable
  · simp_rw [show (1 : X → ℝ) = (↑) ∘ (1 : X → ℝ≥0) by rfl]
    rw [indicator_comp_of_zero (by simp), Function.comp_apply, Real.norm_eq_abs, NNReal.abs_eq,
      NNReal.coe_le_coe]
    exact χ_le_indicator hJ

/-- The constant used in `dist_χ_le`.
Has value `2 ^ (227 * a ^ 3)` in the blueprint. -/
irreducible_def C7_5_2 (a : ℕ) : ℝ≥0 := 2 ^ ((2 * 𝕔 + 2 + 𝕔 / 4) * a ^ 3)

lemma one_le_C7_5_2 : 1 ≤ C7_5_2 a := by
  rw [C7_5_2]; exact_mod_cast Nat.one_le_two_pow

open scoped Classical in
lemma quarter_add_two_mul_D_mul_card_le (hJ : J ∈ 𝓙₅ t u₁ u₂) :
    1 / 4 + 2 * (D : ℝ) * {J' ∈ (𝓙₅ t u₁ u₂).toFinset |
      ¬Disjoint (ball (c J) (8 * D ^ s J)) (ball (c J') (8 * D ^ s J'))}.card ≤ C7_5_2 a := by
  set V := {J' ∈ (𝓙₅ t u₁ u₂).toFinset |
      ¬Disjoint (ball (c J) (8 * D ^ s J)) (ball (c J') (8 * D ^ s J'))}
  suffices V.card ≤ 2 ^ (2 * 𝕔 * a ^ 3 + 7 * a) by
    calc
      _ ≤ 1 / 4 + 2 * (D : ℝ) * 2 ^ (2 * 𝕔 * a ^ 3 + 7 * a) := by gcongr; norm_cast
      _ ≤ 2 ^ (𝕔 * a ^ 2 + 1 + (2 * 𝕔 * a ^ 3 + 7 * a)) +
          2 ^ (𝕔 * a ^ 2 + 1 + (2 * 𝕔 * a ^ 3 + 7 * a)) := by
        rw [defaultD, Nat.cast_pow, Nat.cast_ofNat, ← pow_succ', ← pow_add]
        gcongr; trans 1
        · norm_num
        · norm_cast; exact Nat.one_le_two_pow
      _ ≤ _ := by
        rw [C7_5_2]
        norm_cast
        apply add_le_pow_two le_rfl le_rfl ?_
        have := four_le_a X
        ring_nf
        suffices 𝕔 * a ^ 2 + 7 * a + 2 ≤ a ^ 3 * 2 + a ^ 3 * (𝕔 / 4)  by linarith
        calc
          _ ≤ (4 * (𝕔 / 4) + 3) * a ^ 2 + 7 * a + a := by
            gcongr
            · omega
            · linarith
          _ = (𝕔 / 4) * 4 * a ^ 2 + 3 * a ^ 2 + 2 * 4 * a := by ring
          _ ≤ (𝕔 / 4) * a * a ^ 2 + 3 * a ^ 2 + 2 * a * a := by gcongr
          _ = (𝕔 / 4) * a ^ 3 + 5 * a ^ 2 := by ring
          _ ≤ (𝕔 / 4) * a ^ 3 + 2 * 4 * a ^ 2 := by gcongr; norm_num
          _ ≤ (𝕔 / 4) * a ^ 3 + 2 * a * a ^ 2 := by gcongr
          _ = _ := by ring
  have dbl : ∀ J' ∈ V, volume (ball (c J) (9 * D ^ (s J + 1))) ≤
      2 ^ (2 * 𝕔 * a ^ 3 + 7 * a) * volume (ball (c J') (D ^ s J' / 4)) := fun J' mJ' ↦ by
    simp_rw [V, Finset.mem_filter, mem_toFinset] at mJ'
    have hs := moderate_scale_change hJ mJ'.1 mJ'.2
    rw [disjoint_comm] at mJ'
    have hs' := moderate_scale_change mJ'.1 hJ mJ'.2
    calc
      _ ≤ 2 ^ (2 * 𝕔 * a ^ 3) * volume (ball (c J') (18 * D ^ s J')) := by
        have db : dist (c J') (c J) + 9 * D ^ (s J + 1) ≤ D ^ 2 * (18 * D ^ s J') :=
          calc
            _ ≤ 8 * (D : ℝ) ^ s J' + 8 * D ^ s J + 9 * D ^ (s J + 1) := by
              gcongr; exact (dist_lt_of_not_disjoint_ball mJ'.2).le
            _ ≤ 8 * (D : ℝ) ^ (s J + 1) + D ^ (s J + 1) + 9 * D ^ (s J + 1) := by
              gcongr; exacts [one_le_realD a, by omega, by
                rw [zpow_add_one₀ (by simp), mul_comm 8]; gcongr; exact eight_le_realD X]
            _ ≤ _ := by
              rw [← add_one_mul, ← add_mul, ← mul_assoc, ← mul_rotate, ← zpow_natCast,
                ← zpow_add₀ (by simp), mul_comm _ 18, show (8 : ℝ) + 1 + 9 = 18 by norm_num]
              gcongr 18 * (D : ℝ) ^ ?_; exacts [one_le_realD a, by omega]
        convert measure_ball_le_of_dist_le' (μ := volume) (by simp) db
        simp_rw [As, defaultA, defaultD, Nat.cast_pow, Nat.cast_ofNat, ← pow_mul, Real.logb_pow,
          Real.logb_self_eq_one one_lt_two, mul_one, Nat.ceil_natCast, ENNReal.coe_pow,
          ENNReal.coe_ofNat]
        ring
      _ ≤ 2 ^ (2 * 𝕔 * a ^ 3 + 7 * a) * volume (ball (c J') (18 / 128 * D ^ s J')) := by
        nth_rw 1 [show (18 : ℝ) * D ^ s J' = 2 ^ 7 * (18 / 128 * D ^ s J') by ring]
        rw [pow_add, mul_assoc, mul_assoc]; gcongr
        convert measure_ball_two_le_same_iterate (μ := volume) (c J') _ 7 using 2
        unfold defaultA; norm_cast; rw [← pow_mul']
      _ ≤ _ := by rw [div_eq_inv_mul _ 4]; gcongr; norm_num
  replace dbl : V.card * volume (ball (c J) (9 * D ^ (s J + 1))) ≤
      2 ^ (2 * 𝕔 * a ^ 3 + 7 * a) * volume (ball (c J) (9 * D ^ (s J + 1))) := by
    calc
      _ ≤ 2 ^ (2 * 𝕔 * a ^ 3 + 7 * a) * ∑ J' ∈ V, volume (ball (c J') (D ^ s J' / 4)) := by
        rw [Finset.mul_sum, ← nsmul_eq_mul, ← Finset.sum_const]; exact Finset.sum_le_sum dbl
      _ = 2 ^ (2 * 𝕔 * a ^ 3 + 7 * a) * volume (⋃ J' ∈ V, ball (c J') (D ^ s J' / 4)) := by
        congr; refine (measure_biUnion_finset ?_ fun _ _ ↦ measurableSet_ball).symm
        have Vs : V ⊆ (t.𝓙₅ u₁ u₂).toFinset := Finset.filter_subset ..
        rw [subset_toFinset] at Vs
        exact (pairwiseDisjoint_𝓙₅.subset Vs).mono fun _ ↦ ball_subset_Grid
      _ ≤ _ := by
        gcongr; refine iUnion₂_subset fun J' mJ' ↦ ball_subset_ball' ?_
        simp_rw [V, Finset.mem_filter, mem_toFinset] at mJ'
        have hs := moderate_scale_change hJ mJ'.1 mJ'.2
        rw [disjoint_comm] at mJ'
        have hs' := moderate_scale_change mJ'.1 hJ mJ'.2
        calc
          _ ≤ (D : ℝ) ^ s J' / 4 + (8 * D ^ s J' + 8 * D ^ s J) := by
            gcongr; exact (dist_lt_of_not_disjoint_ball mJ'.2).le
          _ ≤ (D : ℝ) ^ (s J + 1) / 4 + (8 * D ^ (s J + 1) + (8 * D / 25) * D ^ s J) := by
            have : (8 : ℝ) ≤ 8 * D / 25 := by
              rw [le_div_iff₀ (by norm_num)]; gcongr; exact twentyfive_le_realD X
            gcongr; exacts [one_le_realD a, by omega, one_le_realD a, by omega]
          _ ≤ _ := by
            rw [show 8 * (D : ℝ) / 25 * D ^ s J = 8 / 25 * (D ^ s J * D) by ring,
              ← zpow_add_one₀ (by simp), ← add_mul, div_eq_inv_mul, ← add_mul]
            gcongr; norm_num
  have vpos : 0 < volume (ball (c J) (9 * D ^ (s J + 1))) := by
    apply measure_ball_pos volume; unfold defaultD; positivity
  rw [ENNReal.mul_le_mul_right vpos.ne' measure_ball_lt_top.ne] at dbl
  exact_mod_cast dbl

/-- Part of Lemma 7.5.2. -/
lemma dist_χ_le (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂)
    (h2u : 𝓘 u₁ ≤ 𝓘 u₂) (hJ : J ∈ 𝓙₅ t u₁ u₂) (mx : x ∈ 𝓘 u₁) (mx' : x' ∈ 𝓘 u₁) :
    dist (χ t u₁ u₂ J x) (χ t u₁ u₂ J x') ≤ C7_5_2 a * dist x x' / D ^ s J := by
  classical
  by_cases hxx : x ∉ ball (c J) (8 * D ^ s J) ∧ x' ∉ ball (c J) (8 * D ^ s J)
  · have n₁ := χ_le_indicator hJ (x := x)
    rw [indicator_of_notMem hxx.1, nonpos_iff_eq_zero] at n₁
    have n₂ := χ_le_indicator hJ (x := x')
    rw [indicator_of_notMem hxx.2, nonpos_iff_eq_zero] at n₂
    rw [n₁, n₂, dist_self]; positivity
  rw [not_and_or, not_notMem, not_notMem] at hxx
  wlog hx : x ∈ ball (c J) (8 * D ^ s J) generalizing x x'
  · rw [or_comm] at hxx; specialize this mx' mx hxx (hxx.resolve_right hx)
    rwa [dist_comm, dist_comm x' x] at this
  clear hxx
  let ctx := χtilde J u₁ x
  let ctx' := χtilde J u₁ x'
  let ax := ∑ J' ∈ 𝓙₅ t u₁ u₂, χtilde J' u₁ x
  let ax' := ∑ J' ∈ 𝓙₅ t u₁ u₂, χtilde J' u₁ x'
  have ax4 : 4 ≤ ax := (four_lt_sum_χtilde hu₁ hu₂ hu h2u mx).le
  have ax'4 : 4 ≤ ax' := (four_lt_sum_χtilde hu₁ hu₂ hu h2u mx').le
  have nax : (ax : ℝ) ≠ 0 := by exact_mod_cast (zero_lt_four.trans_le ax4).ne'
  have nax' : (ax' : ℝ) ≠ 0 := by exact_mod_cast (zero_lt_four.trans_le ax'4).ne'
  have part1 : dist (χ t u₁ u₂ J x) (χ t u₁ u₂ J x') ≤
      (dist x x' / D ^ s J + ctx' * dist ax ax') / 4 := by
    calc
      _ = ‖(ctx - ctx' : ℝ) / ax - ctx' * (ax - ax') / (ax * ax')‖ := by
        rw [mul_sub, sub_div, sub_div, mul_div_mul_right _ _ nax', mul_comm (ax : ℝ) ax',
          mul_div_mul_right _ _ nax, ← sub_add, sub_right_comm, sub_add_cancel]; rfl
      _ ≤ dist ctx ctx' / ax + ctx' * dist ax ax' / (ax * ax') := by
        change _ ≤ ‖(ctx - ctx' : ℝ)‖ / ax + ctx' * ‖(ax - ax' : ℝ)‖ / (ax * ax')
        conv_rhs => enter [1]; rw [← NNReal.norm_eq ax]
        conv_rhs =>
          enter [2]; rw [← NNReal.norm_eq ctx']
          enter [2]; rw [← NNReal.norm_eq ax, ← NNReal.norm_eq ax']
        rw [← norm_mul, ← norm_mul, ← norm_div, ← norm_div]
        exact nnnorm_sub_le ..
      _ ≤ dist ctx ctx' / 4 + ctx' * dist ax ax' / (1 * 4) := by
        gcongr <;> norm_cast; exact le_trans (by norm_num) ax4
      _ ≤ _ := by
        rw [one_mul, ← add_div]; gcongr; exact dist_χtilde_le mx mx'
  apply part1.trans
  by_cases hx' : x' ∉ ball (c J) (8 * D ^ s J)
  · have : ctx' = 0 := by
      simp_rw [ctx', ← not_ne_iff, ← zero_lt_iff, χtilde_pos_iff]; tauto
    rw [this, NNReal.coe_zero, zero_mul, add_zero, div_eq_inv_mul _ 4, mul_div_assoc]; gcongr
    rw [show 4⁻¹ = (2 : ℝ) ^ (-2 : ℝ) by norm_num, C7_5_2, NNReal.coe_pow, NNReal.coe_ofNat,
      ← Real.rpow_natCast, Real.rpow_le_rpow_left_iff one_lt_two]
    apply le_trans ?_ (by positivity)
    linarith
  rw [not_notMem] at hx'
  calc
    _ ≤ (dist x x' / D ^ s J +
        8 * ∑ J' ∈ 𝓙₅ t u₁ u₂, dist (χtilde J' u₁ x) (χtilde J' u₁ x')) / 4 := by
      gcongr
      · exact χtilde_le_eight
      · have := dist_sum_sum_le (𝓙₅ t u₁ u₂).toFinset
          (fun J' ↦ (χtilde J' u₁ x : ℝ)) (fun J' ↦ χtilde J' u₁ x')
        exact_mod_cast this
    _ = (dist x x' / D ^ s J +
        8 * ∑ J' ∈ 𝓙₅ t u₁ u₂ with
          ¬Disjoint (ball (c J) (8 * D ^ s J)) (ball (c J') (8 * D ^ s J')),
            dist (χtilde J' u₁ x) (χtilde J' u₁ x')) / 4 := by
      congr 3; refine (Finset.sum_filter_of_ne fun J' mJ' hd ↦ ?_).symm; contrapose! hd
      have h₁ : χtilde J' u₁ x = 0 := by
        have := disjoint_left.mp hd hx
        rw [← not_ne_iff, ← zero_lt_iff, χtilde_pos_iff]; tauto
      have h₂ : χtilde J' u₁ x' = 0 := by
        have := disjoint_left.mp hd hx'
        rw [← not_ne_iff, ← zero_lt_iff, χtilde_pos_iff]; tauto
      rw [h₁, h₂, dist_self]
    _ ≤ (dist x x' / D ^ s J +
        8 * ∑ J' ∈ 𝓙₅ t u₁ u₂ with
          ¬Disjoint (ball (c J) (8 * D ^ s J)) (ball (c J') (8 * D ^ s J')),
            dist x x' * D ^ (1 - s J)) / 4 := by
      gcongr with J' mJ'; trans dist x x' / D ^ (s J')
      · exact dist_χtilde_le mx mx'
      · rw [div_eq_mul_inv, ← zpow_neg]; gcongr
        · exact one_le_realD a
        · rw [Finset.mem_filter, mem_toFinset] at mJ'
          rw [neg_le, neg_sub]; exact moderate_scale_change hJ mJ'.1 mJ'.2
    _ = dist x x' / (D : ℝ) ^ s J *
        (1 / 4 + 2 * D * {J' ∈ (𝓙₅ t u₁ u₂).toFinset |
          ¬Disjoint (ball (c J) (8 * D ^ s J)) (ball (c J') (8 * D ^ s J'))}.card) := by
      rw [Finset.sum_const, nsmul_eq_mul, zpow_sub₀ (by simp), zpow_one,
        show 8 * (_ * (dist x x' * (D / D ^ s J))) = dist x x' / D ^ s J * (2 * D * _) * 4 by ring,
        add_div, mul_div_cancel_right₀ _ four_ne_zero, div_eq_mul_one_div, ← mul_add]
    _ ≤ _ := by rw [mul_comm, mul_div_assoc]; gcongr; exact quarter_add_two_mul_D_mul_card_le hJ

/-! ### Subsection 7.5.2 and Lemma 7.5.4 -/

/-- The constant used in `holder_correlation_tile`.
Has value `2 ^ (128 * a ^ 3)` in the blueprint. -/
irreducible_def C7_5_5 (a : ℕ) : ℝ≥0 := 2 ^ ((𝕔 + 3 + 𝕔 / 4) * a ^ 3)

section OneInOneOut

omit [ProofData a q K σ₁ σ₂ F G] in
lemma ψ_le_max [ProofData a q K σ₁ σ₂ F G] {x : ℝ} : ψ x ≤ max 0 ((2 - 4 * x) ^ (a : ℝ)⁻¹) := by
  by_cases h₁ : x ≤ 1 / 4
  · exact (ψ_le_one ..).trans ((Real.one_le_rpow (by linarith) (by simp)).trans (le_max_right ..))
  by_cases h₂ : 1 / 2 ≤ x
  · rw [ψ_formula₄ h₂]; exact le_max_left ..
  push_neg at h₁ h₂; rw [ψ_formula₃ (one_lt_realD X) ⟨h₁.le, h₂.le⟩]
  refine le_trans ?_ (le_max_right ..)
  set y := 2 - 4 * x; apply Real.self_le_rpow_of_le_one
  · unfold y; linarith
  · unfold y; linarith
  · exact Nat.cast_inv_le_one a

lemma le_of_mem_E {y : X} (hy : y ∈ E p) (hx' : x' ∉ ball (𝔠 p) (5 * D ^ 𝔰 p)) :
    2 - 4 * ((D : ℝ) ^ (-𝔰 p) * dist y x) ≤ dist x x' / D ^ (𝔰 p) * 4 := by
  have := one_le_realD a
  calc
    _ ≤ 2 - 4 * (D : ℝ) ^ (-𝔰 p) * (dist x (𝔠 p) - dist y (𝔠 p)) := by
      rw [mul_assoc]; gcongr; rw [sub_le_iff_le_add]; exact dist_triangle_left ..
    _ ≤ 2 - 4 * (D : ℝ) ^ (-𝔰 p) * dist x (𝔠 p) + 16 := by
      rw [mul_sub, sub_add]; gcongr; rw [mul_rotate, show (16 : ℝ) = 4 * 4 by norm_num]; gcongr
      rw [zpow_neg, inv_mul_le_iff₀' (by positivity)]
      exact (mem_ball.mp ((E_subset_𝓘.trans Grid_subset_ball) hy)).le
    _ = 4 * (D : ℝ) ^ (-𝔰 p) * (5 * D ^ 𝔰 p - dist x (𝔠 p)) - 2 := by
      rw [mul_sub, show 4 * (D : ℝ) ^ (-𝔰 p) * (5 * D ^ 𝔰 p) = 20 * (D ^ 𝔰 p * D ^ (-𝔰 p)) by ring,
        ← zpow_add₀ (by positivity), add_neg_cancel, zpow_zero, mul_one]; ring
    _ ≤ 4 * (D : ℝ) ^ (-𝔰 p) * (dist x' (𝔠 p) - dist x (𝔠 p)) - 2 := by
      gcongr; rwa [mem_ball, not_lt] at hx'
    _ ≤ 4 * (D : ℝ) ^ (-𝔰 p) * dist x x' - 2 := by
      gcongr; rw [sub_le_iff_le_add]; exact dist_triangle_left ..
    _ ≤ _ := by rw [zpow_neg, mul_rotate, inv_mul_eq_div]; norm_num

lemma enorm_ψ_le_edist {y : X} (my : y ∈ E p) (hx' : x' ∉ ball (𝔠 p) (5 * D ^ 𝔰 p)) :
    ‖ψ (D ^ (-𝔰 p) * dist y x)‖ₑ ≤ 4 * (edist x x' / D ^ 𝔰 p) ^ (a : ℝ)⁻¹ := by
  by_cases h : 1 / 2 ≤ D ^ (-𝔰 p) * dist y x
  · rw [ψ_formula₄ h, enorm_zero]; exact zero_le _
  replace h : 0 ≤ 2 - 4 * (D ^ (-𝔰 p) * dist y x) := by linarith
  calc
    _ ≤ ‖max 0 ((2 - 4 * (D ^ (-𝔰 p) * dist y x)) ^ (a : ℝ)⁻¹)‖ₑ :=
      Real.enorm_le_enorm (zero_le_ψ ..) (ψ_le_max (X := X))
    _ = ‖2 - 4 * (D ^ (-𝔰 p) * dist y x)‖ₑ ^ (a : ℝ)⁻¹ := by
      rw [max_eq_right (Real.rpow_nonneg h _), Real.enorm_rpow_of_nonneg h (by positivity)]
    _ ≤ ‖dist x x' / D ^ (𝔰 p) * 4‖ₑ ^ (a : ℝ)⁻¹ := by
      gcongr; exact Real.enorm_le_enorm h (le_of_mem_E my hx')
    _ = (edist x x' / D ^ (𝔰 p) * 4) ^ (a : ℝ)⁻¹ := by
      rw [enorm_mul]; nth_rw 2 [enorm_eq_nnnorm]; rw [Real.nnnorm_ofNat, ENNReal.coe_ofNat]; congr
      rw [enorm_eq_nnnorm, nnnorm_div, nnnorm_zpow]; norm_cast
      rw [ENNReal.coe_div (by simp only [defaultD, Nat.cast_pow, Nat.cast_ofNat, defaultA,
        defaultκ.eq_1, ne_eq]; positivity), ENNReal.coe_zpow (by simp)]; norm_cast; congr
      rw [edist_dist, ← Real.enorm_of_nonneg dist_nonneg, enorm_eq_nnnorm]
    _ ≤ _ := by
      rw [ENNReal.mul_rpow_of_nonneg _ _ (by positivity), mul_comm]; gcongr
      nth_rw 2 [← ENNReal.rpow_one 4]
      exact ENNReal.rpow_le_rpow_of_exponent_le (by norm_num) (Nat.cast_inv_le_one a)

lemma holder_correlation_tile_one
    (hf : BoundedCompactSupport f) (hx' : x' ∉ ball (𝔠 p) (5 * D ^ 𝔰 p)) :
    ‖adjointCarleson p f x‖ₑ ≤ C7_5_5 a / volume (ball (𝔠 p) (4 * D ^ 𝔰 p)) *
      (edist x x' / D ^ 𝔰 p) ^ (a : ℝ)⁻¹ * ∫⁻ x in E p, ‖f x‖ₑ :=
  calc
    _ ≤ ∫⁻ y in E p, ‖conj (Ks (𝔰 p) y x)‖ₑ * ‖exp (I * (Q y y - Q y x))‖ₑ * ‖f y‖ₑ := by
      simp_rw [← enorm_mul]; exact enorm_integral_le_lintegral_enorm _
    _ = ∫⁻ y in E p, ‖Ks (𝔰 p) y x‖ₑ * ‖f y‖ₑ := by
      congr 1 with y; norm_cast; nth_rw 1 [mul_comm I]; nth_rw 2 [← enorm_norm]
      rw [norm_exp_ofReal_mul_I, enorm_one, mul_one, ← enorm_norm, RCLike.norm_conj, enorm_norm]
    _ ≤ ∫⁻ y in E p, C2_1_3 a / volume (ball y (D ^ 𝔰 p)) *
        ‖ψ (D ^ (-𝔰 p) * dist y x)‖ₑ * ‖f y‖ₑ := by gcongr; exact enorm_Ks_le'
    _ ≤ ∫⁻ y in E p, C2_1_3 a / (volume (ball (𝔠 p) (4 * D ^ 𝔰 p)) / 2 ^ (3 * a)) *
        (4 * (edist x x' / D ^ 𝔰 p) ^ (a : ℝ)⁻¹) * ‖f y‖ₑ := by
      refine setLIntegral_mono_ae (hf.restrict.aestronglyMeasurable.enorm.const_mul _)
        (.of_forall fun y my ↦ ?_)
      gcongr with y
      · exact volume_xDsp_bound (E_subset_𝓘 my)
      · exact enorm_ψ_le_edist my hx'
    _ = C2_1_3 a * 2 ^ (3 * a) * 4 / volume (ball (𝔠 p) (4 * D ^ 𝔰 p)) *
        (edist x x' / D ^ 𝔰 p) ^ (a : ℝ)⁻¹ * ∫⁻ y in E p, ‖f y‖ₑ := by
      rw [lintegral_const_mul'' _ hf.restrict.aestronglyMeasurable.enorm, ← mul_assoc]; congr 2
      rw [ENNReal.div_eq_inv_mul, ENNReal.inv_div (by simp) (by simp), mul_assoc,
        ENNReal.mul_comm_div, ← mul_div_assoc, ← mul_assoc, mul_comm (2 ^ (3 * a))]
    _ ≤ _ := by
      gcongr; rw [C2_1_3, C7_5_5]; norm_cast
      simp_rw [show 4 = 2 ^ 2 by norm_num, ← pow_add]
      apply pow_le_pow_right' one_le_two
      calc
        _ ≤ (𝕔 + 2) * a ^ 3 + 3 * a + a := by gcongr; linarith [four_le_a X]
        _ = (𝕔 + 2) * a ^ 3 + 4 * 1 * a := by ring
        _ ≤ (𝕔 + 2) * a ^ 3 + a * a * a := by gcongr <;> linarith [four_le_a X]
        _ = (𝕔 + 3 + 0) * a ^ 3 := by ring
        _ ≤ (𝕔 + 3 + 𝕔 / 4) * a ^ 3 := by gcongr; positivity

end OneInOneOut

section BothIn

lemma integrable_adjointCarleson_interior (hf : BoundedCompactSupport f) :
    Integrable (fun y ↦ exp (.I * 𝒬 u x) * (conj (Ks (𝔰 p) y x) * exp (.I * (Q y y - Q y x)) * f y))
      (volume.restrict (E p)) := by
  have h2f := hf.memLp_top.ae_norm_le
  set B := eLpNorm f ∞ volume |>.toReal
  refine Integrable.const_mul ?_ _; simp_rw [mul_rotate]
  refine Integrable.bdd_mul' (c := B) ?_ ?_ ?_
  · have bep : IsBounded (E p) := by
      rw [isBounded_iff_subset_ball (𝔠 p)]; use 4 * D ^ 𝔰 p
      exact E_subset_𝓘.trans Grid_subset_ball
    obtain ⟨C, nnC, hC⟩ := IsBounded.exists_bound_of_norm_Ks bep (𝔰 p)
    apply Measure.integrableOn_of_bounded (M := C) volume_E_lt_top.ne ?_ ?_
    · exact continuous_conj.comp_aestronglyMeasurable
        (measurable_Ks.comp measurable_prodMk_right).aestronglyMeasurable
    · simp only [RCLike.norm_conj]
      exact ae_restrict_of_forall_mem measurableSet_E fun y my ↦ hC y x my
  · refine (AEMeasurable.const_mul ?_ I).cexp.mul
      hf.restrict.aestronglyMeasurable.aemeasurable |>.aestronglyMeasurable
    refine (measurable_ofReal.comp ?_).sub (measurable_ofReal.comp ?_) |>.aemeasurable
    · have pair : Measurable fun y : X ↦ (y, y) := by fun_prop
      exact measurable_Q₂.comp pair
    · exact measurable_Q₂.comp measurable_prodMk_right
  · filter_upwards [ae_restrict_of_ae h2f] with x hB
    rw [norm_mul, ← one_mul B]
    refine mul_le_mul ?_ hB (norm_nonneg _) zero_le_one
    rw_mod_cast [mul_comm, norm_exp_ofReal_mul_I]

attribute [fun_prop] continuous_conj Continuous.comp_aestronglyMeasurable

/-- Sub-equations (7.5.10) and (7.5.11) in Lemma 7.5.5. -/
lemma holder_correlation_rearrange (hf : BoundedCompactSupport f) :
    edist (exp (.I * 𝒬 u x) * adjointCarleson p f x) (exp (.I * 𝒬 u x') * adjointCarleson p f x') ≤
    (∫⁻ y in E p, ‖f y‖ₑ * ‖Ks (𝔰 p) y x‖ₑ * ‖- Q y x + Q y x' + 𝒬 u x - 𝒬 u x'‖ₑ) +
      ∫⁻ y in E p, ‖f y‖ₑ * ‖Ks (𝔰 p) y x - Ks (𝔰 p) y x'‖ₑ :=
  calc
    _ = ‖∫ y in E p,
        exp (.I * 𝒬 u x) * (conj (Ks (𝔰 p) y x) * exp (.I * (Q y y - Q y x)) * f y) -
        exp (.I * 𝒬 u x') * (conj (Ks (𝔰 p) y x') * exp (.I * (Q y y - Q y x')) * f y)‖ₑ := by
      rw [edist_eq_enorm_sub, adjointCarleson, adjointCarleson, ← integral_const_mul,
        ← integral_const_mul, ← integral_sub] <;> exact integrable_adjointCarleson_interior hf
    _ = ‖∫ y in E p, f y *
          (conj (Ks (𝔰 p) y x) * exp (.I * (Q y y - Q y x + 𝒬 u x)) -
          conj (Ks (𝔰 p) y x') * exp (.I * (Q y y - Q y x' + 𝒬 u x')))‖ₑ := by
      congr! 3 with y
      rw [← mul_assoc _ _ (f y), ← mul_assoc _ _ (f y), ← sub_mul, mul_comm (f y)]
      congr 1
      rw [mul_comm _ (_ * _), mul_comm _ (_ * _), mul_assoc, mul_assoc, ← exp_add, ← exp_add,
        mul_add, mul_add]
    _ = ‖∫ y in E p, f y *
          exp (.I * (Q y y - Q y x' + 𝒬 u x')) * exp (-(.I * (Q y y - Q y x' + 𝒬 u x'))) *
          (conj (Ks (𝔰 p) y x) * exp (.I * (Q y y - Q y x + 𝒬 u x)) -
          conj (Ks (𝔰 p) y x') * exp (.I * (Q y y - Q y x' + 𝒬 u x')))‖ₑ := by
      congr! 3 with y
      rw [mul_assoc _ (exp _) (exp _), ← exp_add, add_neg_cancel, exp_zero, mul_one]
    _ ≤ ∫⁻ y in E p, ‖f y‖ₑ *
          ‖exp (.I * (Q y y - Q y x' + 𝒬 u x'))‖ₑ * ‖exp (-(.I * (Q y y - Q y x' + 𝒬 u x'))) *
          (conj (Ks (𝔰 p) y x) * exp (.I * (Q y y - Q y x + 𝒬 u x)) -
          conj (Ks (𝔰 p) y x') * exp (.I * (Q y y - Q y x' + 𝒬 u x')))‖ₑ := by
      simp_rw [← enorm_mul, ← mul_assoc]; exact enorm_integral_le_lintegral_enorm _
    _ = ∫⁻ y in E p, ‖f y‖ₑ *
          ‖conj (Ks (𝔰 p) y x) * exp (.I * (- Q y x + Q y x' + 𝒬 u x - 𝒬 u x' : ℝ)) -
          conj (Ks (𝔰 p) y x')‖ₑ := by
      congr 1 with y; norm_cast; nth_rw 1 [mul_comm I]; nth_rw 2 [← enorm_norm]
      rw [norm_exp_ofReal_mul_I, enorm_one, mul_one]; congr 2
      rw [mul_sub, ← mul_assoc, mul_rotate, mul_assoc, ← exp_add, ← sub_eq_add_neg, ← mul_sub,
        ← mul_assoc, mul_rotate, mul_assoc, ← exp_add, add_neg_cancel, exp_zero, mul_one]
      congr; norm_cast; ring
    _ ≤ ∫⁻ y in E p, ‖f y‖ₑ *
          (‖conj (Ks (𝔰 p) y x) * (exp (.I * (- Q y x + Q y x' + 𝒬 u x - 𝒬 u x' : ℝ)) - 1)‖ₑ +
          ‖conj (Ks (𝔰 p) y x) - conj (Ks (𝔰 p) y x')‖ₑ) := by
      gcongr with y
      rw [← sub_add_cancel (conj (Ks (𝔰 p) y x) * _) (conj (Ks (𝔰 p) y x)), ← mul_sub_one,
        add_sub_assoc]
      exact _root_.enorm_add_le _ _
    _ = (∫⁻ y in E p, ‖f y‖ₑ *
          ‖conj (Ks (𝔰 p) y x) * (exp (.I * (- Q y x + Q y x' + 𝒬 u x - 𝒬 u x' : ℝ)) - 1)‖ₑ) +
        ∫⁻ y in E p, ‖f y‖ₑ * ‖conj (Ks (𝔰 p) y x) - conj (Ks (𝔰 p) y x')‖ₑ := by
      simp_rw [mul_add]; apply lintegral_add_right'
      apply hf.restrict.aestronglyMeasurable.enorm.mul (AEMeasurable.enorm (AEMeasurable.sub ?_ ?_)) <;>
        exact continuous_conj.comp_aestronglyMeasurable
          (measurable_Ks.comp measurable_prodMk_right).aestronglyMeasurable |>.aemeasurable
    _ ≤ (∫⁻ y in E p, ‖f y‖ₑ * ‖conj (Ks (𝔰 p) y x)‖ₑ * ‖- Q y x + Q y x' + 𝒬 u x - 𝒬 u x'‖ₑ) +
        ∫⁻ y in E p, ‖f y‖ₑ * ‖conj (Ks (𝔰 p) y x) - conj (Ks (𝔰 p) y x')‖ₑ := by
      simp_rw [mul_assoc]; gcongr with y; rw [enorm_mul]; gcongr
      exact enorm_exp_I_mul_ofReal_sub_one_le
    _ = _ := by
      congr! 4
      · congr 1; rw [← enorm_norm, RCLike.norm_conj, enorm_norm]
      · rw [← map_sub, ← enorm_norm, RCLike.norm_conj, enorm_norm]

/-- Multiplicative factor for the bound on `‖- Q y x + Q y x' + 𝒬 u x - 𝒬 u x'‖ₑ`. -/
irreducible_def Q7_5_5 (a : ℕ) : ℝ≥0 := 10 * 2 ^ (6 * a)

lemma QQQQ_bound_real {y : X} (my : y ∈ E p) (hu : u ∈ t) (hp : p ∈ t u)
    (hx : x ∈ ball (𝔠 p) (5 * D ^ 𝔰 p)) (hx' : x' ∈ ball (𝔠 p) (5 * D ^ 𝔰 p)) :
    ‖-Q y x + Q y x' + 𝒬 u x - 𝒬 u x'‖ ≤ Q7_5_5 a * (dist x x' / D ^ 𝔰 p) ^ (a : ℝ)⁻¹ := by
  rcases eq_or_ne x x' with rfl | hd
  · have : (a : ℝ)⁻¹ ≠ 0 := by rw [ne_eq, inv_eq_zero, Nat.cast_eq_zero]; linarith [four_le_a X]
    simp [this]
  replace hd : 0 < dist x x' := dist_pos.mpr hd
  have Dsppos : (0 : ℝ) < D ^ 𝔰 p := by simp only [defaultD]; positivity
  have dxx' : dist x x' < 10 * D ^ 𝔰 p :=
    calc
      _ ≤ dist x (𝔠 p) + dist x' (𝔠 p) := dist_triangle_right ..
      _ < 5 * D ^ 𝔰 p + 5 * D ^ 𝔰 p := by rw [mem_ball] at hx hx'; gcongr
      _ = _ := by rw [← add_mul]; norm_num
  let k : ℤ := ⌊Real.logb 2 (10 * D ^ 𝔰 p / dist x x') / a⌋
  have knn : 0 ≤ k := by
    calc
      _ ≥ ⌊Real.logb 2 1 / a⌋ := by
        simp_rw [k]; gcongr
        · exact one_lt_two
        · rw [one_le_div hd]; exact dxx'.le
      _ = _ := by simp
  calc
    _ ≤ dist_{x, 16 / 10 * dist x x'} (Q y) (𝒬 u) := by
      rw [show -Q y x + Q y x' + 𝒬 u x - 𝒬 u x' = Q y x' - 𝒬 u x' - Q y x + 𝒬 u x by ring]
      apply oscillation_le_cdist <;> rw [mem_ball]
      · rw [← one_mul (dist x' x), dist_comm]; exact mul_lt_mul_of_pos_right (by norm_num) hd
      · simp [hd]
    _ ≤ 2 ^ (-k) * dist_{x, (defaultA a) ^ k * (16 / 10 * dist x x')} (Q y) (𝒬 u) := by
      rw [← div_le_iff₀' (by positivity), zpow_neg, div_inv_eq_mul, mul_comm]
      have : ∀ r : ℝ, r ^ k = r ^ k.toNat := fun r ↦ by
        rw [← zpow_natCast]; congr; exact (Int.toNat_of_nonneg knn).symm
      rw [this, this]; exact le_cdist_iterate (by positivity) ..
    _ ≤ 2 ^ (-k) * dist_{x, 16 * D ^ 𝔰 p} (Q y) (𝒬 u) := by
      refine mul_le_mul_of_nonneg_left (cdist_mono (ball_subset_ball ?_)) (by positivity)
      calc
        _ ≤ ((2 : ℝ) ^ a) ^ (Real.logb 2 (10 * D ^ 𝔰 p / dist x x') / a) *
            (16 / 10 * dist x x') := by
          simp_rw [defaultA]; rw [Nat.cast_pow, Nat.cast_ofNat, ← Real.rpow_intCast]; gcongr
          · norm_cast; exact Nat.one_le_two_pow
          · exact Int.floor_le _
        _ = _ := by
          rw [← Real.rpow_natCast, ← Real.rpow_mul zero_le_two,
            mul_div_cancel₀ _ (by norm_cast; linarith [four_le_a X]),
            Real.rpow_logb zero_lt_two one_lt_two.ne' (by positivity), div_mul_comm,
            mul_div_cancel_right₀ _ hd.ne', ← mul_assoc]
          norm_num
    _ ≤ 2 ^ (-k) * defaultA a * dist_{𝔠 p, 8 * D ^ 𝔰 p} (Q y) (𝒬 u) := by
      rw [show (16 : ℝ) = 2 * 8 by norm_num, mul_assoc, mul_assoc]; gcongr; apply cdist_le
      exact (mem_ball'.mp hx).trans_le (by rw [← mul_assoc]; gcongr; norm_num)
    _ ≤ 2 ^ (-k) * defaultA a * (defaultA a ^ 5 * dist_(p) (Q y) (𝒬 u)) := by
      gcongr; rw [show 8 * (D : ℝ) ^ 𝔰 p = 2 ^ 5 * (D ^ 𝔰 p / 4) by ring]
      exact cdist_le_iterate (by positivity) ..
    _ = 2 ^ (6 * a) * 2 ^ (-k) * dist_(p) (Q y) (𝒬 u) := by
      simp_rw [defaultA, Nat.cast_pow, Nat.cast_ofNat, ← mul_assoc, mul_assoc _ _ (_ ^ 5)]
      rw [← pow_succ', ← pow_mul', mul_comm (2 ^ _)]
    _ ≤ 5 * 2 ^ (6 * a) * 2 ^ (-k) := by
      rw [mul_rotate 5]; gcongr
      calc
        _ ≤ dist_(p) (Q y) (𝒬 p) + dist_(p) (𝒬 p) (𝒬 u) := dist_triangle ..
        _ ≤ 1 + 4 := by
          gcongr <;> apply le_of_lt
          · rw [← mem_ball]; exact subset_cball my.2.1
          · rw [← mem_ball']; convert (t.smul_four_le hu hp).2 (mem_ball_self zero_lt_one)
        _ = _ := by norm_num
    _ ≤ 2 * 5 * 2 ^ (6 * a) * (dist x x' / (10 * D ^ 𝔰 p)) ^ (a : ℝ)⁻¹ := by
      rw [mul_rotate 2, mul_assoc _ 2]; gcongr
      calc
        _ ≤ (2 : ℝ) ^ (1 - Real.logb 2 (10 * D ^ 𝔰 p / dist x x') / a) := by
          rw [← Real.rpow_intCast]; apply Real.rpow_le_rpow_of_exponent_le one_le_two
          simp_rw [Int.cast_neg, k, neg_le_sub_iff_le_add']
          exact (Int.lt_floor_add_one _).le
        _ = _ := by
          rw [sub_eq_add_neg, Real.rpow_add zero_lt_two, Real.rpow_one, div_eq_mul_inv, ← neg_mul,
            Real.rpow_mul zero_le_two, ← Real.logb_inv, inv_div,
            Real.rpow_logb zero_lt_two one_lt_two.ne' (by positivity)]
    _ ≤ _ := by
      rw [show (2 : ℝ) * 5 = 10 by norm_num, Q7_5_5, NNReal.coe_mul, NNReal.coe_pow,
        NNReal.coe_ofNat, NNReal.coe_ofNat]; gcongr
      nth_rw 1 [← one_mul (_ ^ _)]; gcongr; norm_num

lemma QQQQ_bound {y : X} (my : y ∈ E p) (hu : u ∈ t) (hp : p ∈ t u)
    (hx : x ∈ ball (𝔠 p) (5 * D ^ 𝔰 p)) (hx' : x' ∈ ball (𝔠 p) (5 * D ^ 𝔰 p)) :
    ‖-Q y x + Q y x' + 𝒬 u x - 𝒬 u x'‖ₑ ≤ Q7_5_5 a * (edist x x' / D ^ 𝔰 p) ^ (a : ℝ)⁻¹ := by
  calc
    _ ≤ ‖Q7_5_5 a * (dist x x' / D ^ 𝔰 p) ^ (a : ℝ)⁻¹‖ₑ := by
      rw [← enorm_norm]
      exact Real.enorm_le_enorm (norm_nonneg _) (QQQQ_bound_real my hu hp hx hx')
    _ = _ := by
      rw [enorm_mul, Real.enorm_rpow_of_nonneg (by positivity) (by norm_cast; positivity),
        NNReal.enorm_eq, div_eq_mul_inv, enorm_mul, enorm_inv (by unfold defaultD; positivity),
        ← div_eq_mul_inv]; congr
      · rw [Real.enorm_eq_ofReal dist_nonneg, dist_edist, ENNReal.ofReal_toReal]
        exact edist_ne_top x x'
      · rw [Real.enorm_eq_ofReal (by positivity), ← Real.rpow_intCast,
          ← ENNReal.ofReal_rpow_of_pos (by simp), ENNReal.rpow_intCast]; norm_cast

lemma holder_correlation_tile_two (hu : u ∈ t) (hp : p ∈ t u) (hf : BoundedCompactSupport f)
    (hx : x ∈ ball (𝔠 p) (5 * D ^ 𝔰 p)) (hx' : x' ∈ ball (𝔠 p) (5 * D ^ 𝔰 p)) :
    edist (exp (.I * 𝒬 u x) * adjointCarleson p f x) (exp (.I * 𝒬 u x') * adjointCarleson p f x') ≤
    C7_5_5 a / volume (ball (𝔠 p) (4 * D ^ 𝔰 p)) *
      (edist x x' / D ^ 𝔰 p) ^ (a : ℝ)⁻¹ * ∫⁻ x in E p, ‖f x‖ₑ := by
  calc
    _ ≤ (∫⁻ y in E p, ‖f y‖ₑ * ‖Ks (𝔰 p) y x‖ₑ * ‖- Q y x + Q y x' + 𝒬 u x - 𝒬 u x'‖ₑ) +
        ∫⁻ y in E p, ‖f y‖ₑ * ‖Ks (𝔰 p) y x - Ks (𝔰 p) y x'‖ₑ := holder_correlation_rearrange hf
    _ ≤ (∫⁻ y in E p, ‖f y‖ₑ *
          (C2_1_3 a / volume (ball y (D ^ 𝔰 p))) * (Q7_5_5 a * (edist x x' / D ^ 𝔰 p) ^ (a : ℝ)⁻¹)) +
        ∫⁻ y in E p, ‖f y‖ₑ *
          (D2_1_3 a / volume (ball y (D ^ 𝔰 p)) * (edist x x' / D ^ 𝔰 p) ^ (a : ℝ)⁻¹) := by
      refine add_le_add (setLIntegral_mono' measurableSet_E fun y my ↦ ?_)
        (lintegral_mono fun _ ↦ ?_)
      · exact mul_le_mul' (mul_le_mul_left' enorm_Ks_le _) (QQQQ_bound my hu hp hx hx')
      · gcongr; exact enorm_Ks_sub_Ks_le
    _ = (C2_1_3 a * Q7_5_5 a + D2_1_3 a) * (edist x x' / D ^ 𝔰 p) ^ (a : ℝ)⁻¹ *
        ∫⁻ y in E p, ‖f y‖ₑ / volume (ball y (D ^ 𝔰 p)) := by
      conv_lhs =>
        enter [1, 2, y]
        rw [← mul_div_assoc, mul_comm ‖f y‖ₑ, mul_div_assoc, ← mul_rotate]
      have nt₀ : (edist x x' / D ^ 𝔰 p) ^ (a : ℝ)⁻¹ < ⊤ := by
        apply ENNReal.rpow_lt_top_of_nonneg (by positivity); rw [← lt_top_iff_ne_top]
        exact ENNReal.div_lt_top (edist_ne_top _ _) (ENNReal.zpow_pos (by simp) (by simp) _).ne'
      have nt₁ : Q7_5_5 a * (edist x x' / D ^ 𝔰 p) ^ (a : ℝ)⁻¹ * C2_1_3 a ≠ ⊤ :=
        ENNReal.mul_ne_top (ENNReal.mul_ne_top (by simp) nt₀.ne) (by simp)
      rw [lintegral_const_mul' _ _ nt₁]
      conv_lhs =>
        enter [2, 2, y]
        rw [← mul_assoc, ← mul_div_assoc, mul_comm ‖f y‖ₑ, mul_div_assoc, ← mul_rotate]
      have nt₂ : (edist x x' / D ^ 𝔰 p) ^ (a : ℝ)⁻¹ * D2_1_3 a ≠ ⊤ :=
        ENNReal.mul_ne_top nt₀.ne (by simp)
      rw [lintegral_const_mul' _ _ nt₂, ← add_mul]; congr 1
      rw [← mul_rotate, mul_comm _ (D2_1_3 a : ℝ≥0∞), ← add_mul]
    _ ≤ (C2_1_3 a * Q7_5_5 a + D2_1_3 a) * (edist x x' / D ^ 𝔰 p) ^ (a : ℝ)⁻¹ *
        ∫⁻ y in E p, ‖f y‖ₑ / (volume (ball (𝔠 p) (4 * D ^ 𝔰 p)) / 2 ^ (3 * a)) := by
      refine mul_le_mul_left' (setLIntegral_mono' measurableSet_E fun y my ↦ ?_) _
      exact ENNReal.div_le_div_left (volume_xDsp_bound (E_subset_𝓘 my)) _
    _ = 2 ^ (3 * a) * (C2_1_3 a * Q7_5_5 a + D2_1_3 a) / volume (ball (𝔠 p) (4 * D ^ 𝔰 p)) *
        (edist x x' / D ^ 𝔰 p) ^ (a : ℝ)⁻¹ * ∫⁻ y in E p, ‖f y‖ₑ := by
      conv_lhs =>
        enter [2, 2, y]
        rw [ENNReal.div_eq_inv_mul]
      rw [lintegral_const_mul'' _ hf.restrict.aestronglyMeasurable.enorm, ← mul_assoc]; congr 1
      rw [ENNReal.inv_div (by simp) (by simp), ← mul_rotate, ENNReal.mul_div_right_comm]
    _ ≤ _ := by
      gcongr; rw [C2_1_3, D2_1_3, C7_5_5, Q7_5_5]; norm_cast
      calc
        _ ≤ 2 ^ (3 * a) * (2 ^ ((𝕔 + 2) * a ^ 3) * (2 ^ 4 * 2 ^ (6 * a))
              + 2 ^ ((𝕔 + 2 + 𝕔 / 4) * a ^ 3)) := by gcongr; norm_num
        _ ≤ 2 ^ (3 * a) * (2 ^ ((𝕔 + 2 + 𝕔 / 4) * a ^ 3) + 2 ^ ((𝕔 + 2 + 𝕔 / 4) * a ^ 3)) := by
          gcongr; rw [← pow_add, ← pow_add]; apply pow_le_pow_right' one_le_two
          calc
            _ = (𝕔 + 2) * a ^ 3 + 2 * 1 * 2 + 2 * 3 * a := by ring
            _ ≤ (𝕔 + 2) * a ^ 3 + 2 * a * a + 2 * a * a := by gcongr <;> linarith [four_le_a X]
            _ = (𝕔 + 2) * a ^ 3 + 1 * 4 * a ^ 2 := by ring
            _ ≤ (𝕔 + 2) * a ^ 3 + (𝕔 / 4) * a * a ^ 2 := by
              gcongr
              · have := seven_le_c; omega
              · exact four_le_a X
            _ = _ := by ring
        _ = 2 ^ ((𝕔 + 2 + 𝕔 / 4) * a ^ 3 + (3 * a + 1)) := by
          rw [← two_mul, ← pow_succ', ← pow_add]; ring
        _ ≤ _ := by
          apply pow_le_pow_right' one_le_two
          rw [show (𝕔 + 3 + 𝕔 / 4) * a ^ 3 = (𝕔 + 2 + 𝕔 / 4) * a ^ 3 + a ^ 3 by ring]; gcongr
          calc
            _ = 3 * a * 1 + 1 * 1 * 1 := by ring
            _ ≤ 3 * a * a + 1 * a * a := by gcongr <;> linarith [four_le_a X]
            _ = 4 * a * a := by ring
            _ ≤ _ := by rw [pow_succ, sq]; gcongr; exact four_le_a X

end BothIn

/-- Lemma 7.5.5. -/
lemma holder_correlation_tile (hu : u ∈ t) (hp : p ∈ t u) (hf : BoundedCompactSupport f) :
    edist (exp (.I * 𝒬 u x) * adjointCarleson p f x) (exp (.I * 𝒬 u x') * adjointCarleson p f x') ≤
    C7_5_5 a / volume (ball (𝔠 p) (4 * D ^ 𝔰 p)) *
      (edist x x' / D ^ 𝔰 p) ^ (a : ℝ)⁻¹ * ∫⁻ x in E p, ‖f x‖ₑ := by
  by_cases hxx : x ∉ ball (𝔠 p) (5 * D ^ 𝔰 p) ∧ x' ∉ ball (𝔠 p) (5 * D ^ 𝔰 p)
  · rw [adjoint_tile_support1, indicator_of_notMem hxx.1, indicator_of_notMem hxx.2]; simp
  rw [not_and_or, not_notMem, not_notMem] at hxx
  wlog hx : x ∈ ball (𝔠 p) (5 * D ^ 𝔰 p) generalizing x x'
  · rw [or_comm] at hxx; specialize this hxx (hxx.resolve_right hx)
    rwa [edist_comm, edist_comm x' x] at this
  clear hxx
  by_cases hx' : x' ∉ ball (𝔠 p) (5 * D ^ 𝔰 p)
  · nth_rw 2 [adjoint_tile_support1]
    rw [indicator_of_notMem hx', mul_zero, edist_zero_right, enorm_mul, mul_comm I, ← enorm_norm,
      norm_exp_ofReal_mul_I, enorm_one, one_mul]
    exact holder_correlation_tile_one hf hx'
  push_neg at hx'
  exact holder_correlation_tile_two hu hp hf hx hx'

/-- Part of Lemma 7.5.6. -/
lemma limited_scale_impact_first_estimate (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂)
    (h2u : 𝓘 u₁ ≤ 𝓘 u₂) (hp : p ∈ t u₂ \ 𝔖₀ t u₁ u₂) (hJ : J ∈ 𝓙₅ t u₁ u₂)
    (h : ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (8⁻¹ * D ^ s J))) : s J ≤ 𝔰 p := by
  by_contra! contr
  apply Int.not_le.mpr contr
  apply Int.sub_one_lt_iff.mp
  apply Int.sub_lt_of_sub_lt
  rify
  apply lt_of_le_of_lt (hbc := calculation_logD_64 (X := X))
  apply tsub_le_iff_left.mpr
  have DIsOne := one_lt_realD X
  rw [
    ← Real.logb_rpow (b := D) (x := 𝔰 p) (by positivity) (by linarith),
    ← Real.logb_mul (by positivity) (by positivity),
    ← Real.logb_rpow (b := D) (x := s J) (by positivity) (by linarith)
  ]
  apply (Real.logb_le_logb DIsOne (by positivity) (by positivity)).mpr
  have bigger : D ^ (s J) / 8 + 8 * D ^ (𝔰 p) ≥ D ^ s J / (4 : ℝ) := by
    rw [not_disjoint_iff] at h
    rcases h with ⟨middleX, h1, h2⟩
    calc (D ^ s J / (4 : ℝ))
    _ ≤ dist (c J) (𝔠 p) := by
      apply IF_disjoint_with_ball_THEN_distance_bigger_than_radius (p := 𝔠 p) (belongs := Grid.c_mem_Grid)
      have inter_1 : (J : Set X) ∩ ball (c J) (D ^ s J / 4) = ball (c J) (D ^ s J / 4) := inter_eq_self_of_subset_right ball_subset_Grid
      have inter_2 : (𝓘 u₁ : Set X) ∩ J = J := inter_eq_self_of_subset_right hJ.2.1
      rw [← inter_1, ← inter_2]
      apply Disjoint.inter_left
      apply Disjoint.inter_left
      rw [disjoint_comm]
      by_contra notDisjoint
      apply hp.2
      apply overlap_implies_distance hu₁ hu₂ hu h2u (hpu₁ := notDisjoint)
      right
      exact hp.1
    _ ≤ dist (𝔠 p) middleX + dist middleX (c J) := by
      rw [dist_comm]
      exact dist_triangle ..
    _ ≤ 8 * D ^ (𝔰 p) + dist middleX (c J) := by
      gcongr
      rw [mem_ball, dist_comm] at h1
      exact le_of_lt h1
    _ ≤ D ^ (s J) / 8 + 8 * D ^ (𝔰 p) := by
      rw [add_comm]
      gcongr
      rw [mem_ball, ← div_eq_inv_mul] at h2
      exact le_of_lt h2
  apply le_neg_add_iff_le.mp
  have := mul_le_mul_of_nonneg_left (a := 8) (sub_nonneg_of_le bigger) (by positivity)
  ring_nf at this
  norm_cast

/-- Part of Lemma 7.5.6. -/
lemma limited_scale_impact_second_estimate (hp : p ∈ t u₂ \ 𝔖₀ t u₁ u₂) (hJ : J ∈ 𝓙₅ t u₁ u₂)
    (h : ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (8⁻¹ * D ^ s J))) :
    𝔰 p ≤ s J + 3 := by
  by_contra! three
  have ⟨J', belongs, plusOne⟩ : ∃ J', J ≤ J' ∧ s J' = s J + 1 :=
    Grid.exists_scale_succ (by change s J < 𝔰 p; linarith)
  have ⟨p', ⟨_, distance⟩, hundred⟩ :
      ∃ p' ∈ t.𝔖₀ u₁ u₂, ↑(𝓘 p') ⊆ ball (c J') (100 * D ^ (s J + 2)) := by
    rw [← one_add_one_eq_two, ← add_assoc, ← plusOne]
    have J'Touches𝔖₀ : J' ∉ 𝓙₀ (t.𝔖₀ u₁ u₂) := bigger_than_𝓙_is_not_in_𝓙₀ (le := belongs)
      (sle := by linarith [plusOne]) (A_in := hJ.1)
    rw [𝓙₀, Set.notMem_setOf_iff] at J'Touches𝔖₀
    push_neg at J'Touches𝔖₀
    exact J'Touches𝔖₀.right
  apply calculation_9 (X := X)
  apply one_le_of_le_mul_right₀ (b := 2 ^ ((Z : ℝ) * n / 2)) (by positivity)
  have DIsPos := realD_pos a
  calc 2 ^ ((Z : ℝ) * (n : ℝ) / 2)
    _ ≤ dist_{𝓘 p'} (𝒬 u₁) (𝒬 u₂) := by
      exact distance
    _ ≤ dist_{c J', 100 * D ^ (s J + 2)} (𝒬 u₁) (𝒬 u₂) := by
      apply cdist_mono
      intros x hx
      exact hundred (ball_subset_Grid hx)
    _ ≤ 2 ^ ((-𝕔 : ℝ) * a) * dist_{c J', 100 * D^(s J + 3)} (𝒬 u₁) (𝒬 u₂) := by
      apply calculation_8
      rw [mul_comm, calculation_6 a (s J), calculation_7 a (s J)]
      exact_mod_cast le_cdist_iterate (k := 𝕔 * a) (f := 𝒬 u₁) (g := 𝒬 u₂) (hr := by positivity)
    _ ≤ 2 ^ ((-𝕔 : ℝ) * a) * dist_{𝔠 p, 10 * D^(𝔰 p)} (𝒬 u₁) (𝒬 u₂) := by
      gcongr
      apply cdist_mono
      simp only [not_disjoint_iff] at h
      rcases h with ⟨middleX, lt_2, lt_3⟩
      have lt_4 := Grid.dist_c_le_of_subset belongs.left
      intros x lt_1
      calc dist x (𝔠 p)
      _ ≤ dist x (c J') + dist (c J') (c J) + dist (c J) middleX + dist middleX (𝔠 p) := by
        exact dist_triangle5 x (c J') (c J) middleX (𝔠 p)
      _ < 10 * D ^ 𝔰 p := by
        simp only [mem_ball] at lt_3
        rw [dist_comm] at lt_3 lt_4
        exact calculation_4 (lt_1 := lt_1) (lt_2 := lt_2) (lt_3 := lt_3) (lt_4 := lt_4)
          (three := three) (plusOne := plusOne) (X := X)
    _ ≤ 2 ^ ((-(𝕔 - 6) : ℝ) * a) * dist_{𝓘 p} (𝒬 u₁) (𝒬 u₂) := by
      apply calculation_5
      have bigger : 0 < (D : ℝ) ^ 𝔰 p / 4 := by positivity
      calc dist_{𝔠 p, 10 * D^(𝔰 p)} (𝒬 u₁) (𝒬 u₂)
      _ ≤ dist_{𝔠 p, 2 ^ 6 * (D ^ 𝔰 p / 4)} (𝒬 u₁) (𝒬 u₂) := by
        apply cdist_mono
        apply ball_subset_ball
        ring_nf
        linarith
      _ ≤ (2 ^ (a : ℝ)) ^ (6 : ℝ) * dist_{𝔠 p, (D ^ 𝔰 p / 4)} (𝒬 u₁) (𝒬 u₂) :=
        mod_cast cdist_le_iterate (f := (𝒬 u₁)) (g := (𝒬 u₂)) (r := (D ^ (𝔰 p)) / 4)
          (k := 6) (x := 𝔠 p) bigger
    _ ≤ 2 ^ ((-(𝕔 - 6) : ℝ) * a) * 2 ^ ((Z : ℝ) * n / 2) := by
      rcases hp with ⟨tile, notIn𝔖₀⟩
      unfold 𝔖₀ at notIn𝔖₀
      simp only [mem_setOf_eq, not_or, not_and, sep_union, mem_union] at notIn𝔖₀
      gcongr
      apply le_of_not_ge
      exact notIn𝔖₀.2 tile

/-- Lemma 7.5.6. -/
lemma limited_scale_impact (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂)
    (h2u : 𝓘 u₁ ≤ 𝓘 u₂) (hp : p ∈ t u₂ \ 𝔖₀ t u₁ u₂) (hJ : J ∈ 𝓙₅ t u₁ u₂)
    (h : ¬ Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (8⁻¹ * D ^ s J))) :
    𝔰 p ∈ Icc (s J) (s J + 3) :=
  ⟨limited_scale_impact_first_estimate hu₁ hu₂ hu h2u hp hJ h,
    limited_scale_impact_second_estimate hp hJ h⟩

open scoped Classical in
lemma local_tree_control_sumsumsup (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂)
    (h2u : 𝓘 u₁ ≤ 𝓘 u₂) (hJ : J ∈ 𝓙₅ t u₁ u₂) :
    ⨆ x ∈ ball (c J) (8⁻¹ * D ^ s J), ‖adjointCarlesonSum (t u₂ \ 𝔖₀ t u₁ u₂) f x‖ₑ ≤
    ∑ k ∈ Finset.Icc (s J) (s J + 3),
    ∑ p with 𝔰 p = k ∧ ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (8⁻¹ * D ^ s J)),
      ⨆ x ∈ ball (c J) (8⁻¹ * D ^ s J), ‖adjointCarleson p f x‖ₑ :=
  calc
    _ ≤ ⨆ x ∈ ball (c J) (8⁻¹ * D ^ s J),
        ∑ p ∈ (t u₂ \ 𝔖₀ t u₁ u₂).toFinset, ‖adjointCarleson p f x‖ₑ := by
      apply iSup₂_mono fun x mx ↦ ?_
      simp_rw [enorm_eq_nnnorm, ← ENNReal.coe_finset_sum, ENNReal.coe_le_coe, adjointCarlesonSum,
        filter_mem_univ_eq_toFinset]
      exact nnnorm_sum_le ..
    _ = ⨆ x ∈ ball (c J) (8⁻¹ * D ^ s J),
        ∑ p ∈ (t u₂ \ 𝔖₀ t u₁ u₂).toFinset,
          (ball (𝔠 p) (5 * D ^ 𝔰 p)).indicator (fun y ↦ ‖adjointCarleson p f y‖ₑ) x := by
      congr! 5 with x mx p mp
      nth_rw 1 [adjoint_tile_support1, ← adjoint_eq_adjoint_indicator E_subset_𝓘,
        enorm_indicator_eq_indicator_enorm]
    _ ≤ ⨆ x ∈ ball (c J) (8⁻¹ * D ^ s J),
        ∑ p ∈ (t u₂ \ 𝔖₀ t u₁ u₂).toFinset.filter
          (fun p ↦ ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (8⁻¹ * D ^ s J))),
            ‖adjointCarleson p f x‖ₑ := by
      apply iSup₂_mono fun x mx ↦ ?_
      rw [Finset.sum_indicator_eq_sum_filter]
      apply Finset.sum_le_sum_of_subset fun p mp ↦ ?_
      rw [Finset.mem_filter] at mp ⊢
      exact ⟨mp.1, not_disjoint_iff.mpr ⟨_, (ball_subset_ball (by gcongr; norm_num)) mp.2, mx⟩⟩
    _ ≤ ∑ p ∈ (t u₂ \ 𝔖₀ t u₁ u₂).toFinset.filter
          (fun p ↦ ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (8⁻¹ * D ^ s J))),
        ⨆ x ∈ ball (c J) (8⁻¹ * D ^ s J), ‖adjointCarleson p f x‖ₑ :=
      ENNReal.biSup_finsetSum_le_finsetSum_biSup
    _ = ∑ k ∈ Finset.Icc (s J) (s J + 3), ∑ p ∈ (t u₂ \ 𝔖₀ t u₁ u₂).toFinset.filter
          (fun p ↦ 𝔰 p = k ∧ ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (8⁻¹ * D ^ s J))),
            ⨆ x ∈ ball (c J) (8⁻¹ * D ^ s J), ‖adjointCarleson p f x‖ₑ := by
      conv_rhs => enter [2, p, 1]; rw [← Finset.filter_filter, Finset.filter_comm]
      refine (Finset.sum_fiberwise_of_maps_to (fun p mp ↦ ?_) _).symm
      rw [Finset.mem_filter, mem_toFinset] at mp
      simpa only [Finset.mem_Icc] using limited_scale_impact hu₁ hu₂ hu h2u mp.1 hJ mp.2
    _ ≤ _ := by gcongr; exact Finset.subset_univ _

lemma local_tree_control_sup_bound {k : ℤ} (mk : k ∈ Finset.Icc (s J) (s J + 3))
    (mp : 𝔰 p = k ∧ ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (8⁻¹ * D ^ s J)))
    (nfm : AEMeasurable fun x ↦ ‖f x‖ₑ) :
    ⨆ x ∈ ball (c J) (8⁻¹ * D ^ s J), ‖adjointCarleson p f x‖ₑ ≤
    2 ^ ((𝕔 + 3) * a ^ 3) * (volume (ball (c J) (16 * D ^ k)))⁻¹ * ∫⁻ x in E p, ‖f x‖ₑ :=
  calc
    _ ≤ ⨆ x ∈ ball (c J) (8⁻¹ * D ^ s J),
        ∫⁻ y in E p, ‖conj (Ks (𝔰 p) y x) * exp (.I * (Q y y - Q y x)) * f y‖ₑ :=
      iSup₂_mono fun x mx ↦ enorm_integral_le_lintegral_enorm _
    _ = ⨆ x ∈ ball (c J) (8⁻¹ * D ^ s J), ∫⁻ y in E p, ‖Ks (𝔰 p) y x‖ₑ * ‖f y‖ₑ := by
      congr! with x mx y
      rw [enorm_mul, enorm_mul, enorm_eq_nnnorm, RCLike.nnnorm_conj]
      nth_rw 1 [← enorm_norm, norm_exp_I_mul_sub_ofReal, enorm_one, mul_one, ← enorm_eq_nnnorm]
    _ ≤ ⨆ x ∈ ball (c J) (8⁻¹ * D ^ s J), ∫⁻ y in E p,
        C2_1_3 a / volume (ball y (D ^ 𝔰 p)) * ‖f y‖ₑ := by gcongr; exact enorm_Ks_le
    _ = ∫⁻ x in E p, C2_1_3 a / volume (ball x (D ^ 𝔰 p)) * ‖f x‖ₑ := by
      have := one_le_realD a
      exact biSup_const (nonempty_ball.mpr (by positivity))
    _ ≤ ∫⁻ x in E p,
        C2_1_3 a / (volume (ball (c J) (16 * D ^ 𝔰 p)) / 2 ^ (5 * a)) * ‖f x‖ₑ := by
      apply setLIntegral_mono_ae (nfm.restrict.const_mul _) (.of_forall fun x mx ↦ ?_)
      gcongr
      have dpJ : dist (c J) (𝔠 p) < (8⁻¹ + 8) * D ^ 𝔰 p := by
        obtain ⟨y, my₁, my₂⟩ := not_disjoint_iff.mp mp.2
        rw [mem_ball] at my₁ my₂
        calc
          _ ≤ dist y (c J) + dist y (𝔠 p) := dist_triangle_left ..
          _ < 8⁻¹ * D ^ s J + 8 * D ^ 𝔰 p := by gcongr
          _ ≤ _ := by
            rw [Finset.mem_Icc, ← mp.1] at mk; rw [add_mul]; gcongr; exacts [one_le_realD a, mk.1]
      have inc : ball (c J) (16 * D ^ 𝔰 p) ⊆ ball x (32 * D ^ 𝔰 p) := fun y my ↦ by
        rw [mem_ball] at my ⊢
        calc
          _ ≤ dist y (c J) + dist (c J) (𝔠 p) + dist (𝔠 p) x := dist_triangle4 ..
          _ < 16 * D ^ (𝔰 p) + (8⁻¹ + 8) * D ^ (𝔰 p) + 4 * D ^ (𝔰 p) := by
            gcongr; rw [dist_comm, ← mem_ball]; exact Grid_subset_ball mx.1
          _ ≤ _ := by rw [← add_mul, ← add_mul]; gcongr; norm_num
      have dbl := measure_ball_two_le_same_iterate (μ := volume) x (D ^ 𝔰 p) 5
      simp_rw [show (2 : ℝ) ^ 5 = 32 by norm_num, defaultA, ← ENNReal.coe_pow,
        Nat.cast_pow, Nat.cast_ofNat, ← pow_mul', ENNReal.coe_pow, ENNReal.coe_ofNat] at dbl
      exact ENNReal.div_le_of_le_mul' ((measure_mono inc).trans dbl)
    _ ≤ _ := by
      rw [lintegral_const_mul'' _ nfm.restrict]; gcongr
      rw [ENNReal.div_eq_inv_mul, ENNReal.inv_div (by left; norm_num) (by left; positivity),
        ← ENNReal.mul_div_right_comm, mp.1, ENNReal.div_eq_inv_mul, mul_comm]
      gcongr; unfold C2_1_3; norm_cast
      simp_rw [← pow_add]
      refine pow_le_pow_right' one_le_two ?_
      rw [show (𝕔 + 3) * a ^ 3 = a * a * a + (𝕔 + 2) * a ^ 3 by ring]
      gcongr
      nlinarith [four_le_a X]

/-- The constant used in `local_tree_control`.
Has value `2 ^ (104 * a ^ 3)` in the blueprint. -/
irreducible_def C7_5_7 (a : ℕ) : ℝ≥0 := 2 ^ ((𝕔 + 4) * a ^ 3)

/-- Lemma 7.5.7. -/
lemma local_tree_control (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂)
    (h2u : 𝓘 u₁ ≤ 𝓘 u₂) (hJ : J ∈ 𝓙₅ t u₁ u₂) (hf : BoundedCompactSupport f) :
    ⨆ x ∈ ball (c J) (8⁻¹ * D ^ s J), ‖adjointCarlesonSum (t u₂ \ 𝔖₀ t u₁ u₂) f x‖ₑ ≤
    C7_5_7 a * ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f x := by
  classical
  calc
    _ ≤ ∑ k ∈ Finset.Icc (s J) (s J + 3),
        ∑ p with 𝔰 p = k ∧ ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (8⁻¹ * D ^ s J)),
          ⨆ x ∈ ball (c J) (8⁻¹ * D ^ s J), ‖adjointCarleson p f x‖ₑ :=
      local_tree_control_sumsumsup hu₁ hu₂ hu h2u hJ
    _ ≤ ∑ k ∈ Finset.Icc (s J) (s J + 3),
        ∑ p ∈ {p | 𝔰 p = k ∧ ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (8⁻¹ * D ^ s J))},
          2 ^ ((𝕔 + 3) * a ^ 3) * (volume (ball (c J) (16 * D ^ k)))⁻¹ * ∫⁻ x in E p, ‖f x‖ₑ := by
      gcongr with k mk p mp
      simp_rw [Finset.mem_filter, Finset.mem_univ, true_and] at mp
      exact local_tree_control_sup_bound mk mp hf.aestronglyMeasurable.enorm
    _ = 2 ^ ((𝕔 + 3) * a ^ 3) * ∑ k ∈ Finset.Icc (s J) (s J + 3),
        (volume (ball (c J) (16 * D ^ k)))⁻¹ *
          ∑ p with 𝔰 p = k ∧ ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (8⁻¹ * D ^ s J)),
            ∫⁻ x in E p, ‖f x‖ₑ := by
      simp_rw [Finset.mul_sum, mul_assoc]
    _ = 2 ^ ((𝕔 + 3) * a ^ 3) * ∑ k ∈ Finset.Icc (s J) (s J + 3),
        (volume (ball (c J) (16 * D ^ k)))⁻¹ * ∫⁻ x in ⋃ p ∈ Finset.univ.filter (fun p ↦ 𝔰 p = k ∧
          ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (8⁻¹ * D ^ s J))), E p, ‖f x‖ₑ := by
      congr! with k mk
      refine (lintegral_biUnion_finset ?_ (fun _ _ ↦ measurableSet_E) _).symm
      intro p mp q mq hn
      by_cases hi : 𝓘 p = 𝓘 q
      · by_contra h; rw [not_disjoint_iff] at h; obtain ⟨x, mx₁ : x ∈ E p, mx₂ : x ∈ E q⟩ := h
        apply absurd (disjoint_Ω hn hi); rw [not_disjoint_iff]; use Q x, mx₁.2.1, mx₂.2.1
      · apply disjoint_of_subset E_subset_𝓘 E_subset_𝓘
        simp_rw [Finset.coe_filter, Finset.mem_univ, true_and, mem_setOf_eq] at mp mq
        have := eq_or_disjoint (mq.1 ▸ mp.1)
        exact this.resolve_left hi
    _ ≤ 2 ^ ((𝕔 + 3) * a ^ 3) * ∑ k ∈ Finset.Icc (s J) (s J + 3),
        (volume (ball (c J) (16 * D ^ k)))⁻¹ * ∫⁻ x in ball (c J) (16 * D ^ k), ‖f x‖ₑ := by
      gcongr with k mk; refine lintegral_mono_set (iUnion₂_subset fun p mp ↦ ?_)
      rw [Finset.mem_filter_univ] at mp
      refine (E_subset_𝓘.trans Grid_subset_ball).trans (ball_subset_ball' ?_)
      obtain ⟨y, my₁, my₂⟩ := not_disjoint_iff.mp mp.2
      rw [mem_ball] at my₁ my₂; change 4 * D ^ 𝔰 p + dist (𝔠 p) (c J) ≤ _
      calc
        _ ≤ 4 * D ^ 𝔰 p + (dist y (𝔠 p) + dist y (c J)) := by gcongr; exact dist_triangle_left ..
        _ ≤ 4 * D ^ 𝔰 p + 8 * D ^ 𝔰 p + 8⁻¹ * D ^ s J := by rw [add_assoc]; gcongr
        _ ≤ (4 + 8 + 8⁻¹) * D ^ k := by
          rw [Finset.mem_Icc] at mk; simp_rw [add_mul, mp.1]; gcongr; exacts [one_le_realD a, mk.1]
        _ ≤ _ := by gcongr; norm_num
    _ = 2 ^ ((𝕔 + 3) * a ^ 3) *
        ∑ k ∈ Finset.Icc (s J) (s J + 3), ⨍⁻ x in ball (c J) (16 * D ^ k), ‖f x‖ₑ ∂volume := by
      simp_rw [setLAverage_eq, ENNReal.div_eq_inv_mul]
    _ ≤ 2 ^ ((𝕔 + 3) * a ^ 3) *
        ∑ k ∈ Finset.Icc (s J) (s J + 3), ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f x := by
      gcongr with k mk; rw [Finset.mem_Icc] at mk
      apply laverage_le_biInf_MB
      · gcongr; exacts [by norm_num, one_le_realD a, mk.1]
      · use ⟨4, (k - s J).toNat, J⟩
        simp only [𝓑, c𝓑, r𝓑, mem_prod, mem_Iic, mem_univ, le_add_iff_nonneg_left, zero_le,
          and_true, true_and]
        rw [show s J + (k - s J).toNat = k by omega, Int.toNat_le, Nat.cast_add, Nat.cast_mul,
          Nat.cast_ofNat]
        exact ⟨by omega, by norm_num⟩
    _ = 2 ^ ((𝕔 + 3) * a ^ 3) * 2 ^ 2 * ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f x := by
      rw [Finset.sum_const, Int.card_Icc, show s J + 3 + 1 - s J = 4 by omega, nsmul_eq_mul,
        show (Int.toNat 4 : ℝ≥0∞) = 2 ^ 2 by simp; norm_num, mul_assoc]
    _ ≤ _ := by
      gcongr; rw [C7_5_7, ← pow_add]; norm_cast
      refine pow_le_pow_right' one_le_two ?_
      rw [show (𝕔 + 4) * a ^ 3 = (𝕔 + 3) * a ^ 3 + a * a * a by ring]
      gcongr
      nlinarith [four_le_a X]

/-- Lemma 7.5.8. -/
lemma scales_impacting_interval (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂)
    (h2u : 𝓘 u₁ ≤ 𝓘 u₂) (hJ : J ∈ 𝓙₅ t u₁ u₂) (hp : p ∈ t u₁ ∪ (t u₂ ∩ 𝔖₀ t u₁ u₂))
    (h : ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (16 * D ^ s J))) : s J ≤ 𝔰 p := by
  obtain ⟨hJLeft, -⟩ := hJ
  apply 𝓙_subset_𝓙₀ at hJLeft
  rw [mem_union] at hp
  have belongs : p ∈ 𝔖₀ t u₁ u₂ := by
    cases hp with
    | inl h1 => exact 𝔗_subset_𝔖₀ hu₁ hu₂ hu h2u h1
    | inr h2 => exact h2.2
  cases hJLeft with
  | inl scaleVerySmall => exact scaleVerySmall ▸ scale_mem_Icc.1
  | inr noGridInBall =>
    have pGridIsNotInBall := noGridInBall p belongs
    rw [not_subset] at pGridIsNotInBall
    obtain ⟨x, ⟨xInTile, xIsNotInBall⟩⟩ := pGridIsNotInBall
    rw [mem_ball'] at xIsNotInBall; contrapose! xIsNotInBall; rw [dist_comm]
    calc
      _ ≤ dist x (𝔠 p) + dist (𝔠 p) (c J) := dist_triangle ..
      _ < 4 * D ^ 𝔰 p + 8 * D ^ 𝔰 p + 16 * D ^ s J := by
        rw [add_assoc]; gcongr
        · exact mem_ball.mp (Grid_subset_ball xInTile)
        · exact dist_lt_of_not_disjoint_ball h
      _ ≤ 4 * D ^ s J + 8 * D ^ s J + 16 * D ^ s J := by gcongr <;> exact one_le_realD a
      _ ≤ _ := by
        rw [← add_mul, ← add_mul, zpow_add_one₀ (realD_pos a).ne', mul_comm _ (D : ℝ),
          ← mul_assoc]; gcongr
        calc
          _ ≤ 100 * (1 : ℝ) := by norm_num
          _ ≤ _ := by gcongr; exact one_le_realD a

lemma volume_cpDsp_bound {J : Grid X}
    (hd : ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (16 * D ^ s J))) (hs : s J ≤ 𝔰 p) :
    volume (ball (c J) (32 * D ^ 𝔰 p)) / 2 ^ (4 * a) ≤ volume (ball (𝔠 p) (4 * D ^ 𝔰 p)) := by
  apply ENNReal.div_le_of_le_mul'
  have h : dist (𝔠 p) (c J) + 32 * D ^ 𝔰 p ≤ 16 * (4 * D ^ 𝔰 p) := by
    calc
      _ ≤ 8 * (D : ℝ) ^ 𝔰 p + 16 * D ^ s J + 32 * D ^ 𝔰 p := by
        gcongr; exact (dist_lt_of_not_disjoint_ball hd).le
      _ ≤ 8 * (D : ℝ) ^ 𝔰 p + 16 * D ^ 𝔰 p + 32 * D ^ 𝔰 p := by
        gcongr; exact one_le_realD a
      _ ≤ _ := by rw [← add_mul, ← add_mul, ← mul_assoc]; gcongr; norm_num
  convert measure_ball_le_of_dist_le' (μ := volume) (by norm_num) h
  unfold As defaultA; norm_cast; rw [← pow_mul']; congr 2
  rw [show (16 : ℕ) = 2 ^ 4 by norm_num, Nat.clog_pow _ _ one_lt_two]

open scoped Classical in
lemma gtc_integral_bound {k : ℤ} {ℭ : Set (𝔓 X)}
    (hs : ∀ p ∈ ℭ, ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (16 * D ^ s J)) → s J ≤ 𝔰 p) :
    ∑ p ∈ ℭ with ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (16 * D ^ s J)) ∧ 𝔰 p = k,
      ∫⁻ x in E p, ‖f x‖ₑ ≤
    ∫⁻ x in ball (c J) (32 * D ^ k), ‖f x‖ₑ := by
  set V := ℭ.toFinset.filter
      (fun p ↦ ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (16 * D ^ s J)) ∧ 𝔰 p = k)
  calc
    _ = ∫⁻ x in ⋃ p ∈ V, E p, ‖f x‖ₑ := by
      refine (lintegral_biUnion_finset (fun p₁ mp₁ p₂ mp₂ hn ↦ ?_)
        (fun _ _ ↦ measurableSet_E) _).symm
      contrapose! hn; obtain ⟨x, mx₁ : x ∈ E p₁, mx₂ : x ∈ E p₂⟩ := not_disjoint_iff.mp hn
      rw [E, mem_setOf] at mx₁ mx₂
      simp_rw [Finset.mem_coe, V, Finset.mem_filter, mem_toFinset] at mp₁ mp₂
      have i_eq := mp₂.2.2 ▸ mp₁.2.2
      replace i_eq : 𝓘 p₁ = 𝓘 p₂ :=
        (eq_or_disjoint i_eq).resolve_right (not_disjoint_iff.mpr ⟨x, mx₁.1, mx₂.1⟩)
      by_contra! h
      exact absurd (disjoint_Ω h i_eq) (not_disjoint_iff.mpr ⟨Q x, mx₁.2.1, mx₂.2.1⟩)
    _ ≤ _ := by
      refine lintegral_mono_set (iUnion₂_subset fun p mp ↦ ?_)
      simp_rw [V, Finset.mem_filter, mem_toFinset] at mp; specialize hs p mp.1 mp.2.1
      refine (E_subset_𝓘.trans Grid_subset_ball).trans (ball_subset_ball' ?_)
      rw [← mp.2.2]; change (4 : ℝ) * D ^ 𝔰 p + dist (𝔠 p) (c J) ≤ _
      calc
        _ ≤ (4 : ℝ) * D ^ 𝔰 p + 8 * D ^ 𝔰 p + 16 * D ^ s J := by
          rw [add_assoc]; gcongr; exact (dist_lt_of_not_disjoint_ball mp.2.1).le
        _ ≤ (4 : ℝ) * D ^ 𝔰 p + 8 * D ^ 𝔰 p + 16 * D ^ 𝔰 p := by gcongr; exact one_le_realD a
        _ ≤ _ := by rw [← add_mul, ← add_mul]; gcongr; norm_num

/-- Part 1 of equation (7.5.18) of Lemma 7.5.9. -/
lemma global_tree_control1_edist_part1
    (hu : u ∈ t) {ℭ : Set (𝔓 X)} (hℭ : ℭ ⊆ t u) (hf : BoundedCompactSupport f)
    (hs : ∀ p ∈ ℭ, ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (16 * D ^ s J)) → s J ≤ 𝔰 p)
    (hx : x ∈ ball (c J) (16 * D ^ s J)) (hx' : x' ∈ ball (c J) (16 * D ^ s J)) :
    edist (exp (.I * 𝒬 u x) * adjointCarlesonSum ℭ f x)
      (exp (.I * 𝒬 u x') * adjointCarlesonSum ℭ f x') ≤
    C7_5_5 a * 2 ^ (4 * a) * edist x x' ^ (a : ℝ)⁻¹ * ∑ k ∈ Finset.Icc (s J) S,
        D ^ (-k / (a : ℝ)) * ⨍⁻ x in ball (c J) (32 * D ^ k), ‖f x‖ₑ ∂volume := by
  classical calc
    _ ≤ ∑ p ∈ ℭ, edist (exp (.I * 𝒬 u x) * adjointCarleson p f x)
        (exp (.I * 𝒬 u x') * adjointCarleson p f x') := by
      simp_rw [adjointCarlesonSum, Finset.mul_sum, toFinset_ofFinset]
      exact ENNReal.edist_sum_le_sum_edist
    _ = ∑ p ∈ ℭ with ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (16 * D ^ s J)),
        edist (exp (.I * 𝒬 u x) * adjointCarleson p f x)
          (exp (.I * 𝒬 u x') * adjointCarleson p f x') := by
      refine (Finset.sum_filter_of_ne fun p mp hp ↦ ?_).symm; contrapose! hp
      replace hp : Disjoint (ball (𝔠 p) (5 * D ^ 𝔰 p)) (ball (c J) (16 * D ^ s J)) :=
        hp.mono_left (ball_subset_ball (by gcongr; norm_num))
      rw [adjoint_tile_support1, indicator_of_notMem (disjoint_right.mp hp hx), mul_zero,
        indicator_of_notMem (disjoint_right.mp hp hx'), mul_zero, edist_self]
    _ ≤ ∑ p ∈ ℭ with ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (16 * D ^ s J)),
        C7_5_5 a / volume (ball (𝔠 p) (4 * D ^ 𝔰 p)) *
          (edist x x' / D ^ 𝔰 p) ^ (a : ℝ)⁻¹ * ∫⁻ x in E p, ‖f x‖ₑ := by
      gcongr with p mp; rw [Finset.mem_filter, mem_toFinset] at mp
      exact holder_correlation_tile hu (hℭ mp.1) hf
    _ = C7_5_5 a * edist x x' ^ (a : ℝ)⁻¹ *
        ∑ p ∈ ℭ with ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (16 * D ^ s J)),
          D ^ (-𝔰 p / (a : ℝ)) / volume (ball (𝔠 p) (4 * D ^ 𝔰 p)) * ∫⁻ x in E p, ‖f x‖ₑ := by
      rw [Finset.mul_sum]; congr! 1 with p mp
      rw [← mul_assoc, ← mul_div_assoc, mul_assoc _ _ ((D : ℝ≥0∞) ^ _), mul_comm _ (_ * _),
        mul_div_assoc, mul_comm (_ ^ _ * _)]; congr
      rw [div_eq_mul_inv, ENNReal.mul_rpow_of_nonneg _ _ (by positivity),
        ← ENNReal.zpow_neg (by simp) (by simp), ← ENNReal.rpow_intCast, ← ENNReal.rpow_mul,
        ← div_eq_mul_inv, Int.cast_neg]
    _ = C7_5_5 a * edist x x' ^ (a : ℝ)⁻¹ * ∑ k ∈ Finset.Icc (s J) S,
        ∑ p ∈ ℭ with ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (16 * D ^ s J)) ∧ 𝔰 p = k,
          D ^ (-𝔰 p / (a : ℝ)) / volume (ball (𝔠 p) (4 * D ^ 𝔰 p)) * ∫⁻ x in E p, ‖f x‖ₑ := by
      congr 1; simp_rw [← Finset.filter_filter]
      refine (Finset.sum_fiberwise_of_maps_to (fun p mp ↦ ?_) _).symm
      rw [Finset.mem_Icc]; rw [Finset.mem_filter, mem_toFinset] at mp
      exact ⟨hs p mp.1 mp.2, scale_mem_Icc.2⟩
    _ = C7_5_5 a * edist x x' ^ (a : ℝ)⁻¹ * ∑ k ∈ Finset.Icc (s J) S, D ^ (-k / (a : ℝ)) *
        ∑ p ∈ ℭ with ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (16 * D ^ s J)) ∧ 𝔰 p = k,
          (∫⁻ x in E p, ‖f x‖ₑ) / volume (ball (𝔠 p) (4 * D ^ 𝔰 p)) := by
      congr! 2 with k mk; rw [Finset.mul_sum]; congr! 1 with p mp
      rw [mul_comm, ← mul_div_assoc, ← mul_div_assoc, mul_comm]; congr
      rw [Finset.mem_filter] at mp; exact mp.2.2
    _ ≤ C7_5_5 a * edist x x' ^ (a : ℝ)⁻¹ * ∑ k ∈ Finset.Icc (s J) S, D ^ (-k / (a : ℝ)) *
        ∑ p ∈ ℭ with ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (16 * D ^ s J)) ∧ 𝔰 p = k,
          (∫⁻ x in E p, ‖f x‖ₑ) / (volume (ball (c J) (32 * D ^ k)) / 2 ^ (4 * a)) := by
      gcongr with k mk p mp; rw [Finset.mem_filter, mem_toFinset] at mp
      rw [← mp.2.2]; exact volume_cpDsp_bound mp.2.1 (hs p mp.1 mp.2.1)
    _ = C7_5_5 a * 2 ^ (4 * a) * edist x x' ^ (a : ℝ)⁻¹ * ∑ k ∈ Finset.Icc (s J) S,
        D ^ (-k / (a : ℝ)) * (volume (ball (c J) (32 * D ^ k)))⁻¹ *
        ∑ p ∈ ℭ with ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (16 * D ^ s J)) ∧ 𝔰 p = k,
          ∫⁻ x in E p, ‖f x‖ₑ := by
      rw [← mul_rotate _ _ (2 ^ (4 * a)), mul_comm (_ ^ _), mul_assoc (_ * _),
        Finset.mul_sum (a := 2 ^ (4 * a))]; congr! 2 with k mk
      rw [← mul_assoc _ (_ * _), mul_rotate', ← ENNReal.div_eq_inv_mul, mul_assoc,
        Finset.mul_sum (a := _ / _)]; congr! 2 with p mp
      rw [← ENNReal.inv_div (b := 2 ^ (4 * a)) (by left; simp) (by left; simp),
        ENNReal.div_eq_inv_mul]
    _ ≤ C7_5_5 a * 2 ^ (4 * a) * edist x x' ^ (a : ℝ)⁻¹ * ∑ k ∈ Finset.Icc (s J) S,
        D ^ (-k / (a : ℝ)) * (volume (ball (c J) (32 * D ^ k)))⁻¹ *
        ∫⁻ x in ball (c J) (32 * D ^ k), ‖f x‖ₑ := by
      gcongr with k mk; exact gtc_integral_bound hs
    _ = _ := by congr! 2 with k mk; rw [mul_assoc, setLAverage_eq, ENNReal.div_eq_inv_mul]

lemma gtc_sum_Icc_le_two : ∑ k ∈ Finset.Icc (s J) S, (D : ℝ≥0∞) ^ ((s J - k) / (a : ℝ)) ≤ 2 := by
  calc
    _ = ∑ k ∈ Finset.Icc (s J) S, ((D : ℝ≥0∞) ^ (a : ℝ)⁻¹) ^ (s J - k) := by
      congr with k; rw [← ENNReal.rpow_intCast, ← ENNReal.rpow_mul]; congr 1
      rw [← div_eq_inv_mul, Int.cast_sub]
    _ ≤ ∑ k ∈ Finset.Icc (s J) S, 2 ^ (s J - k) := by
      gcongr with k mk; rw [← ENNReal.rpow_intCast, ← ENNReal.rpow_intCast]
      apply ENNReal.rpow_le_rpow_of_nonpos (by simp_all)
      rw [defaultD, Nat.cast_pow, Nat.cast_ofNat, ← ENNReal.rpow_natCast, ← ENNReal.rpow_mul]
      nth_rw 1 [← ENNReal.rpow_one 2]; apply ENNReal.rpow_le_rpow_of_exponent_le one_le_two
      rw [Nat.cast_mul, Nat.cast_pow, sq, mul_assoc, mul_self_mul_inv]
      norm_cast
      nlinarith [seven_le_c, four_le_a X]
    _ = ∑ k ∈ Finset.Icc 0 (S - s J).toNat, 2 ^ (-k : ℤ) := by
      have : s J ≤ S := scale_mem_Icc.2
      apply Finset.sum_nbij' (fun (k : ℤ) ↦ (k - s J).toNat) (· + s J) <;> intro k hk
      pick_goal -1
      · rw [Finset.mem_Icc] at hk
        rw [Int.toNat_of_nonneg (by omega), neg_sub]
      all_goals simp at hk ⊢; try omega
    _ ≤ ∑' k : ℕ, 2 ^ (-k : ℤ) := ENNReal.sum_le_tsum _
    _ = _ := ENNReal.sum_geometric_two_pow_neg_one

/-- The constant used in `global_tree_control1_edist`.
Has value `2 ^ (128 * a ^ 3 + 4 * a + 1)` in the blueprint. -/
irreducible_def C7_5_9d (a : ℕ) : ℝ≥0 := C7_5_5 a * 2 ^ (4 * a + 1)

/-- Part 2 of equation (7.5.18) of Lemma 7.5.9. -/
lemma global_tree_control1_edist_part2
    (hu : u ∈ t) {ℭ : Set (𝔓 X)} (hℭ : ℭ ⊆ t u) (hf : BoundedCompactSupport f)
    (hs : ∀ p ∈ ℭ, ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (16 * D ^ s J)) → s J ≤ 𝔰 p)
    (hx : x ∈ ball (c J) (16 * D ^ s J)) (hx' : x' ∈ ball (c J) (16 * D ^ s J)) :
    edist (exp (.I * 𝒬 u x) * adjointCarlesonSum ℭ f x)
      (exp (.I * 𝒬 u x') * adjointCarlesonSum ℭ f x') ≤
    C7_5_9d a * (edist x x' / D ^ s J) ^ (a : ℝ)⁻¹ * ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f x := by
  calc
    _ ≤ C7_5_5 a * 2 ^ (4 * a) * edist x x' ^ (a : ℝ)⁻¹ * ∑ k ∈ Finset.Icc (s J) S,
        D ^ (-k / (a : ℝ)) * ⨍⁻ x in ball (c J) (32 * D ^ k), ‖f x‖ₑ ∂volume :=
      global_tree_control1_edist_part1 hu hℭ hf hs hx hx'
    _ ≤ C7_5_5 a * 2 ^ (4 * a) * edist x x' ^ (a : ℝ)⁻¹ * ∑ k ∈ Finset.Icc (s J) S,
        D ^ (-k / (a : ℝ)) * ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f x := by
      gcongr with k mk; rw [Finset.mem_Icc] at mk
      apply laverage_le_biInf_MB
      · gcongr; exacts [by norm_num, one_le_realD a, mk.1]
      · use ⟨5, (k - s J).toNat, J⟩
        simp only [𝓑, c𝓑, r𝓑, mem_prod, mem_Iic, mem_univ, le_add_iff_nonneg_left, zero_le,
          and_true, true_and]
        rw [show s J + (k - s J).toNat = k by omega, Int.toNat_le, Nat.cast_add, Nat.cast_mul,
          Nat.cast_ofNat]
        have : -S ≤ s J := scale_mem_Icc.1
        exact ⟨by omega, by norm_num⟩
    _ = C7_5_5 a * 2 ^ (4 * a) * (edist x x' / D ^ s J) ^ (a : ℝ)⁻¹ *
        (∑ k ∈ Finset.Icc (s J) S, (D : ℝ≥0∞) ^ ((s J - k) / (a : ℝ))) *
        ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f x := by
      have fla := four_le_a X
      have dpos : 0 < (D : ℝ≥0∞) ^ s J := ENNReal.zpow_pos (by simp) (by simp) _
      have dlt : (D : ℝ≥0∞) ^ s J < ⊤ := ENNReal.zpow_lt_top (by simp) (by simp) _
      have bpos : ((D : ℝ≥0∞) ^ s J) ^ (a : ℝ)⁻¹ ≠ 0 := (ENNReal.rpow_pos dpos dlt.ne).ne'
      have bnt : ((D : ℝ≥0∞) ^ s J) ^ (a : ℝ)⁻¹ ≠ ⊤ :=
        ENNReal.rpow_ne_top_of_nonneg (by positivity) dlt.ne
      rw [← ENNReal.inv_mul_cancel_right (a := (_ ^ (a : ℝ)⁻¹)) bpos bnt, mul_comm _ _⁻¹,
        ← ENNReal.div_eq_inv_mul, ← ENNReal.div_rpow_of_nonneg _ _ (by positivity), ← mul_assoc,
        mul_assoc _ _ (∑ k ∈ _, _), Finset.mul_sum]
      conv_lhs => enter [2, 2, k]; rw [← mul_assoc]
      rw [← Finset.sum_mul, ← mul_assoc]; congr! with k mk
      rw [← ENNReal.rpow_intCast, ← ENNReal.rpow_mul, ← div_eq_mul_inv,
        ← ENNReal.rpow_add _ _ (by simp) (by simp), neg_div, ← sub_eq_add_neg, sub_div]
    _ ≤ C7_5_5 a * 2 ^ (4 * a + 1) * (edist x x' / D ^ s J) ^ (a : ℝ)⁻¹ *
        ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f x := by
      rw [pow_succ, ← mul_assoc, mul_assoc _ 2, mul_comm 2, ← mul_assoc]; gcongr
      exact gtc_sum_Icc_le_two
    _ = _ := by congr; rw [C7_5_9d, C7_5_5]; norm_cast

/-- Equation (7.5.18) of Lemma 7.5.9 for `ℭ = t u₁`. -/
lemma global_tree_control1_edist_left (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂)
    (h2u : 𝓘 u₁ ≤ 𝓘 u₂) (hJ : J ∈ 𝓙₅ t u₁ u₂) (hf : BoundedCompactSupport f)
    (hx : x ∈ ball (c J) (16 * D ^ s J)) (hx' : x' ∈ ball (c J) (16 * D ^ s J)) :
    edist (exp (.I * 𝒬 u₁ x) * adjointCarlesonSum (t u₁) f x)
      (exp (.I * 𝒬 u₁ x') * adjointCarlesonSum (t u₁) f x') ≤
    C7_5_9d a * (edist x x' / D ^ s J) ^ (a : ℝ)⁻¹ * ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f x :=
  global_tree_control1_edist_part2 hu₁ subset_rfl hf
    (fun _ mp dp ↦ scales_impacting_interval hu₁ hu₂ hu h2u hJ (mem_union_left _ mp) dp) hx hx'

/-- Equation (7.5.18) of Lemma 7.5.9 for `ℭ = t u₂ ∩ 𝔖₀ t u₁ u₂`. -/
lemma global_tree_control1_edist_right (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂)
    (h2u : 𝓘 u₁ ≤ 𝓘 u₂) (hJ : J ∈ 𝓙₅ t u₁ u₂) (hf : BoundedCompactSupport f)
    (hx : x ∈ ball (c J) (16 * D ^ s J)) (hx' : x' ∈ ball (c J) (16 * D ^ s J)) :
    edist (exp (.I * 𝒬 u₂ x) * adjointCarlesonSum (t u₂ ∩ 𝔖₀ t u₁ u₂) f x)
      (exp (.I * 𝒬 u₂ x') * adjointCarlesonSum (t u₂ ∩ 𝔖₀ t u₁ u₂) f x') ≤
    C7_5_9d a * (edist x x' / D ^ s J) ^ (a : ℝ)⁻¹ * ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f x :=
  global_tree_control1_edist_part2 hu₂ inter_subset_left hf
    (fun _ mp dp ↦ scales_impacting_interval hu₁ hu₂ hu h2u hJ (mem_union_right _ mp) dp) hx hx'

/-- The constant used in `global_tree_control1_supbound`.
Has value `2 ^ (128 * a ^ 3 + 4 * a + 3)` in the blueprint. -/
irreducible_def C7_5_9s (a : ℕ) : ℝ≥0 := C7_5_5 a * 2 ^ (4 * a + 3)

lemma one_le_C7_5_9s : 1 ≤ C7_5_9s a := by
  simp only [C7_5_9s, C7_5_5]; norm_cast
  rw [← pow_add]; exact Nat.one_le_two_pow

lemma C7_5_9d_le_C7_5_9s : C7_5_9d a ≤ C7_5_9s a := by
  simp only [C7_5_9d, C7_5_9s]
  exact mul_le_mul_left' (pow_le_pow_right' one_le_two (add_le_add_left NeZero.one_le _)) _

/-- Equation (7.5.17) of Lemma 7.5.9. -/
lemma global_tree_control1_supbound (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂)
    (h2u : 𝓘 u₁ ≤ 𝓘 u₂) (ℭ : Set (𝔓 X)) (hℭ : ℭ = t u₁ ∨ ℭ = t u₂ ∩ 𝔖₀ t u₁ u₂)
    (hJ : J ∈ 𝓙₅ t u₁ u₂) (hf : BoundedCompactSupport f) :
    ⨆ x ∈ ball (c J) (16 * D ^ s J), ‖adjointCarlesonSum ℭ f x‖ₑ ≤
    (⨅ x ∈ ball (c J) (8⁻¹ * D ^ s J), ‖adjointCarlesonSum ℭ f x‖ₑ) +
    C7_5_9s a * ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f x := by
  rw [← tsub_le_iff_left]; refine ENNReal.le_of_forall_pos_le_add fun ε εpos blt ↦ ?_
  obtain ⟨x, hx, ex⟩ : ∃ x₀ ∈ ball (c J) (16 * D ^ s J),
      ⨆ x ∈ ball (c J) (16 * D ^ s J), ‖adjointCarlesonSum ℭ f x‖ₑ ≤
      ‖adjointCarlesonSum ℭ f x₀‖ₑ + (ε / 2 : ℝ≥0) := by
    apply ENNReal.exists_biSup_le_enorm_add_eps (by positivity)
      ⟨c J, mem_ball_self (by unfold defaultD; positivity)⟩
    rw [isBounded_image_iff_bddAbove_norm]
    exact hf.bddAbove_norm_adjointCarlesonSum |>.mono (image_subset_range ..)
  obtain ⟨x', hx', ex'⟩ : ∃ x₀ ∈ ball (c J) (8⁻¹ * D ^ s J),
      ‖adjointCarlesonSum ℭ f x₀‖ₑ - (ε / 2 : ℝ≥0) ≤
      ⨅ x ∈ ball (c J) (8⁻¹ * D ^ s J), ‖adjointCarlesonSum ℭ f x‖ₑ :=
    ENNReal.exists_enorm_sub_eps_le_biInf (by positivity)
      ⟨c J, mem_ball_self (by unfold defaultD; positivity)⟩
  calc
    _ ≤ (‖adjointCarlesonSum ℭ f x‖ₑ + (ε / 2 : ℝ≥0)) -
        (‖adjointCarlesonSum ℭ f x'‖ₑ - (ε / 2 : ℝ≥0)) := tsub_le_tsub ex ex'
    _ ≤ (ε / 2 : ℝ≥0) + ‖adjointCarlesonSum ℭ f x‖ₑ -
        ‖adjointCarlesonSum ℭ f x'‖ₑ + (ε / 2 : ℝ≥0) := by
      rw [add_comm]; exact tsub_tsub_le_tsub_add
    _ ≤ (ε / 2 : ℝ≥0) + (‖adjointCarlesonSum ℭ f x‖ₑ - ‖adjointCarlesonSum ℭ f x'‖ₑ) +
        (ε / 2 : ℝ≥0) := add_le_add_right add_tsub_le_assoc _
    _ = ‖‖adjointCarlesonSum ℭ f x‖ₑ - ‖adjointCarlesonSum ℭ f x'‖ₑ‖ₑ + ε := by
      rw [add_rotate, add_assoc]; simp
    _ ≤ (C7_5_9d a * (edist x x' / D ^ s J) ^ (a : ℝ)⁻¹ * ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f x) + ε := by
      refine add_le_add_right ?_ _
      replace hx' : x' ∈ ball (c J) (16 * D ^ s J) := by
        exact (ball_subset_ball (by gcongr; norm_num)) hx'
      rcases hℭ with rfl | rfl
      · nth_rw 2 [← one_mul ‖_‖ₑ]; rw [← enorm_exp_I_mul_ofReal (𝒬 u₁ x), ← enorm_mul]
        nth_rw 3 [← one_mul ‖_‖ₑ]; rw [← enorm_exp_I_mul_ofReal (𝒬 u₁ x'), ← enorm_mul]
        exact ENNReal.enorm_enorm_sub_enorm_le.trans
          (global_tree_control1_edist_left hu₁ hu₂ hu h2u hJ hf hx hx')
      · nth_rw 2 [← one_mul ‖_‖ₑ]; rw [← enorm_exp_I_mul_ofReal (𝒬 u₂ x), ← enorm_mul]
        nth_rw 3 [← one_mul ‖_‖ₑ]; rw [← enorm_exp_I_mul_ofReal (𝒬 u₂ x'), ← enorm_mul]
        exact ENNReal.enorm_enorm_sub_enorm_le.trans
          (global_tree_control1_edist_right hu₁ hu₂ hu h2u hJ hf hx hx')
    _ ≤ (C7_5_9d a * 2 ^ ((2 : ℕ) : ℝ) * ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f x) + ε := by
      gcongr; rw [mem_ball] at hx hx'; rw [edist_dist]
      calc
        _ ≤ (ENNReal.ofReal ((16 + 8⁻¹) * D ^ s J) / D ^ s J) ^ (a : ℝ)⁻¹ := by
          gcongr; rw [add_mul]; exact ((dist_triangle_right ..).trans_lt (add_lt_add hx hx')).le
        _ ≤ (2 ^ (8 : ℝ)) ^ (a : ℝ)⁻¹ := by
          have Dpos : 0 < (D : ℝ≥0∞) ^ s J := ENNReal.zpow_pos (by simp) (by simp) _
          have Dlt : (D : ℝ≥0∞) ^ s J < ⊤ := ENNReal.zpow_lt_top (by simp) (by simp) _
          rw [ENNReal.ofReal_mul (by norm_num), ← Real.rpow_intCast,
            ← ENNReal.ofReal_rpow_of_pos (by unfold defaultD; positivity),
            show ENNReal.ofReal D = D by norm_cast, ENNReal.rpow_intCast,
            ENNReal.mul_div_cancel_right Dpos.ne' Dlt.ne]
          exact ENNReal.rpow_le_rpow (by norm_num) (by positivity)
        _ ≤ (2 ^ (8 : ℝ)) ^ (4 : ℝ)⁻¹ := by
          gcongr; exacts [by norm_num, by norm_cast; linarith [four_le_a X]]
        _ = _ := by rw [← ENNReal.rpow_mul]; norm_num
    _ = _ := by
      congr
      rw [C7_5_9d, C7_5_9s, ENNReal.coe_mul, ENNReal.coe_pow, ENNReal.coe_ofNat, mul_assoc,
        ENNReal.rpow_natCast, ← pow_add]; rfl

/-- The constant used in `global_tree_control2`.
Has value `2 ^ (129 * a ^ 3)` in the blueprint. -/
irreducible_def C7_5_10 (a : ℕ) : ℝ≥0 := 2 ^ ((𝕔 + 4 + 𝕔 / 4) * a ^ 3)

lemma le_C7_5_10 (ha : 4 ≤ a) : C7_5_7 a + C7_5_9s a ≤ C7_5_10 a := by
  simp only [C7_5_7, C7_5_9s, C7_5_5, ← pow_add, C7_5_10]
  apply add_le_pow_two ?_ le_rfl ?_
  · suffices 1 * a ^ 3 ≤ (𝕔 / 4) * a ^ 3 by linarith
    gcongr
    have := seven_le_c
    omega
  · have : 4 * (4 * a) ≤ a ^ 3 := by rw [pow_three]; gcongr
    linarith

lemma C7_5_9s_le_C7_5_10 (ha : 4 ≤ a) : C7_5_9s a ≤ C7_5_10 a :=
  le_trans le_add_self (le_C7_5_10 ha)

lemma one_le_C7_5_10 (ha : 4 ≤ a) : 1 ≤ C7_5_10 a :=
  one_le_C7_5_9s.trans (C7_5_9s_le_C7_5_10 ha)

/-- Lemma 7.5.10 -/
lemma global_tree_control2 (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂)
    (h2u : 𝓘 u₁ ≤ 𝓘 u₂) (hJ : J ∈ 𝓙₅ t u₁ u₂) (hf : BoundedCompactSupport f) :
    ⨆ x ∈ ball (c J) (16 * D ^ s J), ‖adjointCarlesonSum (t u₂ ∩ 𝔖₀ t u₁ u₂) f x‖ₑ ≤
    (⨅ x ∈ ball (c J) (8⁻¹ * D ^ s J), ‖adjointCarlesonSum (t u₂) f x‖ₑ) +
    C7_5_10 a * ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f x :=
  calc
    _ ≤ _ := global_tree_control1_supbound hu₁ hu₂ hu h2u _ (.inr rfl) hJ hf
    _ = (⨅ x ∈ ball (c J) (8⁻¹ * D ^ s J),
        ‖adjointCarlesonSum (t u₂) f x - adjointCarlesonSum (t u₂ \ 𝔖₀ t u₁ u₂) f x‖ₑ) +
        C7_5_9s a * ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f x := by
      congr! with x mx; exact adjointCarlesonSum_inter
    _ ≤ (⨅ x ∈ ball (c J) (8⁻¹ * D ^ s J), ‖adjointCarlesonSum (t u₂) f x‖ₑ) +
        (⨆ x ∈ ball (c J) (8⁻¹ * D ^ s J), ‖adjointCarlesonSum (t u₂ \ 𝔖₀ t u₁ u₂) f x‖ₑ) +
        C7_5_9s a * ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f x := by
      gcongr; exact ENNReal.biInf_enorm_sub_le
    _ ≤ (⨅ x ∈ ball (c J) (8⁻¹ * D ^ s J), ‖adjointCarlesonSum (t u₂) f x‖ₑ) +
        (C7_5_7 a + C7_5_9s a) * ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f x := by
      rw [add_mul, add_assoc]
      gcongr
      exact local_tree_control hu₁ hu₂ hu h2u hJ hf
    _ ≤ _ := by
      gcongr
      norm_cast
      apply le_C7_5_10 (four_le_a X)

/-- The product on the right-hand side of Lemma 7.5.4. -/
def P7_5_4 (t : Forest X n) (u₁ u₂ : 𝔓 X) (f₁ f₂ : X → ℂ) (J : Grid X) : ℝ≥0∞ :=
  ((⨅ x ∈ ball (c J) (8⁻¹ * D ^ s J), ‖adjointCarlesonSum (t u₁) f₁ x‖ₑ) +
    ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f₁ x) *
  ((⨅ x ∈ ball (c J) (8⁻¹ * D ^ s J), ‖adjointCarlesonSum (t u₂) f₂ x‖ₑ) +
    ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f₂ x)

lemma P7_5_4_le_adjointBoundaryOperator_mul (mx : x ∈ ball (c J) (8⁻¹ * D ^ s J)) :
    P7_5_4 t u₁ u₂ f₁ f₂ J ≤
    adjointBoundaryOperator t u₁ f₁ x * adjointBoundaryOperator t u₂ f₂ x := by
  have mx' : x ∈ J := by
    refine ((ball_subset_ball ?_).trans ball_subset_Grid) mx
    change _ ≤ (D : ℝ) ^ s J / 4; rw [div_eq_inv_mul]; gcongr; norm_num
  unfold P7_5_4 adjointBoundaryOperator
  conv_lhs => enter [1]; rw [← add_zero (_ + _)]
  conv_lhs => enter [2]; rw [← add_zero (_ + _)]
  gcongr
  exacts [biInf_le _ mx, biInf_le _ mx', zero_le _, biInf_le _ mx, biInf_le _ mx', zero_le _]

/-- The support of `holderFunction` is in `𝓘 u₁`. -/
lemma support_holderFunction_subset (u₂ : 𝔓 X) (f₁ f₂ : X → ℂ) (J : Grid X) (hu₁ : u₁ ∈ t) :
    support (holderFunction t u₁ u₂ f₁ f₂ J) ⊆ 𝓘 u₁ := by
  rw [support_subset_iff']; intro x nx
  have : adjointCarlesonSum (t u₁) f₁ x = 0 := by
    refine Finset.sum_eq_zero fun p mp ↦ ?_
    simp_rw [Finset.mem_filter_univ] at mp
    rw [adjoint_tile_support2 hu₁ mp]
    exact indicator_of_notMem nx _
  rw [holderFunction, this, mul_zero, mul_zero, zero_mul]

lemma enorm_holderFunction_le (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂) (h2u : 𝓘 u₁ ≤ 𝓘 u₂)
    (hJ : J ∈ 𝓙₅ t u₁ u₂) (hf₁ : BoundedCompactSupport f₁) (hf₂ : BoundedCompactSupport f₂)
    (mx : x ∈ ball (c J) (16 * D ^ s J)) :
    ‖holderFunction t u₁ u₂ f₁ f₂ J x‖ₑ ≤ C7_5_9s a * C7_5_10 a * P7_5_4 t u₁ u₂ f₁ f₂ J := by
  simp_rw [holderFunction, enorm_mul, RCLike.enorm_conj, enorm_mul, enorm_exp_I_mul_ofReal, one_mul,
    Complex.enorm_real, NNReal.enorm_eq]
  calc
    _ ≤ 1 * (⨆ z ∈ ball (c J) (16 * D ^ s J), ‖adjointCarlesonSum (t u₁) f₁ z‖ₑ) *
        ⨆ z ∈ ball (c J) (16 * D ^ s J), ‖adjointCarlesonSum (t u₂ ∩ 𝔖₀ t u₁ u₂) f₂ z‖ₑ := by
      gcongr
      · rw [ENNReal.coe_le_one_iff]
        exact (χ_le_indicator hJ).trans ((indicator_le fun _ _ ↦ le_refl _) _)
      · apply le_biSup _ mx
      · apply le_biSup _ mx
    _ ≤ ((⨅ x ∈ ball (c J) (8⁻¹ * D ^ s J), ‖adjointCarlesonSum (t u₁) f₁ x‖ₑ) +
          C7_5_9s a * ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f₁ x) *
        ((⨅ x ∈ ball (c J) (8⁻¹ * D ^ s J), ‖adjointCarlesonSum (t u₂) f₂ x‖ₑ) +
          C7_5_10 a * ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f₂ x) := by
      rw [one_mul]; gcongr
      · exact global_tree_control1_supbound hu₁ hu₂ hu h2u _ (.inl rfl) hJ hf₁
      · exact global_tree_control2 hu₁ hu₂ hu h2u hJ hf₂
    _ ≤ _ := by
      rw [P7_5_4, mul_mul_mul_comm]
      conv_rhs => rw [mul_add, mul_add]
      gcongr <;> (nth_rw 1 [← one_mul (⨅ x ∈ _, _)]; gcongr; rw [ENNReal.one_le_coe_iff])
      · exact one_le_C7_5_9s
      · exact one_le_C7_5_10 (four_le_a X)

lemma holder_correlation_tree_1 (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂) (h2u : 𝓘 u₁ ≤ 𝓘 u₂)
    (hJ : J ∈ 𝓙₅ t u₁ u₂) (hf₁ : BoundedCompactSupport f₁) (hf₂ : BoundedCompactSupport f₂)
    (mx : x ∈ ball (c J) (16 * D ^ s J)) (mx' : x' ∈ 𝓘 u₁) :
    edist (χ t u₁ u₂ J x) (χ t u₁ u₂ J x') *
    ‖exp (.I * 𝒬 u₁ x) * adjointCarlesonSum (t u₁) f₁ x‖ₑ *
    ‖exp (.I * 𝒬 u₂ x) * adjointCarlesonSum (t u₂ ∩ 𝔖₀ t u₁ u₂) f₂ x‖ₑ ≤
    C7_5_2 a * C7_5_9s a * C7_5_10 a * P7_5_4 t u₁ u₂ f₁ f₂ J * (edist x x' / D ^ s J) := by
  simp_rw [enorm_mul, enorm_exp_I_mul_ofReal, one_mul]
  by_cases mu₁ : x ∉ 𝓘 u₁
  · have : adjointCarlesonSum (t u₁) f₁ x = 0 := by
      refine Finset.sum_eq_zero fun p mp ↦ ?_
      simp_rw [Finset.mem_filter_univ] at mp
      rw [adjoint_tile_support2 hu₁ mp]
      exact indicator_of_notMem mu₁ _
    rw [this, enorm_zero, mul_zero, zero_mul]; exact zero_le _
  rw [not_not] at mu₁; rw [edist_dist]
  calc
    _ ≤ ENNReal.ofReal (C7_5_2 a * dist x x' / D ^ s J) *
        ((⨅ x ∈ ball (c J) (8⁻¹ * D ^ s J), ‖adjointCarlesonSum (t u₁) f₁ x‖ₑ) +
          C7_5_9s a * ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f₁ x) *
        ((⨅ x ∈ ball (c J) (8⁻¹ * D ^ s J), ‖adjointCarlesonSum (t u₂) f₂ x‖ₑ) +
          C7_5_10 a * ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f₂ x) := by
      gcongr
      · exact dist_χ_le hu₁ hu₂ hu h2u hJ mu₁ mx'
      · exact (le_biSup _ mx).trans <|
          global_tree_control1_supbound hu₁ hu₂ hu h2u _ (.inl rfl) hJ hf₁
      · exact (le_biSup _ mx).trans <| global_tree_control2 hu₁ hu₂ hu h2u hJ hf₂
    _ ≤ ENNReal.ofReal (C7_5_2 a * dist x x' / D ^ s J) *
        (C7_5_9s a * C7_5_10 a * P7_5_4 t u₁ u₂ f₁ f₂ J) := by
      rw [mul_assoc (ENNReal.ofReal _)]; gcongr _ * ?_
      rw [P7_5_4, mul_mul_mul_comm]
      conv_rhs => rw [mul_add, mul_add]
      gcongr <;> (nth_rw 1 [← one_mul (⨅ x ∈ _, _)]; gcongr; rw [ENNReal.one_le_coe_iff])
      · exact one_le_C7_5_9s
      · exact one_le_C7_5_10 (four_le_a X)
    _ = _ := by
      rw [mul_div_assoc, ENNReal.ofReal_mul (by positivity), ENNReal.ofReal_coe_nnreal,
        ENNReal.ofReal_div_of_pos (by unfold defaultD; positivity), ← edist_dist x x',
        ← Real.rpow_intCast, ← ENNReal.ofReal_rpow_of_pos (realD_pos a), ENNReal.rpow_intCast,
        ENNReal.ofReal_natCast]
      ring

lemma holder_correlation_tree_2 (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂) (h2u : 𝓘 u₁ ≤ 𝓘 u₂)
    (hJ : J ∈ 𝓙₅ t u₁ u₂) (hf₁ : BoundedCompactSupport f₁) (hf₂ : BoundedCompactSupport f₂)
    (mx : x ∈ ball (c J) (16 * D ^ s J)) (mx' : x' ∈ ball (c J) (16 * D ^ s J)) :
    χ t u₁ u₂ J x' * edist (exp (.I * 𝒬 u₁ x) * adjointCarlesonSum (t u₁) f₁ x)
      (exp (.I * 𝒬 u₁ x') * adjointCarlesonSum (t u₁) f₁ x') *
    ‖exp (.I * 𝒬 u₂ x) * adjointCarlesonSum (t u₂ ∩ 𝔖₀ t u₁ u₂) f₂ x‖ₑ ≤
    C7_5_9d a * C7_5_10 a * P7_5_4 t u₁ u₂ f₁ f₂ J * (edist x x' / D ^ s J) ^ (a : ℝ)⁻¹ :=
  calc
    _ ≤ 1 * (C7_5_9d a * (edist x x' / D ^ s J) ^ (a : ℝ)⁻¹ * ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f₁ x) *
        ((⨅ x ∈ ball (c J) (8⁻¹ * D ^ s J), ‖adjointCarlesonSum (t u₂) f₂ x‖ₑ) +
          C7_5_10 a * ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f₂ x) := by
      gcongr
      · rw [ENNReal.coe_le_one_iff]
        exact (χ_le_indicator hJ).trans ((indicator_le fun _ _ ↦ le_refl _) _)
      · exact global_tree_control1_edist_left hu₁ hu₂ hu h2u hJ hf₁ mx mx'
      · rw [enorm_mul, enorm_exp_I_mul_ofReal, one_mul]
        exact (le_biSup _ mx).trans <| global_tree_control2 hu₁ hu₂ hu h2u hJ hf₂
    _ = (C7_5_9d a * ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f₁ x) *
        ((⨅ x ∈ ball (c J) (8⁻¹ * D ^ s J), ‖adjointCarlesonSum (t u₂) f₂ x‖ₑ) +
          C7_5_10 a * ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f₂ x) * (edist x x' / D ^ s J) ^ (a : ℝ)⁻¹ := by
      ring
    _ ≤ (C7_5_9d a * (⨅ x ∈ ball (c J) (8⁻¹ * D ^ s J), ‖adjointCarlesonSum (t u₁) f₁ x‖ₑ) +
          C7_5_9d a * ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f₁ x) *
        (C7_5_10 a * (⨅ x ∈ ball (c J) (8⁻¹ * D ^ s J), ‖adjointCarlesonSum (t u₂) f₂ x‖ₑ) +
          C7_5_10 a * ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f₂ x) * (edist x x' / D ^ s J) ^ (a : ℝ)⁻¹ := by
      gcongr
      · exact le_add_self
      · nth_rw 1 [← one_mul (⨅ x ∈ _, _)]; gcongr; rw [ENNReal.one_le_coe_iff]
        exact one_le_C7_5_10 (four_le_a X)
    _ = _ := by rw [← mul_add, ← mul_add, mul_mul_mul_comm, P7_5_4]

lemma holder_correlation_tree_3 (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂) (h2u : 𝓘 u₁ ≤ 𝓘 u₂)
    (hJ : J ∈ 𝓙₅ t u₁ u₂) (hf₁ : BoundedCompactSupport f₁) (hf₂ : BoundedCompactSupport f₂)
    (mx : x ∈ ball (c J) (16 * D ^ s J)) (mx' : x' ∈ ball (c J) (16 * D ^ s J)) :
    χ t u₁ u₂ J x' * ‖exp (.I * 𝒬 u₁ x') * adjointCarlesonSum (t u₁) f₁ x'‖ₑ *
    edist (exp (.I * 𝒬 u₂ x) * adjointCarlesonSum (t u₂ ∩ 𝔖₀ t u₁ u₂) f₂ x)
      (exp (.I * 𝒬 u₂ x') * adjointCarlesonSum (t u₂ ∩ 𝔖₀ t u₁ u₂) f₂ x') ≤
    C7_5_9s a * C7_5_9d a * P7_5_4 t u₁ u₂ f₁ f₂ J * (edist x x' / D ^ s J) ^ (a : ℝ)⁻¹ :=
  calc
    _ ≤ 1 * ((⨅ x ∈ ball (c J) (8⁻¹ * D ^ s J), ‖adjointCarlesonSum (t u₁) f₁ x‖ₑ) +
          C7_5_9s a * ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f₁ x) *
        (C7_5_9d a * (edist x x' / D ^ s J) ^ (a : ℝ)⁻¹ * ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f₂ x) := by
      gcongr
      · rw [ENNReal.coe_le_one_iff]
        exact (χ_le_indicator hJ).trans ((indicator_le fun _ _ ↦ le_refl _) _)
      · rw [enorm_mul, enorm_exp_I_mul_ofReal, one_mul]
        exact (le_biSup _ mx').trans <|
          global_tree_control1_supbound hu₁ hu₂ hu h2u _ (.inl rfl) hJ hf₁
      · exact global_tree_control1_edist_right hu₁ hu₂ hu h2u hJ hf₂ mx mx'
    _ = ((⨅ x ∈ ball (c J) (8⁻¹ * D ^ s J), ‖adjointCarlesonSum (t u₁) f₁ x‖ₑ) +
          C7_5_9s a * ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f₁ x) *
        (C7_5_9d a * ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f₂ x) * (edist x x' / D ^ s J) ^ (a : ℝ)⁻¹ := by
      ring
    _ ≤ (C7_5_9s a * (⨅ x ∈ ball (c J) (8⁻¹ * D ^ s J), ‖adjointCarlesonSum (t u₁) f₁ x‖ₑ) +
          C7_5_9s a * ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f₁ x) *
        (C7_5_9d a * (⨅ x ∈ ball (c J) (8⁻¹ * D ^ s J), ‖adjointCarlesonSum (t u₂) f₂ x‖ₑ) +
          C7_5_9d a * ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f₂ x) * (edist x x' / D ^ s J) ^ (a : ℝ)⁻¹ := by
      gcongr
      · nth_rw 1 [← one_mul (⨅ x ∈ _, _)]; gcongr; rw [ENNReal.one_le_coe_iff]
        exact one_le_C7_5_9s
      · exact le_add_self
    _ = _ := by rw [← mul_add, ← mul_add, mul_mul_mul_comm, P7_5_4]

/-- An intermediate constant in Lemma 7.5.4. -/
def I7_5_4 (a : ℕ) : ℝ≥0 := 2 ^ ((4 * 𝕔 + 9 + 3 * (𝕔 / 4)) * a ^ 3 + 12 * a)

lemma le_I7_5_4 (ha : 4 ≤ a) :
    32 * C7_5_2 a * C7_5_9s a * C7_5_10 a + C7_5_9d a * C7_5_10 a + C7_5_9s a * C7_5_9d a
    ≤ I7_5_4 a := by
  have C : (32 : ℝ≥0) = 2 ^ 5 := by norm_num
  simp only [C7_5_2, C7_5_9s, C7_5_10, C7_5_9d, C7_5_5, C, ← pow_add, I7_5_4]
  apply add_le_pow_two₃ (s := 11 * a + (4 * 𝕔 + 9 + 3 * (𝕔 / 4)) * a ^ 3) ?_ ?_ ?_ ?_
  · ring_nf
    linarith
  · ring_nf
    omega
  · ring_nf
    omega
  · linarith [sixteen_times_le_cube ha]

lemma edist_holderFunction_le (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂) (h2u : 𝓘 u₁ ≤ 𝓘 u₂)
    (hJ : J ∈ 𝓙₅ t u₁ u₂) (hf₁ : BoundedCompactSupport f₁) (hf₂ : BoundedCompactSupport f₂)
    (mx : x ∈ ball (c J) (16 * D ^ s J)) (mx' : x' ∈ ball (c J) (16 * D ^ s J)) :
    edist (holderFunction t u₁ u₂ f₁ f₂ J x) (holderFunction t u₁ u₂ f₁ f₂ J x') ≤
    I7_5_4 a * P7_5_4 t u₁ u₂ f₁ f₂ J * (edist x x' / D ^ s J) ^ (a : ℝ)⁻¹ := by
  by_cases mu₁ : x ∉ 𝓘 u₁ ∧ x' ∉ 𝓘 u₁
  · have h0 := support_subset_iff'.mp (support_holderFunction_subset u₂ f₁ f₂ J hu₁)
    rw [h0 _ mu₁.1, h0 _ mu₁.2, edist_self]; exact zero_le _
  rw [not_and_or, not_not, not_not] at mu₁
  wlog mu₁' : x' ∈ 𝓘 u₁ generalizing x x'
  · specialize this mx' mx mu₁.symm (mu₁.resolve_right mu₁')
    rwa [edist_comm, edist_comm x'] at this
  let CH := χ t u₁ u₂ J
  let T₁ := fun z ↦ exp (.I * 𝒬 u₁ z) * adjointCarlesonSum (t u₁) f₁ z
  let T₂ := fun z ↦ exp (.I * 𝒬 u₂ z) * adjointCarlesonSum (t u₂ ∩ 𝔖₀ t u₁ u₂) f₂ z
  change ‖CH x * T₁ x * conj (T₂ x) - CH x' * T₁ x' * conj (T₂ x')‖ₑ ≤ _
  calc
    _ ≤ _ := edist_triangle4 _ (CH x' * T₁ x * conj (T₂ x)) (CH x' * T₁ x' * conj (T₂ x)) _
    _ = edist (CH x) (CH x') * ‖T₁ x‖ₑ * ‖T₂ x‖ₑ + CH x' * edist (T₁ x) (T₁ x') * ‖T₂ x‖ₑ +
        CH x' * ‖T₁ x'‖ₑ * edist (T₂ x) (T₂ x') := by
      simp_rw [edist_eq_enorm_sub, ← sub_mul, ← mul_sub, enorm_mul, ← RingHom.map_sub,
        RCLike.enorm_conj, ← ofReal_sub, Complex.enorm_real, NNReal.enorm_eq]
      rfl
    _ ≤ C7_5_2 a * C7_5_9s a * C7_5_10 a * P7_5_4 t u₁ u₂ f₁ f₂ J * (edist x x' / D ^ s J) +
        C7_5_9d a * C7_5_10 a * P7_5_4 t u₁ u₂ f₁ f₂ J * (edist x x' / D ^ s J) ^ (a : ℝ)⁻¹ +
        C7_5_9s a * C7_5_9d a * P7_5_4 t u₁ u₂ f₁ f₂ J * (edist x x' / D ^ s J) ^ (a : ℝ)⁻¹ := by
      gcongr ?_ + ?_ + ?_
      · exact holder_correlation_tree_1 hu₁ hu₂ hu h2u hJ hf₁ hf₂ mx mu₁'
      · exact holder_correlation_tree_2 hu₁ hu₂ hu h2u hJ hf₁ hf₂ mx mx'
      · exact holder_correlation_tree_3 hu₁ hu₂ hu h2u hJ hf₁ hf₂ mx mx'
    _ ≤ C7_5_2 a * C7_5_9s a * C7_5_10 a * P7_5_4 t u₁ u₂ f₁ f₂ J *
          (32 * (edist x x' / D ^ s J) ^ (a : ℝ)⁻¹) +
        C7_5_9d a * C7_5_10 a * P7_5_4 t u₁ u₂ f₁ f₂ J * (edist x x' / D ^ s J) ^ (a : ℝ)⁻¹ +
        C7_5_9s a * C7_5_9d a * P7_5_4 t u₁ u₂ f₁ f₂ J * (edist x x' / D ^ s J) ^ (a : ℝ)⁻¹ := by
      gcongr
      rcases le_or_gt (edist x x' / D ^ s J) 1 with h | h
      · nth_rw 1 [← one_mul (_ / _), ← ENNReal.rpow_one (_ / _)]
        refine mul_le_mul' (by norm_num) (ENNReal.rpow_le_rpow_of_exponent_ge h ?_)
        rw [inv_le_one_iff₀]; right; exact_mod_cast a_pos X
      · nth_rw 1 [← mul_one (_ / _), ← ENNReal.one_rpow (a : ℝ)⁻¹]
        refine mul_le_mul' (ENNReal.div_le_of_le_mul ?_) (ENNReal.rpow_le_rpow h.le (by positivity))
        have hc : 32 * (D : ℝ≥0∞) ^ s J = ENNReal.ofReal (32 * D ^ s J) := by
          rw [ENNReal.ofReal_mul (by norm_num), ← Real.rpow_intCast,
            ← ENNReal.ofReal_rpow_of_pos (realD_pos a), ENNReal.rpow_intCast,
            ENNReal.ofReal_natCast, ENNReal.ofReal_ofNat]
        rw [edist_dist, hc]; apply ENNReal.ofReal_le_ofReal
        calc
          _ ≤ dist x (c J) + dist x' (c J) := dist_triangle_right ..
          _ ≤ 16 * D ^ s J + 16 * D ^ s J := add_le_add (mem_ball.mp mx).le (mem_ball.mp mx').le
          _ = _ := by ring
    _ = (32 * C7_5_2 a * C7_5_9s a * C7_5_10 a + C7_5_9d a * C7_5_10 a + C7_5_9s a * C7_5_9d a)
          * P7_5_4 t u₁ u₂ f₁ f₂ J * (edist x x' / D ^ s J) ^ (a : ℝ)⁻¹ := by ring
    _ ≤ _ := by
      gcongr
      norm_cast
      apply le_I7_5_4 (four_le_a X)

/-- The constant used in `holder_correlation_tree`.
Has value `2 ^ (485 * a ^ 3)` in the blueprint. -/
irreducible_def C7_5_4 (a : ℕ) : ℝ≥0 := 2 ^ ((4 * 𝕔 + 10 + 3 * (𝕔 / 4)) * a ^ 3)

lemma le_C7_5_4 (ha : 4 ≤ a) :
    C7_5_9s a * C7_5_10 a + 16 ^ τ * I7_5_4 a ≤ C7_5_4 a := by
  have : (16 : ℝ≥0) ^ τ ≤ 2 ^ 1 := by
    rw [defaultτ, show (16 : ℝ≥0) = 2 ^ (4 : ℝ) by norm_num, ← NNReal.rpow_mul, ← div_eq_mul_inv,
      pow_one]
    nth_rw 2 [← NNReal.rpow_one 2]
    apply NNReal.rpow_le_rpow_of_exponent_le one_le_two
    rw [div_le_one_iff]
    norm_cast
    omega
  grw [this]
  simp only [C7_5_9s, C7_5_5, C7_5_10, I7_5_4, C7_5_4, ← pow_add]
  apply add_le_pow_two ?_ le_rfl ?_
  · ring_nf
    suffices 2 + a * 4 ≤ a ^ 3 by omega
    linarith [sixteen_times_le_cube ha]
  · ring_nf
    linarith [sixteen_times_le_cube ha]

/-- Lemma 7.5.4. -/
lemma holder_correlation_tree (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂) (h2u : 𝓘 u₁ ≤ 𝓘 u₂)
    (hJ : J ∈ 𝓙₅ t u₁ u₂) (hf₁ : BoundedCompactSupport f₁) (hf₂ : BoundedCompactSupport f₂) :
    iHolENorm (holderFunction t u₁ u₂ f₁ f₂ J) (c J) (16 * D ^ s J) ≤
    C7_5_4 a * P7_5_4 t u₁ u₂ f₁ f₂ J := by
  unfold iHolENorm
  calc
    _ ≤ C7_5_9s a * C7_5_10 a * P7_5_4 t u₁ u₂ f₁ f₂ J +
        ENNReal.ofReal (16 * D ^ s J) ^ τ *
        ⨆ x ∈ ball (c J) (16 * D ^ s J), ⨆ y ∈ ball (c J) (16 * D ^ s J), ⨆ (_ : x ≠ y),
          (I7_5_4 a * P7_5_4 t u₁ u₂ f₁ f₂ J * ((D : ℝ≥0∞) ^ s J)⁻¹ ^ (a : ℝ)⁻¹) := by
      gcongr with x mx x' mx' hn
      · exact iSup₂_le_iff.mpr fun x mx ↦ enorm_holderFunction_le hu₁ hu₂ hu h2u hJ hf₁ hf₂ mx
      · calc
          _ ≤ I7_5_4 a * P7_5_4 t u₁ u₂ f₁ f₂ J *
              (edist x x' / D ^ s J) ^ (a : ℝ)⁻¹ / edist x x' ^ τ :=
            ENNReal.div_le_div_right (edist_holderFunction_le hu₁ hu₂ hu h2u hJ hf₁ hf₂ mx mx') _
          _ = _ := by
            have dn0 : edist x x' ≠ 0 := by rw [← zero_lt_iff]; exact edist_pos.mpr hn
            rw [mul_div_assoc, defaultτ, ← ENNReal.div_rpow_of_nonneg _ _ (by positivity),
              div_eq_mul_inv, div_eq_mul_inv, ← mul_rotate _ (edist x x'),
              ENNReal.inv_mul_cancel dn0 (edist_ne_top x x'), one_mul]
    _ ≤ C7_5_9s a * C7_5_10 a * P7_5_4 t u₁ u₂ f₁ f₂ J +
        ENNReal.ofReal (16 * D ^ s J) ^ τ *
        (I7_5_4 a * P7_5_4 t u₁ u₂ f₁ f₂ J * ((D : ℝ≥0∞) ^ s J)⁻¹ ^ (a : ℝ)⁻¹) := by
      gcongr; exact iSup₂_le fun _ _ ↦ iSup₂_le fun _ _ ↦ iSup_le fun _ ↦ le_rfl
    _ = (C7_5_9s a * C7_5_10 a + 16 ^ τ * I7_5_4 a) * P7_5_4 t u₁ u₂ f₁ f₂ J := by
      have dn0 : ((D : ℝ≥0∞) ^ s J) ^ (a : ℝ)⁻¹ ≠ 0 := by
        rw [← pos_iff_ne_zero]; refine ENNReal.rpow_pos_of_nonneg ?_ (by positivity)
        exact ENNReal.zpow_pos (by unfold defaultD; positivity) (ENNReal.natCast_ne_top _) _
      have dnt : ((D : ℝ≥0∞) ^ s J) ^ (a : ℝ)⁻¹ ≠ ⊤ := by
        apply ENNReal.rpow_ne_top_of_nonneg (τ_nonneg X)
        rw [← lt_top_iff_ne_top]
        exact ENNReal.zpow_lt_top (by unfold defaultD; positivity) (ENNReal.natCast_ne_top _) _
      rw [add_mul, ENNReal.ofReal_mul (by norm_num), ENNReal.ofReal_ofNat,
        ENNReal.mul_rpow_of_nonneg _ _ (τ_nonneg X), ← Real.rpow_intCast,
        ← ENNReal.ofReal_rpow_of_pos (realD_pos a), ENNReal.rpow_intCast, ENNReal.ofReal_natCast,
        ← mul_assoc, ← mul_rotate _ (_ ^ _), mul_assoc _ (_ ^ τ), defaultτ, ENNReal.inv_rpow,
        ENNReal.mul_inv_cancel dn0 dnt, mul_one, mul_rotate (_ ^ _)]
    _ ≤ _ := by
      gcongr
      rw [show (16 : ℝ≥0∞) = (16 : ℝ≥0) by rfl, ← ENNReal.coe_rpow_of_nonneg _ (τ_nonneg X),
        ← ENNReal.coe_mul, ← ENNReal.coe_mul, ← ENNReal.coe_add, ENNReal.coe_le_coe]
      exact le_C7_5_4 (four_le_a X)

/-! ### Subsection 7.5.3 and Lemma 7.4.5 -/

/-- The constant used in `lower_oscillation_bound`.
Has value `2 ^ (Z * n / 2 - 201 * a ^ 3)` in the blueprint. -/
irreducible_def C7_5_11 (a n : ℕ) : ℝ≥0 := 2 ^ (Z * n / 2 - (2 * 𝕔 + 1) * (a : ℝ) ^ 3)

/-- A binomial bound used in Lemma 7.4.5. -/
lemma C7_5_11_binomial_bound (a4 : 4 ≤ a) :
    (1 + C7_5_11 a n : ℝ≥0∞) ^ (-(2 * a ^ 2 + a ^ 3 : ℝ)⁻¹) ≤
    2 ^ ((𝕔 / 4) * a ^ 3 + 7) * 2 ^ (-(Z * n : ℝ) / (4 * a ^ 2 + 2 * a ^ 3)) :=
  calc
    _ ≤ (2 : ℝ≥0∞) ^ ((Z * n / 2 - (2 * 𝕔 + 1) * a ^ 3) * -(2 * a ^ 2 + a ^ 3 : ℝ)⁻¹) := by
      rw [ENNReal.rpow_mul]
      apply ENNReal.rpow_le_rpow_of_nonpos (by rw [Left.neg_nonpos_iff]; positivity)
      rw [C7_5_11, ENNReal.coe_rpow_of_ne_zero two_ne_zero]
      exact le_add_self
    _ = 2 ^ ((2 * 𝕔 + 1) * (a : ℝ) / (2 + a)) * 2 ^ (-(Z * n : ℝ) / (4 * a ^ 2 + 2 * a ^ 3)) := by
      rw [← neg_mul_comm, neg_sub, ← div_eq_mul_inv, sub_div, sub_eq_add_neg,
        ENNReal.rpow_add _ _ two_ne_zero ENNReal.ofNat_ne_top]
      congr 2
      · rw [pow_succ' _ 2, ← add_mul, ← mul_assoc, mul_div_mul_right _ _ (by positivity)]
      · rw [div_div, ← neg_div]; congr; ring
    _ ≤ 2 ^ (2 * 𝕔 + 1) * 2 ^ (-(Z * n : ℝ) / (4 * a ^ 2 + 2 * a ^ 3)) := by
      rw [← ENNReal.rpow_natCast]; gcongr
      · exact one_le_two
      · rw [div_le_iff₀ (by positivity)]
        gcongr
        · simp
        · linarith
    _ ≤ _ := by
      gcongr 2 ^ ?_ * _
      · exact one_le_two
      · calc
          _ ≤ 2 * (4 * (𝕔 / 4) + 3) + 1 := by omega
          _ = 2 * 4 * 1 * (𝕔 / 4) + 7 := by ring
          _ ≤ a * a * a * (𝕔 / 4) + 7 := by gcongr <;> linarith
          _ = (𝕔 / 4) * a ^ 3 + 7 := by ring

/-- Lemma 7.5.11 -/
lemma lower_oscillation_bound (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂)
    (h2u : 𝓘 u₁ ≤ 𝓘 u₂) (hJ : J ∈ 𝓙₅ t u₁ u₂) :
    C7_5_11 a n ≤ dist_{c J, 8 * D ^ s J} (𝒬 u₁) (𝒬 u₂) := by
  have existsBiggerThanJ : ∃ (J' : Grid X), J ≤ J' ∧ s J' = s J + 1 := by
    apply Grid.exists_scale_succ
    obtain ⟨⟨Jin𝓙₀, _⟩, ⟨jIsSubset : (J : Set X) ⊆ 𝓘 u₁, smaller : s J ≤ s (𝓘 u₁)⟩⟩ := hJ
    obtain ⟨p, belongs⟩ := t.nonempty' hu₁
    apply lt_of_le_of_ne smaller
    by_contra! h
    have u₁In𝓙₀ : 𝓘 u₁ ∈ 𝓙₀ (t.𝔖₀ u₁ u₂) := by
      apply mem_of_eq_of_mem (h := Jin𝓙₀)
      rw [eq_comm]
      apply (eq_or_disjoint h).resolve_right
      have notDisjoint := IF_subset_THEN_not_disjoint jIsSubset
      rw [disjoint_comm] at notDisjoint
      exact notDisjoint
    cases u₁In𝓙₀ with
    | inl min =>
      have sameScale : s (𝓘 p) = s (𝓘 u₁) := by
        linarith [
          (scale_mem_Icc (i := 𝓘 p)).left,
          show s (𝓘 p) ≤ s (𝓘 u₁) by exact (𝓘_le_𝓘 t hu₁ belongs).2
        ]
      suffices s (𝓘 u₁) > s (𝓘 p) by linarith
      by_contra! smaller
      have pIsSubset := (𝓘_le_𝓘 t hu₁ belongs).1
      apply HasSubset.Subset.not_ssubset
        ((fundamental_dyadic smaller).resolve_right (IF_subset_THEN_not_disjoint pIsSubset))
      apply HasSubset.Subset.ssubset_of_ne pIsSubset
      by_contra! sameSet
      apply Forest.𝓘_ne_𝓘 (hu := hu₁) (hp := belongs)
      exact Grid.inj (Prod.ext sameSet sameScale)
    | inr avoidance =>
      have pIn𝔖₀ : p ∈ t.𝔖₀ u₁ u₂ :=
        𝔗_subset_𝔖₀ (hu₁ := hu₁) (hu₂ := hu₂) (hu := hu) (h2u := h2u) belongs
      apply avoidance p pIn𝔖₀
      calc (𝓘 p : Set X)
      _ ⊆ 𝓘 u₁ := (𝓘_le_𝓘 t hu₁ belongs).1
      _ ⊆ ball (c (𝓘 u₁)) (4 * D ^ s (𝓘 u₁)) := by
        exact Grid_subset_ball
      _ ⊆ ball (c (𝓘 u₁)) (100 * D ^ (s (𝓘 u₁) + 1)) := by
        intro x hx
        exact gt_trans (calculation_16 (X := X) (s := s (𝓘 u₁))) hx
  rcases existsBiggerThanJ with ⟨J', JleJ', scaleSmaller⟩
  have notIn𝓙₀ : J' ∉ 𝓙₀ (t.𝔖₀ u₁ u₂) := by
    apply bigger_than_𝓙_is_not_in_𝓙₀ (sle := by linarith) (le := JleJ')
    exact mem_of_mem_inter_left hJ
  unfold 𝓙₀ at notIn𝓙₀
  simp only [mem_setOf_eq, not_or, not_forall] at notIn𝓙₀
  push_neg at notIn𝓙₀
  obtain ⟨_, ⟨ p, pIn, pSubset ⟩⟩ := notIn𝓙₀
  have thus :=
    calc 2 ^ ((Z : ℝ) * n / 2)
    _ ≤ dist_{𝔠 p, D ^ 𝔰 p / 4} (𝒬 u₁) (𝒬 u₂) := pIn.2
    _ ≤ dist_{c J, 128 * D^(s J + 2)} (𝒬 u₁) (𝒬 u₂) := by
      apply cdist_mono
      intro point pointIn
      calc dist point (c J)
      _ ≤ dist point (c J') + dist (c J') (c J) := dist_triangle ..
      _ ≤ 100 * D ^ (s J' + 1) + dist (c J') (c J) := by
        rw [ball, Set.subset_def] at pSubset
        have := pSubset point (ball_subset_Grid pointIn)
        rw [mem_setOf_eq] at this
        gcongr
      _ ≤ 100 * D ^ (s J' + 1) + 4 * D ^ (s J') := by
        have : dist (c J) (c J') < 4 * D ^ (s J') :=
          Grid.dist_c_le_of_subset (subset := JleJ'.1)
        rw [dist_comm] at this
        gcongr
      _ = 100 * D ^ (s J + 2) + 4 * D ^ (s J + 1) := by
        rw [scaleSmaller, add_assoc, show (1 : ℤ) + 1 = 2 by rfl]
      _ < 128 * D^(s J + 2) := by
        exact calculation_11 (s J) (X := X)
    _ ≤ 2 ^ (2 * 𝕔 * (a^3) + 4 * a) * dist_{c J, 8 * D ^ s J} (𝒬 u₁) (𝒬 u₂) := by
      rw [show 128 * (D : ℝ)^(s J + 2) = 2 ^ (2 * 𝕔 * a ^ 2 + 4) * (8*D^(s J))
        by exact_mod_cast calculation_12 (s := s J)]
      rw [calculation_13]
      apply cdist_le_iterate
      have := realD_pos a
      positivity
  rw [C7_5_11]
  push_cast
  linarith [calculation_14 (X := X) (n := n), calculation_15 thus]

open Classical in
lemma cdtp_le_iHolENorm (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂)
    (h2u : 𝓘 u₁ ≤ 𝓘 u₂) (hf₁ : BoundedCompactSupport f₁) (hf₂ : BoundedCompactSupport f₂) :
    ‖∫ x, adjointCarlesonSum (t u₁) f₁ x * conj (adjointCarlesonSum (t u₂ ∩ 𝔖₀ t u₁ u₂) f₂ x)‖ₑ ≤
    ∑ J ∈ 𝓙₅ t u₁ u₂, C2_0_5 a * volume (ball (c J) (8 * D ^ s J)) *
      iHolENorm (holderFunction t u₁ u₂ f₁ f₂ J) (c J) (2 * (8 * D ^ s J)) *
      (1 + edist_{c J, 8 * D ^ s J} (𝒬 u₂) (𝒬 u₁)) ^ (-(2 * a^2 + a^3 : ℝ)⁻¹) := by
  classical
  have rearr : ∀ J x, t.χ u₁ u₂ J x *
      (adjointCarlesonSum (t u₁) f₁ x * conj (adjointCarlesonSum (t u₂ ∩ 𝔖₀ t u₁ u₂) f₂ x)) =
      exp (I * (𝒬 u₂ x - 𝒬 u₁ x)) * holderFunction t u₁ u₂ f₁ f₂ J x := fun J x ↦ by
    unfold holderFunction
    simp_rw [map_mul, ← mul_assoc]; congr 1
    rw [← mul_rotate _ _ (adjointCarlesonSum _ _ _)]; congr 1
    rw [← exp_conj, map_mul, conj_I, conj_ofReal, ← mul_assoc, ← mul_assoc, ← Complex.exp_add,
      neg_mul, ← sub_eq_neg_add, ← mul_sub, sub_sub_cancel_left, ← mul_rotate, ← Complex.exp_add,
      ← mul_add, add_neg_cancel, mul_zero, exp_zero, one_mul]
  calc
    _ = ‖∫ x in 𝓘 u₁, adjointCarlesonSum (t u₁) f₁ x *
        conj (adjointCarlesonSum (t u₂ ∩ 𝔖₀ t u₁ u₂) f₂ x)‖ₑ := by
      congr 1; refine (setIntegral_eq_integral_of_forall_compl_eq_zero fun x nx ↦ ?_).symm
      rw [adjoint_tile_support2_sum hu₁, indicator_of_notMem nx, zero_mul]
    _ = ‖∑ J ∈ 𝓙₅ t u₁ u₂, ∫ x, χ t u₁ u₂ J x * (adjointCarlesonSum (t u₁) f₁ x *
        conj (adjointCarlesonSum (t u₂ ∩ 𝔖₀ t u₁ u₂) f₂ x))‖ₑ := by
      rw [← integral_indicator coeGrid_measurable]
      conv_lhs =>
        enter [1, 2, x]
        rw [indicator_eq_indicator_one_mul, show (1 : X → ℂ) = (↑) ∘ (1 : X → ℝ≥0) by rfl,
          indicator_comp_of_zero (by simp), Function.comp_apply, ← sum_χ hu₁ hu₂ hu h2u x,
          NNReal.coe_sum, ofReal_sum, Finset.sum_mul]
      congr 1
      refine integral_finset_sum _ fun J mJ ↦ ((BoundedCompactSupport.toComplex ?_).mul
        (hf₁.adjointCarlesonSum.mul hf₂.adjointCarlesonSum.conj)).integrable
      rw [mem_toFinset] at mJ; exact boundedCompactSupport_toReal_χ mJ
    _ ≤ ∑ J ∈ 𝓙₅ t u₁ u₂, ‖∫ x, χ t u₁ u₂ J x * (adjointCarlesonSum (t u₁) f₁ x *
        conj (adjointCarlesonSum (t u₂ ∩ 𝔖₀ t u₁ u₂) f₂ x))‖ₑ := enorm_sum_le _ _
    _ = ∑ J ∈ 𝓙₅ t u₁ u₂,
        ‖∫ x, exp (.I * (𝒬 u₂ x - 𝒬 u₁ x)) * holderFunction t u₁ u₂ f₁ f₂ J x‖ₑ := by
      congr! 4 with J mJ x; exact rearr ..
    _ ≤ _ := by
      gcongr with J mJ; apply holder_van_der_corput (X := X); rw [support_subset_iff']; intro x nx
      rw [mem_toFinset] at mJ
      rw [holderFunction, χ_eq_zero_of_notMem_ball mJ nx, NNReal.coe_zero, ofReal_zero, zero_mul,
        zero_mul]

/-- The constant used in `correlation_distant_tree_parts`.
Has value `2 ^ (511 * a ^ 3) * 2 ^ (-(Z n) / (4a^2 + 2a^3))` in the blueprint. -/
irreducible_def C7_4_5 (a n : ℕ) : ℝ≥0 :=
  2 ^ ((4 * 𝕔 + 11 + 4 * (𝕔 / 4)) * a ^ 3) * 2 ^ (-(Z * n : ℝ) / (4 * a ^ 2 + 2 * a ^ 3))

lemma le_C7_4_5 (a4 : 4 ≤ a) :
    C2_0_5 a * C7_5_4 a * 2 ^ ((𝕔 / 4) * a ^ 3 + 7 + 6 * a)
      * 2 ^ (-(Z * n : ℝ) / (4 * a ^ 2 + 2 * a ^ 3)) ≤ C7_4_5 a n := by
  rw [C2_0_5, C7_5_4, C7_4_5]
  conv_lhs => enter [1, 1, 1, 2]; norm_cast
  conv_lhs => enter [1, 1, 2, 2]; norm_cast
  simp_rw [NNReal.rpow_natCast, ← pow_add]; gcongr
  · exact one_le_two
  · linarith [sixteen_times_le_cube a4]

/-- Lemma 7.4.5 -/
lemma correlation_distant_tree_parts (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂)
    (h2u : 𝓘 u₁ ≤ 𝓘 u₂) (hf₁ : BoundedCompactSupport f₁) (hf₂ : BoundedCompactSupport f₂) :
    ‖∫ x, adjointCarlesonSum (t u₁) f₁ x * conj (adjointCarlesonSum (t u₂ ∩ 𝔖₀ t u₁ u₂) f₂ x)‖ₑ ≤
    C7_4_5 a n *
    eLpNorm ((𝓘 u₁ : Set X).indicator (adjointBoundaryOperator t u₁ f₁) ·) 2 volume *
    eLpNorm ((𝓘 u₁ : Set X).indicator (adjointBoundaryOperator t u₂ f₂) ·) 2 volume := by
  classical
  calc
    _ ≤ _ := cdtp_le_iHolENorm hu₁ hu₂ hu h2u hf₁ hf₂
    _ ≤ ∑ J ∈ 𝓙₅ t u₁ u₂, C2_0_5 a * volume (ball (c J) (8 * D ^ s J)) *
        (C7_5_4 a * P7_5_4 t u₁ u₂ f₁ f₂ J) * (1 + C7_5_11 a n) ^ (-(2 * a^2 + a^3 : ℝ)⁻¹) := by
      gcongr ∑ _ ∈ _, _ * ?_ * ?_ with J mJ <;> rw [mem_toFinset] at mJ
      · rw [← mul_assoc, show (2 : ℝ) * 8 = 16 by norm_num]
        exact holder_correlation_tree hu₁ hu₂ hu h2u mJ hf₁ hf₂
      · apply ENNReal.rpow_le_rpow_of_nonpos (by rw [Left.neg_nonpos_iff]; positivity)
        gcongr; rw [edist_comm, edist_nndist, ENNReal.coe_le_coe]
        exact lower_oscillation_bound hu₁ hu₂ hu h2u mJ
    _ = C2_0_5 a * C7_5_4 a * (1 + C7_5_11 a n) ^ (-(2 * a^2 + a^3 : ℝ)⁻¹) *
        ∑ J ∈ 𝓙₅ t u₁ u₂, volume (ball (c J) (8 * D ^ s J)) * P7_5_4 t u₁ u₂ f₁ f₂ J := by
      rw [Finset.mul_sum]; congr! 1 with J mJ; ring
    _ ≤ C2_0_5 a * C7_5_4 a *
        (2 ^ ((𝕔 / 4) * a ^ 3 + 7) * 2 ^ (-(Z * n : ℝ) / (4 * a ^ 2 + 2 * a ^ 3))) *
        ∑ J ∈ 𝓙₅ t u₁ u₂,
          2 ^ (6 * a) * volume (ball (c J) (8⁻¹ * D ^ s J)) * P7_5_4 t u₁ u₂ f₁ f₂ J := by
      gcongr with J mJ
      · exact C7_5_11_binomial_bound (four_le_a X)
      · convert measure_ball_two_le_same_iterate (μ := volume) (c J) (8⁻¹ * D ^ s J) 6 using 2
        · rw [← mul_assoc, show (2 : ℝ) ^ 6 * 8⁻¹ = 8 by norm_num]
        · unfold defaultA; norm_cast; rw [← pow_mul, mul_comm]
    _ = C2_0_5 a * C7_5_4 a * 2 ^ ((𝕔 / 4) * a ^ 3 + 7 + 6 * a) *
        2 ^ (-(Z * n : ℝ) / (4 * a ^ 2 + 2 * a ^ 3)) *
        ∑ J ∈ 𝓙₅ t u₁ u₂, ∫⁻ x in ball (c J) (8⁻¹ * D ^ s J), P7_5_4 t u₁ u₂ f₁ f₂ J := by
      simp_rw [mul_assoc (_ ^ (6 * a)), ← Finset.mul_sum, ← mul_assoc]; congr 1
      · ring
      · congr! with J mJ; rw [setLIntegral_const, mul_comm]
    _ ≤ C7_4_5 a n * ∑ J ∈ 𝓙₅ t u₁ u₂, ∫⁻ x in ball (c J) (8⁻¹ * D ^ s J),
        adjointBoundaryOperator t u₁ f₁ x * adjointBoundaryOperator t u₂ f₂ x := by
      gcongr ?_ * ∑ _ ∈ _, ?_ with J mJ
      · rw [show (2 : ℝ≥0∞) = (2 : ℝ≥0) by rfl]
        simp_rw [← ENNReal.coe_rpow_of_ne_zero two_ne_zero, ← ENNReal.coe_pow, ← ENNReal.coe_mul,
          ENNReal.coe_le_coe]
        exact le_C7_4_5 (four_le_a X)
      · exact setLIntegral_mono' measurableSet_ball fun x mx ↦
          P7_5_4_le_adjointBoundaryOperator_mul mx
    _ ≤ C7_4_5 a n * ∑ J ∈ 𝓙₅ t u₁ u₂, ∫⁻ x in J,
        adjointBoundaryOperator t u₁ f₁ x * adjointBoundaryOperator t u₂ f₂ x := by
      gcongr with J mJ; refine lintegral_mono_set ((ball_subset_ball ?_).trans ball_subset_Grid)
      change _ ≤ (D : ℝ) ^ s J / 4; rw [div_eq_inv_mul]; gcongr; norm_num
    _ = C7_4_5 a n * ∫⁻ x in 𝓘 u₁,
        adjointBoundaryOperator t u₁ f₁ x * adjointBoundaryOperator t u₂ f₂ x := by
      simp_rw [← union_𝓙₅ hu₁ hu₂ hu h2u, ← mem_toFinset]
      congr 1; refine (lintegral_biUnion_finset ?_ (fun _ _ ↦ coeGrid_measurable) _).symm
      rw [coe_toFinset]; exact pairwiseDisjoint_𝓙₅
    _ = C7_4_5 a n * ∫⁻ x,
        (𝓘 u₁ : Set X).indicator (adjointBoundaryOperator t u₁ f₁) x *
        (𝓘 u₁ : Set X).indicator (adjointBoundaryOperator t u₂ f₂) x := by
      conv_rhs => enter [2, 2, x]; rw [← inter_indicator_mul _ _ x, inter_self]
      rw [lintegral_indicator coeGrid_measurable]
    _ ≤ _ := by
      rw [mul_assoc]; gcongr
      apply ENNReal.lintegral_mul_le_eLpNorm_mul_eLqNorm inferInstance <;>
        refine AEMeasurable.indicator ?_ coeGrid_measurable
      · have af₁ := hf₁.aestronglyMeasurable
        refine (af₁.adjointCarlesonSum.enorm.add ?_).add af₁.enorm
        exact (AEStronglyMeasurable.maximalFunction 𝓑.to_countable).aemeasurable
      · have af₂ := hf₂.aestronglyMeasurable
        refine (af₂.adjointCarlesonSum.enorm.add ?_).add af₂.enorm
        exact (AEStronglyMeasurable.maximalFunction 𝓑.to_countable).aemeasurable

end TileStructure.Forest


==> anc/Carleson/ForestOperator/PointwiseEstimate.lean <==
import Carleson.Forest
import Carleson.Operators
import Carleson.ToMathlib.HardyLittlewood

open ShortVariables TileStructure
variable {X : Type*} {a : ℕ} {q : ℝ} {K : X → X → ℂ} {σ₁ σ₂ : X → ℤ} {F G : Set X}
  [MetricSpace X] [ProofData a q K σ₁ σ₂ F G] [TileStructure Q D κ S o]
  {n j j' : ℕ} {t : Forest X n} {u u₁ u₂ p : 𝔓 X} {x x' : X} {𝔖 : Set (𝔓 X)}
  {f f₁ f₂ g g₁ g₂ : X → ℂ} {I J J' L : Grid X}
variable {E' : Type*} [NormedAddCommGroup E'] [NormedSpace ℝ E']

noncomputable section

open Set MeasureTheory Metric Function Complex Bornology TileStructure Filter
open scoped NNReal ENNReal ComplexConjugate

namespace TileStructure.Forest

/-! ## Section 7.1 and Lemma 7.1.3 -/

open scoped Classical in
variable (t) in
/-- The definition `σ(u, x)` given in Section 7.1.
We may assume `u ∈ t` whenever proving things about this definition. -/
def σ (u : 𝔓 X) (x : X) : Finset ℤ := .image 𝔰 { p | p ∈ t u ∧ x ∈ E p }

variable (t) in
private lemma exists_p_of_mem_σ (u : 𝔓 X) (x : X) {s : ℤ} (hs : s ∈ t.σ u x) :
    ∃ p ∈ t.𝔗 u, x ∈ E p ∧ 𝔰 p = s := by
  have ⟨p, hp⟩ := Finset.mem_image.mp hs
  simp only [mem_𝔗, Finset.mem_filter] at hp
  use p, hp.1.2.1, hp.1.2.2, hp.2

/- \overline{σ} from the blueprint. -/
variable (t) in
def σMax (u : 𝔓 X) (x : X) (hσ : (t.σ u x).Nonempty) : ℤ :=
  t.σ u x |>.max' hσ

/- \underline{σ} from the blueprint. -/
variable (t) in
def σMin (u : 𝔓 X) (x : X) (hσ : (t.σ u x).Nonempty) : ℤ :=
  t.σ u x |>.min' hσ

variable (t) in
private lemma σMax_mem_σ (u : 𝔓 X) (x : X) (hσ : (t.σ u x).Nonempty) : σMax t u x hσ ∈ t.σ u x :=
  (t.σ u x).max'_mem hσ

/-- The definition of `𝓙₀(𝔖), defined above Lemma 7.1.2 -/
def 𝓙₀ (𝔖 : Set (𝔓 X)) : Set (Grid X) :=
  {J : Grid X | s J = -S ∨ ∀ p ∈ 𝔖, ¬(𝓘 p : Set X) ⊆ ball (c J) (100 * D ^ (s J + 1))}

/-- The definition of `𝓙(𝔖), defined above Lemma 7.1.2 -/
def 𝓙 (𝔖 : Set (𝔓 X)) : Set (Grid X) :=
  {x | Maximal (· ∈ 𝓙₀ 𝔖) x}

lemma 𝓙_subset_𝓙₀ {𝔖 : Set (𝔓 X)} : 𝓙 𝔖 ⊆ 𝓙₀ 𝔖 := sep_subset ..

lemma pairwiseDisjoint_𝓙 : (𝓙 𝔖).PairwiseDisjoint (fun I ↦ (I : Set X)) := fun I mI J mJ hn ↦ by
  have : IsAntichain (· ≤ ·) (𝓙 𝔖) := setOf_maximal_antichain _
  exact (le_or_ge_or_disjoint.resolve_left (this mI mJ hn)).resolve_left (this mJ mI hn.symm)

lemma S_eq_zero_of_topCube_mem_𝓙₀ {𝔖 : Set (𝔓 X)} (h𝔖 : 𝔖.Nonempty) (h : topCube ∈ 𝓙₀ 𝔖) :
    S = 0 := by
  suffices (S : ℤ) = -(S : ℤ) by exact_mod_cast eq_zero_of_neg_eq this.symm
  rw [𝓙₀, mem_setOf_eq, s, s_topCube] at h
  apply h.resolve_right
  push_neg
  have ⟨p, hp⟩ := h𝔖
  refine ⟨p, hp, subset_topCube.trans <| Grid_subset_ball.trans <| ball_subset_ball ?_⟩
  apply mul_le_mul (by norm_num) (c0 := by positivity) (b0 := by norm_num)
  exact zpow_le_zpow_right₀ (one_le_realD _) (scale_mem_Icc.2.trans (Int.le.intro 1 rfl))

/-- The definition of `𝓛₀(𝔖), defined above Lemma 7.1.2 -/
def 𝓛₀ (𝔖 : Set (𝔓 X)) : Set (Grid X) :=
  {L : Grid X | s L = -S ∨ (∃ p ∈ 𝔖, L ≤ 𝓘 p) ∧ ∀ p ∈ 𝔖, ¬𝓘 p ≤ L}

/-- The definition of `𝓛(𝔖), defined above Lemma 7.1.2 -/
def 𝓛 (𝔖 : Set (𝔓 X)) : Set (Grid X) :=
  {x | Maximal (· ∈ 𝓛₀ 𝔖) x}

lemma 𝓛_subset_𝓛₀ {𝔖 : Set (𝔓 X)} : 𝓛 𝔖 ⊆ 𝓛₀ 𝔖 := sep_subset ..

private lemma s_le_s_of_mem_𝓛 {𝔖 : Set (𝔓 X)} {L : Grid X} (hL : L ∈ 𝓛 𝔖)
    {p : 𝔓 X} (hp : p ∈ 𝔖) (hpL : ¬ Disjoint (𝓘 p : Set X) (L : Set X)) : s L ≤ s (𝓘 p) := by
  simp only [𝓛, 𝓛₀, Grid.le_def, not_and, not_le] at hL
  rcases hL.1 with h | h
  · exact h ▸ (range_s_subset ⟨𝓘 p, rfl⟩).1
  · by_contra!
    exact lt_asymm this <| h.2 p hp <| (GridStructure.fundamental_dyadic' this.le).resolve_right hpL

private lemma subset_of_mem_𝓛 {𝔖 : Set (𝔓 X)} {L : Grid X} (hL : L ∈ 𝓛 𝔖) {p : 𝔓 X}
    (hp : p ∈ 𝔖) (hpL : ¬ Disjoint (𝓘 p : Set X) (L : Set X)) : (L : Set X) ⊆ (𝓘 p : Set X) :=
  GridStructure.fundamental_dyadic' (s_le_s_of_mem_𝓛 hL hp hpL) |>.resolve_right fun h ↦ hpL h.symm

lemma le_of_mem_𝓛 {𝔖 : Set (𝔓 X)} {L : Grid X} (hL : L ∈ 𝓛 𝔖) {p : 𝔓 X}
    (hp : p ∈ 𝔖) (hpL : ¬Disjoint (𝓘 p : Set X) (L : Set X)) : L ≤ 𝓘 p :=
  ⟨subset_of_mem_𝓛 hL hp hpL, s_le_s_of_mem_𝓛 hL hp hpL⟩

open scoped Classical in
/-- The projection operator `P_𝓒 f(x)`, given above Lemma 7.1.3.
In lemmas the `c` will be pairwise disjoint on `C`. -/
def approxOnCube (C : Set (Grid X)) (f : X → E') (x : X) : E' :=
  ∑ J with J ∈ C, (J : Set X).indicator (fun _ ↦ ⨍ y in J, f y) x

lemma stronglyMeasurable_approxOnCube (C : Set (Grid X)) (f : X → E') :
    StronglyMeasurable (approxOnCube (X := X) (K := K) C f) :=
  Finset.stronglyMeasurable_sum _ (fun _ _ ↦ stronglyMeasurable_const.indicator coeGrid_measurable)

lemma integrable_approxOnCube (C : Set (Grid X)) {f : X → E'} : Integrable (approxOnCube C f) := by
  refine integrable_finset_sum _ (fun i hi ↦ ?_)
  constructor
  · exact (aestronglyMeasurable_indicator_iff coeGrid_measurable).mpr aestronglyMeasurable_const
  · simp_rw [hasFiniteIntegral_iff_enorm, enorm_indicator_eq_indicator_enorm]
    apply lt_of_le_of_lt <| lintegral_indicator_const_le (i : Set X) _
    exact ENNReal.mul_lt_top ENNReal.coe_lt_top volume_coeGrid_lt_top

lemma approxOnCube_nonneg {C : Set (Grid X)} {f : X → ℝ} (hf : ∀ (y : X), f y ≥ 0) {x : X} :
    approxOnCube C f x ≥ 0 :=
  Finset.sum_nonneg' (fun _ ↦ Set.indicator_nonneg (fun _ _ ↦ integral_nonneg hf) _)

open scoped Classical in
lemma approxOnCube_apply {C : Set (Grid X)} (hC : C.PairwiseDisjoint (fun I ↦ (I : Set X)))
    (f : X → E') {x : X} {J : Grid X} (hJ : J ∈ C) (xJ : x ∈ J) :
    (approxOnCube C f) x = ⨍ y in J, f y := by
  rw [approxOnCube, ← Finset.sum_filter_not_add_sum_filter _ (J = ·)]
  have eq0 : ∑ i ∈ Finset.filter (¬ J = ·) (Finset.univ.filter (· ∈ C)),
      (i : Set X).indicator (fun _ ↦ ⨍ y in i, f y) x = 0 := by
    suffices ∀ i ∈ (Finset.univ.filter (· ∈ C)).filter (¬ J = ·),
      (i : Set X).indicator (fun _ ↦ ⨍ y in i, f y) x = 0 by simp [Finset.sum_congr rfl this]
    intro i hi
    rw [Finset.mem_filter, Finset.mem_filter_univ] at hi
    apply indicator_of_notMem <|
      Set.disjoint_left.mp ((hC.eq_or_disjoint hJ hi.1).resolve_left hi.2) xJ
  have eq_ave : ∑ i ∈ (Finset.univ.filter (· ∈ C)).filter (J = ·),
      (i : Set X).indicator (fun _ ↦ ⨍ y in i, f y) x = ⨍ y in J, f y := by
    suffices (Finset.univ.filter (· ∈ C)).filter (J = ·) = {J} by simp [this, xJ, ← Grid.mem_def]
    exact subset_antisymm (fun _ h ↦ Finset.mem_singleton.mpr (Finset.mem_filter.mp h).2.symm)
      (fun _ h ↦ by simp [Finset.mem_singleton.mp h, hJ])
  rw [eq0, eq_ave, zero_add]

lemma boundedCompactSupport_approxOnCube {𝕜 : Type*} [RCLike 𝕜] {C : Set (Grid X)} {f : X → 𝕜} :
    BoundedCompactSupport (approxOnCube C f) :=
  BoundedCompactSupport.finset_sum fun J _ ↦
    BoundedCompactSupport.indicator_of_isCompact_closure (memLp_top_const _)
    ((isBounded_iff_subset_ball (c J)).mpr ⟨4 * D ^ s J, Grid_subset_ball⟩).isCompact_closure
    coeGrid_measurable

-- Used in the proof of Lemma 7.1.6
lemma lintegral_eq_lintegral_approxOnCube {C : Set (Grid X)}
    (hC : C.PairwiseDisjoint fun I ↦ (I : Set X)) {J : Grid X} (hJ : J ∈ C) {f : X → ℂ}
    (hf : BoundedCompactSupport f) :
    ∫⁻ y in J, ‖f y‖ₑ = ∫⁻ y in J, ‖approxOnCube C (fun x ↦ (‖f x‖ : ℂ)) y‖ₑ := by
  have nonneg : 0 ≤ᶠ[ae (volume.restrict J)] fun y ↦ ‖f y‖ := Filter.Eventually.of_forall (by simp)
  have vol_J_ne_zero := (volume_coeGrid_pos (X := X) (i := J) (defaultD_pos a)).ne.symm
  have eq : ∫⁻ y in J, ‖approxOnCube C (fun x ↦ (‖f x‖ : ℂ)) y‖ₑ =
      ∫⁻ y in (J : Set X), ENNReal.ofReal (⨍ z in J, ‖f z‖) := by
    refine setLIntegral_congr_fun coeGrid_measurable fun y hy ↦ ?_
    rw [approxOnCube_apply hC _ hJ hy, ← ofReal_norm_eq_enorm]
    apply congrArg
    have : ‖⨍ y in J, (‖f y‖ : ℂ)‖ = ‖⨍ y in J, ‖f y‖‖ := by
      convert congrArg (‖·‖) <| integral_ofReal (f := (‖f ·‖)) using 1
      simp [average]
    rw [this, Real.norm_eq_abs, abs_eq_self]
    apply integral_nonneg (fun y ↦ by simp)
  rw [eq, lintegral_const, average_eq, smul_eq_mul, ENNReal.ofReal_mul, ENNReal.ofReal_inv_of_pos,
    ofReal_integral_eq_lintegral_ofReal hf.norm.integrable.restrict nonneg, mul_comm,
    ← mul_assoc, Measure.restrict_apply MeasurableSet.univ, univ_inter]
  · simp [volume_coeGrid_lt_top.ne, ENNReal.mul_inv_cancel vol_J_ne_zero]
  · simpa using ENNReal.toReal_pos vol_J_ne_zero volume_coeGrid_lt_top.ne
  · exact inv_nonneg.mpr ENNReal.toReal_nonneg

lemma approxOnCube_ofReal (C : Set (Grid X)) (f : X → ℝ) (x : X) :
    approxOnCube C (Complex.ofReal <| f ·) x = Complex.ofReal (approxOnCube C f x) := by
  simp_rw [approxOnCube, ofReal_sum]
  refine Finset.sum_congr rfl (fun J _ ↦ ?_)
  by_cases hx : x ∈ (J : Set X)
  · simpa only [indicator_of_mem hx] using integral_ofReal
  · simp only [indicator_of_notMem hx, ofReal_zero]

lemma norm_approxOnCube_le_approxOnCube_norm {C : Set (Grid X)} {f : X → E'} {x : X} :
    ‖approxOnCube C f x‖ ≤ approxOnCube C (‖f ·‖) x := by
  refine (norm_sum_le _ _).trans <| Finset.sum_le_sum (fun J hJ ↦ ?_)
  rw [norm_indicator_eq_indicator_norm]
  gcongr
  apply norm_integral_le_integral_norm

/-- The definition `I_i(x)`, given above Lemma 7.1.3.
The cube of scale `s` that contains `x`. There is at most 1 such cube, if it exists. -/
def cubeOf (i : ℤ) (x : X) : Grid X :=
  Classical.epsilon (fun I ↦ x ∈ I ∧ s I = i)

lemma cubeOf_spec {i : ℤ} (hi : i ∈ Icc (-S : ℤ) S) (I : Grid X) {x : X} (hx : x ∈ I) :
    x ∈ cubeOf i x ∧ s (cubeOf i x) = i := by
  apply Classical.epsilon_spec (p := fun I ↦ x ∈ I ∧ s I = i)
  by_cases hiS : i = S
  · use topCube, subset_topCube hx, hiS ▸ s_topCube
  simpa [and_comm] using Set.mem_iUnion₂.mp <| Grid_subset_biUnion i
    ⟨hi.1, s_topCube (X := X) ▸ lt_of_le_of_ne hi.2 hiS⟩ (subset_topCube hx)

/-- The definition `T_𝓝^θ f(x)`, given in (7.1.3).
For convenience, the suprema are written a bit differently than in the blueprint
(avoiding `cubeOf`), but this should be equivalent.
This is `0` if `x` doesn't lie in a cube. -/
def nontangentialMaximalFunction (θ : Θ X) (f : X → ℂ) (x : X) : ℝ≥0∞ :=
  ⨆ (I : Grid X) (_ : x ∈ I) (x' ∈ I) (s₂ ∈ Icc (s I) S)
  (_ : ENNReal.ofReal (D ^ (s₂ - 1)) ≤ upperRadius Q θ x'),
  ‖∑ i ∈ Icc (s I) s₂, ∫ y, Ks i x' y * f y‖ₑ

protected theorem MeasureTheory.Measurable.nontangentialMaximalFunction {θ : Θ X} {f : X → ℂ} :
    Measurable (nontangentialMaximalFunction θ f) := by
  classical
  refine Measurable.iSup (fun I ↦ ?_)
  let c := ⨆ x' ∈ I, ⨆ s₂ ∈ Icc (s I) S, ⨆ (_ : ENNReal.ofReal (D ^ (s₂ - 1)) ≤ upperRadius Q θ x'),
    ‖∑ i ∈ (Icc (s I) s₂), ∫ (y : X), Ks i x' y * f y‖ₑ
  have : (fun x ↦ ⨆ (_ : x ∈ I), c) = fun x ↦ ite (x ∈ I) c 0 := by
    ext x; by_cases hx : x ∈ I <;> simp [hx]
  convert (measurable_const.ite coeGrid_measurable measurable_const) using 1

-- Set used in definition of `boundaryOperator`
open scoped Classical in
variable (t) (u) in def 𝓙' (x : X) (i : ℤ) : Finset (Grid X) :=
  { J | J ∈ 𝓙 (t u) ∧ (J : Set X) ⊆ ball x (16 * D ^ i) ∧ s J ≤ i }

private lemma mem_𝓙_of_mem_𝓙' {x : X} {i : ℤ} {J : Grid X} : J ∈ 𝓙' t u x i → J ∈ 𝓙 (t u) := by
  intro hJ
  simp only [𝓙', Finset.mem_filter] at hJ
  exact hJ.2.1

variable (f I J) in
/-- Scaled integral appearing in the definition of `boundaryOperator`. -/
def ijIntegral : ℝ≥0∞ :=
  D ^ ((s J - s I) / (a : ℝ)) / volume (ball (c I) (16 * D ^ (s I))) * ∫⁻ y in J, ‖f y‖ₑ

lemma ijIntegral_lt_top (hf : BoundedCompactSupport f) : ijIntegral f I J < ⊤ := by
  refine ENNReal.mul_lt_top ?_ hf.integrable.integrableOn.2
  apply ENNReal.div_lt_top (by simp)
  exact (measure_ball_pos volume _ <| mul_pos (by norm_num) (defaultD_pow_pos a (s I))).ne'

variable (t) in
/-- The operator `S_{1,𝔲} f(x)`, given in (7.1.4). -/
def boundaryOperator (u : 𝔓 X) (f : X → ℂ) (x : X) : ℝ≥0∞ :=
  ∑ I : Grid X, (I : Set X).indicator (fun _ ↦ ∑ J ∈ 𝓙' t u (c I) (s I), ijIntegral f I J) x

lemma measurable_boundaryOperator {u : 𝔓 X} {f : X → ℂ} : Measurable (t.boundaryOperator u f) := by
  refine Finset.measurable_sum _ (fun I _ ↦ ?_)
  exact (Finset.measurable_sum _ (fun J _ ↦ measurable_const)).indicator coeGrid_measurable

lemma boundaryOperator_lt_top (hf : BoundedCompactSupport f) : t.boundaryOperator u f x < ⊤ := by
  refine ENNReal.sum_lt_top.mpr (fun I _ ↦ ?_)
  by_cases hx : x ∈ (I : Set X)
  · rw [indicator_of_mem hx]
    exact ENNReal.sum_lt_top.mpr (fun _ _ ↦ ijIntegral_lt_top hf)
  · simp [hx]


/-- The indexing set for the collection of balls 𝓑, defined above Lemma 7.1.3. -/
def 𝓑 : Set (ℕ × ℕ × Grid X) := Iic (S + 5) ×ˢ Iic (2 * S + 3) ×ˢ univ

/-- The center function for the collection of balls 𝓑. -/
def c𝓑 (z : ℕ × ℕ × Grid X) : X := c z.2.2

/-- The radius function for the collection of balls 𝓑. -/
def r𝓑 (z : ℕ × ℕ × Grid X) : ℝ := 2 ^ z.1 * D ^ (s z.2.2 + z.2.1)

lemma 𝓑_finite : (𝓑 (X := X)).Finite :=
  finite_Iic _ |>.prod <| finite_Iic _ |>.prod finite_univ

lemma laverage_le_biInf_MB' {c₀ : X} {r₀ : ℝ} (hr : 4 * D ^ s J + dist (c J) c₀ ≤ r₀)
    (h : ∃ i ∈ 𝓑, c𝓑 i = c₀ ∧ r𝓑 i = r₀) :
    ⨍⁻ x in ball c₀ r₀, ‖f x‖ₑ ∂volume ≤ ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f x := by
  simp_rw [MB, maximalFunction, inv_one, ENNReal.rpow_one, le_iInf_iff]
  intro y my; obtain ⟨b, mb, cb, rb⟩ := h
  replace my : y ∈ ball (c𝓑 b) (r𝓑 b) := by
    rw [cb, rb]; refine Grid_subset_ball.trans (ball_subset_ball' hr) my
  exact le_iSup₂_of_le b mb (by rw [indicator_of_mem my, cb, rb])

lemma laverage_le_biInf_MB {r₀ : ℝ} (hr : 4 * D ^ s J ≤ r₀)
    (h : ∃ i ∈ 𝓑, c𝓑 i = c J ∧ r𝓑 i = r₀) :
    ⨍⁻ x in ball (c J) r₀, ‖f x‖ₑ ∂volume ≤ ⨅ x ∈ J, MB volume 𝓑 c𝓑 r𝓑 f x := by
  refine laverage_le_biInf_MB' ?_ h; rwa [dist_self, add_zero]


/-- Lemma 7.1.1, freely translated. -/
lemma convex_scales (hu : u ∈ t) : OrdConnected (t.σ u x : Set ℤ) := by
  rw [ordConnected_def]; intro i mi j mj k mk
  simp_rw [Finset.mem_coe, σ, Finset.mem_image, Finset.mem_filter, Finset.mem_univ,
    true_and] at mi mj ⊢
  obtain ⟨p, ⟨mp, xp, Qxp, sxp⟩, sp⟩ := mi
  obtain ⟨p'', ⟨mp'', xp'', Qxp'', sxp''⟩, sp''⟩ := mj
  have ilj : i ≤ j := nonempty_Icc.mp ⟨k, mk⟩
  rw [← sp, ← sp''] at ilj mk
  obtain ⟨K, sK, lK, Kl⟩ := Grid.exists_sandwiched (le_of_mem_of_mem ilj xp xp'') k mk
  have := range_subset_iff.mp (biUnion_Ω (i := K)) x
  simp_rw [mem_preimage, mem_singleton_iff, mem_iUnion, exists_prop] at this
  obtain ⟨(p' : 𝔓 X), (𝓘p' : 𝓘 p' = K), Qxp'⟩ := this
  rw [← 𝓘p'] at lK Kl sK; refine ⟨p', ?_, sK⟩
  have l₁ : p ≤ p' := tile_le_of_cube_le_and_not_disjoint lK Qxp Qxp'
  have l₂ : p' ≤ p'' := tile_le_of_cube_le_and_not_disjoint Kl Qxp' Qxp''
  refine ⟨(t.ordConnected hu).out mp mp'' ⟨l₁, l₂⟩, ⟨(Grid.le_def.mp lK).1 xp, Qxp', ?_⟩⟩
  exact Icc_subset_Icc sxp.1 sxp''.2 ⟨(Grid.le_def.mp lK).2, (Grid.le_def.mp Kl).2⟩

/-- Part of Lemma 7.1.2 -/
@[simp]
lemma biUnion_𝓙 : ⋃ J ∈ 𝓙 𝔖, J = ⋃ I : Grid X, (I : Set X) := by
  classical
  refine subset_antisymm (iUnion₂_subset_iUnion ..) fun x mx ↦ ?_
  simp_rw [mem_iUnion] at mx ⊢; obtain ⟨I, mI⟩ := mx
  obtain ⟨J, sJ, mJ⟩ :=
    Grid.exists_containing_subcube _ ⟨le_rfl, scale_mem_Icc.1⟩ mI
  have : J ∈ (𝓙₀ 𝔖).toFinset := by rw [mem_toFinset]; left; exact sJ
  obtain ⟨M, lM, maxM⟩ := (𝓙₀ 𝔖).toFinset.exists_le_maximal this
  simp_rw [mem_toFinset] at maxM
  use M, maxM, (Grid.le_def.mp lM).1 mJ

/-- Part of Lemma 7.1.2 -/
@[simp]
lemma biUnion_𝓛 : ⋃ J ∈ 𝓛 𝔖, J = ⋃ I : Grid X, (I : Set X) := by
  classical
  refine subset_antisymm (iUnion₂_subset_iUnion ..) fun x mx ↦ ?_
  simp_rw [mem_iUnion] at mx ⊢; obtain ⟨I, mI⟩ := mx
  obtain ⟨J, sJ, mJ⟩ :=
    Grid.exists_containing_subcube _ ⟨le_rfl, scale_mem_Icc.1⟩ mI
  have : J ∈ (𝓛₀ 𝔖).toFinset := by rw [mem_toFinset]; left; exact sJ
  obtain ⟨M, lM, maxM⟩ := (𝓛₀ 𝔖).toFinset.exists_le_maximal this
  simp_rw [mem_toFinset] at maxM
  use M, maxM, (Grid.le_def.mp lM).1 mJ

/-- Part of Lemma 7.1.2 -/
lemma pairwiseDisjoint_𝓛 : (𝓛 𝔖).PairwiseDisjoint (fun I ↦ (I : Set X)) := fun I mI J mJ hn ↦ by
  have : IsAntichain (· ≤ ·) (𝓛 𝔖) := setOf_maximal_antichain _
  exact (le_or_ge_or_disjoint.resolve_left (this mI mJ hn)).resolve_left (this mJ mI hn.symm)

/-- The constant used in `first_tree_pointwise`.
Has value `10 * 2 ^ (104 * a ^ 3)` in the blueprint. -/
-- Todo: define this recursively in terms of previous constants
irreducible_def C7_1_4 (a : ℕ) : ℝ≥0 := 10 * 2 ^ ((𝕔 + 4) * a ^ 3)

-- Used in the proof of `exp_sub_one_le`, which is used to prove Lemma 7.1.4
private lemma exp_Lipschitz : LipschitzWith 1 (fun (t : ℝ) ↦ exp (.I * t)) := by
  have mul_I : Differentiable ℝ fun (t : ℝ) ↦ I * t := Complex.ofRealCLM.differentiable.const_mul I
  refine lipschitzWith_of_nnnorm_deriv_le mul_I.cexp (fun x ↦ ?_)
  have : (fun (t : ℝ) ↦ cexp (I * t)) = cexp ∘ (fun (t : ℝ) ↦ I * t) := rfl
  rw [this, deriv_comp x differentiableAt_exp (mul_I x), Complex.deriv_exp, deriv_const_mul_field']
  simp_rw [show deriv ofReal x = 1 from ofRealCLM.hasDerivAt.deriv, mul_one]
  rw [nnnorm_mul, nnnorm_I, mul_one, ← norm_toNNReal, mul_comm, Complex.norm_exp_ofReal_mul_I]
  exact Real.toNNReal_one.le

-- Used in the proof of Lemma 7.1.4
private lemma exp_sub_one_le (t : ℝ) : ‖exp (.I * t) - 1‖ ≤ ‖t‖ := by
  simpa [enorm_eq_nnnorm] using exp_Lipschitz t 0

-- Used in the proofs of Lemmas 7.1.4 and 7.1.5
private lemma dist_lt_5 (hu : u ∈ t) (mp : p ∈ t.𝔗 u) (Qxp : Q x ∈ Ω p) :
    dist_(p) (𝒬 u) (Q x) < 5 := calc
  _ ≤ dist_(p) (𝒬 u) (𝒬 p) + dist_(p) (Q x) (𝒬 p) := dist_triangle_right ..
  _ < 4 + 1 :=
    add_lt_add ((t.smul_four_le hu mp).2 (by convert mem_ball_self zero_lt_one)) (subset_cball Qxp)
  _ = 5 := by norm_num

-- The bound in the third display in the proof of Lemma 7.1.4
private lemma L7_1_4_bound (hu : u ∈ t) {s : ℤ} (hs : s ∈ t.σ u x) {y : X} (hKxy : Ks s x y ≠ 0) :
    ‖exp (.I * (-𝒬 u y + Q x y + 𝒬 u x - Q x x)) - 1‖ₑ ≤
    5 * 2 ^ (4 * a) * 2 ^ (s - σMax t u x ⟨s, hs⟩) := by
  rw [← enorm_norm]
  have tr : 5 * 2 ^ (4 * a) * 2 ^ (s - t.σMax u x ⟨s, hs⟩) =
      ‖(5 : ℝ) * 2 ^ (4 * a) * 2 ^ (s - t.σMax u x ⟨s, hs⟩)‖ₑ := by
    simp_rw [enorm_mul, enorm_pow]; congr <;> rw [enorm_eq_nnnorm]
    · norm_num
    · norm_num
    · rw [nnnorm_zpow, ENNReal.coe_zpow (by simp), Real.nnnorm_ofNat, ENNReal.coe_ofNat]
  rw [tr]; apply Real.enorm_le_enorm (norm_nonneg _)
  have ⟨pₛ, pu, xpₛ, hpₛ⟩ := t.exists_p_of_mem_σ u x hs
  have ⟨p', p'u, xp', hp'⟩ := t.exists_p_of_mem_σ u x (t.σMax_mem_σ u x ⟨s, hs⟩)
  have hr : (D : ℝ) ^ s / 2 > 0 := by rw [defaultD]; positivity
  have s_le : GridStructure.s (𝓘 pₛ) ≤ GridStructure.s (𝓘 p') := by convert (σ t u x).le_max' s hs
  have exp_bound :
      ‖exp (.I * (- 𝒬 u y + Q x y + 𝒬 u x - Q x x)) - 1‖ ≤ ‖𝒬 u y - Q x y - 𝒬 u x + Q x x‖ := by
    convert exp_sub_one_le (- 𝒬 u y + Q x y + 𝒬 u x - Q x x) using 1
    · simp
    · rw [← norm_neg]; ring_nf
  have : dist_(pₛ) (𝒬 u) (Q x) ≤ 2 ^ (s - σMax t u x ⟨s, hs⟩) * dist_(p') (𝒬 u) (Q x) := by
    have pₛ_le_p' : 𝓘 pₛ ≤ 𝓘 p' := le_of_mem_of_mem s_le xpₛ.1 xp'.1
    have sub_ge_0 : t.σMax u x ⟨s, hs⟩ - s ≥ 0 := by unfold σMax; linarith [(σ t u x).le_max' s hs]
    have : GridStructure.s (𝓘 pₛ) + (σMax t u x ⟨s, hs⟩ - s) = GridStructure.s (𝓘 p') := by
      simp_rw [← hp', ← hpₛ, 𝔰, _root_.s]; ring
    apply le_trans <| Grid.dist_strictMono_iterate' sub_ge_0 pₛ_le_p' this
    gcongr
    calc  C2_1_2 a ^ (t.σMax u x ⟨s, hs⟩ - s)
      _ ≤ C2_1_2 a ^ (t.σMax u x ⟨s, hs⟩ - s : ℝ)                     := by norm_cast
      _ ≤ (1 / 2 : ℝ) ^ (t.σMax u x ⟨s, hs⟩ - s : ℝ)                  :=
        Real.rpow_le_rpow (by rw [C2_1_2]; positivity)
          ((C2_1_2_le_inv_256 X).trans (by norm_num)) (by norm_cast)
      _ = 2 ^ (s - σMax t u x ⟨s, hs⟩)                                := by simp [← Int.cast_sub]
  calc ‖exp (.I * (-𝒬 u y + Q x y + 𝒬 u x - Q x x)) - 1‖
    _ ≤ dist_{x, D ^ s / 2} (𝒬 u) (Q x) :=
      exp_bound.trans <| oscillation_le_cdist x _ (𝒬 u) (Q x)
        (mem_ball_comm.mp (mem_Ioo.mp (dist_mem_Ioo_of_Ks_ne_zero hKxy)).2) (mem_ball_self hr)
    _ ≤ _ := cdist_mono <| ball_subset_ball (show (D : ℝ) ^ s / 2 ≤ 4 * D ^ s by linarith)
    _ ≤ defaultA a * dist_{𝔠 pₛ, 2 * D ^ s} (𝒬 u) (Q x) := by
      have two_mul_two : 2 * (2 * (D : ℝ) ^ s) = 4 * D ^ s := by ring
      have x_in_ball : dist (𝔠 pₛ) x < 2 * (2 * D ^ s) := by
        rw [two_mul_two, ← hpₛ]
        exact mem_ball'.mp <| Grid_subset_ball xpₛ.1
      refine le_of_eq_of_le ?_ (cdist_le x_in_ball)
      rw [two_mul_two]
    _ ≤ defaultA a * (defaultA a ^ 3 * dist_(pₛ) (𝒬 u) (Q x)) := by
      gcongr
      convert cdist_le_iterate (div_pos (defaultD_pow_pos a s) four_pos) _ _ _ using 2
      · rw [show 2 ^ 3 * ((D : ℝ) ^ s / 4) = 2 * D ^ s by ring]
      · rw [hpₛ]
    _ = (defaultA a) ^ 4 * dist_(pₛ) (𝒬 u) (Q x) := by ring
    _ ≤ (2 ^ a) ^ 4 * (2 ^ (s - t.σMax u x _) * dist_(p') (𝒬 u) (Q x)) := by norm_cast; gcongr
    _ ≤ (2 ^ a) ^ 4 * (2 ^ (s - t.σMax u x _) * 5) := by gcongr; exact (dist_lt_5 hu p'u xp'.2.1).le
    _ = 5 * 2 ^ (4 * a) * 2 ^ (s - σMax t u x ⟨s, hs⟩) := by ring

-- The bound used implicitly in the fourth displayed inequality in the proof of Lemma 7.1.4
variable (f) in
private lemma L7_1_4_integrand_bound (hu : u ∈ t) {s : ℤ} (hs : s ∈ t.σ u x) (y : X) :
    ‖(exp (.I * (-𝒬 u y + Q x y + 𝒬 u x - Q x x)) - 1) * Ks s x y * f y‖ₑ ≤
    5 * 2 ^ (s - σMax t u x ⟨s, hs⟩) *
      (2 ^ ((𝕔 + 3) * a ^ 3) / volume (ball x (D ^ s))) * ‖f y‖ₑ := by
  by_cases hKxy : Ks s x y = 0
  · rw [hKxy, mul_zero, zero_mul, enorm_zero]; positivity
  · rw [enorm_mul, enorm_mul]; refine mul_le_mul_right' ?_ _
    apply mul_le_mul' (L7_1_4_bound hu hs hKxy) enorm_Ks_le |>.trans
    rw [mul_assoc 5, mul_comm (2 ^ (4 * a)), ← mul_assoc, mul_assoc, mul_div, C2_1_3]
    gcongr; norm_cast; rw [← pow_add]
    refine Nat.pow_le_pow_right two_pos <| Nat.add_le_of_le_sub ?_ ?_
    · exact Nat.mul_le_mul_right _ (by norm_num)
    · rw [← Nat.sub_mul, (show a ^ 3 = a ^ 2 * a from rfl)]
      simp only [Nat.reduceSubDiff, add_tsub_cancel_left, one_mul]
      nlinarith [four_le_a X]

-- The geometric sum used to prove `L7_1_4_sum`
private lemma sum_pow_two_le (a b : ℤ) : ∑ s ∈ Finset.Icc a b, (2 : ℝ≥0∞) ^ s ≤ 2 ^ (b + 1) := by
  by_cases h : b < a
  · simp [Finset.Icc_eq_empty_of_lt h]
  obtain ⟨k, rfl⟩ : ∃ (k : ℕ), b = a + k := ⟨(b - a).toNat, by simp [not_lt.mp h]⟩
  suffices ∑ s ∈ Finset.Icc a (a + k), (2 : ℝ≥0∞) ^ s = 2 ^ a * ∑ n ∈ Finset.range (k + 1), 2 ^ n by
    rw [this, add_assoc, ENNReal.zpow_add two_ne_zero ENNReal.ofNat_ne_top]; gcongr; norm_cast
    rw [Nat.geomSum_eq le_rfl]; norm_num
  rw [Finset.mul_sum]
  apply Finset.sum_bij (fun n hn ↦ (n - a).toNat)
  · intro n hn
    rw [Finset.mem_Icc] at hn
    rw [Finset.mem_range, Int.toNat_lt (Int.sub_nonneg.mpr hn.1), Nat.cast_add, Nat.cast_one]
    linarith
  · intro n hn m hm hnm
    rw [Finset.mem_Icc] at hn hm
    have := congrArg Int.ofNat hnm
    simpa [max_eq_left (Int.sub_nonneg.mpr hn.1), max_eq_left (Int.sub_nonneg.mpr hm.1)] using this
  · exact fun n hn ↦ by use a + n, by simp [Nat.le_of_lt_succ (Finset.mem_range.mp hn)], by simp
  · intro n hn
    rw [← zpow_natCast, Int.ofNat_toNat, ← ENNReal.zpow_add two_ne_zero ENNReal.ofNat_ne_top,
      sup_eq_left.mpr <| Int.sub_nonneg_of_le (Finset.mem_Icc.mp hn).1, add_sub_cancel]

-- The sum used in the proof of Lemma 7.1.4
private lemma L7_1_4_sum (hσ : (t.σ u x).Nonempty) :
    ∑ s ∈ t.σ u x, (2 : ℝ≥0∞) ^ (s - t.σMax u x hσ) ≤ 2 := by
  have {s : ℤ} : (2 : ℝ≥0∞) ^ (s - t.σMax u x hσ) = 2 ^ s * 2 ^ (-t.σMax u x hσ) := by
    rw [← ENNReal.zpow_add two_ne_zero ENNReal.ofNat_ne_top, Int.sub_eq_add_neg]
  simp_rw [this, ← Finset.sum_mul]
  suffices ∑ s ∈ t.σ u x, (2 : ℝ≥0∞) ^ s ≤ 2 ^ (t.σMax u x hσ + 1) by
    calc
      _ ≤ (2 : ℝ≥0∞) ^ (t.σMax u x hσ + 1) * 2 ^ (-t.σMax u x hσ) := by gcongr
      _ = _ := by rw [← ENNReal.zpow_add two_ne_zero ENNReal.ofNat_ne_top]; field_simp
  refine (Finset.sum_le_sum_of_subset ?_).trans (sum_pow_two_le (t.σMin u x hσ) (t.σMax u x hσ))
  exact fun s hs ↦ Finset.mem_Icc.mpr <| ⟨(t.σ u x).min'_le s hs, (t.σ u x).le_max' s hs⟩

-- Inequality used twice in the proof of Lemma 7.1.4
private lemma L7_1_4_dist_le {p : 𝔓 X} (xp : x ∈ E p) {J : Grid X}
    (hJ : ((J : Set X) ∩ ball x (D ^ 𝔰 p / 2)).Nonempty) :
    dist (c J) (𝔠 p) ≤ 4 * D ^ (s J) + 4.5 * D ^ (𝔰 p) := by
  have ⟨z, hz⟩ := hJ
  calc dist (c J) (𝔠 p)
    _ ≤ dist (c J) z + dist z x + dist x (𝔠 p)           := dist_triangle4 (c J) z x (𝔠 p)
    _ ≤ 4 * D ^ (s J) + 0.5 * D ^ (𝔰 p) + 4 * D ^ (𝔰 p)  := by
      apply add_le_add_three
      · exact (mem_ball'.mp <| Grid_subset_ball hz.1).le
      · convert (mem_ball.mp hz.2).le using 1
        exact (eq_div_iff two_ne_zero).mpr (by linarith)
      · exact (mem_ball.mp <| Grid_subset_ball xp.1).le
    _ ≤ 4 * D ^ (s J) + 4.5 * D ^ (𝔰 p)                  := by linarith [defaultD_pow_pos a (𝔰 p)]

-- Inequality needed for the proof of `L7_1_4_integral_le_integral`
private lemma s_le_s {p : 𝔓 X} (pu : p ∈ t.𝔗 u) (xp : x ∈ E p)
    {J : Grid X} (hJ : J ∈ 𝓙 (t.𝔗 u) ∧ ((J : Set X) ∩ ball x (D ^ 𝔰 p / 2)).Nonempty) :
    s J ≤ 𝔰 p := by
  have ⟨z, hz⟩ := hJ.2
  by_cases h : s J ≤ 𝔰 p ∨ s J = -S
  · exact h.elim id (· ▸ (range_s_subset ⟨𝓘 p, rfl⟩).1)
  push_neg at h
  apply False.elim ∘ hJ.1.1.resolve_left h.2 p pu ∘ le_trans Grid_subset_ball ∘ ball_subset_ball'
  have : (D : ℝ) ^ 𝔰 p ≤ D ^ s J := (zpow_le_zpow_iff_right₀ (one_lt_realD (X := X))).mpr h.1.le
  calc 4 * (D : ℝ) ^ GridStructure.s (𝓘 p) + dist (GridStructure.c (𝓘 p)) (c J)
    _ ≤ 4 * (D : ℝ) ^ (s J) + (4 * D ^ (s J) + 4.5 * D ^ (s J)) := by
      gcongr 4 * ?_ + ?_
      · exact this
      · exact dist_comm (c (𝓘 p)) (c J) ▸ L7_1_4_dist_le xp hJ.2 |>.trans (by gcongr)
    _ ≤ 100 * D ^ (s J + 1) := by
      rw [zpow_add' (Or.inl (realD_pos a).ne.symm), zpow_one]
      nlinarith [one_le_realD a, defaultD_pow_pos a (s J)]

private lemma ball_covered_by_𝓙 (hu : u ∈ t) {p : 𝔓 X} (pu : p ∈ t u) (xp : x ∈ E p) :
    ball x (D ^ 𝔰 p / 2) ⊆ ⋃ J ∈ 𝓙 (t.𝔗 u), (J : Set X) :=
  calc ball x (D ^ 𝔰 p / 2)
    _ ⊆ ball x (4 * D ^ 𝔰 p)          := ball_subset_ball <| by linarith [defaultD_pow_pos a (𝔰 p)]
    _ ⊆ (𝓘 u : Set X)                 := ball_subset_of_mem_𝓘 hu pu xp.1
    _ ⊆ ⋃ (I : Grid X), (I : Set X)   := le_iSup _ _
    _ = ⋃ J ∈ 𝓙 (t.𝔗 u), (J : Set X) := biUnion_𝓙.symm

private lemma Grid_subset_ball' {J : Grid X} {p : 𝔓 X} (pu : p ∈ t.𝔗 u) {x : X} (xp : x ∈ E p)
  (hJ : J ∈ 𝓙 (t.𝔗 u) ∧ (↑J ∩ ball x (↑D ^ 𝔰 p / 2)).Nonempty) :
  (J : Set X) ⊆ ball (𝔠 p) (16 * ↑D ^ 𝔰 p) := by
  have ⟨z, hz⟩ := hJ.2
  refine Grid_subset_ball.trans (ball_subset_ball' ?_)
  change _ * _ ^ (s J) + dist (c J) _ ≤ _
  have := (zpow_le_zpow_iff_right₀ (one_lt_realD (X := X))).mpr <| s_le_s pu xp hJ
  linarith [L7_1_4_dist_le xp hJ.2, defaultD_pow_pos a (𝔰 p)]

-- The integral bound needed for the proof of Lemma 7.1.4
private lemma L7_1_4_integral_le_integral (hu : u ∈ t) (hf : BoundedCompactSupport f) {p : 𝔓 X}
    (pu : p ∈ t u) (xp : x ∈ E p) : ∫⁻ y in ball x (D ^ 𝔰 p / 2), ‖f y‖ₑ ≤
    ∫⁻ y in ball (𝔠 p) (16 * D ^ 𝔰 p), ‖approxOnCube (𝓙 (t u)) (‖f ·‖) y‖ₑ := by
  classical
  let Js := Set.toFinset { J ∈ 𝓙 (t u) | ((J : Set X) ∩ ball x (D ^ (𝔰 p) / 2)).Nonempty }
  have mem_Js {J : Grid X} : J ∈ Js ↔ J ∈ 𝓙 (t.𝔗 u) ∧ (↑J ∩ ball x (D ^ 𝔰 p / 2)).Nonempty := by
    simp [Js]
  have Js_disj : (Js : Set (Grid X)).Pairwise (Disjoint on fun J ↦ (J : Set X)) :=
    fun i₁ hi₁ i₂ hi₂ h ↦ pairwiseDisjoint_𝓙 (mem_Js.mp hi₁).1 (mem_Js.mp hi₂).1 h
  calc
    _ ≤ ∫⁻ y in (⋃ J ∈ Js, (J : Set X)), ‖f y‖ₑ := by
      apply lintegral_mono_set
      have h := ball_covered_by_𝓙 hu pu xp
      refine (subset_inter_iff.mpr ⟨h, subset_refl _⟩).trans fun y hy ↦ ?_
      have ⟨J, hJ, yJ⟩ := Set.mem_iUnion₂.mp hy.1
      exact ⟨J, ⟨⟨J, by simp [mem_Js.mpr ⟨hJ, ⟨y, mem_inter yJ hy.2⟩⟩]⟩, yJ⟩⟩
    _ = ∑ J ∈ Js, ∫⁻ y in J, ‖f y‖ₑ := by
      rw [lintegral_biUnion_finset Js_disj fun _ _ ↦ coeGrid_measurable]
    _ = ∑ J ∈ Js, ∫⁻ y in J, ‖approxOnCube (𝓙 (t u)) (‖f ·‖) y‖ₑ := by
      refine Finset.sum_congr rfl fun J hJ ↦ ?_
      have eo : EqOn (fun y ↦ ‖approxOnCube (𝓙 (t u)) (‖f ·‖) y‖ₑ)
          (fun _ ↦ ‖⨍ y in J, ‖f y‖‖ₑ) J := fun y hy ↦ by
        dsimp only; congr; exact approxOnCube_apply pairwiseDisjoint_𝓙 (‖f ·‖) (mem_Js.mp hJ).1 hy
      have vJn0 : volume (J : Set X) ≠ 0 := (volume_coeGrid_pos (defaultD_pos a)).ne'
      have vJnt : volume (J : Set X) ≠ ⊤ := volume_coeGrid_lt_top.ne
      rw [setLIntegral_congr_fun coeGrid_measurable eo, setLIntegral_const, setAverage_eq,
        enorm_smul, Measure.real, enorm_inv]; swap
      · exact ENNReal.toReal_ne_zero.mpr ⟨vJn0, vJnt⟩
      rw [Real.enorm_eq_ofReal ENNReal.toReal_nonneg, ENNReal.ofReal_toReal vJnt, ← mul_rotate,
        ENNReal.mul_inv_cancel vJn0 vJnt, one_mul,
        integral_norm_eq_lintegral_enorm hf.aestronglyMeasurable.restrict,
        Real.enorm_eq_ofReal ENNReal.toReal_nonneg, ENNReal.ofReal_toReal]
      have := (hf.integrable.integrableOn (s := J)).2
      unfold HasFiniteIntegral at this; exact this.ne
    _ = ∫⁻ y in (⋃ J ∈ Js, (J : Set X)), ‖approxOnCube (𝓙 (t u)) (‖f ·‖) y‖ₑ := by
      rw [lintegral_biUnion_finset Js_disj fun _ _ ↦ coeGrid_measurable]
    _ ≤ _ := by
      refine lintegral_mono_set (iUnion₂_subset_iff.mpr fun J hJ ↦ ?_)
      exact Grid_subset_ball' pu xp (mem_Js.mp hJ)

-- An average over `ball (𝔠 p) (16 * D ^ 𝔰 p)` is bounded by `MB`; needed for Lemma 7.1.4
private lemma L7_1_4_laverage_le_MB (hL : L ∈ 𝓛 (t u)) (hx : x ∈ L) (hx' : x' ∈ L) (g : X → ℝ)
    {p : 𝔓 X} (pu : p ∈ t.𝔗 u) (xp : x ∈ E p) :
    (∫⁻ y in ball (𝔠 p) (16 * D ^ 𝔰 p), ‖g y‖ₑ) / volume (ball (𝔠 p) (16 * D ^ 𝔰 p)) ≤
    MB volume 𝓑 c𝓑 r𝓑 g x' := by
  have mem_𝓑 : (4, 0, 𝓘 p) ∈ 𝓑 := by simp [𝓑]
  convert le_biSup (hi := mem_𝓑) <| fun i ↦ ((ball (c𝓑 i) (r𝓑 i)).indicator (x := x') <|
    fun _ ↦ ⨍⁻ y in ball (c𝓑 i) (r𝓑 i), ‖g y‖ₑ ∂volume)
  · have x'_in_ball : x' ∈ ball (c𝓑 (4, 0, 𝓘 p)) (r𝓑 (4, 0, 𝓘 p)) := by
      simp_rw [c𝓑, r𝓑, _root_.s, Nat.cast_zero, add_zero]
      have : x' ∈ 𝓘 p := subset_of_mem_𝓛 hL pu (not_disjoint_iff.mpr ⟨x, xp.1, hx⟩) hx'
      refine Metric.ball_subset_ball ?_ <| Grid_subset_ball this
      linarith [defaultD_pow_pos a (GridStructure.s (𝓘 p))]
    have hc𝓑 : 𝔠 p = c𝓑 (4, 0, 𝓘 p) := by simp [c𝓑, 𝔠]
    have hr𝓑 : 16 * D ^ 𝔰 p = r𝓑 (4, 0, 𝓘 p) := by rw [r𝓑, 𝔰]; norm_num
    simp [-defaultD, laverage, x'_in_ball, ENNReal.div_eq_inv_mul, hc𝓑, hr𝓑]
  · simp only [MB, maximalFunction, ENNReal.rpow_one, inv_one]

/-- Lemma 7.1.4 -/
lemma first_tree_pointwise (hu : u ∈ t) (hL : L ∈ 𝓛 (t u)) (hx : x ∈ L) (hx' : x' ∈ L)
    (hf : BoundedCompactSupport f) :
    ‖∑ i ∈ t.σ u x, ∫ y, (exp (.I * (-𝒬 u y + Q x y + 𝒬 u x - Q x x)) - 1) * Ks i x y * f y‖ₑ ≤
    C7_1_4 a * MB volume 𝓑 c𝓑 r𝓑 (approxOnCube (𝓙 (t u)) (‖f ·‖)) x' := by
  let _ : MulPosReflectLE ℝ := inferInstance -- perf: https://leanprover.zulipchat.com/#narrow/channel/287929-mathlib4/topic/performance.20example.20with.20type-class.20inference
  let _ : PosMulReflectLE ℝ := inferInstance -- perf: https://leanprover.zulipchat.com/#narrow/channel/287929-mathlib4/topic/performance.20example.20with.20type-class.20inference
  set g := approxOnCube (𝓙 (t u)) (‖f ·‖)
  let q (y) := -𝒬 u y + Q x y + 𝒬 u x - Q x x
  rcases (t.σ u x).eq_empty_or_nonempty with hσ | hσ; · simp [hσ]
  have : ∀ s ∈ t.σ u x, ‖∫ y, (cexp (I * (q y)) - 1) * Ks s x y * f y‖ₑ ≤
      ∫⁻ y, ‖(exp (I * q y) - 1) * Ks s x y * f y‖ₑ := fun s hs ↦
    (enorm_integral_le_lintegral_enorm _).trans (by simp)
  conv_lhs =>
    enter [1, 2, s, 2, y]
    rw [← Complex.ofReal_neg, ← Complex.ofReal_add, ← Complex.ofReal_add, ← Complex.ofReal_sub]
  refine (enorm_sum_le _ _).trans <| ((t.σ u x).sum_le_sum this).trans ?_
  suffices ∀ s ∈ t.σ u x, ∫⁻ y, ‖(exp (I * q y) - 1) * Ks s x y * f y‖ₑ ≤
      (5 * 2 ^ ((𝕔 + 4) * a ^ 3) * MB volume 𝓑 c𝓑 r𝓑 g x') * 2 ^ (s - t.σMax u x hσ) by
    apply ((t.σ u x).sum_le_sum this).trans
    rw [← Finset.mul_sum]
    apply le_trans <| mul_le_mul_left' (L7_1_4_sum hσ) _
    rw [mul_comm _ 2, ← mul_assoc, ← mul_assoc, C7_1_4]
    gcongr; norm_num
  intro s hs
  have eq1 : ∫⁻ y, ‖(exp (I * q y) - 1) * Ks s x y * f y‖ₑ =
      ∫⁻ y in ball x (D ^ s / 2), ‖(exp (I * q y) - 1) * Ks s x y * f y‖ₑ := by
    rw [← lintegral_indicator measurableSet_ball]; congr! 2 with y
    symm; rw [indicator_apply_eq_self]; intro my
    suffices Ks s x y = 0 by simp [this]
    contrapose! my; apply dist_mem_Ioo_of_Ks_ne_zero at my
    rw [mem_Ioo] at my; rw [mem_ball']; exact my.2
  have eq2 : ∫⁻ y in ball x (D ^ s / 2), ‖(exp (I * q y) - 1) * Ks s x y * f y‖ₑ ≤
      5 * 2 ^ (s - σMax t u x ⟨s, hs⟩) * (2 ^ ((𝕔 + 3) * a ^ 3) / volume (ball x (D ^ s))) *
      ∫⁻ y in ball x (D ^ s / 2), ‖f y‖ₑ := by
    convert (lintegral_mono (L7_1_4_integrand_bound f hu hs)).trans ?_
    · norm_cast
    · rw [lintegral_const_mul'' _ hf.aestronglyMeasurable.enorm.restrict]
  apply le_of_eq_of_le eq1 ∘ eq2.trans
  rw [← mul_rotate _ (5 * 2 ^ ((𝕔 + 4) * a ^ 3)), ← mul_assoc, mul_comm _ 5]
  simp_rw [mul_assoc]; gcongr _ * (_ * ?_)
  rw [show (𝕔 + 4) * a ^ 3 = (𝕔 + 3) * a ^ 3 + a ^ 3 by ring, pow_add, mul_assoc,
    ENNReal.mul_comm_div]
  gcongr
  have ⟨pₛ, pₛu, xpₛ, hpₛ⟩ := t.exists_p_of_mem_σ u x hs
  have ball_subset : ball (𝔠 pₛ) (16 * D ^ s) ⊆ ball x ((2 ^ 5) * D ^ s) := by
    apply ball_subset_ball'
    calc
      _ ≤ (16 : ℝ) * D ^ s + 4 * D ^ 𝔰 pₛ :=
        add_le_add_left (mem_ball'.mp (Grid_subset_ball xpₛ.1)).le _
      _ = 16 * D ^ s + 4 * D ^ s := by nth_rw 3 [← hpₛ]
      _ ≤ _ := by linarith only [defaultD_pow_pos a s]
  calc
  _ ≤ 2 ^ (5 * a) * ((∫⁻ y in ball x (D ^ s / 2), ‖f y‖ₑ) / volume (ball (𝔠 pₛ) (16 * D ^ s))) := by
    rw [mul_comm, ENNReal.div_mul _ (.inr (by positivity)) (.inr (by finiteness))]; gcongr
    refine ENNReal.div_le_of_le_mul' ((measure_mono ball_subset).trans ?_)
    convert measure_ball_two_le_same_iterate (μ := volume) x (D ^ s) 5 using 2
    simp [mul_comm 5 a, pow_mul]
  _ ≤ _ := by
    gcongr ?_ * ?_
    · apply pow_right_mono₀ one_le_two
      rw [pow_succ a 2, mul_le_mul_right (a_pos X)]
      nlinarith [four_le_a X]
    · refine le_trans ?_ (L7_1_4_laverage_le_MB hL hx hx' g pₛu xpₛ)
      rw [hpₛ]; gcongr ?_ / _
      rw [← hpₛ]; exact L7_1_4_integral_le_integral hu hf pₛu xpₛ

/-- Lemma 7.1.5 -/
lemma second_tree_pointwise (hu : u ∈ t) (hL : L ∈ 𝓛 (t u)) (hx : x ∈ L) (hx' : x' ∈ L) :
    ‖∑ i ∈ t.σ u x, ∫ y, Ks i x y * approxOnCube (𝓙 (t u)) f y‖ₑ ≤
    nontangentialMaximalFunction (𝒬 u) (approxOnCube (𝓙 (t u)) f) x' := by
  rcases (t.σ u x).eq_empty_or_nonempty with hne | hne; · simp [hne]
  let s₁ := Finset.min' (t.σ u x) hne
  have ms₁ : s₁ ∈ t.σ u x := Finset.min'_mem ..
  simp_rw [σ, Finset.mem_image, Finset.mem_filter_univ] at ms₁
  obtain ⟨p, ⟨mp, xp, _, _⟩, sp⟩ := ms₁
  have Lle : L ≤ 𝓘 p := by
    rcases 𝓛_subset_𝓛₀ hL with hL | hL
    · exact le_of_mem_of_mem (hL.symm ▸ scale_mem_Icc.1) hx xp
    · exact (le_or_ge_of_mem_of_mem xp hx).resolve_left (hL.2 p mp)
  let s₂ := Finset.max' (t.σ u x) hne
  have ms₂ : s₂ ∈ t.σ u x := Finset.max'_mem ..
  simp_rw [σ, Finset.mem_image, Finset.mem_filter_univ] at ms₂
  obtain ⟨p', ⟨mp', xp', Qxp', _⟩, sp'⟩ := ms₂
  have s_ineq : 𝔰 p ≤ 𝔰 p' := by
    rw [sp, sp']; exact (t.σ u x).min'_le s₂ (Finset.max'_mem ..)
  have pinc : 𝓘 p ≤ 𝓘 p' := le_of_mem_of_mem s_ineq xp xp'
  have d5 : dist_(p') (𝒬 u) (Q x) < 5 := dist_lt_5 hu mp' Qxp'
  have d5' : dist_{x, D ^ s₂} (𝒬 u) (Q x) < 5 * defaultA a ^ 5 := by
    have i1 : dist x (𝔠 p) < 4 * D ^ 𝔰 p' :=
      (mem_ball.mp (Grid_subset_ball xp)).trans_le <|
        mul_le_mul_of_nonneg_left (zpow_le_zpow_right₀ (one_le_realD _) s_ineq) zero_le_four
    have i2 : dist (𝔠 p') (𝔠 p) < 4 * D ^ 𝔰 p' :=
      mem_ball'.mp (ball_subset_Grid.trans (Grid.le_def.mp pinc).1 |>.trans Grid_subset_ball <|
        mem_ball_self (by unfold defaultD; positivity))
    calc
      _ ≤ dist_{𝔠 p, 8 * D ^ 𝔰 p'} (𝒬 u) (Q x) := by
        refine cdist_mono (ball_subset_ball' ?_); rw [← sp']
        calc
          _ ≤ (D : ℝ) ^ 𝔰 p' + 4 * D ^ 𝔰 p' := add_le_add_left i1.le _
          _ = 5 * D ^ 𝔰 p' := by ring
          _ ≤ _ := by gcongr; norm_num
      _ ≤ defaultA a * dist_{𝔠 p', 4 * D ^ 𝔰 p'} (𝒬 u) (Q x) := by
        convert cdist_le (x₂ := 𝔠 p) _ using 1
        · exact dist_congr rfl (by ring)
        · apply i2.trans_le; nth_rw 1 [← one_mul (4 * _)]; gcongr; exact one_le_two
      _ ≤ defaultA a ^ 5 * dist_(p') (𝒬 u) (Q x) := by
        rw [pow_succ', mul_assoc]; gcongr
        convert cdist_le_iterate _ (𝒬 u) (Q x) 4 using 1
        · exact dist_congr rfl (by ring)
        · unfold defaultD; positivity
      _ < _ := by rw [mul_comm]; gcongr
  have d1 : dist_{x, D ^ (s₂ - 1)} (𝒬 u) (Q x) < 1 := by
    calc
      _ ≤ dist_{x, D ^ s₂} (𝒬 u) (Q x) * 2 ^ (-𝕔 * a : ℤ) := by
        rw [neg_mul, zpow_neg, le_mul_inv_iff₀ (by positivity), mul_comm]
        convert le_cdist_iterate _ (𝒬 u) (Q x) (𝕔 * a) using 1
        · apply dist_congr rfl
          rw [Nat.cast_npow, ← pow_mul, show a * (𝕔 * a) = 𝕔 * a ^ 2 by ring, ← Nat.cast_npow]
          change _ = (D : ℝ) * _
          rw [← zpow_one_add₀ (realD_pos _).ne', add_sub_cancel]
        · unfold defaultD; positivity
      _ < 5 * defaultA a ^ 5 * 2 ^ (-𝕔 * a : ℤ) := by gcongr
      _ = 5 * (2 : ℝ) ^ (-(𝕔 - 5) * a : ℤ) := by
        rw [Nat.cast_npow, ← pow_mul, ← zpow_natCast, show (2 : ℕ) = (2 : ℝ) by rfl, mul_assoc,
          ← zpow_add₀ two_ne_zero]
        congr
        simp
        ring
      _ ≤ 5 * 2 ^ (-3 : ℤ) := by
        gcongr
        · exact one_le_two
        · simp only [neg_sub, sub_mul, Int.reduceNeg, tsub_le_iff_right, le_neg_add_iff_add_le]
          norm_cast
          calc
          3 + 5 * a
          _ ≤ a + 5 * a := by gcongr; linarith [four_le_a X]
          _ = 6 * a := by ring
          _ ≤ 𝕔 * a := by gcongr; linarith [seven_le_c]
      _ < _ := by norm_num
  have x'p : x' ∈ 𝓘 p := (Grid.le_def.mp Lle).1 hx'
  refine le_iSup₂_of_le (𝓘 p) x'p <| le_iSup₂_of_le x xp <|
    le_iSup₂_of_le (𝔰 p') ⟨s_ineq, scale_mem_Icc.2⟩ <| le_iSup_of_le ?_ ?_
  · apply le_upperRadius; convert d1
  · convert le_rfl; change (Icc (𝔰 p) _).toFinset = _; rw [sp, sp']
    apply subset_antisymm
    · rw [← Finset.toFinset_coe (t.σ u x), toFinset_subset_toFinset]
      exact (convex_scales hu).out (Finset.min'_mem ..) (Finset.max'_mem ..)
    · intro z mz; rw [toFinset_Icc, Finset.mem_Icc]
      exact ⟨Finset.min'_le _ _ mz, Finset.le_max' _ _ mz⟩

/-- The constant used in `third_tree_pointwise`.
Has value `2 ^ (128 * a ^ 3)` in the blueprint. -/
irreducible_def C7_1_6 (a : ℕ) : ℝ≥0 := 2 ^ ((𝕔 + 3 + 𝕔 / 4) * a ^ 3)

-- Used in the proof of Lemmas 7.1.3 and 7.1.6 to translate between `∑ p` into `∑ s`
open scoped Classical in
private lemma p_sum_eq_s_sum {α : Type*} [AddCommMonoid α] (I : ℤ → X → α) :
    ∑ p ∈ Finset.univ.filter (· ∈ t.𝔗 u), (E p).indicator (I (𝔰 p)) x =
    ∑ s ∈ t.σ u x, I s x := by
  -- Restrict to a sum over those `p` such that `x ∈ E p`.
  let 𝔗' := Finset.univ.filter (fun p ↦ p ∈ t.𝔗 u ∧ x ∈ E p)
  have : ∑ p ∈ 𝔗', (E p).indicator (I (𝔰 p)) x =
      ∑ p ∈ Finset.univ.filter (· ∈ t.𝔗 u), (E p).indicator (I (𝔰 p)) x := by
    apply Finset.sum_subset (fun p hp ↦ by simp [(Finset.mem_filter.mp hp).2.1])
    intro p p𝔗 p𝔗'
    simp_rw [𝔗', Finset.mem_filter_univ, not_and] at p𝔗 p𝔗'
    exact indicator_of_notMem (p𝔗' p𝔗) (I (𝔰 p))
  rw [← this]
  -- Now the relevant values of `p` and `s` are in bijection.
  apply Finset.sum_bij (fun p _ ↦ 𝔰 p)
  · intro p hp
    simp only [σ, Finset.mem_image]
    exact ⟨p, by simpa [𝔗'] using hp⟩
  · intro p hp p' hp' hpp'
    simp only [E, Grid.mem_def, sep_and, Finset.mem_filter, 𝔗'] at hp hp'
    by_contra h
    exact Nonempty.not_disjoint ⟨Q x, ⟨hp.2.2.1.2, hp'.2.2.1.2⟩⟩ <| disjoint_Ω h <|
      (eq_or_disjoint hpp').resolve_right <| Nonempty.not_disjoint ⟨x, ⟨hp.2.2.1.1, hp'.2.2.1.1⟩⟩
  · intro s hs
    simpa [𝔗', σ] using hs
  · intro p hp
    simp only [Finset.mem_filter, 𝔗'] at hp
    exact indicator_of_mem hp.2.2 (I (𝔰 p))

-- Equation 7.1.10 from the blueprint
private lemma L7_1_6_integral_eq {J : Grid X} (hJ : J ∈ 𝓙 (t.𝔗 u)) {i : ℤ}
    (hf : BoundedCompactSupport f) : ∫ y in J, Ks i x y * (f y - approxOnCube (𝓙 (t u)) f y) =
    ∫ y in J, (⨍ z in J, (Ks i x y - Ks i x z)) * f y := by
  -- Preliminary trivialities
  have i1 : IntegrableOn (fun y ↦ Ks i x y * f y) (J : Set X) := by
    simp_rw [mul_comm]
    exact (hf.integrable_mul (integrable_Ks_x (one_lt_realD (X := X)))).restrict
  have i2 : IntegrableOn (fun y ↦ Ks i x y * ⨍ z in J, f z) (J : Set X) :=
    ((integrable_Ks_x (one_lt_realD (X := X))).mul_const _).integrableOn
  have eq1 : ∀ y ∈ (J : Set X), Ks i x y * (f y - approxOnCube (𝓙 (t.𝔗 u)) f y) =
      Ks i x y * (f y - ⨍ z in J, f z) :=
    fun y hy ↦ by rw [approxOnCube_apply pairwiseDisjoint_𝓙 _ hJ hy]
  have eq2 : ∀ y ∈ (J : Set X), ⨍ z in (J : Set X), Ks i x y • f y - Ks i x z • f y =
      (⨍ z in (J : Set X), Ks i x y • f y) - ⨍ z in (J : Set X), Ks i x z • f y :=
    fun y hy ↦ integral_sub ((integrableOn_const_iff).mpr (Or.inr volume_coeGrid_lt_top)).to_average
      ((integrable_Ks_x (one_lt_realD (X := X))).smul_const _).restrict.to_average
  have μJ_neq_0 : NeZero (volume.restrict (J : Set X)) :=
    NeZero.mk fun h ↦ (volume_coeGrid_pos (defaultD_pos a) (i := J)).ne <|
      by simpa [h] using Measure.restrict_apply_self volume (J : Set X)
  have μJ_finite := Restrict.isFiniteMeasure volume (hs := ⟨volume_coeGrid_lt_top (i := J)⟩)
  -- Split both sides into two separate integrals
  rw [setIntegral_congr_fun coeGrid_measurable eq1]
  simp_rw [mul_sub, integral_sub i1 i2, ← smul_eq_mul, ← average_smul_const, sub_smul]
  rw [setIntegral_congr_fun coeGrid_measurable eq2, integral_sub]
  · congr 1 -- Check that corresponding integrals are equal
    · exact setIntegral_congr_fun coeGrid_measurable (fun y hy ↦ (average_const _ _).symm)
    · simp_rw [average_smul_const, integral_smul_const, integral_smul, average_eq]
      rw [smul_comm, smul_assoc]
  -- Check integrability to justify the last use of `integral_sub`
  · simpa [average_const]
  · simp_rw [average_smul_const]
    change Integrable ((⨍ z in (J : Set X), Ks i x z) • f) (volume.restrict J)
    exact hf.integrable.restrict.smul _

-- Integral norm bound used implicitly in the third display of the proof of Lemma 7.1.6.
private lemma L7_1_6_integral_le {J : Grid X} (hJ : J ∈ 𝓙 (t u)) {i : ℤ}
    (hf : BoundedCompactSupport f) : ‖∫ y in J, Ks i x y * (f y - approxOnCube (𝓙 (t u)) f y)‖ₑ ≤
    D2_1_3 a / volume (ball x (D ^ i)) * 2 ^ (3 / a : ℝ) *
    (D ^ ((s J - i) / (a : ℝ)) * ∫⁻ y in J, ‖f y‖ₑ) := by
  let g (y : X) := ‖(⨍ z in J, Ks i x y - Ks i x z) * f y‖ₑ
  let h : X → ℝ≥0∞ := (D2_1_3 a / volume (ball x (D ^ i)) * 2 ^ (3 / a : ℝ) *
    D ^ ((s J - i : ℝ) / a)) • (‖f ·‖ₑ)
  simp_rw [L7_1_6_integral_eq hJ hf]
  apply le_trans <| enorm_integral_le_lintegral_enorm _
  refine le_of_le_of_eq (setLIntegral_mono' (f := g) (g := h) coeGrid_measurable fun y hy ↦ ?_) (by
    simp_rw [h, Pi.smul_apply, smul_eq_mul]
    rw [lintegral_const_mul'' _ hf.aestronglyMeasurable.enorm.restrict, mul_assoc])
  simp_rw [g, h, enorm_mul, Pi.smul_apply, smul_eq_mul]
  refine mul_le_mul_right' ?_ _
  have ⟨z₀, z₀J, hz₀⟩ : ∃ z₀ ∈ (J : Set X),
      ⨍⁻ z in J, ‖Ks i x y - Ks i x z‖ₑ ∂volume ≤ ‖Ks i x y - Ks i x z₀‖ₑ := by
    apply exists_setLAverage_le (volume_coeGrid_pos (defaultD_pos a)).ne.symm
    · exact coeGrid_measurable.nullMeasurableSet
    · simp_rw [← edist_eq_enorm_sub]; refine (lintegral_edist_lt_top ?_ ?_).ne
      · exact integrable_const_iff.mpr (by simp [volume_coeGrid_lt_top, isFiniteMeasure_iff])
      · exact (integrable_Ks_x (one_lt_realD (X := X))).restrict
  calc
    _ ≤ _ := enorm_integral_le_lintegral_enorm _
    _ ≤ _ := hz₀
    _ ≤ _ := enorm_Ks_sub_Ks_le
    _ ≤ _ := by
      rw [mul_assoc]; gcongr
      calc
      _ ≤ (8 * (D : ℝ≥0∞) ^ s J / D ^ i) ^ (a : ℝ)⁻¹ := by
        gcongr
        have : 8 * D ^ s J = ENNReal.ofReal (8 * D ^ s J) := by
          rw [ENNReal.ofReal_mul (by norm_num), ENNReal.ofReal_ofNat, ← Real.rpow_intCast,
            ← ENNReal.ofReal_rpow_of_pos (realD_pos _), ENNReal.ofReal_natCast,
            ENNReal.rpow_intCast]
        rw [this, edist_le_ofReal (by positivity)]
        calc
          _ ≤ dist y (c J) + dist z₀ (c J) := dist_triangle_right _ _ _
          _ ≤ 4 * D ^ (s J) + 4 * D ^ (s J) :=
            add_le_add (mem_ball.mp (Grid_subset_ball hy)).le (mem_ball.mp (Grid_subset_ball z₀J)).le
          _ = 8 * D ^ (s J) := by ring
      _ = _ := by
        rw [← mul_div, ENNReal.mul_rpow_of_nonneg _ _ (by positivity), sub_div,
          ENNReal.rpow_sub _ _ (by norm_cast; unfold defaultD; positivity) (by finiteness)]
        conv_rhs =>
          rw [div_eq_mul_inv, ENNReal.rpow_mul, div_eq_mul_inv _ (a : ℝ), ENNReal.rpow_mul,
            div_eq_mul_inv _ (a : ℝ), ENNReal.rpow_mul, ENNReal.rpow_intCast, ENNReal.rpow_intCast,
            ← ENNReal.div_rpow_of_nonneg _ _ (by positivity)]
        norm_num

-- Prove an upper bound for the function `I` used in the proof of Lemma 7.1.6
private lemma L7_1_6_I_le (hu : u ∈ t) (hf : BoundedCompactSupport f) {p : 𝔓 X} (hp : p ∈ t u)
    {x : X} (hxp : x ∈ E p) : ‖∫ y, Ks (𝔰 p) x y * (f y - approxOnCube (𝓙 (t u)) f y)‖ₑ ≤
    D2_1_3 a / volume (ball x (D ^ 𝔰 p)) * 2 ^ (3 / a : ℝ) *
    ∑ J ∈ 𝓙' t u (𝔠 p) (𝔰 p), (D : ℝ≥0∞) ^ ((s J - 𝔰 p) / (a : ℝ)) * ∫⁻ y in J, ‖f y‖ₑ := by
  let U := ⋃ J ∈ 𝓙' t u (𝔠 p) (𝔰 p), (J : Set X)
  calc
  _ = ‖∫ y in U, Ks (𝔰 p) x y * (f y - approxOnCube (𝓙 (t u)) f y)‖ₑ := by
    refine congrArg (‖·‖ₑ) <| (setIntegral_eq_integral_of_ae_compl_eq_zero ?_).symm
    refine Eventually.of_forall (fun y hy ↦ ?_)
    suffices Ks (𝔰 p) x y = 0 by rw [this, zero_mul]
    contrapose! hy
    replace hy := dist_mem_Ioo_of_Ks_ne_zero hy |>.2
    have ⟨J, hJ, yJ⟩ : ∃ J ∈ 𝓙 (t u), y ∈ J := by
      have ⟨J, hJ⟩ := Set.mem_iUnion.mp <| ball_covered_by_𝓙 hu hp hxp (mem_ball'.mpr hy)
      use J
      simpa using hJ
    refine ⟨J, ⟨⟨J, ?_⟩, yJ⟩⟩
    suffices J ∈ 𝓙' t u (𝔠 p) (𝔰 p) by simp [this]
    simpa [𝓙', hJ] using And.intro (Grid_subset_ball' hp hxp ⟨hJ, y, yJ, mem_ball'.mpr hy⟩)
      (s_le_s hp hxp ⟨hJ, ⟨y, ⟨yJ, mem_ball'.mpr hy⟩⟩⟩)
  _ = ‖∑ J ∈ 𝓙' t u (𝔠 p) (𝔰 p), ∫ y in J, Ks (𝔰 p) x y * (f y - approxOnCube (𝓙 (t u)) f y)‖ₑ := by
    refine congrArg _ (integral_finset_biUnion _ (fun _ _ ↦ coeGrid_measurable) ?_ ?_)
    · exact fun i hi j hj hij ↦ pairwiseDisjoint_𝓙 (mem_𝓙_of_mem_𝓙' hi) (mem_𝓙_of_mem_𝓙' hj) hij
    · intro i hi
      simp_rw [mul_comm (Ks (𝔰 p) x _)]
      refine (BoundedCompactSupport.integrable_mul ?_ ?_).integrableOn
      · exact hf.sub boundedCompactSupport_approxOnCube
      · exact integrable_Ks_x (one_lt_realD (X := X))
  _ ≤ ∑ J ∈ 𝓙' t u (𝔠 p) (𝔰 p), ‖∫ y in J, Ks (𝔰 p) x y * (f y - approxOnCube (𝓙 (t u)) f y)‖ₑ :=
    enorm_sum_le (𝓙' t u (𝔠 p) (𝔰 p)) _
  _ ≤ _ := Finset.sum_le_sum (fun J hJ ↦ L7_1_6_integral_le (mem_𝓙_of_mem_𝓙' hJ) hf)
  _ = _ := by rw [Finset.mul_sum]

-- Translate `∑ p` into `∑ I, ∑ p` in the proof of Lemma 7.1.6
variable (t) (u) (x) in
open scoped Classical in
lemma sum_p_eq_sum_I_sum_p (f : X → ℤ → ℝ≥0∞) :
    ∑ p ∈ Finset.univ.filter (· ∈ t u), (E p).indicator 1 x * f (𝔠 p) (𝔰 p) =
    ∑ I : Grid X, ∑ p ∈ Finset.univ.filter (fun p ↦ p ∈ t u ∧ 𝓘 p = I),
    (E p).indicator 1 x * f (c I) (s I) := by
  set ps := fun (I : Grid X) ↦ Finset.univ.filter (fun p ↦ p ∈ t u ∧ 𝓘 p = I)
  calc
  _ = ∑ p ∈ Finset.univ.biUnion ps, (E p).indicator 1 x * f (𝔠 p) (𝔰 p) :=
    Finset.sum_congr (by ext p; simp [ps]) (fun _ _ ↦ rfl)
  _ = ∑ I : Grid X, ∑ p ∈ Finset.univ.filter (fun p ↦ p ∈ t u ∧ 𝓘 p = I),
        (E p).indicator 1 x * f (𝔠 p) (𝔰 p) := by
    refine (Finset.sum_biUnion ?_)
    intro I _ J _ I_ne_J a haI haJ p hp
    apply False.elim ∘ I_ne_J
    specialize haI hp
    specialize haJ hp
    simp only [mem_𝔗, ps, Finset.mem_filter] at haI haJ
    rw [← haI.2.2, ← haJ.2.2]
  _ = _ := by
    refine Finset.sum_congr rfl (fun I _ ↦ Finset.sum_congr rfl (fun p hp ↦ ?_))
    rw [← (Finset.mem_filter.mp hp).2.2, 𝔰, 𝔠]

lemma le_C7_1_6 (a4 : 4 ≤ a) :
    D2_1_3 a * defaultA a ^ 5 * (2 : ℝ≥0∞) ^ (3 / a : ℝ) ≤ C7_1_6 a := by
  simp_rw [D2_1_3, defaultA, C7_1_6, ENNReal.coe_pow, ENNReal.coe_ofNat, Nat.cast_pow,
    Nat.cast_ofNat, ← pow_mul, ← pow_add]
  calc
    _ ≤ (2 : ℝ≥0∞) ^ ((𝕔 + 2 + 𝕔 / 4) * a ^ 3 + a * 5) * 2 := by
      refine mul_le_mul_left' ?_ _
      conv_rhs => rw [← ENNReal.rpow_one 2]
      refine ENNReal.rpow_le_rpow_of_exponent_le one_le_two ?_
      rw [div_le_one (by norm_cast; omega)]; norm_cast; omega
    _ ≤ _ := by
      rw [← pow_succ, add_assoc,
        show (𝕔 + 3 + 𝕔 / 4) * a ^ 3 = (𝕔 + 2 + 𝕔 / 4) * a ^ 3 + a ^ 3 by ring]
      gcongr; · exact one_le_two
      calc
        _ ≤ 4 * 4 * a := by omega
        _ ≤ a * a * a := by gcongr
        _ = _ := by ring

/-- Lemma 7.1.6 -/
lemma third_tree_pointwise (hu : u ∈ t) (hL : L ∈ 𝓛 (t u)) (hx : x ∈ L) (hx' : x' ∈ L)
    (hf : BoundedCompactSupport f) :
    ‖∑ i ∈ t.σ u x, ∫ y, Ks i x y * (f y - approxOnCube (𝓙 (t u)) f y)‖ₑ ≤
    C7_1_6 a * t.boundaryOperator u (approxOnCube (𝓙 (t u)) (‖f ·‖)) x' := by
  classical
  let I (i : ℤ) (x : X) := ‖∫ (y : X), Ks i x y * (f y - approxOnCube (𝓙 (t u)) f y)‖ₑ
  let Js (p : 𝔓 X) := Set.toFinset <| { J ∈ 𝓙 (t u) | ↑J ⊆ ball x (16 * D ^ 𝔰 p) ∧ s J ≤ 𝔰 p }
  let ps (I : Grid X) := Finset.univ.filter (fun p ↦ p ∈ t u ∧ 𝓘 p = I)
  let 𝔗_fin := Finset.univ.filter (· ∈ t u)
  have A5_pos : (defaultA a : ℝ) ^ 5 > 0 := pow_pos (by norm_num) 5
  calc
    _ ≤ ∑ i ∈ t.σ u x, ‖∫ y, Ks i x y * (f y - approxOnCube (𝓙 (t u)) f y)‖ₑ :=
      enorm_sum_le (t.σ u x) _
    _ = ∑ p ∈ 𝔗_fin, (E p).indicator 1 x * I (𝔰 p) x := by
      rw [← p_sum_eq_s_sum I]
      simp_rw [indicator_eq_indicator_one_mul _ (I _), 𝔗_fin]
    _ ≤ ∑ p ∈ 𝔗_fin, (E p).indicator 1 x *
          (D2_1_3 a / (volume (ball x (D ^ 𝔰 p))) * 2 ^ (3 / a : ℝ) *
          ∑ J ∈ 𝓙' t u (𝔠 p) (𝔰 p), D ^ ((s J - 𝔰 p) / (a : ℝ)) * ∫⁻ y in J, ‖f y‖ₑ) := by
      refine Finset.sum_le_sum fun J hJ ↦ ?_
      by_cases xJ : x ∈ E J
      · rw [indicator_of_mem xJ, Pi.one_apply, one_mul, one_mul]
        exact L7_1_6_I_le hu hf (Finset.mem_filter.mp hJ).2 xJ
      · simp only [indicator_of_notMem xJ, zero_mul, le_refl]
    _ = ∑ I : Grid X, ∑ p ∈ ps I, (E p).indicator 1 x *
          (D2_1_3 a / (volume (ball x (D ^ s I))) * 2 ^ (3 / a : ℝ) *
          ∑ J ∈ 𝓙' t u (c I) (s I), D ^ ((s J - s I) / (a : ℝ)) * ∫⁻ y in J, ‖f y‖ₑ) := by
      let summand := fun (y : X) (i : ℤ) ↦
          D2_1_3 a / volume (ball x (D ^ i)) * 2 ^ (3 / a : ℝ) *
          ∑ J ∈ 𝓙' t u y i, D ^ ((s J - (i : ℝ)) / a) * ∫⁻ y in J, ‖f y‖ₑ
      exact sum_p_eq_sum_I_sum_p t u x summand
    _ ≤ ∑ I : Grid X, ∑ p ∈ ps I, (E p).indicator 1 x *
          (D2_1_3 a / (volume (ball (c I) (16 * D ^ s I)) / defaultA a ^ 5) *
          2 ^ (3 / a : ℝ) *
          ∑ J ∈ 𝓙' t u (c I) (s I), D ^ ((s J - s I) / (a : ℝ)) * ∫⁻ y in J, ‖f y‖ₑ) := by
      refine Finset.sum_le_sum fun I _ ↦ Finset.sum_le_sum fun p hp ↦ ?_
      by_cases xEp : x ∈ E p; swap
      · simp only [indicator_of_notMem xEp, zero_mul, le_refl]
      apply mul_le_mul_left'
      gcongr; apply ENNReal.div_le_of_le_mul'
      calc
        _ ≤ volume (ball x (32 * D ^ s I)) := by
          refine measure_mono (ball_subset_ball' ?_)
          suffices dist (c I) x < 4 * D ^ (s I) by linarith [defaultD_pow_pos a (s I)]
          exact mem_ball'.mp <| (Finset.mem_filter.mp hp).2.2 ▸ Grid_subset_ball (E_subset_𝓘 xEp)
        _ ≤ _ := by
          rw [show (32 : ℝ) = 2 ^ 5 by norm_num]
          exact measure_ball_two_le_same_iterate x (D ^ s I) 5
    _ ≤ ∑ I : Grid X, ((I : Set X).indicator 1 x') *
          (D2_1_3 a / (volume (ball (c I) (16 * D ^ s I)) / defaultA a ^ 5) *
          2 ^ (3 / a : ℝ) *
          ∑ J ∈ 𝓙' t u (c I) (s I), D ^ ((s J - s I) / (a : ℝ)) * ∫⁻ y in J, ‖f y‖ₑ) := by
      simp_rw [← Finset.sum_mul]
      gcongr with I hI
      by_cases ex : ∃ p ∈ ps I, x ∈ E p
      · obtain ⟨p, hp, xEp⟩ := ex
        have L_subset_I : (L : Set X) ⊆ (I : Set X) := by
          simp only [ps, Finset.mem_filter] at hp
          exact hp.2.2 ▸ subset_of_mem_𝓛 hL hp.2.1 (not_disjoint_iff.mpr ⟨x, ⟨E_subset_𝓘 xEp, hx⟩⟩)
        simp only [L_subset_I hx', indicator_of_mem, Pi.one_apply]
        rw [Finset.sum_eq_single_of_mem p hp]
        · exact le_of_eq <| (indicator_eq_one_iff_mem _).mpr xEp
        · intro p' hp' p'_ne_p
          simp only [ps, Finset.mem_filter] at hp hp'
          exact (indicator_eq_zero_iff_notMem _).mpr fun xEp' ↦
            disjoint_left.mp (disjoint_Ω p'_ne_p (hp'.2.2.trans hp.2.2.symm)) xEp'.2.1 xEp.2.1
      · push_neg at ex
        suffices ∑ p ∈ ps I, (E p).indicator (1 : X → ℝ≥0∞) x = 0 by rw [this]; exact zero_le _
        exact Finset.sum_eq_zero (fun p hp ↦ indicator_of_notMem (ex p hp) _)
    _ = ∑ I : Grid X, ((I : Set X).indicator 1 x') *
          ((D2_1_3 a * defaultA a ^ 5 * 2 ^ (3 / a : ℝ)) /
          volume (ball (c I) (16 * D ^ s I)) *
          ∑ J ∈ 𝓙' t u (c I) (s I), D ^ ((s J - s I) / (a : ℝ)) * ∫⁻ y in J, ‖f y‖ₑ) := by
      congr! 2 with I
      rw [← ENNReal.div_mul _ (.inr (by positivity)) (.inr (by finiteness)), mul_rotate (_ / _),
        ← mul_div_assoc]
      congr 2; ring
    _ ≤ ∑ I : Grid X, ((I : Set X).indicator 1 x') *
          (C7_1_6 a / volume (ball (c I) (16 * D ^ s I)) *
          ∑ J ∈ 𝓙' t u (c I) (s I), D ^ ((s J - s I) / (a : ℝ)) * ∫⁻ y in J, ‖f y‖ₑ) := by
      gcongr; exact le_C7_1_6 (four_le_a X)
    _ = C7_1_6 a *
        ∑ I : Grid X, ((I : Set X).indicator 1 x') *
          (1 / volume (ball (c I) (16 * D ^ s I)) *
          ∑ J ∈ 𝓙' t u (c I) (s I), D ^ ((s J - s I) / (a : ℝ)) * ∫⁻ y in J, ‖f y‖ₑ) := by
      rw [Finset.mul_sum]; congr! 1 with I
      simp_rw [← mul_assoc, ← mul_div_assoc, mul_one, mul_comm (C7_1_6 a : ℝ≥0∞)]
    _ = _ := by
      unfold boundaryOperator; congr! 2 with I
      simp_rw [← indicator_mul_const, Pi.one_apply, one_mul]; congr! 2
      rw [Finset.mul_sum]; congr! 2 with J hJ
      rw [← mul_assoc, mul_comm (_ / _), ← mul_div_assoc, mul_one, ijIntegral]; congr! 1
      exact lintegral_eq_lintegral_approxOnCube pairwiseDisjoint_𝓙 (mem_𝓙_of_mem_𝓙' hJ) hf

/-- The constant used in `pointwise_tree_estimate`.
Has value `2 ^ (129 * a ^ 3)` in the blueprint. -/
irreducible_def C7_1_3 (a : ℕ) : ℝ≥0 := 2 ^ ((𝕔 + 4 + 𝕔 / 4) * a ^ 3)

lemma C7_1_6_le_C7_1_3 {a : ℕ} : C7_1_6 a ≤ C7_1_3 a := by
  rw [C7_1_6_def, C7_1_3_def]
  gcongr
  · norm_num
  · omega

lemma C7_1_4_le_C7_1_3 {a : ℕ} (ha : 4 ≤ a) : C7_1_4 a ≤ C7_1_3 a := by
  have : (10 : ℝ≥0) ≤ 2 ^ 4 := by norm_num
  grw [C7_1_4_def, C7_1_3_def, this, ← pow_add]
  gcongr
  · norm_num
  suffices 4 ≤ (𝕔 / 4) * a ^ 3 by linarith
  have : 4 ≤ (4 / 4) * a ^ 3 := calc
    4 = 4 * 1 * 1 := by norm_num
    _ ≤ a * a * a := by gcongr <;> linarith
    _ = (4 / 4) * a ^ 3 := by ring
  apply this.trans
  gcongr
  linarith [seven_le_c]

/-- Lemma 7.1.3. -/
lemma pointwise_tree_estimate (hu : u ∈ t) (hL : L ∈ 𝓛 (t u)) (hx : x ∈ L) (hx' : x' ∈ L)
    (hf : BoundedCompactSupport f) :
    ‖carlesonSum (t u) (fun y ↦ exp (.I * - 𝒬 u y) * f y) x‖ₑ ≤
    C7_1_3 a * (MB volume 𝓑 c𝓑 r𝓑 (approxOnCube (𝓙 (t u)) (‖f ·‖)) x' +
    t.boundaryOperator u (approxOnCube (𝓙 (t u)) (‖f ·‖)) x') +
    nontangentialMaximalFunction (𝒬 u) (approxOnCube (𝓙 (t u)) f) x' := by
  set g := approxOnCube (𝓙 (t u)) f
  -- Convert the sum over `p` into a sum over `s`.
  unfold carlesonSum carlesonOn
  rw [p_sum_eq_s_sum fun s x ↦ ∫ (y : X), cexp (I * (Q x y - Q x x)) * K x y *
    («ψ» D (D ^ (-s) * dist x y)) * (fun y ↦ cexp (I * -𝒬 u y) * f y) y]
  -- Next introduce an extra factor of `‖cexp (I * 𝒬 u x)‖ₑ`, i.e., 1. Then simplify.
  have : 1 = ‖cexp (I * 𝒬 u x)‖ₑ := by simp
  rw [← one_mul ‖_‖ₑ, this, ← enorm_mul, Finset.mul_sum]
  have : ∑ i ∈ t.σ u x, cexp (I * 𝒬 u x) * ∫ (y : X), (cexp (I * (Q x y - Q x x)) * K x y *
            («ψ» D (D ^ (-i) * dist x y)) * (cexp (I * -𝒬 u y) * f y)) =
          ∑ i ∈ t.σ u x, ∫ (y : X),
            (f y * ((exp (I * (- 𝒬 u y + Q x y + 𝒬 u x - Q x x)) - 1) * Ks i x y) +
            (f y - g y) * Ks i x y + g y * Ks i x y) := by
    simp_rw [← integral_const_mul, Ks, mul_sub, mul_add, sub_eq_add_neg, exp_add]
    exact Finset.fold_congr (fun s hs ↦ integral_congr_ae (funext fun y ↦ by ring).eventuallyEq)
  rw [this]
  -- It suffices to show that the integral splits into the three terms bounded by Lemmas 7.1.4-6
  suffices ∑ i ∈ t.σ u x, ∫ (y : X),
             (f y * ((cexp (I * (-𝒬 u y + Q x y + 𝒬 u x - Q x x)) - 1) * Ks i x y)) +
             (f y - g y) * Ks i x y + g y * Ks i x y =
           ∑ i ∈ t.σ u x,
             ((∫ (y : X), f y * ((cexp (I * (-𝒬 u y + Q x y + 𝒬 u x - Q x x)) - 1) * Ks i x y)) +
             (∫ (y : X), (f y - g y) * Ks i x y) + (∫ (y : X), g y * Ks i x y)) by
    -- Separate the LHS into three pieces
    rw [this, Finset.sum_add_distrib, Finset.sum_add_distrib]
    apply le_trans <| ENNReal.coe_strictMono.monotone <| (nnnorm_add_le _ _).trans
      (add_le_add_right (nnnorm_add_le _ _) _)
    rw [ENNReal.coe_add, ENNReal.coe_add, mul_add]
    -- Apply Lemmas 7.1.4, 7.1.5, and 7.1.6
    simp_rw [← mul_comm (Ks _ x _)]
    refine add_le_add_three ?_ ?_ (second_tree_pointwise hu hL hx hx')
    · simp_rw [mul_comm (Ks _ x _), mul_comm (f _)]
      have h : C7_1_3 a ≥ C7_1_4 a := C7_1_4_le_C7_1_3 (four_le_a X)
      exact (first_tree_pointwise hu hL hx hx' hf).trans <| mul_right_mono (by exact_mod_cast h)
    · have h : C7_1_3 a ≥ C7_1_6 a := C7_1_6_le_C7_1_3
      exact (third_tree_pointwise hu hL hx hx' hf).trans <| mul_right_mono (by exact_mod_cast h)
  -- In order to split the integral, we will first need some trivial integrability results
  have h1 {i : ℤ} : Integrable (fun y ↦ approxOnCube (𝓙 (t.𝔗 u)) f y * Ks i x y) := by
    apply (integrable_Ks_x <| one_lt_realD (K := K)).bdd_mul
    · exact (stronglyMeasurable_approxOnCube _ _).aestronglyMeasurable
    · classical
      use ∑ J with J ∈ 𝓙 (t u), ‖⨍ y in J, f y‖
      refine fun x ↦ (norm_sum_le _ _).trans <| Finset.sum_le_sum (fun J hJ ↦ ?_)
      by_cases h : x ∈ (J : Set X) <;> simp [h]
  have : ∃ C, ∀ (y : X), ‖cexp (I * (-𝒬 u y + Q x y + 𝒬 u x - Q x x)) - 1‖ ≤ C := by
    refine ⟨2, fun y ↦ le_of_le_of_eq (norm_sub_le _ _) ?_⟩
    norm_cast
    rw [mul_comm, norm_exp_ofReal_mul_I, one_add_one_eq_two]
  have h2 {i : ℤ} : Integrable
      (fun y ↦ f y * ((cexp (I * (-𝒬 u y + Q x y + 𝒬 u x - Q x x)) - 1) * Ks i x y)) :=
    hf.integrable_mul <| (integrable_Ks_x <| one_lt_realD (K := K)).bdd_mul
      (Measurable.aestronglyMeasurable (by fun_prop)) this
  have h3 {i : ℤ} : Integrable (fun y ↦ (f y - approxOnCube (𝓙 (t.𝔗 u)) f y) * Ks i x y) := by
    simp_rw [sub_mul]
    exact hf.integrable_mul (integrable_Ks_x <| one_lt_realD (K := K)) |>.sub h1
  exact Finset.fold_congr fun i _ ↦ (by rw [integral_add _ h1, integral_add h2 h3]; exact h2.add h3)

end TileStructure.Forest


==> anc/Carleson/ForestOperator/QuantativeEstimate.lean <==
import Carleson.ForestOperator.L2Estimate
import Carleson.ToMathlib.BoundedCompactSupport

open ShortVariables TileStructure
variable {X : Type*} {a : ℕ} {q : ℝ} {K : X → X → ℂ} {σ₁ σ₂ : X → ℤ} {F G : Set X}
  [MetricSpace X] [ProofData a q K σ₁ σ₂ F G] [TileStructure Q D κ S o]
  {n j j' : ℕ} {t : Forest X n} {u u₁ u₂ p : 𝔓 X} {x x' : X} {𝔖 : Set (𝔓 X)}
  {f f₁ f₂ g g₁ g₂ : X → ℂ} {I J J' L : Grid X}
variable {E' : Type*} [NormedAddCommGroup E'] [NormedSpace ℝ E']

noncomputable section

open Set MeasureTheory Metric Function Complex Bornology TileStructure Filter
open scoped NNReal ENNReal ComplexConjugate

namespace TileStructure.Forest

/-! ## Section 7.3 and Lemma 7.3.1 -/

/-- The constant used in `local_dens1_tree_bound`.
Has value `2 ^ (101 * a ^ 3)` in the blueprint. -/
irreducible_def C7_3_2 (a : ℕ) : ℝ≥0 := 2 ^ ((𝕔 + 1) * a ^ 3)

/-- Part 1 of Lemma 7.3.2. -/
lemma local_dens1_tree_bound_exists (hu : u ∈ t) (hL : L ∈ 𝓛 (t u))
    (hp₂ : ∃ p ∈ t u, ¬Disjoint ↑L (E p) ∧ 𝔰 p ≤ s L) :
    volume (L ∩ G ∩ ⋃ p ∈ t u, E p) ≤ C7_3_2 a * dens₁ (t u) * volume (L : Set X) := by
  obtain ⟨p, mp, dp, sp⟩ := hp₂; rw [disjoint_comm] at dp
  replace dp : ¬Disjoint (𝓘 p : Set X) L := by contrapose! dp; exact dp.mono_left E_subset_𝓘
  have lip := le_antisymm (le_of_mem_𝓛 hL mp dp) ((le_or_disjoint sp).resolve_right dp)
  calc
    _ ≤ volume (E₂ 9 p) := by
      refine measure_mono fun x ⟨⟨mxL, mxG⟩, mxU⟩ ↦ ⟨⟨by apply lip ▸ mxL, mxG⟩, ?_⟩
      rw [mem_iUnion₂] at mxU; obtain ⟨q, mq, hq⟩ := mxU; rw [smul_snd, mem_preimage]
      have plq := lip ▸ le_of_mem_𝓛 hL mq (not_disjoint_iff.mpr ⟨x, E_subset_𝓘 hq, mxL⟩)
      simp_rw [mem_ball']
      calc
        _ ≤ dist_(p) (𝒬 p) (𝒬 u) + dist_(p) (𝒬 u) (𝒬 q) + dist_(p) (𝒬 q) (Q x) :=
          dist_triangle4 ..
        _ ≤ dist_(p) (𝒬 p) (𝒬 u) + dist_(q) (𝒬 u) (𝒬 q) + dist_(q) (𝒬 q) (Q x) := by
          gcongr <;> exact Grid.dist_mono plq
        _ < 4 + 4 + 1 := by
          gcongr
          · exact t.dist_lt_four hu mp
          · exact t.dist_lt_four' hu mq
          · rw [← mem_ball']; exact subset_cball hq.2.1
        _ = _ := by norm_num
    _ ≤ 9 ^ a * dens₁ (t u) * volume (L : Set X) := by
      rw [lip]
      exact volume_E₂_le_dens₁_mul_volume (subset_lowerCubes mp) mp (by norm_num) le_rfl
    _ ≤ _ := by
      gcongr
      rw [C7_3_2]
      norm_cast
      calc
        _ ≤ 2 ^ (4 * a) := by rw [pow_mul]; gcongr; norm_num
        _ ≤ _ := by
          gcongr
          · norm_num
          · linarith [seven_le_c]
          · apply Nat.le_pow (by norm_num)

lemma volume_bound_of_Grid_lt {L L' : Grid X} (lL : L ≤ L') (sL : s L' = s L + 1) :
    volume (L' : Set X) ≤ 2 ^ (𝕔 * a ^ 3 + 5 * a) * volume (L : Set X) := by
  suffices volume (ball (c L') (4 * D ^ s L')) ≤
      2 ^ (𝕔 * a ^ 3 + 5 * a) * volume (ball (c L) (D ^ s L / 4)) by
    refine (le_trans ?_ this).trans ?_
    · exact measure_mono Grid_subset_ball
    · gcongr; exact ball_subset_Grid
  have db : dist (c L) (c L') + 4 * D ^ s L' < 2 ^ (𝕔 * a ^ 2 + 5) * (D ^ s L / 4) := by
    calc
      _ < (4 : ℝ) * D ^ s L' + 4 * D ^ s L' := by
        gcongr; rw [← mem_ball]
        exact ((ball_subset_Grid.trans lL.1).trans Grid_subset_ball)
          (mem_ball_self (by unfold defaultD; positivity))
      _ = D * 2 ^ 5 * (D ^ s L / 4) := by
        rw [← add_mul, show (4 : ℝ) + 4 = 2 ^ 5 / 4 by norm_num, sL, zpow_add_one₀ (by simp)]
        ring
      _ = _ := by congr 1; unfold defaultD; norm_cast; rw [pow_add]
  convert measure_ball_le_of_dist_le' (μ := volume) (by simp) db.le
  simp_rw [As, defaultA, Nat.cast_pow, Nat.cast_ofNat, ← pow_mul, Real.logb_pow,
    Real.logb_self_eq_one one_lt_two, mul_one, Nat.ceil_natCast, ENNReal.coe_pow, ENNReal.coe_ofNat]
  ring

/-- Lemma 7.3.2. -/
lemma local_dens1_tree_bound (hu : u ∈ t) (hL : L ∈ 𝓛 (t u)) :
    volume (L ∩ G ∩ ⋃ p ∈ t u, E p) ≤ C7_3_2 a * dens₁ (t u) * volume (L : Set X) := by
  by_cases hq : (L : Set X) ∩ ⋃ p ∈ t u, E p = ∅
  · rw [inter_comm (L : Set X), inter_assoc, hq, inter_empty, measure_empty]; exact zero_le _
  rw [← disjoint_iff_inter_eq_empty, disjoint_iUnion₂_right] at hq; push_neg at hq
  by_cases hp₂ : ∃ p ∈ t u, ¬Disjoint (L : Set X) (E p) ∧ 𝔰 p ≤ s L
  · exact local_dens1_tree_bound_exists hu hL hp₂
  push_neg at hp₂; obtain ⟨p, mp, hp⟩ := hq; have sLp := hp₂ p mp hp
  have lip : L < 𝓘 p := by
    refine Grid.lt_def.mpr ⟨(le_of_mem_𝓛 hL mp ?_).1, sLp⟩
    contrapose! hp; exact (hp.mono_left E_subset_𝓘).symm
  obtain ⟨L', lL', sL'⟩ := Grid.exists_scale_succ sLp
  replace lL' : L < L' := Grid.lt_def.mpr ⟨lL'.1, by omega⟩
  obtain ⟨p'', mp'', lp''⟩ : ∃ p'' ∈ t u, 𝓘 p'' ≤ L' := by
    have L'nm : L' ∉ 𝓛₀ (t u) := by
      by_contra h
      simp_rw [𝓛, mem_setOf, maximal_iff] at hL
      exact lL'.ne (hL.2 h lL'.le)
    rw [𝓛₀, mem_setOf, not_or, not_and_or] at L'nm; push_neg at L'nm
    have nfa : ¬∀ p ∈ t u, ¬L' ≤ 𝓘 p := by
      push_neg; refine ⟨p, mp, Grid.le_dyadic ?_ lL'.le lip.le⟩; change s L' ≤ 𝔰 p; omega
    simp_rw [nfa, false_or] at L'nm; exact L'nm.2
  suffices ∃ p' ∈ lowerCubes (t u),
      𝓘 p' = L' ∧ dist_(p') (𝒬 p') (𝒬 u) < 4 ∧ smul 9 p'' ≤ smul 9 p' by
    obtain ⟨p', mp', ip', dp', sp'⟩ := this
    calc
      _ ≤ volume (E₂ 9 p') := by
        refine measure_mono fun x ⟨⟨mxL, mxG⟩, mxU⟩ ↦ ?_
        have mxp' : x ∈ L' := lL'.le.1 mxL
        rw [← ip'] at mxp'; refine ⟨⟨mxp', mxG⟩, ?_⟩
        rw [mem_iUnion₂] at mxU; obtain ⟨q, mq, hq⟩ := mxU; rw [smul_snd, mem_preimage]
        have p'lq : 𝓘 p' ≤ 𝓘 q := by
          refine le_of_mem_of_mem ?_ mxp' (E_subset_𝓘 hq)
          change s (𝓘 p') ≤ 𝔰 q; rw [ip']; suffices s L < 𝔰 q by omega
          exact hp₂ q mq (not_disjoint_iff.mpr ⟨x, mxL, hq⟩)
        simp_rw [mem_ball']
        calc
          _ ≤ dist_(p') (𝒬 p') (𝒬 u) + dist_(p') (𝒬 u) (𝒬 q) + dist_(p') (𝒬 q) (Q x) :=
            dist_triangle4 ..
          _ ≤ dist_(p') (𝒬 p') (𝒬 u) + dist_(q) (𝒬 u) (𝒬 q) + dist_(q) (𝒬 q) (Q x) := by
            gcongr <;> exact Grid.dist_mono p'lq
          _ < 4 + 4 + 1 := by
            gcongr
            · exact t.dist_lt_four' hu mq
            · rw [← mem_ball']; exact subset_cball hq.2.1
          _ = _ := by norm_num
      _ ≤ 9 ^ a * dens₁ (t u) * volume (L' : Set X) := by
        rw [← ip']
        exact volume_E₂_le_dens₁_mul_volume mp' mp'' (by norm_num) sp'
      _ ≤ 2 ^ (4 * a) * 2 ^ (𝕔 * a ^ 3 + 5 * a) * dens₁ (t u) * volume (L : Set X) := by
        rw [show 2 ^ (4 * a) * _ * dens₁ (t u) * volume (L : Set X) =
          2 ^ (4 * a) * dens₁ (t u) * (2 ^ (𝕔 * a ^ 3 + 5 * a) * volume (L : Set X)) by ring]
        gcongr ?_ * _ * ?_
        · norm_cast; rw [pow_mul]; exact pow_le_pow_left' (by norm_num) a
        · exact volume_bound_of_Grid_lt lL'.le sL'
      _ ≤ _ := by
        gcongr; rw [C7_3_2]; norm_cast; rw [← pow_add]; apply Nat.pow_le_pow_right zero_lt_two
        rw [← add_assoc, ← add_rotate, ← add_mul, show 4 + 5 = 9 by norm_num]
        calc
          _ ≤ 4 * 4 * a + 𝕔 * a ^ 3 := by gcongr; norm_num
          _ ≤ a * a * a + 𝕔 * a ^ 3 := by gcongr <;> exact four_le_a X
          _ = _ := by ring
  obtain lp'' | lp'' := lp''.eq_or_lt
  · use p'', subset_lowerCubes mp'', lp'', t.dist_lt_four hu mp''
  have m₁ := biUnion_Ω (i := L') (range_𝒬 (mem_range_self u))
  rw [mem_iUnion₂] at m₁; obtain ⟨p', mp', hp'⟩ := m₁
  rw [mem_preimage, mem_singleton_iff] at mp'; change 𝓘 p' = L' at mp'
  have ip'lp : 𝓘 p' ≤ 𝓘 p := by
    rw [mp']; refine Grid.le_dyadic ?_ lL'.le lip.le; change s L' ≤ 𝔰 p; omega
  use p', mem_lowerCubes.mp ⟨p, mp, ip'lp⟩, mp'; constructor
  · rw [← mem_ball']; exact mem_of_mem_of_subset (subset_cball hp') (ball_subset_ball (by norm_num))
  · rw [← mp'] at lp''
    refine ⟨lp''.le, fun x mx ↦ ?_⟩
    calc
      _ ≤ dist_(p'') x (𝒬 p') + dist_(p'') (𝒬 p') (𝒬 u) + dist_(p'') (𝒬 u) (𝒬 p'') :=
        dist_triangle4 ..
      _ ≤ C2_1_2 a * (dist_(p') x (𝒬 p') + dist_(p') (𝒬 p') (𝒬 u)) + dist_(p'') (𝒬 u) (𝒬 p'') := by
        rw [mul_add]; gcongr <;> exact Grid.dist_strictMono lp''
      _ < C2_1_2 a * (9 + 1) + 4 := by
        gcongr
        · unfold C2_1_2; positivity
        · exact mx
        · rw [← mem_ball']; exact subset_cball hp'
        · exact t.dist_lt_four' hu mp''
      _ ≤ 1 / 256 * 10 + 4 := by
        rw [show (9 : ℝ) + 1 = 10 by norm_num]; gcongr; exact C2_1_2_le_inv_256 X
      _ < _ := by norm_num

/-- The constant used in `local_dens2_tree_bound`.
Has value `2 ^ (201 * a ^ 3)` in the blueprint. -/
irreducible_def C7_3_3 (a : ℕ) : ℝ≥0 := 2 ^ ((2 * 𝕔 + 1) * (a : ℝ) ^ 3)

private lemma le_C7_3_3_exponent (ha : 4 ≤ a) (b : ℕ) (hb : b ≤ 16) :
    2 * 𝕔 * a ^ 3 + b * a ≤ (2 * 𝕔 + 1) * a ^ 3 := by
  nlinarith [pow_le_pow_left' ha 2]

-- Auxiliary result used to prove `local_dens2_tree_bound`
private lemma local_dens2_tree_bound_aux {p : 𝔓 X} (hpu : p ∈ t u) {r : ℝ}
    (hr : r ≥ 4 * (D : ℝ) ^ (𝔰 p)) (h₁ : (J : Set X) ⊆ ball (𝔠 p) r)
    (h₂ : volume (ball (𝔠 p) r) ≤ C7_3_3 a * volume (J : Set X)) :
    volume (F ∩ J) ≤ C7_3_3 a * dens₂ (t u) * volume (J : Set X) := by
  rw [mul_comm (C7_3_3 a : ℝ≥0∞), mul_assoc, ← ENNReal.div_le_iff]
  · apply le_trans <| ENNReal.div_le_div (measure_mono (inter_subset_inter_right F h₁)) h₂
    exact le_dens₂ (t u) hpu hr
  · refine mul_ne_zero ?_ (volume_coeGrid_pos (defaultD_pos a)).ne.symm
    rw [C7_3_3]
    exact_mod_cast (pow_pos two_pos _).ne.symm
  · exact ENNReal.mul_ne_top ENNReal.coe_ne_top (volume_coeGrid_lt_top).ne

-- Special case of `local_dens2_tree_bound_aux` which is used twice
private lemma local_dens2_tree_bound_aux' {p : 𝔓 X} (hpu : p ∈ t u)
    (h₁ : (J : Set X) ⊆ ball (𝔠 p) (4 * (D : ℝ) ^ (𝔰 p)))
    (h₂ : volume (𝓘 p : Set X) ≤ 2 ^ (2 * 𝕔 * a ^ 3 + 10 * a) * volume (J : Set X)) :
    volume (F ∩ J) ≤ C7_3_3 a * dens₂ (t u) * volume (J : Set X) := by
  apply local_dens2_tree_bound_aux hpu (le_refl _) h₁
  rw [show 4 * (D : ℝ) ^ 𝔰 p = 2 ^ 4 * (D ^ 𝔰 p / 4) by ring]
  apply le_trans (measure_ball_two_le_same_iterate (𝔠 p) (D ^ 𝔰 p / 4) 4)
  apply le_trans <| mul_le_mul_left' ((measure_mono ball_subset_Grid).trans h₂) _
  simp_rw [defaultA, C7_3_3, ← mul_assoc]
  apply mul_le_mul_right'
  norm_cast
  rw [← pow_mul, ← pow_add]
  apply pow_le_pow_right' one_le_two
  exact le_of_eq_of_le (by ring) <| le_C7_3_3_exponent (four_le_a X) 14 (by norm_num)

/-- Lemma 7.3.3. -/
lemma local_dens2_tree_bound (hu : u ∈ t) (hJ : J ∈ 𝓙 (t u)) :
    volume (F ∩ J) ≤ C7_3_3 a * dens₂ (t u) * volume (J : Set X) := by
  by_cases J_top : J = topCube
  · have ⟨p, hpu⟩ := t.nonempty hu
    have S0 : S = 0 := S_eq_zero_of_topCube_mem_𝓙₀ (t.nonempty hu) (𝓙_subset_𝓙₀ (J_top ▸ hJ))
    have 𝓘p_eq_J : 𝓘 p = J := ((𝓘 p).eq_topCube_of_S_eq_zero S0).trans J_top.symm
    apply local_dens2_tree_bound_aux' hpu (𝓘p_eq_J ▸ Grid_subset_ball)
    exact 𝓘p_eq_J ▸ le_mul_of_one_le_left (zero_le _) (one_le_pow_of_one_le' one_le_two _)
  have ⟨J', hJJ', hsJ'⟩ := J.exists_scale_succ (J.scale_lt_scale_topCube J_top)
  have : J' ∉ 𝓙₀ (t u) := fun h ↦ succ_ne_self (s J) <| hJ.eq_of_le h hJJ' ▸ hsJ'.symm
  rw [𝓙₀, mem_setOf_eq] at this
  push_neg at this
  obtain ⟨p, hpu, hp⟩ := this.2
  have d0 := realD_pos a
  have volume_le : volume (ball (c J') (204 * D ^ (s J' + 1))) ≤
                     2 ^ (2 * 𝕔 * a ^ 3 + 10 * a) * volume (J : Set X) := calc
    _ ≤ volume (ball (c J) ((204 * D + 4) * D ^ (s J'))) := by
      refine measure_mono <| ball_subset_ball' ?_
      rw [add_mul, mul_assoc, zpow_add₀ d0.ne.symm, mul_comm (D : ℝ), zpow_one]
      apply add_le_add_left (mem_ball'.mp <| Grid_subset_ball <| hJJ'.1 J.c_mem_Grid).le
    _ ≤ volume (ball (c J) (2 ^ (2 * 𝕔 * a ^ 2 + 8) * D ^ (s J))) := by
      rw [hsJ', zpow_add₀ d0.ne.symm, mul_comm ((D : ℝ) ^ (s J)), ← mul_assoc, zpow_one]
      refine measure_mono (ball_subset_ball <| mul_le_mul_of_nonneg_right ?_ (zpow_pos d0 (s J)).le)
      calc
          _ ≤ 2 ^ 8 * (D : ℝ) ^ 2   := by nlinarith [one_lt_realD X]
          _ = 2 ^ (2 * 𝕔 * a ^ 2 + 8) := by norm_cast; rw [pow_add, defaultD, ← pow_mul]; ring_nf
    _ ≤ (defaultA a) ^ (2 * 𝕔 * a ^ 2 + 10) * volume (ball (c J) (D ^ (s J) / 4)) := by
        rw [show 2 ^ (2 * 𝕔 * a^2 + 8) * (D : ℝ) ^ s J = 2 ^ (2 * 𝕔 * a^2 + 10) * (D ^ s J / 4) by ring]
        apply measure_ball_two_le_same_iterate
    _ ≤ 2 ^ (2 * 𝕔 * a ^ 3 + 10 * a) * volume (J : Set X) := by
      apply le_of_le_of_eq <| mul_le_mul_left' (measure_mono ball_subset_Grid) _
      simp_rw [defaultA, Nat.cast_pow, Nat.cast_ofNat]
      rw [← pow_mul, mul_comm a, add_mul, mul_assoc, show a ^ 2 * a = a ^ 3 by rfl]
  by_cases hJB : (J : Set X) ⊆ ball (𝔠 p) (4 * D ^ (𝔰 p))
  · refine local_dens2_tree_bound_aux' hpu hJB <| (measure_mono ?_).trans volume_le
    exact hp.trans <| ball_subset_ball (by gcongr; norm_num)
  have hcJ' : dist (c J') (𝔠 p) < 100 * (D : ℝ) ^ (s J' + 1) := by
    refine mem_ball'.mp <| hp <| ball_subset_Grid <| mem_ball.mpr ?_
    rw [𝔠, c, dist_self]
    positivity
  have hJp : (J : Set X) ⊆ ball (𝔠 p) (104 * D ^ (s J' + 1)) := by
    rw [show (104 : ℝ) = 4 + 100 by norm_num, add_mul]
    refine (hJJ'.1.trans Grid_subset_ball).trans <| ball_subset_ball' <| add_le_add ?_ hcJ'.le
    exact mul_le_mul_of_nonneg_left (zpow_le_zpow_right₀ (one_le_realD _) (Int.le.intro 1 rfl))
      four_pos.le
  apply local_dens2_tree_bound_aux hpu (le_of_not_ge (hJB <| hJp.trans <| ball_subset_ball ·)) hJp
  have B_subset : ball (𝔠 p) (104 * D ^ (s J' + 1)) ⊆ ball (c J') (204 * D ^ (s J' + 1)) := by
    apply ball_subset_ball'
    rw [show (204 : ℝ) = 104 + 100 by norm_num, add_mul]
    exact add_le_add_left (dist_comm (c J') (𝔠 p) ▸ hcJ'.le) (104 * (D : ℝ) ^ (s J' + 1))
  refine (measure_mono B_subset).trans <| volume_le.trans <| mul_le_mul_right' ?_ _
  rw [C7_3_3]
  norm_cast
  exact pow_le_pow_right' one_le_two (le_C7_3_3_exponent (four_le_a X) 10 (by norm_num))

/-- The constant used in `density_tree_bound1`.
Has value `2 ^ (181 * a ^ 3)` in the blueprint. -/
irreducible_def C7_3_1_1 (a : ℕ) : ℝ≥0 := 2 ^ ((𝕔 + 6 + 𝕔 / 2 + 𝕔 / 4) * a ^ 3)

-- Main bound in the proof of Lemma 7.3.1
private lemma eLpNorm_approxOnCube_two_le {C : Set (Grid X)}
    (disj_C : C.PairwiseDisjoint (fun I ↦ (I : Set X)))
    {s : Set X} (hs : MeasurableSet s) {c : ℝ≥0∞}
    (hc : ∀ J ∈ C, volume (J ∩ s) ≤ c * volume (J : Set X))
    {f : X → ℂ} (hf : BoundedCompactSupport f) (h2f : ∀ x ∉ s, f x = 0) :
    eLpNorm (approxOnCube C (‖f ·‖)) 2 volume ≤ c ^ (2 : ℝ)⁻¹ * eLpNorm f 2 := by
  classical
  simp only [eLpNorm, OfNat.ofNat_ne_zero, reduceIte, ENNReal.ofNat_ne_top, eLpNorm',
    ENNReal.toReal_ofNat, ENNReal.rpow_ofNat, one_div, approxOnCube]
  rw [← ENNReal.mul_rpow_of_nonneg _ _ (inv_nonneg_of_nonneg two_pos.le)]
  refine ENNReal.rpow_le_rpow ?_ (inv_pos.mpr two_pos).le
  have : ∀ x, ∑ J ∈ Finset.univ.filter (· ∈ C),
      (J : Set X).indicator (fun _ ↦ ⨍ y in J, ‖f y‖) x ≥ 0 := by
    intro x
    refine Finset.sum_nonneg (fun J hJ ↦ ?_)
    by_cases hx : x ∈ (J : Set X)
    · rw [indicator_of_mem hx]; exact integral_nonneg (fun _ ↦ by simp)
    · rw [indicator_of_notMem hx]
  simp_rw [Real.enorm_eq_ofReal (this _)]
  calc
    _ = ∫⁻ x, (∑ J ∈ Finset.univ.filter (· ∈ C),
          ENNReal.ofReal ((J : Set X).indicator (fun _ ↦ ⨍ y in J, ‖f y‖) x)) ^ 2 := by
      congr with x
      congr
      refine ENNReal.ofReal_sum_of_nonneg (fun J hJ ↦ ?_)
      rw [indicator]
      split_ifs
      · exact integral_nonneg (fun _ ↦ norm_nonneg _)
      · exact le_refl 0
    _ = ∫⁻ x, (∑ J ∈ Finset.univ.filter (· ∈ C),
          (J : Set X).indicator (fun _ ↦ ENNReal.ofReal (⨍ y in J, ‖f y‖)) x) ^ 2 := by
      congr with x
      congr with J
      by_cases hx : x ∈ (J : Set X) <;> simp [hx]
    _ = ∫⁻ x, ∑ J ∈ Finset.univ.filter (· ∈ C),
          (J : Set X).indicator (fun _ ↦ (ENNReal.ofReal (⨍ y in J, ‖f y‖)) ^ 2) x := by
      congr with x
      by_cases ex : ∃ J₀ ∈ Finset.univ.filter (· ∈ C), x ∈ (J₀ : Set X)
      · obtain ⟨J₀, hJ₀, hx⟩ := ex
        calc
          _ = ((J₀ : Set X).indicator (fun _ ↦ ENNReal.ofReal (⨍ y in J₀, ‖f y‖)) x) ^ 2 := by
            rw [Finset.sum_eq_single_of_mem _ hJ₀]
            intro J hJ J_ne_J₀
            have := disj_C (Finset.mem_filter.mp hJ).2 (Finset.mem_filter.mp hJ₀).2 J_ne_J₀
            exact indicator_of_notMem (disjoint_right.mp this hx) _
          _ = (J₀ : Set X).indicator (fun _ ↦ ENNReal.ofReal (⨍ (y : X) in ↑J₀, ‖f y‖) ^ 2) x := by
            rw [indicator]
            split_ifs
            apply (indicator_of_mem hx _).symm
          _ = _ := by
            rw [Finset.sum_eq_single_of_mem _ hJ₀]
            intro J hJ J_ne_J₀
            have := disj_C (Finset.mem_filter.mp hJ).2 (Finset.mem_filter.mp hJ₀).2 J_ne_J₀
            apply indicator_of_notMem (disjoint_right.mp this hx)
      · push_neg at ex
        rw [Finset.sum_eq_zero fun J h ↦ indicator_of_notMem (ex J h) _, zero_pow two_pos.ne.symm]
        rw [Finset.sum_eq_zero fun J h ↦ indicator_of_notMem (ex J h) _]
    _ = ∑ J ∈ Finset.univ.filter (· ∈ C),
          ENNReal.ofReal (⨍ y in J, ‖f y‖) ^ 2 * volume (J : Set X) := by
      rw [lintegral_finset_sum _ (fun _ _ ↦ measurable_const.indicator coeGrid_measurable)]
      simp_rw [lintegral_indicator coeGrid_measurable, setLIntegral_const]
    _ = ∑ J ∈ Finset.univ.filter (· ∈ C), (∫⁻ y in J, ‖f y‖ₑ) ^ 2 / volume (J : Set X) := by
      congr with J
      rw [ofReal_setAverage hf.norm.integrable.integrableOn (Eventually.of_forall (by simp)),
        div_eq_mul_inv, mul_pow, div_eq_mul_inv, mul_assoc]
      simp_rw [ofReal_norm_eq_enorm]
      by_cases hJ : volume (J : Set X) = 0
      · simp [setLIntegral_measure_zero _ _ hJ]
      congr
      rw [sq, mul_assoc, ENNReal.inv_mul_cancel hJ volume_coeGrid_lt_top.ne, mul_one]
    _ = ∑ J ∈ Finset.univ.filter (· ∈ C), (∫⁻ y in J ∩ s, ‖f y‖ₑ * 1) ^ 2 / volume (J : Set X) := by
      congr with J
      congr 2
      rw [← lintegral_inter_add_diff _ (J : Set X) hs]
      suffices ∫⁻ x in J \ s, ‖f x‖ₑ = 0 by rw [this, add_zero]; simp_rw [mul_one]
      rw [setLIntegral_eq_zero_iff' (coeGrid_measurable.diff hs)
        hf.restrict.aestronglyMeasurable.enorm]
      exact Eventually.of_forall (fun x hx ↦ by rw [h2f x hx.2, enorm_zero])
    _ ≤ ∑ J ∈ Finset.univ.filter (· ∈ C),
          ((∫⁻ y in J ∩ s, ‖f y‖ₑ ^ 2) ^ (1 / 2 : ℝ) * (∫⁻ y in J ∩ s, 1) ^ (1 / 2 : ℝ)) ^ 2 /
          volume (J : Set X) := by
      refine Finset.sum_le_sum fun J hJ ↦ ENNReal.div_le_div_right (pow_le_pow_left' ?_ 2) _
      simpa using ENNReal.lintegral_mul_le_Lp_mul_Lq (f := (‖f ·‖ₑ)) (g := 1)
        (volume.restrict (J ∩ s)) ((Real.holderConjugate_iff (p := 2) (q := 2)).mpr (by norm_num))
        hf.restrict.aestronglyMeasurable.enorm aemeasurable_const
    _ = ∑ J ∈ Finset.univ.filter (· ∈ C), (∫⁻ y in J ∩ s, ‖f y‖ₑ ^ 2) ^ (1 / (2 : ℝ) * 2) *
          volume (J ∩ s) ^ (1 / (2 : ℝ) * 2) / volume (J : Set X) := by
      simp_rw [setLIntegral_one, mul_pow, ENNReal.rpow_mul]; norm_cast
    _ = ∑ J ∈ Finset.univ.filter (· ∈ C),
          (∫⁻ y in J ∩ s, ‖f y‖ₑ ^ 2) * volume (J ∩ s) / volume (J : Set X) := by
      simp_rw [div_mul_cancel_of_invertible, ENNReal.rpow_one]
    _ ≤ ∑ J ∈ Finset.univ.filter (· ∈ C),
          (∫⁻ y in J ∩ s, ‖f y‖ₑ ^ 2) * (c * volume (J : Set X)) / volume (J : Set X) := by
      refine Finset.sum_le_sum fun J hJ ↦ ENNReal.div_le_div_right ?_ _
      exact mul_le_mul_left' (hc J (Finset.mem_filter.mp hJ).2) (∫⁻ (y : X) in ↑J ∩ s, ‖f y‖ₑ ^ 2)
    _ = c * ∑ J ∈ Finset.univ.filter (· ∈ C), (∫⁻ (y : X) in J ∩ s, ‖f y‖ₑ ^ 2) := by
      simp_rw [mul_div_assoc,
        ENNReal.div_self ((volume_coeGrid_pos (defaultD_pos a)).ne.symm) volume_coeGrid_lt_top.ne]
      rw [mul_one, ← Finset.sum_mul, mul_comm]
    _ ≤ _ := by
      rw [← setLIntegral_univ]
      have h : (GridStructure.coeGrid · ∩ s) ≤ GridStructure.coeGrid := fun _ ↦ inter_subset_left
      have hC : C = (Finset.univ.filter (· ∈ C) : Set (Grid X)) := by simp
      rw [← lintegral_biUnion_finset (hC ▸ disj_C.mono h) (fun _ _ ↦ coeGrid_measurable.inter hs)]
      exact mul_left_mono <| lintegral_mono_set (subset_univ _)

lemma eLpNorm_approxOnCube_two_le_self (hf : BoundedCompactSupport f)
    {C : Set (Grid X)} (pdC : C.PairwiseDisjoint (fun I ↦ (I : Set X))) :
    eLpNorm (approxOnCube C (‖f ·‖)) 2 volume ≤ eLpNorm f 2 volume := by
  have hv : ∀ L ∈ C, volume ((L : Set X) ∩ univ) ≤ 1 * volume (L : Set X) := by intros; simp
  have key := eLpNorm_approxOnCube_two_le pdC .univ hv hf (by tauto)
  rwa [ENNReal.one_rpow, one_mul] at key

-- Generalization that implies both parts of Lemma 7.3.1
private lemma density_tree_bound_aux
    (hf : BoundedCompactSupport f)
    {c : ℝ≥0∞} (hc : eLpNorm (approxOnCube (𝓙 (t u)) (‖f ·‖)) 2 volume ≤ c * eLpNorm f 2 volume)
    (hg : BoundedCompactSupport g)
    (h2g : g.support ⊆ G)
    (hu : u ∈ t) :
    ‖∫ x, conj (g x) * carlesonSum (t u) f x‖ₑ ≤
    C7_3_1_1 a * dens₁ (t u) ^ (2 : ℝ)⁻¹ * c * eLpNorm f 2 volume * eLpNorm g 2 volume := by
  let ℰ := ⋃ p ∈ t u, E p
  have hgℰ : BoundedCompactSupport (ℰ.indicator g) :=
    hg.indicator ((t u).toFinite.measurableSet_biUnion (fun _ _ ↦ measurableSet_E))
  calc
    _ = ‖∫ x, conj (ℰ.indicator g x) * carlesonSum (t u) f x‖ₑ := by
      classical
      congr with x
      by_cases hx : x ∈ ℰ
      · rw [indicator_of_mem hx]
      suffices carlesonSum (t u) f x = 0 by simp [hx, this]
      refine Finset.sum_eq_zero (fun p hp ↦ indicator_of_notMem (fun hxp ↦ ?_) _)
      exact hx ⟨E p, ⟨p, by simp [Finset.mem_filter.mp hp]⟩, hxp⟩
    _ ≤ _ := tree_projection_estimate hf hgℰ hu
    _ ≤ (C7_2_1 a) * (c * eLpNorm f 2 volume) *
          (2 ^ (((𝕔 / 2 : ℕ) + 1) * (a : ℝ) ^ 3) * dens₁ (t u) ^ (2 : ℝ)⁻¹ * eLpNorm g 2 volume) := by
      refine mul_le_mul' (mul_le_mul_left' hc (C7_2_1 a)) ?_
      have hgℰ' : ∀ x ∉ G ∩ ℰ, ℰ.indicator g x = 0 := by
        intro x hx
        rw [mem_inter_iff] at hx
        push_neg at hx
        by_cases xG : x ∈ G
        · apply indicator_of_notMem (hx xG)
        · have : g x = 0 := by rw [← notMem_support]; exact xG ∘ (h2g ·)
          exact indicator_apply_eq_zero.mpr (fun _ ↦ this)
      have hℰ : MeasurableSet (G ∩ ℰ) :=
        measurableSet_G.inter <| .biUnion (to_countable (t u)) (fun _ _ ↦ measurableSet_E)
      have : ∀ L ∈ 𝓛 (t u), volume (L ∩ (G ∩ ℰ)) ≤ C7_3_2 a * dens₁ (t u) * volume (L : Set X) :=
        fun L ↦ inter_assoc L G ℰ ▸ local_dens1_tree_bound hu
      apply le_trans <| eLpNorm_approxOnCube_two_le pairwiseDisjoint_𝓛 hℰ this hgℰ hgℰ'
      rw [ENNReal.mul_rpow_of_nonneg _ _ (inv_nonneg_of_nonneg two_pos.le)]
      refine mul_le_mul' (mul_le_mul_right' ?_ _) ?_
      · rw [C7_3_2, ENNReal.rpow_ofNNReal (inv_nonneg_of_nonneg two_pos.le)]
        rw [← NNReal.rpow_natCast]
        rw [← NNReal.rpow_mul 2 _ 2⁻¹, ← ENNReal.rpow_ofNNReal (by positivity)]
        simp only [ENNReal.coe_ofNat, Nat.cast_mul, Nat.cast_add, Nat.cast_one, Nat.cast_pow]
        gcongr 2 ^ ?_
        · norm_num
        rw [show (𝕔 + 1 : ℝ) * a ^ 3 * 2⁻¹ = ((𝕔 + 1) * a ^ 3) / 2 by ring]
        apply div_le_of_le_mul₀ (zero_le_two) (by positivity)
        norm_cast
        rw [mul_comm _ 2, ← mul_assoc]
        gcongr
        omega
      · refine eLpNorm_mono (fun x ↦ ?_)
        rw [indicator]
        split_ifs <;> simp
    _ = C7_2_1 a * 2 ^ (((𝕔 / 2 : ℕ) + (1 : ℝ)) * a ^ 3) * dens₁ ((fun x ↦ t.𝔗 x) u) ^ (2 : ℝ)⁻¹
          * c * eLpNorm f 2 volume * eLpNorm g 2 volume := by ring
    _ = _ := by
      rw [C7_2_1, C7_3_1_1, ENNReal.coe_pow, ← ENNReal.rpow_natCast]
      congr
      simp only [ENNReal.coe_ofNat, Nat.cast_mul, Nat.cast_add, Nat.cast_ofNat, Nat.cast_pow,
        ENNReal.coe_pow, ← ENNReal.rpow_natCast]
      rw [← ENNReal.rpow_add_of_nonneg _ _ (by positivity) (by positivity)]
      congr 1
      norm_cast
      ring

/-- First part of Lemma 7.3.1. -/
lemma density_tree_bound1
    (hf : BoundedCompactSupport f) (hg : BoundedCompactSupport g)
    (h2g : g.support ⊆ G)
    (hu : u ∈ t) :
    ‖∫ x, conj (g x) * carlesonSum (t u) f x‖ₑ ≤
    C7_3_1_1 a * dens₁ (t u) ^ (2 : ℝ)⁻¹ * eLpNorm f 2 volume * eLpNorm g 2 volume := by
  have hc : eLpNorm (approxOnCube (𝓙 (t u)) (‖f ·‖)) 2 volume ≤ 1 * eLpNorm f 2 volume := by
    have : ∀ L ∈ 𝓙 (t u), volume ((L : Set X) ∩ univ) ≤ 1 * volume (L : Set X) := by intros; simp
    apply le_of_le_of_eq <| eLpNorm_approxOnCube_two_le pairwiseDisjoint_𝓙 .univ this hf (by tauto)
    rw [ENNReal.one_rpow]
  simpa using density_tree_bound_aux hf hc hg h2g hu

omit [TileStructure Q D κ S o] in
-- move somewhere else
lemma _root_.MeasureTheory.BoundedCompactSupport.const_smul (hf : BoundedCompactSupport f) (c : ℝ) :
  BoundedCompactSupport (c • f) := by
  simp_rw [Pi.smul_def,Complex.real_smul]
  apply hf.const_mul

omit [TileStructure Q D κ S o] [MetricSpace X] in
-- rename, move somewhere else
lemma smul_le_indicator {A : Set X} (hf : f.support ⊆ A) {C : ℝ} (hC : ∀ x, ‖f x‖ ≤ C)
    (hCpos : 0 < C) : ∀ x, ‖(C⁻¹ • f) x‖ ≤ A.indicator 1 x := by
  intro x
  simp only [Pi.smul_apply, real_smul, ofReal_inv, Complex.norm_mul, norm_inv, norm_real,
    Real.norm_eq_abs]
  rw [inv_mul_le_iff₀ (by positivity),mul_comm,← indicator_mul_const]
  simp only [Pi.one_apply, one_mul]
  if h : x ∈ A then
    rw [indicator_of_mem h]
    exact le_trans (hC x) (by exact le_abs_self C)
  else
    rw [notMem_support.mp (fun a ↦ h (hf a)), indicator_of_notMem h]
    simp only [norm_zero, le_refl]

/-- The constant used in `density_tree_bound2`.
Has value `2 ^ (282 * a ^ 3)` in the blueprint. -/
irreducible_def C7_3_1_2 (a : ℕ) : ℝ≥0 := 2 ^ ((2 * 𝕔 + 7 + 𝕔 / 2 + 𝕔 / 4) * a ^ 3)

/-- Second part of Lemma 7.3.1. -/
lemma density_tree_bound2
    (hf : BoundedCompactSupport f)
    (h2f : f.support ⊆ F)
    (hg : BoundedCompactSupport g)
    (h2g : g.support ⊆ G)
    (hu : u ∈ t) :
    ‖∫ x, conj (g x) * carlesonSum (t u) f x‖ₑ ≤
    C7_3_1_2 a * dens₁ (t u) ^ (2 : ℝ)⁻¹ * dens₂ (t u) ^ (2 : ℝ)⁻¹ *
    eLpNorm f 2 volume * eLpNorm g 2 volume := by
  have hc : eLpNorm (approxOnCube (𝓙 (t u)) (‖f ·‖)) 2 volume ≤
      (C7_3_3 a * dens₂ (t u)) ^ (2 : ℝ)⁻¹ * eLpNorm f 2 volume := by
    have h2f : ∀ x ∉ F, f x = 0 := fun x hx ↦
      notMem_support.mp <| hx ∘ (h2f ·)
      --norm_le_zero_iff.mp <| (h2f x).trans (by simp [hx])
    have : ∀ J ∈ 𝓙 (t u), volume (J ∩ F) ≤ C7_3_3 a * dens₂ (t u) * volume (J : Set X) :=
      fun J hJ ↦ by rw [inter_comm]; apply local_dens2_tree_bound hu hJ
    exact eLpNorm_approxOnCube_two_le pairwiseDisjoint_𝓙 measurableSet_F this hf h2f
  apply le_trans (density_tree_bound_aux hf hc hg h2g hu)
  rw [ENNReal.mul_rpow_of_nonneg _ _ (inv_pos_of_pos two_pos).le]
  calc
    _ = (C7_3_1_1 a) * (C7_3_3 a) ^ (2 : ℝ)⁻¹ * dens₁ ((fun x ↦ t.𝔗 x) u) ^ (2 : ℝ)⁻¹ *
          dens₂ (t u) ^ (2 : ℝ)⁻¹ * eLpNorm f 2 volume * eLpNorm g 2 volume := by ring
    _ ≤ C7_3_1_2 a * dens₁ (t u) ^ (2 : ℝ)⁻¹ * dens₂ (t u) ^ (2 : ℝ)⁻¹ *
        eLpNorm f 2 volume * eLpNorm g 2 volume := by
      rw [C7_3_1_1, C7_3_1_2, C7_3_3, ENNReal.rpow_ofNNReal (inv_pos.mpr two_pos).le,
        ← ENNReal.coe_mul, ← NNReal.rpow_mul, ← NNReal.rpow_natCast,
        ← NNReal.rpow_add two_pos.ne.symm, ← NNReal.rpow_natCast,
        ENNReal.coe_rpow_of_nonneg _ (by positivity), ENNReal.coe_rpow_of_nonneg _ (by positivity)]
      gcongr
      · norm_num
      rw [← mul_le_mul_right zero_lt_two]
      simp only [add_mul, Nat.cast_add, Nat.cast_mul, Nat.cast_pow, Nat.cast_ofNat, mul_assoc,
        one_mul]
      simp only [ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true, inv_mul_cancel₀, mul_one]
      norm_cast
      ring_nf
      gcongr
      norm_num

end TileStructure.Forest


==> anc/Carleson/ForestOperator/RemainingTiles.lean <==
import Carleson.Calculations
import Carleson.ForestOperator.AlmostOrthogonality

open ShortVariables TileStructure
variable {X : Type*} {a : ℕ} {q : ℝ} {K : X → X → ℂ} {σ₁ σ₂ : X → ℤ} {F G : Set X}
  [MetricSpace X] [ProofData a q K σ₁ σ₂ F G] [TileStructure Q D κ S o]
  {n j j' : ℕ} {t : Forest X n} {u u₁ u₂ p : 𝔓 X} {x x' : X} {𝔖 : Set (𝔓 X)}
  {f f₁ f₂ g g₁ g₂ : X → ℂ} {I J J' L : Grid X}
variable {E' : Type*} [NormedAddCommGroup E'] [NormedSpace ℝ E']

noncomputable section

open Set MeasureTheory Metric Function Complex Bornology TileStructure Filter
open scoped NNReal ENNReal ComplexConjugate

namespace TileStructure.Forest


/-! ## Section 7.6 and Lemma 7.4.6 -/

variable (t u₁) in
/-- The definition `𝓙'` at the start of Section 7.6.
We use a different notation to distinguish it from the 𝓙' used in Section 7.5 -/
def 𝓙₆ : Set (Grid X) := 𝓙 (t u₁) ∩ Iic (𝓘 u₁)

/-- Part of Lemma 7.6.1. -/
-- Very similar to Lemma 7.5.1. Todo: simplify
lemma union_𝓙₆ (hu₁ : u₁ ∈ t) :
    ⋃ J ∈ 𝓙₆ t u₁, (J : Set X) = 𝓘 u₁ := by
  refine subset_antisymm ?_ fun x hx ↦ ?_
  · refine iUnion₂_subset_iff.mpr <| fun _ hJ ↦ hJ.2.1
  · have existsCube : x ∈ ⋃ J ∈ 𝓙 (t u₁), (J : Set X) := by
      suffices (𝓘 u₁ : Set X) ⊆ ⋃ J ∈ 𝓙 (t u₁), (J : Set X) from this hx
      rw [biUnion_𝓙 (𝔖 := t u₁)]
      apply subset_iUnion_of_subset (𝓘 u₁)
      rfl
    simp only [mem_iUnion, exists_prop] at existsCube
    rcases existsCube with ⟨cube, cube_in_𝓙, xInCube⟩
    simp only [mem_iUnion, exists_prop]
    have notDisjoint := Set.not_disjoint_iff.mpr ⟨x, xInCube, hx⟩
    have cubeIn𝓙₀ : cube ∈ 𝓙₀ (t u₁) := mem_of_mem_inter_left cube_in_𝓙
    cases cubeIn𝓙₀ with
    | inl west =>
      refine ⟨cube, ?_, xInCube⟩
      unfold 𝓙₆
      rw [inter_def, mem_setOf_eq]
      refine ⟨cube_in_𝓙, ?_⟩
      simp only [mem_Iic, Grid.le_def]
      have smaller := calc s cube
        _ = -S := west
        _ ≤ s (𝓘 u₁) := (mem_Icc.mp (scale_mem_Icc (i := 𝓘 u₁))).left
      refine ⟨?_, smaller⟩
      cases GridStructure.fundamental_dyadic' smaller with
      | inl subset => exact subset
      | inr disjoint => exact False.elim (notDisjoint disjoint)
    | inr east =>
      obtain ⟨p, belongs⟩ := t.nonempty' hu₁
      by_contra! contr
      have white := calc (𝓘 p : Set X)
        _ ⊆ 𝓘 u₁ := (𝓘_le_𝓘 t hu₁ belongs).1
        _ ⊆ cube := by
          apply subset_of_notMem_Iic_of_not_disjoint cube
          · have notIn : cube ∉ t.𝓙₆ u₁ := fun a ↦ contr cube a xInCube
            rw [𝓙₆, inter_def, Set.mem_setOf_eq, not_and_or] at notIn
            exact Or.resolve_left notIn (Set.not_notMem.mpr cube_in_𝓙)
          · exact notDisjoint
        _ ⊆ ball (c cube) (4 * ↑D ^ s cube) := by
          exact Grid_subset_ball (i := cube)
        _ ⊆ ball (c cube) (100 * ↑D ^ (s cube + 1)) := by
          unfold ball
          intro y xy
          rw [mem_setOf_eq] at xy ⊢
          have numbers : 4 * (D : ℝ) ^ s cube < 100 * D ^ (s cube + 1) := by
            gcongr
            linarith
            exact one_lt_realD X
            linarith
          exact gt_trans numbers xy
      have black : ¬↑(𝓘 p) ⊆ ball (c cube) (100 * ↑D ^ (s cube + 1)) := by
        refine east p belongs
      contradiction

/-- Part of Lemma 7.6.1. -/
lemma pairwiseDisjoint_𝓙₆ : (𝓙₆ t u₁).PairwiseDisjoint (fun I ↦ (I : Set X)) := by
  have ss : (𝓙 (t u₁) ∩ Iic (𝓘 u₁)) ⊆ 𝓙 (t u₁) := inter_subset_left
  exact PairwiseDisjoint.subset (pairwiseDisjoint_𝓙 (𝔖 := t u₁)) ss

/-- The constant used in `thin_scale_impact`. This is denoted `s₁` in the proof of Lemma 7.6.3.
Has value `Z * n / (202 * a ^ 3) - 2` in the blueprint. -/
-- Todo: define this recursively in terms of previous constants
irreducible_def C7_6_3 (a n : ℕ) : ℝ := Z * n / ((2 * 𝕔 + 2) * a ^ 3) - 2

lemma nonneg_C7_6_3_add_two : 0 ≤ C7_6_3 a n + 2 := by
  simp_rw [C7_6_3, sub_add_cancel]; positivity

/-- Some preliminary relations for Lemma 7.6.3. -/
lemma thin_scale_impact_prelims (hu₁ : u₁ ∈ t) (hJ : J ∈ 𝓙₆ t u₁)
    (hd : ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (8 * D ^ s J)))
    (h : s J - C7_6_3 a n < 𝔰 p) :
    dist (𝔠 p) (c J) < 16 * D ^ (𝔰 p + C7_6_3 a n + 2) ∧
    ∃ J', J < J' ∧ s J' = s J + 1 ∧
      ∃ p ∈ t u₁, ↑(𝓘 p) ⊆ ball (c J') (100 * D ^ (s J' + 1)) := by
  have b1 : dist (𝔠 p) (c J) < 16 * D ^ (𝔰 p + C7_6_3 a n + 2) := by
    calc
      _ < 8 * (D : ℝ) ^ 𝔰 p + 8 * D ^ s J := dist_lt_of_not_disjoint_ball hd
      _ ≤ 8 * D ^ (𝔰 p + C7_6_3 a n + 2) + 8 * D ^ (𝔰 p + C7_6_3 a n + 2) := by
        simp_rw [← Real.rpow_intCast]; gcongr (8 : ℝ) * D ^ ?_ + 8 * D ^ ?_
        · exact one_le_realD _
        · rw [add_assoc, le_add_iff_nonneg_right]; exact nonneg_C7_6_3_add_two
        · exact one_le_realD _
        · linarith
      _ ≤ _ := by rw [← two_mul, ← mul_assoc]; norm_num
  obtain ⟨q, mq⟩ := t.nonempty hu₁
  have qlt : 𝓘 q < 𝓘 u₁ := lt_of_le_of_ne (t.smul_four_le hu₁ mq).1 (t.𝓘_ne_𝓘 hu₁ mq)
  have u₁nm : 𝓘 u₁ ∉ 𝓙₆ t u₁ := by
    simp_rw [𝓙₆, mem_inter_iff, mem_Iic, le_rfl, and_true, 𝓙, mem_setOf, Maximal, not_and_or]; left
    rw [𝓙₀, mem_setOf]; push_neg; rw [Grid.lt_def] at qlt
    refine ⟨(scale_mem_Icc.1.trans_lt qlt.2).ne',
      ⟨q, mq, qlt.1.trans <| Grid_subset_ball.trans <| ball_subset_ball ?_⟩⟩
    change 4 * (D : ℝ) ^ (𝔰 u₁) ≤ 100 * D ^ (𝔰 u₁ + 1); gcongr
    exacts [by norm_num, one_le_realD _, by omega]
  have Jlt : J < 𝓘 u₁ := by apply lt_of_le_of_ne hJ.2; by_contra hh; subst hh; exact u₁nm hJ
  rw [Grid.lt_def] at Jlt; obtain ⟨J', lJ', sJ'⟩ := Grid.exists_scale_succ Jlt.2
  replace lJ' : J < J' := Grid.lt_def.mpr ⟨lJ'.1, by omega⟩
  have J'nm : J' ∉ 𝓙₀ (t u₁) := by
    by_contra hh; apply absurd hJ.1.2; push_neg; use J', hh, lJ'.le, not_le_of_gt lJ'
  rw [𝓙₀, mem_setOf] at J'nm; push_neg at J'nm; obtain ⟨p', mp', sp'⟩ := J'nm.2
  exact ⟨b1, ⟨J', lJ', sJ', ⟨p', mp', sp'⟩⟩⟩

/-- The key relation of Lemma 7.6.3, which will eventually be shown to lead to a contradiction. -/
lemma thin_scale_impact_key (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂)
    (h2u : 𝓘 u₁ ≤ 𝓘 u₂) (hp : p ∈ t u₂ \ 𝔖₀ t u₁ u₂) (hJ : J ∈ 𝓙₆ t u₁)
    (hd : ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (8 * D ^ s J)))
    (h : s J - C7_6_3 a n < 𝔰 p) :
    (2 : ℝ) ^ (Z * (n + 1) - 1) <
    2 ^ (a * (𝕔 * a ^ 2 * (C7_6_3 a n + 2 + 1) + 9)) * 2 ^ ((Z : ℝ) * n / 2) := by
  obtain ⟨b1, ⟨J', lJ', sJ', ⟨p', mp', sp'⟩⟩⟩ := thin_scale_impact_prelims hu₁ hJ hd h
  have bZn : 4 ≤ Z * (n + 1) := by
    rw [← mul_one 4]; gcongr
    · exact four_le_Z (X := X)
    · exact Nat.le_add_left ..
  calc
    _ ≤ (2 : ℝ) ^ (Z * (n + 1)) - 4 := by
      nth_rw 2 [← Nat.sub_add_cancel (show 1 ≤ Z * (n + 1) by omega)]
      rw [pow_succ, mul_two, add_sub_assoc, ← neg_add_le_iff_le_add, neg_add_cancel, sub_nonneg,
        show (4 : ℝ) = 2 ^ 2 by norm_num]
      apply pow_le_pow_right₀ one_le_two; omega
    _ < dist_(p') (𝒬 u₁) (𝒬 u₂) := by
      refine (sub_lt_sub (t.lt_dist hu₂ hu₁ hu.symm mp' ((t.𝓘_le_𝓘 hu₁ mp').trans h2u))
        (t.dist_lt_four hu₁ mp')).trans_le ((le_abs_self _).trans ?_)
      simp_rw [dist_comm, abs_sub_comm]; exact abs_dist_sub_le ..
    _ ≤ dist_{𝔠 p, 128 * D ^ (𝔰 p + C7_6_3 a n + 2)} (𝒬 u₁) (𝒬 u₂) := by
      refine cdist_mono (ball_subset_Grid.trans sp' |>.trans (ball_subset_ball' ?_))
      calc
        _ ≤ (100 : ℝ) * D ^ (s J' + 1) + dist (c J') (c J) + dist (𝔠 p) (c J) := by
          rw [add_assoc]; gcongr; exact dist_triangle_right ..
        _ ≤ (100 : ℝ) * D ^ (s J' + 1) + 4 * D ^ s J' + 16 * D ^ (𝔰 p + C7_6_3 a n + 2) := by
          gcongr; · exact (mem_ball'.mp (Grid_subset_ball (lJ'.1.1 Grid.c_mem_Grid))).le
        _ ≤ (100 : ℝ) * D ^ (𝔰 p + C7_6_3 a n + 2) + 4 * D ^ (𝔰 p + C7_6_3 a n + 2) +
            16 * D ^ (𝔰 p + C7_6_3 a n + 2) := by
          rw [← sub_eq_iff_eq_add] at sJ'
          rw [← sJ', Int.cast_sub, Int.cast_one, sub_lt_iff_lt_add, sub_lt_iff_lt_add] at h
          simp_rw [← Real.rpow_intCast, Int.cast_add, Int.cast_one]
          gcongr 100 * (D : ℝ) ^ ?_ + 4 * D ^ ?_ + _
          exacts [one_le_realD _, by linarith only [h], one_le_realD _, by linarith only [h]]
        _ ≤ _ := by rw [← add_mul, ← add_mul]; gcongr; norm_num
    _ ≤ dist_{𝔠 p, 2 ^ (𝕔 * a ^ 2 * ⌈C7_6_3 a n + 2⌉₊ + 9) * (D ^ 𝔰 p / 4)} (𝒬 u₁) (𝒬 u₂) := by
      refine cdist_mono (ball_subset_ball ?_)
      rw [add_assoc, Real.rpow_add (by simp), Real.rpow_intCast,
        show (128 : ℝ) * (D ^ 𝔰 p * D ^ (C7_6_3 a n + 2)) =
          D ^ (C7_6_3 a n + 2) * 2 ^ 9 * (D ^ 𝔰 p / 4) by ring]
      refine mul_le_mul_of_nonneg_right ?_ (by positivity)
      rw [pow_add, pow_mul _ (𝕔 * a ^ 2), defaultD, ← Real.rpow_natCast _ ⌈_⌉₊, Nat.cast_pow,
        Nat.cast_ofNat]; gcongr
      · exact_mod_cast Nat.one_le_two_pow
      · exact Nat.le_ceil _
    _ ≤ (defaultA a) ^ (𝕔 * a ^ 2 * ⌈C7_6_3 a n + 2⌉₊ + 9) * dist_(p) (𝒬 u₁) (𝒬 u₂) :=
      cdist_le_iterate (by unfold defaultD; positivity) ..
    _ ≤ _ := by
      obtain ⟨hp₁, hp₂⟩ := hp
      simp_rw [𝔖₀, mem_setOf, not_and_or, mem_union, hp₁, or_true, not_true_eq_false,
        false_or, not_le] at hp₂
      simp_rw [defaultA, Nat.cast_pow, Nat.cast_ofNat, ← pow_mul, ← Real.rpow_natCast 2]
      push_cast; gcongr
      · exact one_le_two
      · exact (Nat.ceil_lt_add_one nonneg_C7_6_3_add_two).le

/-- Lemma 7.6.3. -/
lemma thin_scale_impact (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂)
    (h2u : 𝓘 u₁ ≤ 𝓘 u₂) (hp : p ∈ t u₂ \ 𝔖₀ t u₁ u₂) (hJ : J ∈ 𝓙₆ t u₁)
    (hd : ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (8 * D ^ s J))) :
    𝔰 p ≤ s J - C7_6_3 a n := by
  by_contra! h
  have bZn : 4 ≤ Z * (n + 1) := by
    rw [← mul_one 4]; gcongr
    · exact four_le_Z (X := X)
    · exact Nat.le_add_left ..
  have key := thin_scale_impact_key hu₁ hu₂ hu h2u hp hJ hd h
  rw [← Real.rpow_natCast, ← Real.rpow_add zero_lt_two,
    Real.rpow_lt_rpow_left_iff one_lt_two, Nat.cast_sub (by omega), Nat.cast_mul, Nat.cast_add,
    Nat.cast_one, mul_add_one] at key
  nth_rw 1 [← add_halves ((Z : ℝ) * n)] at key
  rw [add_rotate, ← sub_add_eq_add_sub, add_lt_add_iff_right, C7_6_3, sub_add_cancel] at key
  have : (2 * 𝕔 + 2 : ℝ) ≠ 0 := by norm_cast
  have : (a : ℝ) ≠ 0 := by norm_cast; linarith [four_le_a X]
  have rearr : (a : ℝ) * (𝕔 * a ^ 2 * (Z * n / ((2 * 𝕔 + 2) * a ^ 3) + 1) + 9) =
      Z * n / 2 * (𝕔 / (𝕔 + 1)) * a ^ 3 / a ^ 3 + 𝕔 * a ^ 3 + 9 * a := by
        field_simp; ring
  have fla := four_le_a X
  rw [rearr, mul_div_cancel_right₀ _ (by norm_cast; positivity), add_assoc,
    ← sub_lt_iff_lt_add', sub_right_comm, add_sub_right_comm, ← mul_one_sub, div_mul_comm,
    show (1 - 𝕔 / (𝕔 + 1)) / (2 : ℝ) = 1 / (2 * 𝕔 + 2) by field_simp; ring,
    sub_lt_iff_lt_add] at key
  apply absurd key; rw [not_lt]
  suffices 𝕔 * a ^ 3 + 9 * a + 1 ≤ (Z : ℝ) by
    apply this.trans; nth_rw 1 [← zero_add (Z : ℝ)]; gcongr; positivity
  norm_cast; rw [defaultZ]
  calc
    _ = 𝕔 * a ^ 3 + 9 * a * 1 * 1 + 1 * 1 * 1 * 1 := by norm_num
    _ ≤ 𝕔 * a ^ 3 + 9 * a * a * a + 1 * a * a * a := by gcongr <;> omega
    _ = (𝕔 + 10) * a ^ 3 := by ring
    _ ≤ 2 ^ (7 + 3 * a) := by
      rw [pow_add, pow_mul']; gcongr; exacts [by linarith [c_le_100], Nat.lt_two_pow_self.le]
    _ ≤ _ := by gcongr <;> omega

/-- Lemma 7.6.3 with a floor on the constant to avoid casting. -/
lemma thin_scale_impact' (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂)
    (h2u : 𝓘 u₁ ≤ 𝓘 u₂) (hp : p ∈ t u₂ \ 𝔖₀ t u₁ u₂) (hJ : J ∈ 𝓙₆ t u₁)
    (hd : ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (8 * D ^ s J))) :
    𝔰 p ≤ s J - ⌊C7_6_3 a n⌋ := by
  rw [← Int.cast_le (R := ℝ), Int.cast_sub]
  apply (thin_scale_impact hu₁ hu₂ hu h2u hp hJ hd).trans; gcongr; exact Int.floor_le _

/-- The constant used in `square_function_count`. -/
irreducible_def C7_6_4 (a : ℕ) (s : ℤ) : ℝ≥0 := 2 ^ (14 * (a : ℝ) + 1) * (8 * D ^ (- s)) ^ κ

open Classical in
/-- Lemma 7.6.4. -/
lemma square_function_count (hJ : J ∈ 𝓙₆ t u₁) {s' : ℤ} :
    ⨍⁻ x in J, (∑ I with s I = s J - s' ∧ Disjoint (I : Set X) (𝓘 u₁) ∧
    ¬Disjoint (J : Set X) (ball (c I) (8 * D ^ s I)),
    (ball (c I) (8 * D ^ s I)).indicator 1 x) ^ 2 ∂volume ≤ C7_6_4 a s' := by
  rcases lt_or_ge (↑S + s J) s' with hs' | hs'
  · suffices ({I : Grid X | s I = s J - s' ∧ Disjoint (I : Set X) (𝓘 u₁) ∧
        ¬Disjoint (J : Set X) (ball (c I) (8 * D ^ s I)) } : Finset (Grid X)) = ∅ by
      rw [this]
      simp
    simp only [Finset.filter_eq_empty_iff, Finset.mem_univ, not_and, Decidable.not_not,
      true_implies]
    intros I hI
    have : -S ≤ s I := (range_s_subset ⟨I, rfl⟩).1
    linarith
  have : NeZero (volume.restrict (J : Set X) univ) := ⟨by
    rw [Measure.restrict_apply_univ]
    exact ((measure_ball_pos _ _ (by simp only [defaultD, Nat.cast_pow, Nat.cast_ofNat, defaultA,
      defaultD.eq_1, defaultκ.eq_1, Nat.ofNat_pos, div_pos_iff_of_pos_right]; positivity)).trans_le
      (measure_mono (μ := volume) (ball_subset_Grid (i := J)))).ne'⟩
  have : IsFiniteMeasure (volume.restrict (J : Set X)) := ⟨by
    rw [Measure.restrict_apply_univ]
    exact volume_coeGrid_lt_top⟩
  let 𝒟 (s₀ x) : Set (Grid X) := { I | x ∈ ball (c I) (8 * D ^ s I) ∧ s I = s₀ }
  let supp : Set X := { x ∈ J | EMetric.infEdist x Jᶜ ≤ 8 * (D ^ (s J - s')) }
  have hsupp : supp ⊆ J := fun x hx ↦ hx.1
  have vsupp : volume.real supp ≤ 2 * (↑8 * ↑D ^ (-s')) ^ κ * volume.real (J : Set X) := by
    simp only [supp, sub_eq_neg_add, ENNReal.zpow_add (x := D) (by simp) (by finiteness),
      ← mul_assoc]
    convert small_boundary (i := J) (t := 8 * ↑D ^ (-s')) ?_
    · simp only [ENNReal.coe_mul, ENNReal.coe_ofNat]
      rw [ENNReal.coe_zpow (by simp)]
      norm_num
    · rw [show (8 : ℝ≥0) = 2 ^ 3 by norm_num]
      simp only [defaultD, Nat.cast_pow, Nat.cast_ofNat, defaultA, ← zpow_natCast, ← zpow_mul,
        ← zpow_add₀ (show (2 : ℝ≥0) ≠ 0 by norm_num)]
      -- #adaptation note(2024-11-02): this line was `gcongr`
      -- This was probably broken by mathlib4#19626 and friends, see
      -- https://leanprover.zulipchat.com/#narrow/channel/428973-nightly-testing/topic/.2319314.20adaptations.20for.20nightly-2024-11-20
      -- for details.
      refine zpow_le_zpow_right₀ ?ha ?hmn
      · norm_num
      · simp only [Nat.cast_mul, Nat.cast_pow, mul_neg,
        le_add_neg_iff_add_le, ← mul_add]
        refine (Int.mul_nonpos_of_nonneg_of_nonpos (by positivity) ?_).trans (by norm_num)
        rwa [← sub_nonpos, sub_eq_neg_add, neg_add] at hs'
  have vsupp : volume supp ≤ ENNReal.ofReal (2 * (↑8 * ↑D ^ (-s')) ^ κ) * volume (J : Set X) := by
    apply ENNReal.ofReal_le_ofReal at vsupp
    rwa [Measure.real, Measure.real, ENNReal.ofReal_mul (by positivity),
      ENNReal.ofReal_toReal (volume_coeGrid_lt_top.ne),
      ENNReal.ofReal_toReal ((measure_mono hsupp).trans_lt volume_coeGrid_lt_top).ne] at vsupp
  have est₁ (s₀ x) : (𝒟 s₀ x).toFinset.card ≤ (defaultA a) ^ 7 := by
    apply Nat.cast_le (α := ℝ).mp
    have : 0 < volume.real (ball x (9 * ↑D ^ s₀)) :=
      ENNReal.toReal_pos (measure_ball_pos _ _ (by simpa using by positivity)).ne' (by finiteness)
    refine le_of_mul_le_mul_right (a := volume.real (ball x (9 * D ^ s₀))) ?_ this
    transitivity (defaultA a) ^ 7 * ∑ I ∈ 𝒟 s₀ x, volume.real (ball (c I) (D ^ s I / 4))
    · rw [Finset.mul_sum, ← nsmul_eq_mul, ← Finset.sum_const]
      refine Finset.sum_le_sum fun I hI ↦ ?_
      simp only [mem_toFinset] at hI
      apply le_trans _ (measureReal_ball_two_le_same_iterate (μ := volume) (c I) (D ^ s I / 4) 7)
      refine measureReal_mono ?_ (by finiteness)
      apply ball_subset_ball'
      refine (add_le_add le_rfl hI.1.le).trans ?_
      rw [div_eq_mul_one_div, mul_comm _ (1 / 4), hI.2, ← add_mul, ← mul_assoc]
      gcongr
      linarith
    have disj : (𝒟 s₀ x).PairwiseDisjoint fun I : Grid X ↦ ball (c I) (D ^ s I / 4) := by
      intros I₁ hI₁ I₂ hI₂ e
      exact disjoint_of_subset ball_subset_Grid ball_subset_Grid
        ((eq_or_disjoint (hI₁.2.trans hI₂.2.symm)).resolve_left e)
    rw [← measureReal_biUnion_finset (by simpa only [coe_toFinset] using disj)
      (fun _ _ ↦ measurableSet_ball) (by finiteness)]
    simp only [Nat.cast_pow, Nat.cast_ofNat]
    gcongr
    · finiteness
    · simp only [mem_toFinset, iUnion_subset_iff]
      intro I hI
      apply ball_subset_ball'
      rw [dist_comm, div_eq_mul_one_div, mul_comm]
      refine (add_le_add le_rfl hI.1.le).trans ?_
      rw [← add_mul, hI.2]
      gcongr
      linarith
  simp_rw [← Nat.cast_le (α := ℝ≥0∞)] at est₁
  have est₂ (x) (hx : x ∈ J) : (∑ I with s I = s J - s' ∧ Disjoint (I : Set X) (𝓘 u₁) ∧
      ¬Disjoint (J : Set X) (ball (c I) (8 * D ^ s I)),
      (ball (c I) (8 * D ^ s I)).indicator (1 : X → ℝ≥0∞) x) ≤
      if x ∈ supp then (defaultA a) ^ 7 else 0 := by
    split_ifs with hx'
    · rw [Finset.sum_indicator_eq_sum_filter]
      simp only [Pi.one_apply, Finset.sum_const, nsmul_eq_mul, mul_one]
      refine le_trans ?_ (est₁ (s J - s') x)
      gcongr
      intro I
      simp_rw [Finset.filter_filter, Finset.mem_filter_univ, mem_toFinset]
      exact fun H ↦ ⟨H.2, H.1.1⟩
    · have (I : Grid X) : ball (c I) (8 * D ^ s I) = EMetric.ball (c I) (8 * D ^ s I) := by
        trans EMetric.ball (c I) (show ℝ≥0 from ⟨8 * D ^ s I, by positivity⟩)
        · rw [emetric_ball_nnreal]; rfl
        · congr!
          simp only [ENNReal.coe_nnreal_eq, ← Real.rpow_intCast]
          erw [ENNReal.ofReal_mul (by norm_num)]
          rw [← ENNReal.ofReal_rpow_of_pos (by simp), ENNReal.ofReal_natCast]
          norm_num
      simp_rw [this]
      simp only [CharP.cast_eq_zero, nonpos_iff_eq_zero, Finset.sum_eq_zero_iff, Finset.mem_filter,
        Finset.mem_univ, true_and, indicator_apply_eq_zero, EMetric.mem_ball, Pi.one_apply,
        one_ne_zero, imp_false, not_lt, and_imp]
      intro I e hI₁ _
      simp only [Grid.mem_def, mem_setOf_eq, not_and, not_le, supp, ← e] at hx'
      exact (hx' hx).le.trans (iInf₂_le (c I)
        fun h ↦ Set.disjoint_iff.mp hI₁ ⟨Grid.c_mem_Grid, hJ.2.1 h⟩)
  have est₂' (x) (hx : x ∈ J) : _ ≤ supp.indicator (fun _ ↦ (↑(defaultA a ^ 7 : ℕ) : ℝ≥0∞) ^ 2) x :=
    (pow_left_mono 2 <| est₂ x hx).trans (by simp [Set.indicator_apply])
  refine (setLaverage_mono' coeGrid_measurable est₂').trans ?_
  rw [laverage_eq, ENNReal.div_le_iff (NeZero.ne _) (by finiteness)]
  refine (lintegral_indicator_const_le _ _).trans ?_
  rw [Measure.restrict_apply' coeGrid_measurable, Measure.restrict_apply_univ,
    Set.inter_eq_left.mpr (fun x hx ↦ hx.1)]
  refine ((ENNReal.mul_le_mul_left (by simp) (ne_of_beq_false rfl).symm).mpr vsupp).trans ?_
  rw [← mul_assoc, ENNReal.ofReal, ← ENNReal.coe_natCast, ← ENNReal.coe_pow, ← ENNReal.coe_mul]
  gcongr
  rw [Real.toNNReal_mul (by positivity), Real.toNNReal_rpow_of_nonneg (by positivity),
    Real.toNNReal_mul (by positivity), ← Real.rpow_intCast,
    Real.toNNReal_rpow_of_nonneg (by positivity), Real.toNNReal_coe_nat]
  simp only [Nat.cast_pow, Nat.cast_ofNat, Real.toNNReal_ofNat, Int.cast_neg, ← pow_mul]
  rw [← mul_assoc, ← pow_succ, C7_6_4, ← NNReal.rpow_natCast, ← NNReal.rpow_intCast, Int.cast_neg]
  congr!
  simp [mul_assoc, mul_comm (G := ℝ) 14]

open Classical in
lemma sum_𝓙₆_indicator_sq_eq {f : Grid X → X → ℝ≥0∞} :
    (∑ J ∈ (𝓙₆ t u₁).toFinset, (J : Set X).indicator (f J) x) ^ 2 =
    ∑ J ∈ (𝓙₆ t u₁).toFinset, (J : Set X).indicator (f J · ^ 2) x := by
  rw [sq, Finset.sum_mul_sum, ← Finset.sum_product']
  have dsub : (𝓙₆ t u₁).toFinset.diag ⊆ (𝓙₆ t u₁).toFinset ×ˢ (𝓙₆ t u₁).toFinset :=
    Finset.filter_subset ..
  rw [← Finset.sum_subset dsub]; swap
  · intro p mp np
    simp_rw [Finset.mem_product, Finset.mem_diag, mem_toFinset, not_and] at mp np
    specialize np mp.1
    rw [← inter_indicator_mul, (pairwiseDisjoint_𝓙₆ mp.1 mp.2 np).inter_eq]
    simp
  simp_rw [Finset.sum_diag, ← inter_indicator_mul, inter_self, ← sq]

open Classical in
lemma btp_expansion (hf : BoundedCompactSupport f) :
    eLpNorm (approxOnCube (𝓙₆ t u₁) (‖adjointCarlesonSum (t u₂ \ 𝔖₀ t u₁ u₂) f ·‖)) 2 volume =
    (∑ J ∈ (𝓙₆ t u₁).toFinset, (volume (J : Set X))⁻¹ *
    (∫⁻ y in J, ‖adjointCarlesonSum (t u₂ \ 𝔖₀ t u₁ u₂) f y‖ₑ) ^ 2) ^ (2 : ℝ)⁻¹ := by
  have Vpos {J : Grid X} : 0 < volume (J : Set X) := volume_coeGrid_pos (defaultD_pos a)
  have Vlt {J : Grid X} : volume (J : Set X) < ⊤ := volume_coeGrid_lt_top
  calc
    _ = (∫⁻ x, ∑ J ∈ (𝓙₆ t u₁).toFinset, (J : Set X).indicator (fun _ ↦
        ‖⨍ y in J, ‖adjointCarlesonSum (t u₂ \ 𝔖₀ t u₁ u₂) f y‖‖ₑ ^ 2) x) ^ (2 : ℝ)⁻¹ := by
      unfold approxOnCube
      simp_rw [eLpNorm_eq_lintegral_rpow_enorm two_ne_zero ENNReal.ofNat_ne_top,
        ENNReal.toReal_ofNat, one_div]
      congr! with x; rw [ENNReal.enorm_sum_eq_sum_enorm]; swap
      · refine fun J mJ ↦ indicator_nonneg (fun y my ↦ ?_) _
        rw [average_eq, smul_eq_mul]
        exact mul_nonneg (by positivity) (integral_nonneg fun _ ↦ norm_nonneg _)
      rw [show (2 : ℝ) = (2 : ℕ) by rfl, ENNReal.rpow_natCast, filter_mem_univ_eq_toFinset]
      simp_rw [enorm_indicator_eq_indicator_enorm, sum_𝓙₆_indicator_sq_eq]
    _ = (∑ J ∈ (𝓙₆ t u₁).toFinset, ∫⁻ x in (J : Set X), (fun _ ↦
        ‖⨍ y in J, ‖adjointCarlesonSum (t u₂ \ 𝔖₀ t u₁ u₂) f y‖‖ₑ ^ 2) x) ^ (2 : ℝ)⁻¹ := by
      congr 1; simp_rw [← lintegral_indicator coeGrid_measurable]
      exact lintegral_finset_sum _ fun J mJ ↦ measurable_const.indicator coeGrid_measurable
    _ = (∑ J ∈ (𝓙₆ t u₁).toFinset, ∫⁻ x in (J : Set X),
        (⨍⁻ y in J, ‖adjointCarlesonSum (t u₂ \ 𝔖₀ t u₁ u₂) f y‖ₑ ∂volume) ^ 2) ^ (2 : ℝ)⁻¹ := by
      simp only [lintegral_const]; congr! with J mJ
      have vn0 : volume.real (J : Set X) ≠ 0 := by
        rw [measureReal_def, ENNReal.toReal_ne_zero]; exact ⟨Vpos.ne', Vlt.ne⟩
      rw [setLAverage_eq, setAverage_eq, smul_eq_mul, enorm_mul, enorm_inv vn0,
        ← ENNReal.div_eq_inv_mul, measureReal_def, Real.enorm_of_nonneg ENNReal.toReal_nonneg,
        ENNReal.ofReal_toReal Vlt.ne]; congr
      rw [integral_norm_eq_lintegral_enorm hf.aestronglyMeasurable.adjointCarlesonSum.restrict]
      apply enorm_toReal
      rw [← lt_top_iff_ne_top, ← eLpNorm_one_eq_lintegral_enorm]
      exact (hf.adjointCarlesonSum.restrict.memLp 1).2
    _ = _ := by
      congr! with J mJ
      rw [setLIntegral_const, setLAverage_eq, ENNReal.div_eq_inv_mul, mul_pow, ← mul_rotate, sq,
        ← mul_assoc, ENNReal.mul_inv_cancel Vpos.ne' Vlt.ne, one_mul]

open Classical in
/-- Equation (7.6.3) of Lemma 7.6.2. -/
lemma e763 (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂) (h2u : 𝓘 u₁ ≤ 𝓘 u₂)
    (hf : BoundedCompactSupport f) :
    eLpNorm (approxOnCube (𝓙₆ t u₁) (‖adjointCarlesonSum (t u₂ \ 𝔖₀ t u₁ u₂) f ·‖)) 2 volume ≤
    ∑ k ∈ Finset.Icc ⌊C7_6_3 a n⌋ (2 * S),
    (∑ J ∈ (𝓙₆ t u₁).toFinset, (volume (J : Set X))⁻¹ *
    (∫⁻ y in J, ∑ p ∈ (t u₂ \ 𝔖₀ t u₁ u₂).toFinset with
      ¬Disjoint ↑J (ball (𝔠 p) (8 * D ^ 𝔰 p)) ∧ 𝔰 p = s J - k,
    ‖adjointCarleson p f y‖ₑ) ^ 2) ^ (2 : ℝ)⁻¹ := by
  calc
    _ = _ := btp_expansion hf
    _ = (∑ J ∈ (𝓙₆ t u₁).toFinset, (volume (J : Set X))⁻¹ * (∫⁻ y in J,
        ‖∑ p ∈ (t u₂ \ 𝔖₀ t u₁ u₂).toFinset with ¬Disjoint ↑J (ball (𝔠 p) (8 * D ^ 𝔰 p)),
          adjointCarleson p f y‖ₑ) ^ 2) ^ (2 : ℝ)⁻¹ := by
      congr! 4 with J mJ
      refine setLIntegral_congr_fun coeGrid_measurable fun y my ↦ ?_
      unfold adjointCarlesonSum; congr 1
      rw [filter_mem_univ_eq_toFinset]; refine (Finset.sum_filter_of_ne fun p mp hd ↦ ?_).symm
      rw [adjoint_tile_support1] at hd
      exact not_disjoint_iff.mpr ⟨_, my,
        ball_subset_ball (by gcongr; norm_num) (mem_of_indicator_ne_zero hd)⟩
    _ = (∑ J ∈ (𝓙₆ t u₁).toFinset, (volume (J : Set X))⁻¹ * (∫⁻ y in J,
        ‖∑ k ∈ Finset.Icc ⌊C7_6_3 a n⌋ (2 * S),
        ∑ p ∈ (t u₂ \ 𝔖₀ t u₁ u₂).toFinset with
          ¬Disjoint ↑J (ball (𝔠 p) (8 * D ^ 𝔰 p)) ∧ s J - 𝔰 p = k,
        adjointCarleson p f y‖ₑ) ^ 2) ^ (2 : ℝ)⁻¹ := by
      congr! with J mJ y; simp_rw [← Finset.filter_filter]
      refine (Finset.sum_fiberwise_of_maps_to (fun p mp ↦ ?_) _).symm
      rw [Finset.mem_filter] at mp; rw [mem_toFinset] at mp mJ; obtain ⟨mp, dp⟩ := mp
      have dpJ : ¬Disjoint (ball (𝔠 p) (8 * D ^ 𝔰 p)) (ball (c J) (8 * D ^ s J)) := by
        contrapose! dp; refine dp.symm.mono_left (Grid_subset_ball.trans (ball_subset_ball ?_))
        change (4 : ℝ) * D ^ s J ≤ _; gcongr; norm_num
      rw [Finset.mem_Icc]
      constructor
      · have := thin_scale_impact' hu₁ hu₂ hu h2u mp mJ dpJ
        omega
      · have : s J ≤ S := scale_mem_Icc.2
        have : -S ≤ 𝔰 p := scale_mem_Icc.1
        omega
    _ ≤ (∑ J ∈ (𝓙₆ t u₁).toFinset, (volume (J : Set X))⁻¹ *
        (∫⁻ y in J, ∑ k ∈ Finset.Icc ⌊C7_6_3 a n⌋ (2 * S),
        ∑ p ∈ (t u₂ \ 𝔖₀ t u₁ u₂).toFinset with
          ¬Disjoint ↑J (ball (𝔠 p) (8 * D ^ 𝔰 p)) ∧ s J - 𝔰 p = k,
        ‖adjointCarleson p f y‖ₑ) ^ 2) ^ (2 : ℝ)⁻¹ := by -- Triangle inequality
      gcongr with J mJ y
      exact (enorm_sum_le _ _).trans (Finset.sum_le_sum fun k mk ↦ enorm_sum_le _ _)
    _ = (∑ J ∈ (𝓙₆ t u₁).toFinset, (volume (J : Set X))⁻¹ *
        (∑ k ∈ Finset.Icc ⌊C7_6_3 a n⌋ (2 * S), ∫⁻ y in J,
        ∑ p ∈ (t u₂ \ 𝔖₀ t u₁ u₂).toFinset with
          ¬Disjoint ↑J (ball (𝔠 p) (8 * D ^ 𝔰 p)) ∧ s J - 𝔰 p = k,
        ‖adjointCarleson p f y‖ₑ) ^ 2) ^ (2 : ℝ)⁻¹ := by
      congr! with J mJ
      exact lintegral_finset_sum' _ fun k mk ↦ Finset.aemeasurable_sum _ fun p mp ↦
        hf.aestronglyMeasurable.adjointCarleson.aemeasurable.enorm.restrict
    _ = (∑ J ∈ (𝓙₆ t u₁).toFinset, (∑ k ∈ Finset.Icc ⌊C7_6_3 a n⌋ (2 * S),
        volume (J : Set X) ^ (-2 : ℝ)⁻¹ * ∫⁻ y in J, ∑ p ∈ (t u₂ \ 𝔖₀ t u₁ u₂).toFinset with
          ¬Disjoint ↑J (ball (𝔠 p) (8 * D ^ 𝔰 p)) ∧ 𝔰 p = s J - k,
        ‖adjointCarleson p f y‖ₑ) ^ (2 : ℝ)) ^ (1 / 2 : ℝ) := by
      rw [one_div]; congr! with J mJ
      rw [← ENNReal.rpow_neg_one, show (-1 : ℝ) = (-2)⁻¹ * (2 : ℕ) by norm_num, ENNReal.rpow_mul,
        ENNReal.rpow_natCast, ← mul_pow, show (2 : ℝ) = (2 : ℕ) by rfl, ENNReal.rpow_natCast,
        Finset.mul_sum]
      congr! 9 with k mk y p; omega
    _ ≤ ∑ k ∈ Finset.Icc ⌊C7_6_3 a n⌋ (2 * S),
        (∑ J ∈ (𝓙₆ t u₁).toFinset, (volume (J : Set X) ^ (-2 : ℝ)⁻¹ *
        ∫⁻ y in J, ∑ p ∈ (t u₂ \ 𝔖₀ t u₁ u₂).toFinset with
          ¬Disjoint ↑J (ball (𝔠 p) (8 * D ^ 𝔰 p)) ∧ 𝔰 p = s J - k,
        ‖adjointCarleson p f y‖ₑ) ^ (2 : ℝ)) ^ (1 / 2 : ℝ) := -- Minkowski inequality
      ENNReal.Lp_add_le_sum one_le_two
    _ = _ := by
      rw [one_div]; congr! with k mk J mJ
      nth_rw 2 [show (2 : ℝ) = (2 : ℕ) by rfl]
      rw [ENNReal.rpow_natCast, mul_pow, ← ENNReal.rpow_natCast, ← ENNReal.rpow_mul,
        show (-2)⁻¹ * (2 : ℕ) = (-1 : ℝ) by norm_num, ENNReal.rpow_neg_one]

open Classical in
/-- The critical bound on the integral in Equation (7.6.3). It holds for _any_ cubes `I, J`. -/
lemma btp_integral_bound :
    ∫⁻ y in J, ∑ p ∈ (t u₂ \ 𝔖₀ t u₁ u₂).toFinset with
      ¬Disjoint ↑J (ball (𝔠 p) (8 * D ^ 𝔰 p)) ∧ 𝓘 p = I, ‖adjointCarleson p f y‖ₑ ≤
    C2_1_3 a * 2 ^ (4 * a) * ∫⁻ y in J, (ball (c I) (8 * D ^ s I)).indicator 1 y *
      MB volume 𝓑 c𝓑 r𝓑 f y := by
  calc
    _ ≤ ∫⁻ y in J, ∑ p ∈ (t u₂ \ 𝔖₀ t u₁ u₂).toFinset with
        ¬Disjoint ↑J (ball (𝔠 p) (8 * D ^ 𝔰 p)) ∧ 𝓘 p = I,
          C2_1_3 a * 2 ^ (4 * a) * (volume (ball (𝔠 p) (8 * D ^ 𝔰 p)))⁻¹ * (∫⁻ y in E p, ‖f y‖ₑ) *
          (ball (𝔠 p) (8 * D ^ 𝔰 p)).indicator 1 y := by
      gcongr with y p mp; exact enorm_adjointCarleson_le_mul_indicator
    _ = ∫⁻ y in J, ∑ p ∈ (t u₂ \ 𝔖₀ t u₁ u₂).toFinset with
        ¬Disjoint ↑J (ball (c I) (8 * D ^ s I)) ∧ 𝓘 p = I,
          C2_1_3 a * 2 ^ (4 * a) * (volume (ball (c I) (8 * D ^ s I)))⁻¹ * (∫⁻ y in E p, ‖f y‖ₑ) *
          (ball (c I) (8 * D ^ s I)).indicator 1 y := by
      congr! 3 with y p mp
      · ext p; simp_rw [Finset.mem_filter, and_congr_right_iff, and_congr_left_iff]
        intro _ he; rw [← he]; rfl
      · simp_rw [Finset.mem_filter] at mp
        simp_rw [← mp.2.2]; rfl
    _ = C2_1_3 a * 2 ^ (4 * a) * ∫⁻ y in J,
        (ball (c I) (8 * D ^ s I)).indicator 1 y * ((volume (ball (c I) (8 * D ^ s I)))⁻¹ *
        ∑ p ∈ (t u₂ \ 𝔖₀ t u₁ u₂).toFinset with ¬Disjoint ↑J (ball (c I) (8 * D ^ s I)) ∧ 𝓘 p = I,
          ∫⁻ y in E p, ‖f y‖ₑ) := by
      rw [← lintegral_const_mul' _ _ (by finiteness)]; congr! with y
      simp_rw [Finset.mul_sum]; congr! 1 with p mp; ring
    _ = C2_1_3 a * 2 ^ (4 * a) * ∫⁻ y in J,
        (ball (c I) (8 * D ^ s I)).indicator 1 y * ((volume (ball (c I) (8 * D ^ s I)))⁻¹ *
        ∫⁻ y in ⋃ p ∈ (t u₂ \ 𝔖₀ t u₁ u₂).toFinset.filter
          (¬Disjoint ↑J (ball (c I) (8 * D ^ s I)) ∧ 𝓘 · = I), E p, ‖f y‖ₑ) := by
      congr! with y
      refine (lintegral_biUnion_finset (fun p₁ mp₁ p₂ mp₂ hn ↦ ?_)
        (fun p mp ↦ measurableSet_E) _).symm
      rw [Finset.coe_filter, mem_setOf_eq] at mp₁ mp₂
      exact disjoint_E hn (mp₂.2.2.symm ▸ mp₁.2.2)
    _ ≤ C2_1_3 a * 2 ^ (4 * a) * ∫⁻ y in J, (ball (c I) (8 * D ^ s I)).indicator 1 y *
        ⨍⁻ y in ball (c I) (8 * D ^ s I), ‖f y‖ₑ ∂volume := by
      gcongr with y; rw [setLAverage_eq, ENNReal.div_eq_inv_mul]
      refine mul_le_mul_left' (lintegral_mono_set (iUnion₂_subset fun p mp ↦ ?_)) _
      rw [Finset.mem_filter] at mp
      convert (E_subset_𝓘.trans Grid_subset_ball).trans (ball_subset_ball _)
      · exact mp.2.2.symm
      · change (4 : ℝ) * D ^ s (𝓘 p) ≤ _
        rw [mp.2.2]; gcongr; norm_num
    _ ≤ _ := by
      refine mul_le_mul_left' (lintegral_mono_fn fun y ↦ ?_) _
      by_cases my : y ∈ ball (c I) (8 * D ^ s I)
      · refine mul_le_mul_left' ?_ _; rw [MB_def]
        have : (3, 0, I) ∈ 𝓑 := by simp [𝓑]
        refine le_of_eq_of_le ?_ (le_biSup _ this)
        have : y ∈ ball (c I) (2 ^ 3 * (D : ℝ) ^ s I) := by rwa [show (2 : ℝ) ^ 3 = 8 by norm_num]
        simp_rw [c𝓑, r𝓑, Nat.cast_zero, add_zero, indicator_of_mem this, enorm_eq_nnnorm]
        norm_num
      · rw [indicator_of_notMem my, zero_mul]; exact zero_le _

open Classical in
/-- Equation (7.6.4) of Lemma 7.6.2 (before applying Cauchy–Schwarz). -/
lemma e764_preCS (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂) (h2u : 𝓘 u₁ ≤ 𝓘 u₂)
    (hf : BoundedCompactSupport f) :
    eLpNorm (approxOnCube (𝓙₆ t u₁) (‖adjointCarlesonSum (t u₂ \ 𝔖₀ t u₁ u₂) f ·‖)) 2 volume ≤
    C2_1_3 a * 2 ^ (4 * a) * ∑ k ∈ Finset.Icc ⌊C7_6_3 a n⌋ (2 * S),
    (∑ J ∈ (𝓙₆ t u₁).toFinset, (volume (J : Set X))⁻¹ *
    (∑ I with s I = s J - k ∧ Disjoint (I : Set X) (𝓘 u₁) ∧
      ¬Disjoint ↑J (ball (c I) (8 * D ^ s I)),
    ∫⁻ y in J, (ball (c I) (8 * D ^ s I)).indicator 1 y *
      MB volume 𝓑 c𝓑 r𝓑 f y) ^ 2) ^ (2 : ℝ)⁻¹ := by
  calc
    _ ≤ _ := e763 hu₁ hu₂ hu h2u hf
    _ = ∑ k ∈ Finset.Icc ⌊C7_6_3 a n⌋ (2 * S),
        (∑ J ∈ (𝓙₆ t u₁).toFinset, (volume (J : Set X))⁻¹ *
        (∫⁻ y in J, ∑ I, ∑ p ∈ (t u₂ \ 𝔖₀ t u₁ u₂).toFinset with
          ¬Disjoint ↑J (ball (𝔠 p) (8 * D ^ 𝔰 p)) ∧ 𝔰 p = s J - k ∧ 𝓘 p = I,
        ‖adjointCarleson p f y‖ₑ) ^ 2) ^ (2 : ℝ)⁻¹ := by
      congr! with k mk J mJ y
      conv_rhs => enter [2, I, 1, 1, p]; rw [← and_assoc]
      conv_rhs => enter [2, I]; rw [← Finset.filter_filter]
      exact (Finset.sum_fiberwise _ _ _).symm
    _ ≤ ∑ k ∈ Finset.Icc ⌊C7_6_3 a n⌋ (2 * S),
        (∑ J ∈ (𝓙₆ t u₁).toFinset, (volume (J : Set X))⁻¹ *
        (∫⁻ y in J, ∑ I with
          s I = s J - k ∧ Disjoint (I : Set X) (𝓘 u₁) ∧ ¬Disjoint ↑J (ball (c I) (8 * D ^ s I)),
        ∑ p ∈ (t u₂ \ 𝔖₀ t u₁ u₂).toFinset with
          ¬Disjoint ↑J (ball (𝔠 p) (8 * D ^ 𝔰 p)) ∧ 𝓘 p = I,
        ‖adjointCarleson p f y‖ₑ) ^ 2) ^ (2 : ℝ)⁻¹ := by
      gcongr with k mk J mJ y
      nth_rw 1 [← Finset.filter_True (@Finset.univ (Grid X) _) (h := fun _ ↦ instDecidableTrue)]
      simp_rw [Finset.sum_finset_product_filter_right]
      refine Finset.sum_le_sum_of_subset fun r hr ↦ ?_
      obtain ⟨I, p⟩ := r
      simp only [Finset.mem_filter, Finset.mem_product, Finset.mem_univ, true_and] at hr ⊢
      obtain ⟨mp, h₁, h₂, h₃⟩ := hr; dsimp only [𝔠, 𝔰] at h₁ h₂ h₃ ⊢; rw [h₃] at h₁ h₂ ⊢
      refine ⟨mp, ⟨h₂, ?_, h₁⟩, ⟨h₁, rfl⟩⟩
      rw [mem_toFinset, mem_diff] at mp; obtain ⟨mp₁, mp₂⟩ := mp; contrapose! mp₂
      exact overlap_implies_distance hu₁ hu₂ hu h2u (.inr mp₁) (h₃.symm ▸ mp₂)
    _ = ∑ k ∈ Finset.Icc ⌊C7_6_3 a n⌋ (2 * S),
        (∑ J ∈ (𝓙₆ t u₁).toFinset, (volume (J : Set X))⁻¹ *
        (∑ I with s I = s J - k ∧ Disjoint (I : Set X) (𝓘 u₁) ∧
          ¬Disjoint ↑J (ball (c I) (8 * D ^ s I)),
        ∫⁻ y in J, ∑ p ∈ (t u₂ \ 𝔖₀ t u₁ u₂).toFinset with
          ¬Disjoint ↑J (ball (𝔠 p) (8 * D ^ 𝔰 p)) ∧ 𝓘 p = I,
        ‖adjointCarleson p f y‖ₑ) ^ 2) ^ (2 : ℝ)⁻¹ := by
      congr! with k mk J mJ
      exact lintegral_finset_sum' _ fun k mk ↦ Finset.aemeasurable_sum _ fun p mp ↦
        hf.aestronglyMeasurable.adjointCarleson.aemeasurable.enorm.restrict
    _ ≤ ∑ k ∈ Finset.Icc ⌊C7_6_3 a n⌋ (2 * S),
        (∑ J ∈ (𝓙₆ t u₁).toFinset, (volume (J : Set X))⁻¹ *
        (∑ I with s I = s J - k ∧ Disjoint (I : Set X) (𝓘 u₁) ∧
          ¬Disjoint ↑J (ball (c I) (8 * D ^ s I)),
        C2_1_3 a * 2 ^ (4 * a) * ∫⁻ y in J, (ball (c I) (8 * D ^ s I)).indicator 1 y *
          MB volume 𝓑 c𝓑 r𝓑 f y) ^ 2) ^ (2 : ℝ)⁻¹ := by
      gcongr with k mk J mJ; exact btp_integral_bound
    _ = _ := by
      nth_rw 2 [← ENNReal.rpow_one (C2_1_3 a * 2 ^ (4 * a))]
      rw [show (1 : ℝ) = (2 : ℕ) * 2⁻¹ by norm_num, ENNReal.rpow_mul, Finset.mul_sum]
      congr! with k mk
      rw [← ENNReal.mul_rpow_of_nonneg _ _ (by positivity), Finset.mul_sum]
      congr! 2 with J mJ
      rw [← mul_assoc, mul_comm _ (volume (J : Set X))⁻¹, ENNReal.rpow_natCast, mul_assoc,
        ← mul_pow, Finset.mul_sum]

/-- Equation (7.6.4) of Lemma 7.6.2 (after applying Cauchy–Schwarz and simplification). -/
lemma e764_postCS (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂) (h2u : 𝓘 u₁ ≤ 𝓘 u₂)
    (hf : BoundedCompactSupport f) :
    eLpNorm (approxOnCube (𝓙₆ t u₁) (‖adjointCarlesonSum (t u₂ \ 𝔖₀ t u₁ u₂) f ·‖)) 2 volume ≤
    C2_1_3 a * 2 ^ (11 * a + 2) *
    (∑ k ∈ Finset.Icc ⌊C7_6_3 a n⌋ (2 * S), (D : ℝ≥0∞) ^ (-k * κ / 2)) *
    eLpNorm ((𝓘 u₁ : Set X).indicator (MB volume 𝓑 c𝓑 r𝓑 f ·)) 2 volume := by
  have aem_MB : AEMeasurable (MB volume 𝓑 c𝓑 r𝓑 f) volume :=
    (AEStronglyMeasurable.maximalFunction 𝓑.to_countable).aemeasurable
  classical
  calc
    _ ≤ _ := e764_preCS hu₁ hu₂ hu h2u hf
    _ = C2_1_3 a * 2 ^ (4 * a) * ∑ k ∈ Finset.Icc ⌊C7_6_3 a n⌋ (2 * S),
        (∑ J ∈ (𝓙₆ t u₁).toFinset, (volume (J : Set X))⁻¹ *
        (∫⁻ y in J, MB volume 𝓑 c𝓑 r𝓑 f y *
        ∑ I with s I = s J - k ∧ Disjoint (I : Set X) (𝓘 u₁) ∧
          ¬Disjoint ↑J (ball (c I) (8 * D ^ s I)),
        (ball (c I) (8 * D ^ s I)).indicator 1 y) ^ 2) ^ (2 : ℝ)⁻¹ := by
      congr! with k mk J mJ
      rw [← lintegral_finset_sum']; swap
      · exact fun I mI ↦
          ((measurable_const.aemeasurable.indicator measurableSet_ball).mul aem_MB).restrict
      congr with y; rw [mul_comm, Finset.sum_mul]
    _ ≤ C2_1_3 a * 2 ^ (4 * a) * ∑ k ∈ Finset.Icc ⌊C7_6_3 a n⌋ (2 * S),
        (∑ J ∈ (𝓙₆ t u₁).toFinset, (∫⁻ y in J, MB volume 𝓑 c𝓑 r𝓑 f y ^ 2) *
        (⨍⁻ y in J, (∑ I : Grid X with s I = s J - k ∧ Disjoint (I : Set X) (𝓘 u₁) ∧
          ¬Disjoint ↑J (ball (c I) (8 * D ^ s I)),
        (ball (c I) (8 * D ^ s I)).indicator 1 y) ^ 2 ∂volume)) ^ (2 : ℝ)⁻¹ := by
      gcongr _ * ∑ k ∈ _, (∑ J ∈ _, ?_) ^ _ with k mk J mJ
      rw [setLAverage_eq, ENNReal.div_eq_inv_mul, ← mul_assoc, mul_comm _ _⁻¹, mul_assoc]
      gcongr; apply ENNReal.sq_lintegral_mul_le_mul_lintegral_sq aem_MB.restrict -- Cauchy–Schwarz
      exact Finset.aemeasurable_sum _ fun I mI ↦
        measurable_const.aemeasurable.indicator measurableSet_ball
    _ ≤ C2_1_3 a * 2 ^ (4 * a) * ∑ k ∈ Finset.Icc ⌊C7_6_3 a n⌋ (2 * S),
        (∑ J ∈ (𝓙₆ t u₁).toFinset,
        (∫⁻ y in J, MB volume 𝓑 c𝓑 r𝓑 f y ^ 2) * C7_6_4 a k) ^ (2 : ℝ)⁻¹ := by
      gcongr with k mk J mJ; rw [mem_toFinset] at mJ; exact square_function_count mJ
    _ ≤ C2_1_3 a * 2 ^ (4 * a) *
        ∑ k ∈ Finset.Icc ⌊C7_6_3 a n⌋ (2 * S),
        2 ^ (7 * a + 2) * D ^ (-k * κ / 2) * (∑ J ∈ (𝓙₆ t u₁).toFinset,
        ∫⁻ y in J, MB volume 𝓑 c𝓑 r𝓑 f y ^ 2) ^ (2 : ℝ)⁻¹ := by
      gcongr with k mk
      rw [← Finset.sum_mul, mul_comm _ (C7_6_4 a k : ℝ≥0∞),
        ENNReal.mul_rpow_of_nonneg _ _ (by positivity)]
      gcongr
      rw [C7_6_4, NNReal.mul_rpow, show (8 : ℝ≥0) = 2 ^ (3 : ℝ) by norm_num, ← NNReal.rpow_mul,
        ← mul_assoc, ← NNReal.rpow_intCast, ← NNReal.rpow_mul,
        ENNReal.rpow_ofNNReal (by positivity), NNReal.mul_rpow, ← NNReal.rpow_mul,
        ← NNReal.rpow_add two_ne_zero, ← NNReal.rpow_mul, ENNReal.coe_mul,
        ENNReal.coe_rpow_of_ne_zero two_ne_zero, ← show (2 : ℝ≥0∞) = (2 : ℝ≥0) by rfl,
        ENNReal.coe_rpow_of_ne_zero (by norm_cast; unfold defaultD; positivity),
        show ((D : ℝ≥0) : ℝ≥0∞) = (D : ℝ≥0∞) by rfl, Int.cast_neg, div_eq_mul_inv,
        ← ENNReal.rpow_natCast]
      gcongr
      · exact one_le_two
      · rw [add_assoc, add_mul, Nat.cast_add, Nat.cast_mul, show (14 * a * 2⁻¹ : ℝ) = 7 * a by ring,
          Nat.cast_ofNat]
        gcongr
        calc
          _ ≤ (1 + 3 * 1) * (2 : ℝ)⁻¹ := by gcongr; exact κ_le_one
          _ = _ := by norm_num
    _ = _ := by
      rw [← Finset.sum_mul, ← Finset.mul_sum, ← mul_assoc, ← mul_assoc, mul_assoc _ (_ ^ _) (_ ^ _),
        ← pow_add, show 4 * a + (7 * a + 2) = 11 * a + 2 by omega]
      congr; rw [← lintegral_biUnion_finset _ fun _ _ ↦ coeGrid_measurable]; swap
      · rw [coe_toFinset]; exact pairwiseDisjoint_𝓙₆
      simp_rw [mem_toFinset, union_𝓙₆ hu₁, ← lintegral_indicator coeGrid_measurable,
        eLpNorm_eq_lintegral_rpow_enorm two_ne_zero ENNReal.ofNat_ne_top, ENNReal.toReal_ofNat,
        one_div, show (2 : ℝ) = (2 : ℕ) by rfl, ENNReal.rpow_natCast, enorm_eq_self]
      congr! with x
      simp_rw [sq, ← inter_indicator_mul, inter_self]

/-- The constant used in `bound_for_tree_projection`. -/
irreducible_def C7_6_2 (a n : ℕ) : ℝ≥0 :=
  C2_1_3 a * 2 ^ (21 * a + 5) * 2 ^ (-(𝕔 / ((4 * 𝕔 + 4) * a) * Z * n * κ))

omit [TileStructure Q D κ S o] in
lemma btp_constant_bound :
    C2_1_3 a * 2 ^ (11 * a + 2) *
    ∑ k ∈ Finset.Icc ⌊C7_6_3 a n⌋ (2 * S), (D : ℝ≥0∞) ^ (-k * κ / 2) ≤ C7_6_2 a n := by
  calc
    _ = C2_1_3 a * 2 ^ (11 * a + 2) * D ^ (-⌊C7_6_3 a n⌋ * κ / 2) *
        ∑ k ∈ Finset.range (2 * S + 1 - ⌊C7_6_3 a n⌋).toNat, ((D : ℝ≥0∞) ^ (-(κ / 2))) ^ k := by
      conv_rhs => rw [mul_assoc, Finset.mul_sum]
      congr 1; change ∑ k ∈ Finset.Ico _ _, _ = _
      rcases le_or_gt (2 * S + 1 : ℤ) ⌊C7_6_3 a n⌋ with hb | hb
      · rw [Finset.Ico_eq_empty (not_lt.mpr hb)]; rw [← sub_nonpos] at hb
        rw [Int.toNat_of_nonpos hb]; simp
      refine Finset.sum_bij
        (fun (k : ℤ) (_ : k ∈ Finset.Ico ⌊C7_6_3 a n⌋ (2 * S + 1)) ↦ (k - ⌊C7_6_3 a n⌋).toNat)
        (fun k mk ↦ ?_) (fun k₁ mk₁ k₂ mk₂ he ↦ ?_) (fun k mk ↦ ?_) (fun k mk ↦ ?_)
      · rw [Finset.mem_Ico] at mk; simp [mk]
      · rw [Finset.mem_Ico] at mk₁ mk₂
        simp_rw [← Int.ofNat_inj, Int.toNat_sub_of_le mk₁.1, Int.toNat_sub_of_le mk₂.1] at he
        simpa using he
      · use k + ⌊C7_6_3 a n⌋, ?_, by simp
        rw [Finset.mem_range, ← Nat.cast_lt (α := ℤ), Int.toNat_sub_of_le hb.le] at mk
        rw [Finset.mem_Ico]; omega
      · rw [Finset.mem_Ico] at mk
        simp_rw [← ENNReal.rpow_natCast,
          show ((k - ⌊C7_6_3 a n⌋).toNat : ℝ) = ((k - ⌊C7_6_3 a n⌋).toNat : ℤ) by rfl,
          Int.toNat_sub_of_le mk.1, ← ENNReal.rpow_mul, Int.cast_sub]
        rw [← ENNReal.rpow_add _ _ (by norm_cast; unfold defaultD; positivity)
          (ENNReal.natCast_ne_top D)]
        congr; ring
    _ ≤ C2_1_3 a * 2 ^ (11 * a + 2) * 2 ^ (-𝕔 * a ^ 2 * (Z * n / ((2 * 𝕔 + 2) * a ^ 3) - 3)
         * κ / 2) * 2 ^ (10 * a + 2) := by
      gcongr with k
      · rw [defaultD, Nat.cast_pow, ← ENNReal.rpow_natCast, ← ENNReal.rpow_mul, neg_mul, neg_div,
          ← neg_mul_comm, Nat.cast_mul, Nat.cast_pow, Nat.cast_ofNat, ← neg_mul,
          ← mul_div_assoc, ← mul_assoc]
        gcongr _ ^ (?_ * _ / _)
        · exact one_le_two
        · exact κ_nonneg
        · apply mul_le_mul_of_nonpos_left
          · rw [show (3 : ℝ) = 2 + 1 by norm_num, ← sub_sub, ← C7_6_3_def, sub_le_iff_le_add]
            exact (Int.lt_floor_add_one _).le
          · rw [neg_mul, Left.neg_nonpos_iff, mul_nonneg_iff_of_pos_left
              (by norm_cast; linarith [seven_le_c])]
            positivity
      · exact calculation_7_6_2 (X := X)
    _ = C2_1_3 a * 2 ^ (21 * a + 4) *
        2 ^ ((𝕔 * (3 / 2)) * a ^ 2 * κ - 𝕔 / ((4 * 𝕔 + 4) * a) * Z * n * κ) := by
      rw [← mul_rotate]; congr 1
      · rw [← mul_assoc, ← mul_rotate, ← pow_add, mul_comm]
        congr 2; omega
      · congr 1
        rw [mul_sub, neg_mul, neg_mul, neg_mul, sub_neg_eq_add, ← sub_eq_neg_add, sub_mul, sub_div]
        congr
        · ring
        · have a4 := four_le_a X
          have : 2 * 𝕔 + (2 : ℝ) ≠ 0 := by norm_cast
          field_simp
          ring
    _ ≤ C2_1_3 a * 2 ^ (21 * a + 4) * 2 ^ (1 - 𝕔 / ((4 * 𝕔 + 4) * a) * Z * n * κ) := by
      gcongr; exacts [one_le_two, calculation_150 (X := X)]
    _ = _ := by
      rw [sub_eq_add_neg, ENNReal.rpow_add _ _ two_ne_zero ENNReal.ofNat_ne_top, ENNReal.rpow_one,
        ← mul_assoc, mul_assoc _ _ 2, ← pow_succ, C7_6_2, ENNReal.coe_mul, ← div_div,
        ENNReal.coe_rpow_of_ne_zero two_ne_zero, ENNReal.coe_mul, ENNReal.coe_pow]
      rfl

/-- Lemma 7.6.2. -/
lemma bound_for_tree_projection (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂) (h2u : 𝓘 u₁ ≤ 𝓘 u₂)
    (hf : BoundedCompactSupport f) :
    eLpNorm (approxOnCube (𝓙₆ t u₁) (‖adjointCarlesonSum (t u₂ \ 𝔖₀ t u₁ u₂) f ·‖)) 2 volume ≤
    C7_6_2 a n * eLpNorm ((𝓘 u₁ : Set X).indicator (MB volume 𝓑 c𝓑 r𝓑 f ·)) 2 volume :=
  (e764_postCS hu₁ hu₂ hu h2u hf).trans (mul_le_mul_right' btp_constant_bound _)

lemma cntp_approxOnCube_eq (hu₁ : u₁ ∈ t) :
    approxOnCube (𝓙 (t u₁))
      (‖(𝓘 u₁ : Set X).indicator (adjointCarlesonSum (t u₂ \ 𝔖₀ t u₁ u₂) f₂) ·‖) =
    approxOnCube (𝓙₆ t u₁) (‖adjointCarlesonSum (t u₂ \ 𝔖₀ t u₁ u₂) f₂ ·‖) := by
  set U := (𝓘 u₁ : Set X)
  ext x; simp only [approxOnCube]
  classical
  calc
    _ = ∑ p with p ∈ 𝓙₆ t u₁, (p : Set X).indicator (fun x ↦ ⨍ y in p,
        ‖U.indicator (adjointCarlesonSum (t u₂ \ 𝔖₀ t u₁ u₂) f₂) y‖) x := by
      apply (Finset.sum_subset (fun p mp ↦ ?_) (fun p mp np ↦ ?_)).symm
      · rw [Finset.mem_filter_univ] at mp ⊢
        exact mp.1
      · rw [Finset.mem_filter_univ] at mp np
        rw [indicator_apply_eq_zero]; intro mx
        rw [show (0 : ℝ) = ⨍ y in (p : Set X), 0 by simp]
        refine setAverage_congr_fun coeGrid_measurable (.of_forall fun y my ↦ ?_)
        suffices Disjoint (p : Set X) U by
          rw [indicator_of_notMem (this.notMem_of_mem_left my), norm_zero]
        -- There has to be a cube `I ∈ 𝓙₆` (the one containing `c (𝓘 u₁)`)
        have cm : c (𝓘 u₁) ∈ (𝓘 u₁ : Set X) := Grid.c_mem_Grid
        rw [← union_𝓙₆ hu₁, mem_iUnion₂] at cm; obtain ⟨I, mI, hI⟩ := cm
        -- Obviously `I ≠ p`
        have nIp : I ≠ p := ne_of_mem_of_not_mem mI np
        -- If `U` intersected `p`, `U ≤ p` since `p ∉ 𝓙₆`
        by_contra! h
        rw [𝓙₆, mem_inter_iff, not_and, mem_Iic] at np; specialize np mp
        have Ulp := le_or_ge_or_disjoint.resolve_left np |>.resolve_right h
        -- `I`, being in `𝓙₆`, should be a maximal cube in `𝓙₀ 𝔖`,
        -- but `p` is above it and also in `𝓙₀ 𝔖`; contradiction
        rw [𝓙₆, mem_inter_iff, mem_Iic] at mI
        rw [𝓙, mem_setOf] at mp mI
        exact nIp <| le_antisymm (mI.2.trans Ulp) (mI.1.2 mp.1 (mI.2.trans Ulp))
    _ = _ := by
      congr! 3 with p mp
      refine setAverage_congr_fun coeGrid_measurable (.of_forall fun y my ↦ ?_)
      rw [Finset.mem_filter_univ, 𝓙₆, mem_inter_iff, mem_Iic] at mp
      rw [indicator_of_mem (mp.2.1 my)]

/-- The constant used in `correlation_near_tree_parts`.
Has value `2 ^ (232 * a ^ 3 + 21 * a + 5- 25/(101a) * Z n κ)` in the blueprint. -/
irreducible_def C7_4_6 (a n : ℕ) : ℝ≥0 := C7_2_1 a * C7_6_2 a n

/-- Lemma 7.4.6 -/
lemma correlation_near_tree_parts (hu₁ : u₁ ∈ t) (hu₂ : u₂ ∈ t) (hu : u₁ ≠ u₂) (h2u : 𝓘 u₁ ≤ 𝓘 u₂)
    (hf₁ : BoundedCompactSupport f₁) (hf₂ : BoundedCompactSupport f₂) :
    ‖∫ x, adjointCarlesonSum (t u₁) f₁ x * conj (adjointCarlesonSum (t u₂ \ 𝔖₀ t u₁ u₂) f₂ x)‖ₑ ≤
    C7_4_6 a n *
    eLpNorm ((𝓘 u₁ : Set X).indicator (adjointBoundaryOperator t u₁ f₁) ·) 2 volume *
    eLpNorm ((𝓘 u₁ : Set X).indicator (adjointBoundaryOperator t u₂ f₂) ·) 2 volume := by
  set U := (𝓘 u₁ : Set X)
  calc
    _ = ‖∫ x, conj (adjointCarlesonSum (t u₁) f₁ x) *
        adjointCarlesonSum (t u₂ \ 𝔖₀ t u₁ u₂) f₂ x‖ₑ := by
      rw [← RCLike.enorm_conj, ← integral_conj]; congr! 3 with x
      rw [map_mul, RingHomCompTriple.comp_apply, RingHom.id_apply]
    _ = ‖∫ x, conj (U.indicator (adjointCarlesonSum (t u₁) (U.indicator f₁)) x) *
        adjointCarlesonSum (t u₂ \ 𝔖₀ t u₁ u₂) f₂ x‖ₑ := by
      congr! 5 with x; rw [adjoint_tile_support2_sum hu₁]
    _ = ‖∫ x, conj (adjointCarlesonSum (t u₁) (U.indicator f₁) x) *
        (U.indicator (adjointCarlesonSum (t u₂ \ 𝔖₀ t u₁ u₂) f₂) x)‖ₑ := by
      congr! 3 with x
      rw [indicator_eq_indicator_one_mul, map_mul, conj_indicator, map_one, mul_comm _ (conj _),
        mul_assoc, ← indicator_eq_indicator_one_mul]
    _ = ‖∫ x, conj (U.indicator f₁ x) *
        carlesonSum (t u₁) (U.indicator (adjointCarlesonSum (t u₂ \ 𝔖₀ t u₁ u₂) f₂)) x‖ₑ := by
      rw [← adjointCarlesonSum_adjoint (hf₂.adjointCarlesonSum.indicator coeGrid_measurable)
        (hf₁.indicator coeGrid_measurable)]
    _ ≤ C7_2_1 a * eLpNorm (approxOnCube (𝓙 (t u₁))
          (‖U.indicator (adjointCarlesonSum (t u₂ \ 𝔖₀ t u₁ u₂) f₂) ·‖)) 2 volume *
        eLpNorm (approxOnCube (𝓛 (t u₁)) (‖U.indicator f₁ ·‖)) 2 volume :=
      tree_projection_estimate (hf₂.adjointCarlesonSum.indicator coeGrid_measurable)
        (hf₁.indicator coeGrid_measurable) hu₁
    _ ≤ C7_2_1 a *
        (C7_6_2 a n * eLpNorm ((𝓘 u₁ : Set X).indicator (MB volume 𝓑 c𝓑 r𝓑 f₂ ·)) 2 volume) *
        eLpNorm (U.indicator f₁ ·) 2 volume := by
      rw [cntp_approxOnCube_eq hu₁]; gcongr
      · exact bound_for_tree_projection hu₁ hu₂ hu h2u hf₂
      · exact eLpNorm_approxOnCube_two_le_self (hf₁.indicator coeGrid_measurable) pairwiseDisjoint_𝓛
    _ ≤ _ := by
      conv_rhs => rw [mul_comm (C7_4_6 a n : ℝ≥0∞), mul_rotate]
      rw [C7_4_6, ENNReal.coe_mul, ← mul_assoc]; gcongr
      all_goals
        refine eLpNorm_mono_enorm fun x ↦ ?_
        simp only [enorm_eq_self, enorm_indicator_eq_indicator_enorm, adjointBoundaryOperator]
        apply indicator_le_indicator
      · rw [← add_rotate]; exact le_add_self
      · exact le_add_self

end TileStructure.Forest


==> anc/Carleson/GridStructure.lean <==
import Carleson.ProofData

open Set MeasureTheory Metric Function Complex Bornology
open scoped NNReal ENNReal ComplexConjugate
noncomputable section

section Generic
universe u
variable {𝕜 : Type*} [_root_.RCLike 𝕜]

variable (X) in
/-- A grid structure on `X`.
We prefer `coeGrid : Grid → Set X` over `Grid : Set (Set X)`
Note: the `s` in this paper is `-s` of Christ's paper.
-/
class GridStructure {A : outParam ℝ≥0} [PseudoMetricSpace X] [DoublingMeasure X A]
    (D : outParam ℕ) (κ : outParam ℝ) (S : outParam ℕ) (o : outParam X) where
  /-- indexing set for a grid structure -/
  protected Grid : Type u
  fintype_Grid : Fintype Grid
  /-- The collection of dyadic cubes -/
  coeGrid : Grid → Set X
  /-- scale functions -/
  s : Grid → ℤ
  /-- Center functions -/
  c : Grid → X
  inj : Injective (fun i ↦ (coeGrid i, s i))
  range_s_subset : range s ⊆ Icc (-S) S
  topCube : Grid
  s_topCube : s topCube = S
  c_topCube : c topCube = o
  subset_topCube {i} : coeGrid i ⊆ coeGrid topCube
  Grid_subset_biUnion {i} : ∀ k ∈ Ico (-S : ℤ) (s i), coeGrid i ⊆ ⋃ j ∈ s ⁻¹' {k}, coeGrid j
  fundamental_dyadic' {i j} : s i ≤ s j → coeGrid i ⊆ coeGrid j ∨ Disjoint (coeGrid i) (coeGrid j)
  ball_subset_Grid {i} : ball (c i) (D ^ s i / 4) ⊆ coeGrid i --2.0.10
  Grid_subset_ball {i} : coeGrid i ⊆ ball (c i) (4 * D ^ s i) --2.0.10
  small_boundary {i} {t : ℝ≥0} (ht : D ^ (- S - s i) ≤ t) :
    volume.real { x ∈ coeGrid i | EMetric.infEdist x (coeGrid i)ᶜ ≤ t * (D ^ (s i):ℝ≥0∞)} ≤
    2 * t ^ κ * volume.real (coeGrid i)
  coeGrid_measurable {i} : MeasurableSet (coeGrid i)

export GridStructure (range_s_subset Grid_subset_biUnion ball_subset_Grid Grid_subset_ball small_boundary
  topCube s_topCube c_topCube subset_topCube coeGrid_measurable) -- should `X` be explicit in topCube?

attribute [coe] GridStructure.coeGrid

variable {X : Type u} {A : ℝ≥0} [PseudoMetricSpace X] [DoublingMeasure X A]
variable {D : ℕ} {κ : ℝ} {S : ℕ} {o : X}
variable [GridStructure X D κ S o]

variable (X) in
/-- The indexing type of the grid structure. Elements are called (dyadic) cubes.
Note that this type has instances for both `≤` and `⊆`, but they do *not* coincide. -/
abbrev Grid : Type u := GridStructure.Grid X

def s : Grid X → ℤ := GridStructure.s
def c : Grid X → X := GridStructure.c

variable {i j : Grid X}

instance : Inhabited (Grid X) := ⟨topCube⟩
instance : Fintype (Grid X) := GridStructure.fintype_Grid
instance : Coe (Grid X) (Set X) := ⟨GridStructure.coeGrid⟩
instance : Membership X (Grid X) := ⟨fun i x ↦ x ∈ (i : Set X)⟩
instance : PartialOrder (Grid X) := PartialOrder.lift _ GridStructure.inj

/- not sure whether these should be simp lemmas, but that might be required if we want to
  conveniently rewrite/simp with Set-lemmas -/
@[simp] lemma Grid.mem_def {x : X} : x ∈ i ↔ x ∈ (i : Set X) := .rfl
@[simp] lemma Grid.le_def : i ≤ j ↔ (i : Set X) ⊆ (j : Set X) ∧ s i ≤ s j := .rfl

lemma Grid.eq_iff : i = j ↔ (i : Set X) = (j : Set X) ∧ s i = s j :=
  ⟨fun h ↦ by simp [h], fun h ↦ by apply le_antisymm <;> simp [Grid.le_def, h]⟩

lemma Grid.mem_mono {x : X} : Monotone (x ∈ · : Grid X → Prop) := by
  intro u u' hle hu
  rw [Grid.mem_def] at hu ⊢
  rw [Grid.le_def] at hle
  exact hle.left hu

lemma fundamental_dyadic :
    s i ≤ s j → (i : Set X) ⊆ (j : Set X) ∨ Disjoint (i : Set X) (j : Set X) :=
  GridStructure.fundamental_dyadic'

lemma le_or_disjoint (h : s i ≤ s j) : i ≤ j ∨ Disjoint (i : Set X) (j : Set X) :=
  fundamental_dyadic h |>.imp (⟨·, h⟩) id

lemma le_or_ge_or_disjoint : i ≤ j ∨ j ≤ i ∨ Disjoint (i : Set X) (j : Set X) := by
  rcases le_or_gt (s i) (s j) with h | h
  · have := le_or_disjoint h; tauto
  · have := le_or_disjoint h.le; tauto

lemma le_or_ge_of_mem_of_mem {c : X} (mi : c ∈ i) (mj : c ∈ j) : i ≤ j ∨ j ≤ i :=
  (or_assoc.mpr le_or_ge_or_disjoint).resolve_right (not_disjoint_iff.mpr ⟨c, mi, mj⟩)

lemma le_of_mem_of_mem (h : s i ≤ s j) {c : X} (mi : c ∈ i) (mj : c ∈ j) : i ≤ j :=
  ⟨(fundamental_dyadic h).resolve_right (not_disjoint_iff.mpr ⟨c, mi, mj⟩), h⟩

lemma eq_or_disjoint (hs : s i = s j) : i = j ∨ Disjoint (i : Set X) (j : Set X) :=
  Or.elim (le_or_disjoint hs.le) (fun ij ↦ Or.elim (le_or_disjoint hs.ge)
     (fun ji ↦ Or.inl (le_antisymm ij ji)) (fun h ↦ Or.inr h.symm)) (fun h ↦ Or.inr h)

lemma disjoint_of_not_le_not_le {i j : Grid X} (h : ¬i ≤ j) (h' : ¬j ≤ i) :
    Disjoint (i : Set X) j := by
  -- Assume wlog that s u₁ ≤ s u₂.
  obtain (hs | hs) := le_total (s i) (s j)
  · -- If u₁ and u₂ were not disjoint, we'd have J u₁ ⊆ J u₂, contradicting h.
    by_contra hndisjoint
    exact h <| (le_or_disjoint hs).resolve_right hndisjoint
  · by_contra hdisjoint
    exact h' <| (le_or_disjoint hs).resolve_right (fun a ↦ hdisjoint a.symm)

lemma subset_of_notMem_Iic_of_not_disjoint (i : Grid X) (j : Grid X)
    (h : i ∉ Iic j)
    (notDisjoint : ¬ Disjoint (i : Set X) j) :
    (j : Set X) ⊆ i := by
  by_contra hdisj
  have : ¬(j ≤ i) := by
    rw [Grid.le_def]
    exact not_and.mpr fun a a_1 ↦ hdisj a
  exact notDisjoint (disjoint_of_not_le_not_le h this)

lemma scale_mem_Icc : s i ∈ Icc (-S : ℤ) S := mem_Icc.mp (range_s_subset ⟨i, rfl⟩)

lemma volume_coeGrid_pos (hD : 0 < D) : 0 < volume (i : Set X) := by
  have hD : 0 < (D : ℝ) ^ GridStructure.s i / 4 := by
    simp only [Nat.ofNat_pos, div_pos_iff_of_pos_right]
    exact zpow_pos (Nat.cast_pos'.mpr hD) _
  exact measure_pos_of_superset ball_subset_Grid (ne_of_gt (measure_ball_pos _ _ hD))

@[aesop (rule_sets := [finiteness]) safe apply]
lemma volume_coeGrid_lt_top : volume (i : Set X) < ⊤ :=
  measure_lt_top_of_subset Grid_subset_ball measure_ball_ne_top

namespace Grid

protected lemma inj : Injective (fun i : Grid X ↦ ((i : Set X), s i)) := GridStructure.inj

lemma le_topCube : i ≤ topCube :=
  ⟨subset_topCube, scale_mem_Icc.2.trans_eq s_topCube.symm⟩

lemma isTop_topCube : IsTop (topCube : Grid X) := fun _ ↦ le_topCube

lemma isMax_iff : IsMax i ↔ i = topCube := isTop_topCube.isMax_iff

/-- The set `I ↦ Iᵒ` in the blueprint. -/
def int (i : Grid X) : Set X := ball (c i) (D ^ s i / 4)

postfix:max "ᵒ" => Grid.int

/-- An auxiliary measure used in the well-foundedness of `Ω` in Lemma `tile_structure`. -/
def opSize (i : Grid X) : ℕ := (S - s i).toNat

lemma int_subset : i.int ⊆ i := ball_subset_Grid

end Grid
end Generic

namespace Grid

open scoped ShortVariables
variable {X : Type*} [PseudoMetricSpace X] {a : ℕ} {q : ℝ} {K : X → X → ℂ}
  {σ₁ σ₂ : X → ℤ} {F G : Set X} [ProofData a q K σ₁ σ₂ F G]

notation "dist_{" I "}" => @dist (WithFunctionDistance (c I) (D ^ s I / 4)) _
notation "nndist_{" I "}" => @nndist (WithFunctionDistance (c I) (D ^ s I / 4)) _
notation "edist_{" I "}" => @edist (WithFunctionDistance (c I) (D ^ s I / 4)) _
notation "ball_{" I "}" => @ball (WithFunctionDistance (c I) (D ^ s I / 4)) _

section GridManipulation

variable [GridStructure X D κ S o]

lemma c_mem_Grid {i : Grid X} : c i ∈ (i : Set X) := by
  obtain ⟨hD⟩ := NeZero.of_pos <| zero_lt_one.trans_le (one_le_realD _)
  exact mem_of_mem_of_subset (Metric.mem_ball_self (by positivity)) ball_subset_Grid

lemma nonempty (i : Grid X) : (i : Set X).Nonempty := ⟨c i, c_mem_Grid⟩

lemma scale_eq_scale_topCube_iff (i : Grid X) : s i = s (topCube : Grid X) ↔ i = topCube := by
  refine ⟨(eq_or_disjoint · |>.resolve_right ?_), (· ▸ rfl)⟩
  exact Set.not_disjoint_iff.mpr ⟨c i, c_mem_Grid, subset_topCube c_mem_Grid⟩

lemma scale_lt_scale_topCube {i : Grid X} (hi : i ≠ topCube) : s i < s (topCube : Grid X) := by
  have : s i ≤ s topCube (X := X) := by rw [s, s_topCube]; exact scale_mem_Icc.2
  apply this.lt_of_ne
  rwa [ne_eq, scale_eq_scale_topCube_iff]

lemma eq_topCube_of_S_eq_zero (i : Grid X) (hS : S = 0) : i = topCube := by
  have hsi : s i = 0                  := by simpa [hS] using scale_mem_Icc (i := i)
  have hst : s (topCube : Grid X) = 0 := by simpa [hS] using scale_mem_Icc (i := (topCube : Grid X))
  rw [← scale_eq_scale_topCube_iff, hsi, hst]

lemma le_dyadic {i j k : Grid X} (h : s i ≤ s j) (li : k ≤ i) (lj : k ≤ j) : i ≤ j := by
  obtain ⟨c, mc⟩ := k.nonempty
  exact le_of_mem_of_mem h (mem_of_mem_of_subset mc li.1) (mem_of_mem_of_subset mc lj.1)

@[simp] lemma lt_def {i j : Grid X} : i < j ↔ (i : Set X) ⊆ (j : Set X) ∧ s i < s j := by
  constructor <;> intro h
  · obtain ⟨a₁, a₂⟩ := h.le
    refine ⟨a₁, lt_of_le_of_ne a₂ ?_⟩
    by_contra a₃
    have l : i < i := h.trans_le (le_dyadic a₃.ge h.le le_rfl)
    rwa [lt_self_iff_false] at l
  · apply lt_of_le_of_ne (le_def.mpr ⟨h.1, h.2.le⟩)
    by_contra a; rw [a, lt_self_iff_false] at h; exact h.2

lemma isMin_iff {i : Grid X} : IsMin i ↔ s i = - S := by
  refine ⟨fun h ↦ ?_, fun h ↦ ?_⟩
  · apply le_antisymm ?_ scale_mem_Icc.1
    contrapose! h
    have : -(S : ℤ) ∈ Ico (-(S : ℤ)) (s i) := by simp [h]
    have := Grid_subset_biUnion (i := i) (-S) this c_mem_Grid
    simp only [defaultA, defaultD.eq_1, defaultκ.eq_1, mem_preimage, mem_singleton_iff, mem_iUnion,
      exists_prop] at this
    rcases this with ⟨j, (hj : s j = -(S : ℤ)), h'j⟩
    have sji : s j < s i := by simpa [hj] using h
    have : (j : Set X) ⊆ i := by
      rcases fundamental_dyadic sji.le with hji | h_disj
      · exact hji
      · exact (disjoint_right.1 h_disj c_mem_Grid h'j).elim
    have : j < i := by simp [this, sji]
    exact this.not_isMin
  · intro j hj
    have : s i ≤ s j := by rw [h]; exact (scale_mem_Icc (i := j)).1
    rcases le_or_disjoint this with h' | h_disj
    · exact h'
    · exact False.elim (disjoint_right.1 h_disj c_mem_Grid (hj.1 c_mem_Grid))

/-- There exists a unique successor of each non-maximal cube. -/
lemma exists_unique_succ (i : Grid X) (h : ¬IsMax i) :
    ∃! j ∈ Finset.univ, i < j ∧ ∀ j', i < j' → j ≤ j' := by
  simp_rw [Finset.mem_univ, true_and]
  classical let incs : Finset (Grid X) := { j | i < j }
  have ine : incs.Nonempty := by
    use topCube; simp_rw [incs, Finset.mem_filter_univ]
    exact lt_of_le_of_ne le_topCube (isMax_iff.not.mp h)
  obtain ⟨j, mj, hj⟩ := incs.exists_minimal ine
  simp only [incs, Finset.mem_filter_univ] at mj hj
  replace hj : ∀ (x : Grid X), i < x → j ≤ x := fun x mx ↦ by
    rcases lt_or_ge (s x) (s j) with c | c
    · refine (eq_of_le_of_not_lt (le_dyadic c.le mx.le mj.le) ?_).symm.le
      exact not_lt_iff_le_imp_ge.mpr (hj mx)
    · exact le_dyadic c mj.le mx.le
  use j, ⟨mj, hj⟩, fun k ⟨hk₁, hk₂⟩ ↦ le_antisymm (hk₂ j mj) (hj k hk₁)

open Classical in
/-- If `i` is not a maximal element, this is the (unique) minimal element greater than i.
This is not a `SuccOrder` since an element can be the successor of multiple other elements. -/
def succ (i : Grid X) : Grid X := if h : IsMax i then i else Finset.choose (hp := exists_unique_succ i h)

variable {i j : Grid X}

lemma succ_spec (h : ¬IsMax i) : i < i.succ ∧ ∀ j, i < j → i.succ ≤ j := by
  simp only [succ, h, dite_false]
  classical exact Finset.choose_spec (hp := exists_unique_succ i h).2

lemma succ_unique (h : ¬IsMax i) : i < j → (∀ j', i < j' → j ≤ j') → i.succ = j := fun k₁ k₂ ↦
  ((exists_unique_succ i h).unique ⟨by simp, k₁, k₂⟩ ⟨by simp, succ_spec h⟩).symm

lemma le_succ : i ≤ i.succ := by
  by_cases h : IsMax i
  · simp [h, succ]
  · exact (succ_spec h).1.le

lemma max_of_le_succ : i.succ ≤ i → IsMax i := fun h ↦ by
  contrapose! h; by_contra! k; have l := (succ_spec h).1.trans_le k
  rwa [lt_self_iff_false] at l

lemma not_isMax_of_scale_lt {j W : Grid X} (h : s j < s W) : ¬IsMax j := by
  rw [Grid.isMax_iff]
  intro top
  rw [top, show s topCube = ↑S by exact s_topCube (X := X)] at h
  linarith [(scale_mem_Icc (i := W)).2]

lemma succ_le_of_lt (h : i < j) : i.succ ≤ j := by
  by_cases k : IsMax i
  · simp only [k, succ, dite_true]; exact h.le
  · exact (succ_spec k).2 j h

lemma exists_containing_subcube (l : ℤ) (h : l ∈ Icc (-S : ℤ) (s i)) {x : X} (mx : x ∈ i) :
    ∃ j, s j = l ∧ x ∈ j := by
  obtain ⟨lb, ub⟩ := h
  rcases ub.eq_or_lt with ub | ub
  · exact ⟨i, ub.symm, mx⟩
  · simpa [mem_iUnion₂, mem_preimage, mem_singleton_iff, exists_prop] using
      Grid_subset_biUnion l ⟨lb, ub⟩ mx

lemma exists_supercube (l : ℤ) (h : l ∈ Icc (s i) S) : ∃ j, s j = l ∧ i ≤ j := by
  obtain ⟨lb, ub⟩ := h
  rcases ub.eq_or_lt with ub | ub; · exact ⟨topCube, by simpa [ub] using s_topCube, le_topCube⟩
  obtain ⟨x, hx⟩ := i.nonempty
  have bound_i : -S ≤ s i ∧ s i ≤ S := scale_mem_Icc
  have ts := Grid_subset_biUnion (X := X) (i := topCube) l
    (by rw [s_topCube, mem_Ico]; omega)
  have := mem_of_mem_of_subset hx ((le_topCube (i := i)).1.trans ts)
  simp_rw [mem_preimage, mem_singleton_iff, mem_iUnion, exists_prop] at this
  obtain ⟨j, (sj : s j = l), mj⟩ := this; use j, sj
  exact le_of_mem_of_mem (by omega) hx mj

lemma exists_sandwiched (h : i ≤ j) (l : ℤ) (hl : l ∈ Icc (s i) (s j)) :
    ∃ k, s k = l ∧ i ≤ k ∧ k ≤ j := by
  have bound_q : -S ≤ s j ∧ s j ≤ S := scale_mem_Icc
  rw [mem_Icc] at hl
  obtain ⟨K, sK, lbK⟩ := exists_supercube l (by change s i ≤ _ ∧ _; omega)
  use K, sK, lbK
  exact le_dyadic (by omega) lbK h

lemma scale_succ (h : ¬IsMax i) : s i.succ = s i + 1 := by
  obtain ⟨h₁, h₂⟩ := succ_spec h
  rw [lt_def] at h₁; apply le_antisymm _ (by omega)
  by_contra! h₀
  obtain ⟨z, hz₁, hz₂, hz₃⟩ :=
    exists_sandwiched (le_succ (i := i)) (s i + 1) (by rw [mem_Icc]; omega)
  have l := (lt_def.mpr ⟨hz₃.1, hz₁.symm ▸ h₀⟩).trans_le (h₂ z (lt_def.mpr ⟨hz₂.1, by omega⟩))
  rwa [lt_self_iff_false] at l

lemma exists_scale_succ {j W : Grid X} (h : s j < s W) : ∃ J, j ≤ J ∧ s J = s j + 1 := by
  use j.succ
  constructor
  · exact Grid.le_succ
  · exact Grid.scale_succ (Grid.not_isMax_of_scale_lt h)

lemma opSize_succ_lt (h : ¬IsMax i) : i.succ.opSize < i.opSize := by
  simp only [opSize, Int.lt_toNat]
  have : s i.succ ≤ S := (mem_Icc.mp scale_mem_Icc).2
  replace : 0 ≤ S - s i.succ := by omega
  rw [Int.toNat_of_nonneg this, scale_succ h]
  omega

@[elab_as_elim]
lemma induction (P : Grid X → Prop) (base : ∀ i, IsMax i → P i)
    (ind : ∀ i, ¬IsMax i → P i.succ → P i) : ∀ i, P i := fun i ↦ by
  by_cases h : IsMax i
  · exact base i h
  · have := opSize_succ_lt h
    exact ind i h (induction P base ind i.succ)
termination_by i => i.opSize

lemma succ_def (h : ¬IsMax i) : i.succ = j ↔ i ≤ j ∧ s j = s i + 1 := by
  refine ⟨fun k ↦ by subst k; exact ⟨le_succ, scale_succ h⟩, fun ⟨h₁, _⟩ ↦ ?_⟩
  replace h₁ : i < j := lt_def.mpr ⟨h₁.1, by omega⟩
  refine succ_unique h h₁ fun j' hj' ↦ ?_
  have : s i < s j' := (lt_def.mp hj').2
  exact le_dyadic (by omega) h₁.le hj'.le

/-! ## Maximal elements of finsets of dyadic cubes -/

open Classical in
def maxCubes (s : Finset (Grid X)) : Finset (Grid X) := s.filter fun i ↦ ∀ j ∈ s, i ≤ j → i = j

lemma exists_maximal_supercube {s : Finset (Grid X)} (hi : i ∈ s) : ∃ j ∈ maxCubes s, i ≤ j := by
  obtain ⟨j, lj, maxj⟩ := s.exists_le_maximal hi; rw [maximal_iff] at maxj
  simp_rw [maxCubes, Finset.mem_filter]; exact ⟨j, maxj, lj⟩

lemma maxCubes_pairwiseDisjoint {s : Finset (Grid X)} :
    (maxCubes s).toSet.PairwiseDisjoint fun i ↦ (i : Set X) := fun i mi j mj hn ↦ by
  simp only [maxCubes, Finset.coe_filter, mem_setOf_eq] at mi mj
  exact le_or_ge_or_disjoint.resolve_left ((mi.2 j mj.1).mt hn)
    |>.resolve_left ((mj.2 i mi.1).mt hn.symm)

end GridManipulation

/-- The constant appearing in Lemma 2.1.2, `2 ^ {-95a}`. -/
def _root_.C2_1_2 (a : ℕ) : ℝ := 2 ^ ((-𝕔 + 5) * a : ℝ)

include q K σ₁ σ₂ F G in
variable (X) in
lemma _root_.C2_1_2_le_inv_256 : C2_1_2 a ≤ 1 / 256 := by
  rw [C2_1_2, show (1 / 256 : ℝ) = 2 ^ (-8 : ℝ) by norm_num,
    Real.rpow_le_rpow_left_iff one_lt_two, le_neg]
  simp only [add_mul, neg_mul, neg_add_rev, neg_neg, le_neg_add_iff_add_le]
  norm_cast
  have := four_le_a X
  have : 7 * a ≤ 𝕔 * a := by gcongr; exact seven_le_c
  linarith

include q K σ₁ σ₂ F G in
variable (X) in
lemma _root_.C2_1_2_le_one : C2_1_2 a ≤ 1 :=
  (C2_1_2_le_inv_256 X).trans <| by norm_num

include q K σ₁ σ₂ F G in
variable (X) in
lemma _root_.C2_1_2_lt_one : C2_1_2 a < 1 :=
  (C2_1_2_le_inv_256 X).trans_lt <| by norm_num

variable [GridStructure X D κ S o]

/-- Stronger version of Lemma 2.1.2. -/
lemma dist_strictMono {I J : Grid X} (hpq : I < J) {f g : Θ X} :
    dist_{I} f g ≤ C2_1_2 a * dist_{J} f g := by
  calc
    _ ≤ dist_{c I, 4 * D ^ s I} f g :=
      cdist_mono (ball_subset_ball (by simp_rw [div_eq_inv_mul, defaultD]; gcongr; norm_num))
    _ ≤ 2 ^ (-𝕔 * (a : ℝ)) * dist_{c I, 4 * D ^ (s I + 1)} f g := by
      rw [← div_le_iff₀' (by positivity), neg_mul, Real.rpow_neg zero_le_two, div_inv_eq_mul, mul_comm]
      convert le_cdist_iterate (x := c I) (r := 4 * D ^ s I) (by positivity) f g (𝕔 * a) using 1
      · norm_cast
      · apply dist_congr rfl
        have : (defaultA a : ℝ) ^ (𝕔 * a) = D := by
          simp only [defaultD, Nat.cast_pow, Nat.cast_ofNat]
          rw [← pow_mul]; congr 1; ring
        rw [this, zpow_add_one₀ (realD_pos a).ne']; ring
    _ ≤ 2 ^ (-𝕔 * (a : ℝ)) * dist_{c I, 4 * D ^ s J} f g := by
      gcongr
      have : s I < s J := (Grid.lt_def.mp hpq).2
      exact cdist_mono (ball_subset_ball (mul_le_mul_of_nonneg_left
        (zpow_le_zpow_right₀ (one_le_realD _) (by omega)) zero_le_four))
    _ ≤ 2 ^ (-𝕔 * (a : ℝ)) * dist_{c J, 8 * D ^ s J} f g := by
      gcongr
      have : c I ∈ ball (c J) (4 * D ^ s J) :=
        mem_of_mem_of_subset c_mem_Grid ((Grid.lt_def.mp hpq).1.trans Grid_subset_ball)
      rw [mem_ball] at this
      exact cdist_mono (ball_subset_ball' (by linarith))
    _ ≤ 2 ^ (-𝕔 * (a : ℝ) + 5 * a) * dist_{J} f g := by
      rw [Real.rpow_add zero_lt_two, mul_assoc]
      refine mul_le_mul_of_nonneg_left ?_ (by positivity)
      rw [show (2 : ℝ) ^ (5 * (a : ℝ)) = (defaultA a) ^ 5 by norm_cast; ring]
      convert cdist_le_iterate _ f g 5 using 1
      · exact dist_congr rfl (by ring)
      · have := one_le_realD a; positivity
    _ = _ := by congr 1; rw [C2_1_2, ← add_mul]

/-- Weaker version of Lemma 2.1.2. -/
lemma dist_mono {I J : Grid X} (hpq : I ≤ J) {f g : Θ X} : dist_{I} f g ≤ dist_{J} f g := by
  rcases hpq.eq_or_lt with h | h
  · subst h; rfl
  · exact (Grid.dist_strictMono h).trans (mul_le_of_le_one_left dist_nonneg (C2_1_2_le_one X))

lemma dist_strictMono_iterate {I J : Grid X} {d : ℕ} (hij : I ≤ J) (hs : s I + d = s J)
    {f g : Θ X} : dist_{I} f g ≤ C2_1_2 a ^ d * dist_{J} f g := by
  induction d generalizing I J with
  | zero => simpa using dist_mono hij
  | succ d ih =>
    obtain ⟨K, sK, IK, KJ⟩ := exists_sandwiched hij (s I + d) (by rw [mem_Icc]; omega)
    replace KJ : K < J := by rw [Grid.lt_def]; exact ⟨KJ.1, by omega⟩
    calc
      _ ≤ C2_1_2 a ^ d * dist_{K} f g := ih IK sK.symm
      _ ≤ C2_1_2 a ^ d * (C2_1_2 a * dist_{J} f g) := by
        gcongr
        · rw [C2_1_2]; positivity
        · exact dist_strictMono KJ
      _ = _ := by ring

-- Version of `dist_strictMono_iterate` with `d` in `ℤ`
lemma dist_strictMono_iterate' {I J : Grid X} {d : ℤ} (hd : d ≥ 0) (hij : I ≤ J)
    (hs : s I + d = s J) {f g : Θ X} : dist_{I} f g ≤ C2_1_2 a ^ d * dist_{J} f g := by
  rw [← Int.toNat_of_nonneg hd] at hs ⊢
  exact dist_strictMono_iterate hij hs

lemma dist_c_le_of_subset {J J' : Grid X} (subset : (J : Set X) ⊆ J') :
    dist (c J) (c J') < 4 * D ^ s J' :=
  Grid_subset_ball (subset Grid.c_mem_Grid)

end Grid


==> anc/Carleson/HolderVanDerCorput.lean <==
import Carleson.TileStructure
import Carleson.ToMathlib.Topology.Algebra.Support

/-! This should roughly contain the contents of chapter 8. -/

open scoped ShortVariables
variable {X : Type*} {a : ℕ} {q : ℝ} {K : X → X → ℂ} {σ₁ σ₂ : X → ℤ} {F G : Set X}
  [MetricSpace X] [ProofData a q K σ₁ σ₂ F G]

noncomputable section

open Set MeasureTheory Metric Function Complex Bornology TileStructure
open scoped NNReal ENNReal ComplexConjugate

/-- `cutoff R t x y` is `L(x, y)` in the proof of Lemma 8.0.1. -/
def cutoff (R t : ℝ) (x y : X) : ℝ :=
  max 0 (1 - dist x y / (t * R))

variable {R t : ℝ} {x y : X}

lemma cutoff_nonneg : 0 ≤ cutoff R t x y := by simp [cutoff]

lemma cutoff_comm : cutoff R t x y = cutoff R t y x := by
  unfold cutoff
  simp_rw [dist_comm x y]

lemma cutoff_Lipschitz (hR : 0 < R) (ht : 0 < t) :
    LipschitzWith ⟨(1 / (t * R)), by positivity⟩ (fun y ↦ cutoff R t x y) := by
  apply LipschitzWith.const_max
  apply LipschitzWith.of_le_add_mul
  intro a b
  simp only [NNReal.coe_mk, tsub_le_iff_right, div_eq_inv_mul, mul_one]
  have : (t * R) ⁻¹ * dist x b ≤ (t * R)⁻¹ * (dist x a + dist a b) := by
    gcongr
    exact dist_triangle _ _ _
  linarith

@[fun_prop]
lemma cutoff_continuous (hR : 0 < R) (ht : 0 < t) : Continuous (fun y ↦ cutoff R t x y) :=
  (cutoff_Lipschitz hR ht (X := X)).continuous

/-- `cutoff R t x` is measurable in `y`. -/
@[fun_prop]
lemma cutoff_measurable (hR : 0 < R) (ht : 0 < t) : Measurable (fun y ↦ cutoff R t x y) :=
  (cutoff_continuous hR ht).measurable

lemma cutoff_eq_zero (hR : 0 < R) (ht : 0 < t) {x y : X} (hy : y ∉ ball x (t * R)) :
    cutoff R t x y = 0 := by
  simp only [mem_ball, dist_comm, not_lt] at hy
  simp only [cutoff, sup_eq_left, tsub_le_iff_right, zero_add]
  rwa [one_le_div (by positivity)]

lemma hasCompactSupport_cutoff [ProperSpace X] (hR : 0 < R) (ht : 0 < t) {x : X} :
    HasCompactSupport (fun y ↦ cutoff R t x y) := by
  apply HasCompactSupport.intro (isCompact_closedBall x (t * R))
  intro y hy
  apply cutoff_eq_zero hR ht
  contrapose! hy
  exact ball_subset_closedBall hy

lemma integrable_cutoff (hR : 0 < R) (ht : 0 < t) {x : X} :
    Integrable (fun y ↦ cutoff R t x y) :=
  (cutoff_continuous hR ht).integrable_of_hasCompactSupport
    (hasCompactSupport_cutoff hR ht)

lemma integrable_cutoff_mul {z : X} (hR : 0 < R) (ht : 0 < t) {x : X} {ϕ : X → ℂ}
    (hc : Continuous ϕ) (hϕ : ϕ.support ⊆ ball z R) :
    Integrable (fun y ↦ cutoff R t x y * ϕ y) := by
  apply Continuous.integrable_of_hasCompactSupport
  · apply Continuous.mul
    · have := cutoff_continuous hR ht (x := x)
      fun_prop
    · exact hc
  · apply HasCompactSupport.mul_left
    apply HasCompactSupport.of_support_subset_isCompact (isCompact_closedBall z R)
    apply hϕ.trans ball_subset_closedBall

-- Is this useful for mathlib? neither exact? nor aesop can prove this. Same for the next lemma.
lemma leq_of_max_neq_left {a b : ℝ} (h : max a b ≠ a) : a < b := by
  by_contra! h'
  exact h (max_eq_left h')

lemma leq_of_max_neq_right {a b : ℝ} (h : max a b ≠ b) : b < a := by
  by_contra! h'
  exact h (max_eq_right h')

/-- Equation 8.0.4 from the blueprint -/
lemma aux_8_0_4 (hR : 0 < R) (ht : 0 < t) (h : cutoff R t x y ≠ 0) : y ∈ ball x (t * R) := by
  contrapose! h
  exact cutoff_eq_zero hR ht h

lemma aux_8_0_5 (hR : 0 < R) (ht : 0 < t) (h : y ∈ ball x (2⁻¹ * t * R)) :
    2⁻¹ ≤ cutoff R t x y := by
  rw [mem_ball', mul_assoc] at h
  have : dist x y / (t * R) < 2⁻¹ := (div_lt_iff₀ (by positivity)).mpr h
  calc 2 ⁻¹
    _ ≤ 1 - dist x y / (t * R) := by
      norm_num at *; linarith only [h, this]
    _ ≤ cutoff R t x y := le_max_right _ _

lemma aux_8_0_6 (hR : 0 < R) (ht : 0 < t) :
    2⁻¹ * volume.real (ball x (2⁻¹ * t * R)) ≤ ∫ y, cutoff R t x y := by
  calc 2 ⁻¹ * volume.real (ball x (2⁻¹ * t * R))
    _ = ∫ y in ball x (2⁻¹ * t * R), 2⁻¹ := by
      rw [setIntegral_const, mul_comm]
      rfl
    _ ≤ ∫ y in (ball x (2⁻¹ * t * R)), cutoff R t x y := by
      apply setIntegral_mono_on
      · exact integrableOn_const (by finiteness)
      · exact (integrable_cutoff hR ht).integrableOn
      · exact measurableSet_ball
      · intro y' hy'
        exact aux_8_0_5 hy' (hR := hR) (ht := ht)
    _ ≤ ∫ y, cutoff R t x y := by
      apply setIntegral_le_integral (integrable_cutoff hR ht)
      filter_upwards with x using (by simp [cutoff])

lemma integral_cutoff_pos {R t : ℝ} (hR : 0 < R) (ht : 0 < t) : 0 < ∫ y, cutoff R t x y := by
  apply lt_of_lt_of_le _ (aux_8_0_6 hR ht)
  apply mul_pos (by positivity)
  exact measureReal_ball_pos _ (by positivity)

/-- The constant occurring in Lemma 8.0.1. -/
def C8_0_1 (a : ℝ) (t : ℝ≥0) : ℝ≥0 := ⟨2 ^ (4 * a) * t ^ (- (a + 1)), by positivity⟩

/-- `ϕ ↦ \tilde{ϕ}` in the proof of Lemma 8.0.1. -/
def holderApprox (R t : ℝ) (ϕ : X → ℂ) (x : X) : ℂ :=
  (∫ y, cutoff R t x y * ϕ y) / (∫ y, cutoff R t x y)

lemma integral_mul_holderApprox {R t : ℝ} (hR : 0 < R) (ht : 0 < t) (ϕ : X → ℂ) :
    (∫ y, cutoff R t x y) * holderApprox R t ϕ x = ∫ y, cutoff R t x y * ϕ y := by
  rw [holderApprox, mul_div_cancel₀]
  simp only [ne_eq, ofReal_eq_zero]
  apply ne_of_gt
  exact integral_cutoff_pos hR ht

lemma support_holderApprox_subset_aux {z : X} {R R' t : ℝ} (hR : 0 < R)
    {ϕ : X → ℂ} (hϕ : ϕ.support ⊆ ball z R') (ht : t ∈ Ioc (0 : ℝ) 1) :
    support (holderApprox R t ϕ) ⊆ ball z (R + R') := by
  intro x hx
  have : ∃ z, cutoff R t x z * ϕ z ≠ 0 := by
    suffices ∫ y, cutoff R t x y * ϕ y ≠ 0 by
      by_contra! h
      exact this (by simp only [h, integral_zero])
    apply left_ne_zero_of_mul hx
  choose y hy using this
  have : x ∈ ball y (t * R) := by
    apply aux_8_0_4 hR ht.1
    rw [cutoff_comm]
    simpa using left_ne_zero_of_mul hy
  have h : x ∈ ball y R := by
    refine Set.mem_of_mem_of_subset this ?_
    nth_rw 2 [← one_mul R]
    gcongr
    exact ht.2
  calc dist x z
    _ ≤ dist x y + dist y z := dist_triangle x y z
    _ < R + R' := add_lt_add h (hϕ (right_ne_zero_of_mul hy))

/-- Part of Lemma 8.0.1. -/
lemma support_holderApprox_subset {z : X} {R t : ℝ} (hR : 0 < R)
    {ϕ : X → ℂ} (hϕ : ϕ.support ⊆ ball z R) (ht : t ∈ Ioc (0 : ℝ) 1) :
    support (holderApprox R t ϕ) ⊆ ball z (2 * R) := by
  convert support_holderApprox_subset_aux hR hϕ ht using 2
  ring

open Filter

/-- Part of Lemma 8.0.1: Equation (8.0.1).
Note that the norm `||ϕ||_C^τ` is normalized by definition, i.e., on the ball `B (z, 2 * R)`,
it is `(2 * R) ^ τ` times the best Hölder constant of `ϕ`, so the Lean statement corresponds to the
blueprint statement.
-/
lemma dist_holderApprox_le {z : X} {R t : ℝ} (hR : 0 < R) {C : ℝ≥0} (ht : 0 < t) (h't : t ≤ 1)
    {ϕ : X → ℂ} (hϕ : support ϕ ⊆ ball z R) (h2ϕ : HolderOnWith C nnτ ϕ (ball z (2 * R))) (x : X) :
    dist (ϕ x) (holderApprox R t ϕ x) ≤ (t/2) ^ τ * ((2 * R) ^ τ * C) := by
  have ϕ_cont : Continuous ϕ := by
    apply ContinuousOn.continuous_of_tsupport_subset (h2ϕ.continuousOn (nnτ_pos X)) isOpen_ball
    apply (closure_mono hϕ).trans (closure_ball_subset_closedBall.trans ?_)
    exact closedBall_subset_ball (by linarith)
  have : (∫ y, cutoff R t x y * ϕ x) / (∫ y, (cutoff R t x y : ℂ)) = ϕ x := by
    rw [integral_mul_const, mul_div_cancel_left₀]
    simpa only [ne_eq, ofReal_eq_zero, integral_complex_ofReal] using (integral_cutoff_pos hR ht).ne'
  rw [dist_eq_norm, ← this, holderApprox, integral_complex_ofReal, ← sub_div,
    ← integral_sub]; rotate_left
  · apply (integrable_cutoff hR ht).ofReal.mul_const
  · apply integrable_cutoff_mul hR ht ϕ_cont hϕ
  rw [norm_div, norm_real, div_le_iff₀]; swap
  · exact ((integral_cutoff_pos hR ht)).trans_le (le_abs_self _)
  calc
    ‖∫ y, cutoff R t x y * ϕ x - cutoff R t x y * ϕ y‖
  _ = ‖∫ y, cutoff R t x y * (ϕ x - ϕ y)‖ := by simp only [mul_sub]
  _ ≤ ∫ y, ‖cutoff R t x y * (ϕ x - ϕ y)‖ := norm_integral_le_integral_norm _
  _ ≤ ∫ y, cutoff R t x y * (C * (t * R) ^ τ) := by
    apply integral_mono_of_nonneg
    · filter_upwards with y using (by positivity)
    · apply (integrable_cutoff hR ht).mul_const
    filter_upwards with y
    rcases le_total (dist x y) (t * R) with hxy | hxy
    -- Case 1: |x - y| ≤ t * R, then cutoff is non-negative.
    · simp only [norm_mul, norm_real, Real.norm_eq_abs, defaultτ, norm_real,
        _root_.abs_of_nonneg cutoff_nonneg]
      gcongr
      · exact cutoff_nonneg
      rcases le_or_gt (2 * R) (dist x z) with hx | hx
      · have : dist x y ≤ R := by nlinarith
        have : dist x z ≤ dist x y + dist y z := dist_triangle _ _ _
        have xm : x ∉ support ϕ := fun h ↦ by linarith [mem_ball.1 (hϕ h)]
        have ym : y ∉ support ϕ := fun h ↦ by linarith [mem_ball.1 (hϕ h)]
        simp only [notMem_support.mp xm, notMem_support.mp ym, sub_self, norm_zero, ge_iff_le]
        positivity
      rcases le_or_gt (2 * R) (dist y z) with hy | hy
      · have : dist x y ≤ R := by nlinarith
        have : dist y z ≤ dist x y + dist x z := dist_triangle_left y z x
        have xm : x ∉ support ϕ := fun h ↦ by linarith [mem_ball.1 (hϕ h)]
        have ym : y ∉ support ϕ := fun h ↦ by linarith [mem_ball.1 (hϕ h)]
        simp only [notMem_support.mp xm, notMem_support.mp ym, sub_self, norm_zero, ge_iff_le]
        positivity
      rw [← dist_eq_norm]
      apply h2ϕ.dist_le_of_le hx hy hxy
    -- Case 2: |x - y| > t * R, and cutoff is zero.
    · have : cutoff R t x y = 0 := by
        simp only [cutoff, sup_eq_left, tsub_le_iff_right, zero_add]
        rwa [one_le_div₀ (by positivity)]
      simp [this]
  _ = ((t / 2) * (2 * R)) ^τ * C * ∫ y, cutoff R t x y := by
    rw [integral_mul_const, show (t / 2) * (2 * R) = t * R by ring]
    ring
  _ ≤ ((t / 2) * (2 * R)) ^ τ * C * ‖∫ (x_1 : X), cutoff R t x x_1‖ := by
    gcongr
    exact Real.le_norm_self _
  _ = (t / 2) ^ τ * ((2 * R) ^ τ * C) * ‖∫ (x_1 : X), cutoff R t x x_1‖ := by
    rw [Real.mul_rpow]
    · ring
    · positivity
    · positivity

lemma enorm_holderApprox_sub_le {z : X} {R t : ℝ} (hR : 0 < R) (ht : 0 < t) (h't : t ≤ 1)
    {ϕ : X → ℂ} (hϕ : support ϕ ⊆ ball z R) (x : X) :
    ‖ϕ x - holderApprox R t ϕ x‖ₑ ≤ ENNReal.ofReal (t/2) ^ τ * iHolENorm ϕ z (2 * R) := by
  rcases eq_or_ne (iHolENorm ϕ z (2 * R)) ∞ with h | h
  · apply le_top.trans_eq
    symm
    simp [h, ENNReal.mul_eq_top, ht]
  have : iHolENorm ϕ z (2 * R) = ENNReal.ofReal (iHolNNNorm ϕ z (2 * R)) := by
    simp only [iHolNNNorm, ENNReal.ofReal_coe_nnreal, ENNReal.coe_toNNReal h]
  rw [ENNReal.ofReal_rpow_of_pos (by linarith), this, ← ENNReal.ofReal_mul (by positivity),
    ← ofReal_norm_eq_enorm, ← dist_eq_norm]
  apply ENNReal.ofReal_le_ofReal
  apply (dist_holderApprox_le hR ht h't hϕ (HolderOnWith.of_iHolENorm_ne_top h) x).trans_eq
  field_simp [NNReal.coe_div, hR.le]

/-- Part of Lemma 8.0.1: sup norm control in Equation (8.0.2). Note that it only uses the sup
norm of `ϕ`, no need for a Hölder control. -/
lemma holderApprox_le {R t : ℝ} (hR : 0 < R) {C : ℝ≥0} (ht : 0 < t)
    {ϕ : X → ℂ} (hC : ∀ x, ‖ϕ x‖ ≤ C) (x : X) :
    ‖holderApprox R t ϕ x‖ ≤ C := by
  rw [holderApprox, norm_div, norm_real, Real.norm_eq_abs]
  apply div_le_of_le_mul₀ (by positivity) (by positivity)
  apply (norm_integral_le_integral_norm _).trans
  rw [abs_of_pos (integral_cutoff_pos hR ht), ← integral_const_mul]
  apply integral_mono_of_nonneg
  · apply Eventually.of_forall (fun x ↦ by positivity)
  · apply (integrable_cutoff hR ht).const_mul
  apply Eventually.of_forall (fun y ↦ ?_)
  simp only [Complex.norm_mul, norm_real, Real.norm_eq_abs, cutoff_nonneg, abs_of_nonneg,
    mul_comm (C : ℝ)]
  gcongr
  · apply cutoff_nonneg
  · exact hC y

/-- Auxiliary lemma: part of the Lipschitz control in Equation (8.0.2), when the distance between
the points is at most `R`. -/
lemma norm_holderApprox_sub_le_aux {z : X} {R t : ℝ} (hR : 0 < R) (ht : 0 < t) (h't : t ≤ 1)
    {C : ℝ≥0} {ϕ : X → ℂ} (hc : Continuous ϕ) (hϕ : ϕ.support ⊆ ball z R)
    (hC : ∀ x, ‖ϕ x‖ ≤ C) {x x' : X} (h : dist x x' < R) :
    ‖holderApprox R t ϕ x' - holderApprox R t ϕ x‖ ≤
      2⁻¹ * 2 ^ (4 * a) * t ^ (-1 - a : ℝ) * C * dist x x' / (2 * R) := by
  have M : (2⁻¹ * volume.real (ball x (2⁻¹ * t * R))) *
        ‖holderApprox R t ϕ x' - holderApprox R t ϕ x‖ ≤
        2 * C * ∫ y, |cutoff R t x y - cutoff R t x' y| :=
    calc
      (2⁻¹ * volume.real (ball x (2⁻¹ * t * R))) * ‖holderApprox R t ϕ x' - holderApprox R t ϕ x‖
    _ ≤ (∫ y, cutoff R t x y) * ‖holderApprox R t ϕ x' - holderApprox R t ϕ x‖ := by
      gcongr
      apply aux_8_0_6 hR ht
    _ = ‖(∫ y, cutoff R t x y) * (holderApprox R t ϕ x' - holderApprox R t ϕ x)‖ := by
      rw [norm_mul, norm_real, Real.norm_eq_abs,
        abs_of_pos (integral_cutoff_pos hR ht)]
    _ = ‖((∫ y, cutoff R t x y)  - (∫ y, cutoff R t x' y)) * holderApprox R t ϕ x'
          + ((∫ y, cutoff R t x' y) * holderApprox R t ϕ x'
          - (∫ y, cutoff R t x y) * holderApprox R t ϕ x)‖ := by congr 1; ring
    _ ≤ ‖(∫ y, cutoff R t x y - cutoff R t x' y) * holderApprox R t ϕ x'‖
        + ‖(∫ y, cutoff R t x' y) * holderApprox R t ϕ x'
          - (∫ y, cutoff R t x y) * holderApprox R t ϕ x‖ := by
      rw [integral_sub (integrable_cutoff hR ht) (integrable_cutoff hR ht), ofReal_sub]
      exact norm_add_le _ _
    _ = ‖∫ y, cutoff R t x y - cutoff R t x' y‖ * ‖holderApprox R t ϕ x'‖ +
          ‖(∫ y, cutoff R t x' y * ϕ y) - (∫ y, cutoff R t x y * ϕ y)‖ := by
      simp [integral_mul_holderApprox hR ht]
    _ ≤ (∫ y, ‖cutoff R t x y - cutoff R t x' y‖) * C +
          ‖(∫ y, (cutoff R t x' y - cutoff R t x y) * ϕ y)‖ := by
      gcongr
      · apply norm_integral_le_integral_norm
      · apply holderApprox_le hR ht hC
      · apply le_of_eq
        rw [← integral_sub]
        · simp [sub_mul]
        · apply integrable_cutoff_mul hR ht hc hϕ
        · apply integrable_cutoff_mul hR ht hc hϕ
    _ ≤ (∫ y, ‖cutoff R t x y - cutoff R t x' y‖) * C +
          ∫ y, ‖cutoff R t x' y - cutoff R t x y‖ * C := by
      gcongr
      apply (norm_integral_le_integral_norm _).trans
      apply integral_mono_of_nonneg
      · apply Eventually.of_forall (fun x ↦ by positivity)
      · apply ((integrable_cutoff hR ht).sub (integrable_cutoff hR ht)).norm.mul_const
      · apply Eventually.of_forall (fun y ↦ ?_)
        simp only [← ofReal_sub, norm_mul, norm_real, Real.norm_eq_abs]
        gcongr
        apply hC
    _ = 2 * C * ∫ y, |cutoff R t x y - cutoff R t x' y| := by
      simp only [Real.norm_eq_abs, integral_mul_const, abs_sub_comm (cutoff R t x' _)]
      ring
  have N : ∫ y, |cutoff R t x y - cutoff R t x' y| ≤
      volume.real (ball x (2 * R)) * dist x x' / (t * R) := calc
    ∫ y, |cutoff R t x y - cutoff R t x' y|
    _ = ∫ y in ball x (t * R) ∪ ball x' (t * R), |cutoff R t x y - cutoff R t x' y| := by
      apply (setIntegral_eq_integral_of_forall_compl_eq_zero (fun y hy ↦ ?_)).symm
      simp only [mem_union, not_or] at hy
      simp [cutoff_eq_zero hR ht hy.1, cutoff_eq_zero hR ht hy.2]
    _ ≤ ∫ y in ball x (t * R) ∪ ball x' (t * R), dist x x' / (t * R) := by
      apply integral_mono_of_nonneg (Eventually.of_forall (fun y ↦ by positivity))
      · apply (integrableOn_const_iff).2
        simp [measure_union_lt_top_iff, measure_ball_lt_top]
      apply Eventually.of_forall (fun y ↦ ?_)
      simp only [cutoff_comm (y := y)]
      simpa [div_eq_inv_mul, dist_eq_norm] using (cutoff_Lipschitz hR ht (x := y)).dist_le_mul x x'
    _ = volume.real (ball x (t * R) ∪ ball x' (t * R)) * dist x x' / (t * R) := by
      simp [Measure.real, mul_div_assoc]
    _ ≤ volume.real (ball x (2 * R)) * dist x x' / (t * R) := by
      gcongr
      · apply measure_ball_lt_top.ne
      apply union_subset
      · apply ball_subset_ball
        gcongr
        linarith
      · apply ball_subset_ball'
        rw [dist_comm]
        nlinarith
  calc
    ‖holderApprox R t ϕ x' - holderApprox R t ϕ x‖
  _ ≤ (2 * C * ∫ y, |cutoff R t x y - cutoff R t x' y|)
        / (2⁻¹ * volume.real (ball x (2⁻¹ * t * R))) := by
    rwa [← le_div_iff₀'] at M
    apply mul_pos (by positivity)
    apply measureReal_ball_pos
    positivity
  _ ≤ (2 * C * (volume.real (ball x (2 * R)) * dist x x' / (t * R))) /
      (2⁻¹ * volume.real (ball x (2⁻¹ * t * R))) := by gcongr
  _ ≤ (2 * C * (((defaultA a) * (4 ⁻¹ * t) ^ (- Real.logb 2 (defaultA a)) *
        volume.real (ball x ((4⁻¹ * t) * (2 * R)))) * dist x x' / (t * R))) /
      (2⁻¹ * volume.real (ball x (2⁻¹ * t * R))) := by
    gcongr
    exact measureReal_ball_le_same' (μ := (volume : Measure X)) (t := 4⁻¹ * t) (r := 2 * R) x
      (by positivity) (by linarith)
  _ = 2⁻¹ * 16 * C * (defaultA a) * t⁻¹ * (4 ⁻¹ * t) ^ (- Real.logb 2 (defaultA a))
        * (dist x x' / (2 * R)) *
        (volume.real (ball x ((4⁻¹ * t) * (2 * R))) / volume.real (ball x (2⁻¹ * t * R))) := by
    ring
  _ = 2⁻¹ * 16 * C * 2 ^ a * t⁻¹ * (4 ⁻¹ * t) ^ (- a : ℝ) * (dist x x' / (2 * R)) := by
    have : volume.real (ball x ((4⁻¹ * t) * (2 * R))) / volume.real (ball x (2⁻¹ * t * R)) = 1 := by
      rw [show (4⁻¹ * t) * (2 * R) = 2⁻¹ * t * R by ring, div_self]
      apply ne_of_gt
      apply measureReal_ball_pos
      positivity
    simp [defaultA, ← Real.rpow_natCast, this]
  _ ≤ 2⁻¹ * 2 ^ a * C * 2 ^ a * t⁻¹ * (4 ⁻¹ * t) ^ (- a : ℝ) * (dist x x' / (2 * R)) := by
    gcongr
    rw [show (16 : ℝ) = 2 ^ 4 by norm_num]
    apply pow_le_pow_right₀ (by norm_num)
    apply le_trans (by norm_num) (four_le_a X)
  _ = 2⁻¹ * 2 ^ (a + a + 2 * a) * t ^ (- (1+a) : ℝ) * C * (dist x x' / (2 * R)) := by
    simp only [pow_add, neg_add_rev]
    rw [Real.mul_rpow (by norm_num) ht.le,
      Real.rpow_neg (by norm_num), Real.inv_rpow (by norm_num), inv_inv, Real.rpow_add ht,
      Real.rpow_neg_one, Real.rpow_natCast, pow_mul, show (2 : ℝ) ^ 2 = 4 by norm_num]
    ring
  _ = 2⁻¹ * 2 ^ (4 * a) * t ^ (-1 - a : ℝ) * C * (dist x x' / (2 * R)) := by
    congr <;> ring
  _ = _ := by ring

/-- Part of Lemma 8.0.1: Lipschitz norm control in Equation (8.0.2). Note that it only uses the sup
norm of `ϕ`, no need for a Hölder control. -/
lemma norm_holderApprox_sub_le {z : X} {R t : ℝ} (hR : 0 < R) (ht : 0 < t) (h't : t ≤ 1)
    {C : ℝ≥0} {ϕ : X → ℂ} (hc : Continuous ϕ) (hϕ : ϕ.support ⊆ ball z R)
    (hC : ∀ x, ‖ϕ x‖ ≤ C) {x x' : X} :
    ‖holderApprox R t ϕ x - holderApprox R t ϕ x'‖ ≤
    2⁻¹ * 2 ^ (4 * a) * t ^ (-1 - a : ℝ) * C * dist x x' / (2 * R) := by
  rcases lt_or_ge (dist x x') R with hx | hx
  · rw [norm_sub_rev]
    exact norm_holderApprox_sub_le_aux hR ht h't hc hϕ hC hx
  calc
    ‖holderApprox R t ϕ x - holderApprox R t ϕ x'‖
  _ ≤ ‖holderApprox R t ϕ x‖ + ‖holderApprox R t ϕ x'‖ := norm_sub_le _ _
  _ ≤ C + C := by
    gcongr
    · exact holderApprox_le hR ht hC x
    · exact holderApprox_le hR ht hC x'
  _ = 2⁻¹ * 2 ^ 3 * 1 * C * 2⁻¹ := by ring
  _ ≤ 2⁻¹ * 2 ^ (4 * a) * t ^ (-1 - a : ℝ) * C * (dist x x' / (2 * R)) := by
    gcongr
    · exact one_le_two
    · have : 4 ≤ a := four_le_a X
      linarith
    · apply Real.one_le_rpow_of_pos_of_le_one_of_nonpos ht h't
      have : (4 : ℝ) ≤ a := mod_cast (four_le_a X)
      linarith
    · simp only [inv_eq_one_div]
      apply (div_le_div_iff₀ (by norm_num) (by positivity)).2
      linarith
  _ = _ := by ring

lemma lipschitzWith_holderApprox {z : X} {R t : ℝ} (hR : 0 < R) (ht : 0 < t) (h't : t ≤ 1)
    {C : ℝ≥0} {ϕ : X → ℂ} (hc : Continuous ϕ) (hϕ : ϕ.support ⊆ ball z R)
    (hC : ∀ x, ‖ϕ x‖ ≤ C) :
    LipschitzWith (2⁻¹ * 2 ^ (4 * a) * t ^ (-1 - a : ℝ) * C / (2 * R)).toNNReal
      (holderApprox R t ϕ) := by
  apply LipschitzWith.of_dist_le' (fun x y ↦ ?_)
  rw [dist_eq_norm]
  convert norm_holderApprox_sub_le hR ht h't hc hϕ hC using 1
  ring

lemma iLipENorm_holderApprox' {z : X} {R t : ℝ} (ht : 0 < t) (h't : t ≤ 1)
    {C : ℝ≥0} {ϕ : X → ℂ} (hc : Continuous ϕ) (hϕ : ϕ.support ⊆ ball z R) (hC : ∀ x, ‖ϕ x‖ ≤ C) :
    iLipENorm (holderApprox R t ϕ) z (2 * R) ≤
      2 ^ (4 * a) * (ENNReal.ofReal t) ^ (-1 - a : ℝ) * C := by
  let C' : ℝ≥0 := 2 ^ (4 * a) * (t.toNNReal) ^ (-1 - a : ℝ) * C
  have : 2 ^ (4 * a) * (ENNReal.ofReal t) ^ (-1 - a : ℝ) * C = C' := by
    simp only [ENNReal.coe_mul, ENNReal.coe_pow, ENNReal.coe_ofNat, C', ENNReal.ofReal]
    congr
    rw [ENNReal.coe_rpow_of_ne_zero]
    simpa using ht
  rw [this]
  apply iLipENorm_le
  · intro x hx
    have h'R : 0 < 2 * R := pos_of_mem_ball hx
    have hR : 0 < R := by linarith
    apply (holderApprox_le hR ht hC x).trans
    simp only [NNReal.coe_mul, NNReal.coe_pow, NNReal.coe_ofNat, NNReal.coe_rpow, C', ← mul_assoc]
    have : (C : ℝ) = 1 * 1 * C := by simp
    conv_lhs => rw [this]
    gcongr
    · calc
        (1 : ℝ)
      _ = 2⁻¹ * (2 ^ 1) := by norm_num
      _ ≤ 2⁻¹ * (2 ^ (4 * a)) := by
        gcongr
        · norm_num
        · have := four_le_a X
          linarith
    · apply Real.one_le_rpow_of_pos_of_le_one_of_nonpos (by simp [ht]) (by simp [h't])
      linarith
  · intro x hx x' hx' hne
    have h'R : 0 < 2 * R := pos_of_mem_ball hx
    have hR : 0 < R := by linarith
    simp only [NNReal.coe_mul, NNReal.coe_pow, NNReal.coe_ofNat, NNReal.coe_rpow,
      Real.coe_toNNReal', ht.le, sup_of_le_left, ← mul_assoc, C']
    exact norm_holderApprox_sub_le hR ht h't hc hϕ hC

lemma iLipENorm_holderApprox_le {z : X} {R t : ℝ} (ht : 0 < t) (h't : t ≤ 1)
    {ϕ : X → ℂ} (hϕ : support ϕ ⊆ ball z R) :
    iLipENorm (holderApprox R t ϕ) z (2 * R) ≤
      2 ^ (4 * a) * (ENNReal.ofReal t) ^ (-1 - a : ℝ) * iHolENorm ϕ z (2 * R) := by
  rcases eq_or_ne (iHolENorm ϕ z (2 * R)) ∞ with h'ϕ | h'ϕ
  · apply le_top.trans_eq
    rw [eq_comm]
    simp [h'ϕ, ht]
  rw [← ENNReal.coe_toNNReal h'ϕ]
  apply iLipENorm_holderApprox' ht h't
  · apply continuous_of_iHolENorm_ne_top' hϕ h'ϕ
  · exact hϕ
  · apply fun x ↦ norm_le_iHolNNNorm_of_subset h'ϕ (hϕ.trans ?_)
    intro y hy
    simp only [mem_ball] at hy ⊢
    have : 0 < R := dist_nonneg.trans_lt hy
    linarith

/-- The constant occurring in Proposition 2.0.5.
Has value `2 ^ (7 * a)` in the blueprint. -/
def C2_0_5 (a : ℝ) : ℝ≥0 := 2 ^ (7 * a)

--NOTE (MI) : there was a missing minus sign in the exponent.
/-- Proposition 2.0.5. -/
theorem holder_van_der_corput {z : X} {R : ℝ} {ϕ : X → ℂ}
    (ϕ_supp : support ϕ ⊆ ball z R) {f g : Θ X} :
    ‖∫ x, exp (I * (f x - g x)) * ϕ x‖ₑ ≤
    (C2_0_5 a : ℝ≥0∞) * volume (ball z R) * iHolENorm ϕ z (2 * R) *
      (1 + edist_{z, R} f g) ^ (- (2 * a^2 + a^3 : ℝ)⁻¹) := by
  have : 4 ≤ a := four_le_a X
  have : (4 : ℝ) ≤ a := mod_cast four_le_a X
  rcases le_or_gt R 0 with hR | hR
  · simp [ball_eq_empty.2 hR, subset_empty_iff, support_eq_empty_iff] at ϕ_supp
    simp [ϕ_supp]
  rcases eq_or_ne (iHolENorm ϕ z (2 * R)) ∞ with h2ϕ | h2ϕ
  · apply le_top.trans_eq
    symm
    have : (0 : ℝ) < 2 * a ^ 2 + a ^ 3 := by positivity
    simp [h2ϕ, C2_0_5, (measure_ball_pos volume z hR).ne', this, edist_ne_top]
  let t : ℝ := (1 + nndist_{z, R} f g) ^ (- (τ / (2 + a)))
  have t_pos : 0 < t := Real.rpow_pos_of_pos (by positivity) _
  have t_one : t ≤ 1 := by
    apply Real.rpow_le_one_of_one_le_of_nonpos
    · simp only [le_add_iff_nonneg_right,  NNReal.zero_le_coe]
    · simp only [defaultτ, Left.neg_nonpos_iff]
      positivity
  have ϕ_cont : Continuous ϕ := continuous_of_iHolENorm_ne_top' ϕ_supp h2ϕ
  have ϕ_comp : HasCompactSupport ϕ := by
    apply HasCompactSupport.of_support_subset_isCompact (isCompact_closedBall z R)
    exact ϕ_supp.trans ball_subset_closedBall
  let ϕ' := holderApprox R t ϕ
  have ϕ'_supp : support ϕ' ⊆ ball z (2 * R) := support_holderApprox_subset hR ϕ_supp ⟨t_pos, t_one⟩
  have ϕ'_cont : Continuous ϕ' := by
    apply LipschitzWith.continuous
    apply lipschitzWith_holderApprox hR t_pos t_one ϕ_cont ϕ_supp
    exact fun x ↦ norm_le_iHolNNNorm_of_subset h2ϕ (ϕ_supp.trans (ball_subset_ball (by linarith)))
  have ϕ'_comp : HasCompactSupport ϕ' := by
    apply HasCompactSupport.of_support_subset_isCompact (isCompact_closedBall z (2 * R))
    exact ϕ'_supp.trans ball_subset_closedBall
  have : volume (ball z (2 * R)) ≤ 2 ^ a * volume (ball z R) := by
    convert measure_ball_two_le_same z R (μ := volume)
    simp [defaultA]
  /- First step: control `‖∫ x, exp (I * (f x - g x)) * ϕ' x‖ₑ`, using that this function is
  Lipschitz and the cancellativity assumption for the integral against Lipschitz functions. -/
  have : (ENNReal.ofReal t) ^ (-1 - a : ℝ) * (1 + edist_{z, R} f g) ^ (- τ) ≤
      (1 + edist_{z, R} f g) ^ (- τ ^ 2 / (2 + a)) := by
    simp only [defaultA, coe_nndist, defaultτ, t]
    rw [← ENNReal.ofReal_rpow_of_pos (by positivity),
      ENNReal.ofReal_add zero_le_one (by positivity), ← edist_dist, ENNReal.ofReal_one]
    rw [← ENNReal.rpow_mul, ← ENNReal.rpow_add]; rotate_left
    · apply ne_of_gt
      apply zero_lt_one.trans_le (by simp)
    · simp [edist_ne_top]
    gcongr
    · simp
    · field_simp
      rw [div_le_div_iff₀ (by positivity) (by positivity)]
      nlinarith
  have : ‖∫ x, exp (I * (f x - g x)) * ϕ' x‖ₑ ≤ 2 ^ (6 * a) * volume (ball z R)
        * iHolENorm ϕ z (2 * R) * (1 + edist_{z, R} f g) ^ (- τ ^ 2 / (2 + a)) := calc
      ‖∫ x, exp (I * (f x - g x)) * ϕ' x‖ₑ
    _ ≤ 2 ^ a * volume (ball z (2 * R))
      * iLipENorm ϕ' z (2 * R) * (1 + edist_{z, 2 * R} f g) ^ (- τ) := by
      simpa only [defaultA, Nat.cast_pow, Nat.cast_ofNat, t] using
        enorm_integral_exp_le (x := z) (r := 2 * R) (ϕ := ϕ') ϕ'_supp (f := f) (g := g)
    _ ≤ 2 ^ a * (2 ^ a * volume (ball z R))
        * (2 ^ (4 * a) * (ENNReal.ofReal t) ^ (-1 - a : ℝ) * iHolENorm ϕ z (2 * R))
        * (1 + edist_{z, R} f g) ^ (- τ) := by
      gcongr 2 ^ a * ?_ * ?_ * ?_
      · exact iLipENorm_holderApprox_le t_pos t_one ϕ_supp
      · apply ENNReal.rpow_le_rpow_of_nonpos
        · simp
        apply add_le_add_left
        simp only [edist_dist]
        apply ENNReal.ofReal_le_ofReal
        apply CompatibleFunctions.cdist_mono
        apply ball_subset_ball (by linarith)
    _ = 2 ^ (6 * a) * volume (ball z R) * iHolENorm ϕ z (2 * R) *
        ((ENNReal.ofReal t) ^ (-1 - a : ℝ) * (1 + edist_{z, R} f g) ^ (- τ)) := by
      rw [show 6 * a = 4 * a + a + a by ring, pow_add, pow_add]
      ring
    _ ≤ 2 ^ (6 * a) * volume (ball z R) * iHolENorm ϕ z (2 * R) *
        (1 + edist_{z, R} f g) ^ (- τ ^ 2 / (2 + a)) := by gcongr;
  /- Second step: control `‖∫ x, exp (I * (f x - g x)) * (ϕ x - ϕ' x)‖ₑ` using that `‖ϕ x - ϕ' x‖`
  is controlled pointwise, and vanishes outside of `B (z, 2R)`. -/
  have : ENNReal.ofReal (t/2) ^ τ ≤ (1 + edist_{z, R} f g) ^ (- τ ^ 2 / (2 + a)) := by
    have : 0 < τ := τ_pos X
    have : ENNReal.ofReal (t/2) ^ τ ≤ ENNReal.ofReal t ^ τ := by gcongr; linarith
    apply this.trans_eq
    rw [show - τ ^ 2 / (2 + a) = (-τ / (2 + a)) * τ by ring, ENNReal.rpow_mul]
    congr 1
    simp only [defaultA, coe_nndist, defaultτ, t]
    rw [← ENNReal.ofReal_rpow_of_pos (by positivity),
      ENNReal.ofReal_add zero_le_one (by positivity), ← edist_dist, ENNReal.ofReal_one]
    congr
    ring
  have : ‖∫ x, exp (I * (f x - g x)) * (ϕ x - ϕ' x)‖ₑ
    ≤ 2 ^ (6 * a) * volume (ball z R) * iHolENorm ϕ z (2 * R) *
        (1 + edist_{z, R} f g) ^ (- τ ^ 2 / (2 + a)) := calc
      ‖∫ x, exp (I * (f x - g x)) * (ϕ x - ϕ' x)‖ₑ
    _ = ‖∫ x in ball z (2 * R), exp (I * (f x - g x)) * (ϕ x - ϕ' x)‖ₑ := by
      rw [setIntegral_eq_integral_of_forall_compl_eq_zero]
      intro x hx
      have A : ϕ x = 0 := by
        apply notMem_support.1
        contrapose! hx
        apply (ϕ_supp.trans (ball_subset_ball (by linarith))) hx
      have A' : ϕ' x = 0 := by
        apply notMem_support.1
        contrapose! hx
        apply ϕ'_supp hx
      simp [A, A']
    _ ≤ ∫⁻ x in ball z (2 * R), ‖exp (I * (f x - g x)) * (ϕ x - ϕ' x)‖ₑ :=
      enorm_integral_le_lintegral_enorm _
    _ = ∫⁻ x in ball z (2 * R), ‖ϕ x - ϕ' x‖ₑ := by
      simp only [enorm_mul, ← ofReal_sub, enorm_exp_I_mul_ofReal, one_mul]
    _ ≤ ∫⁻ x in ball z (2 * R), ENNReal.ofReal (t/2) ^ τ * iHolENorm ϕ z (2 * R) :=
      lintegral_mono (fun x ↦ enorm_holderApprox_sub_le hR t_pos t_one ϕ_supp x)
    _ = volume (ball z (2 * R)) * ENNReal.ofReal (t/2) ^ τ * iHolENorm ϕ z (2 * R) := by
      simp; ring
    _ ≤ (2 ^ a * volume (ball z R)) * ENNReal.ofReal (t/2) ^ τ * iHolENorm ϕ z (2 * R) := by
      gcongr
    _ = 2 ^ a * volume (ball z R) * iHolENorm ϕ z (2 * R) * ENNReal.ofReal (t/2) ^ τ := by ring
    _ ≤ 2 ^ (6 * a) * volume (ball z R) * iHolENorm ϕ z (2 * R) *
        (1 + edist_{z, R} f g) ^ (- τ ^ 2 / (2 + a)) := by
      gcongr
      · exact one_le_two
      · linarith
  /- Final step: control `‖∫ x, exp (I * (f x - g x)) * ϕ x‖ₑ` by adding up the estimates of the
  two previous steps. -/
  calc
      ‖∫ x, exp (I * (f x - g x)) * ϕ x‖ₑ
  _ = ‖∫ x, exp (I * (f x - g x)) * (ϕ x - ϕ' x) + exp (I * (f x - g x)) * ϕ' x‖ₑ := by
    congr with x
    ring
  _ = ‖(∫ x, exp (I * (f x - g x)) * (ϕ x - ϕ' x)) + ∫ x, exp (I * (f x - g x)) * ϕ' x‖ₑ := by
    rw [integral_add]
    · apply Continuous.integrable_of_hasCompactSupport (by fun_prop)
      exact (ϕ_comp.sub ϕ'_comp).mul_left
    · apply Continuous.integrable_of_hasCompactSupport (by fun_prop)
      exact ϕ'_comp.mul_left
  _ ≤ ‖∫ x, exp (I * (f x - g x)) * (ϕ x - ϕ' x)‖ₑ + ‖∫ x, exp (I * (f x - g x)) * ϕ' x‖ₑ :=
    enorm_add_le _ _
  _ ≤ 2 ^ (6 * a) * volume (ball z R) * iHolENorm ϕ z (2 * R) *
        (1 + edist_{z, R} f g) ^ (- τ ^ 2 / (2 + a)) +
      2 ^ (6 * a) * volume (ball z R) * iHolENorm ϕ z (2 * R) *
        (1 + edist_{z, R} f g) ^ (- τ ^ 2 / (2 + a)) := by gcongr;
  _ = 2 ^ (1 + 6 * a) * volume (ball z R) * iHolENorm ϕ z (2 * R) *
        (1 + edist_{z, R} f g) ^ (- τ ^ 2 / (2 + a)) := by rw [pow_add, pow_one]; ring
  _ ≤ 2 ^ (7 * a) * volume (ball z R) * iHolENorm ϕ z (2 * R) *
        (1 + edist_{z, R} f g) ^ (- τ ^ 2 / (2 + a)) := by
    gcongr
    · exact one_le_two
    · linarith
  _ = (C2_0_5 a : ℝ≥0∞) * volume (ball z R) * iHolENorm ϕ z (2 * R) *
      (1 + edist_{z, R} f g) ^ (- (2 * a^2 + a^3 : ℝ)⁻¹) := by
    congr
    · simp only [C2_0_5]
      rw [ENNReal.coe_rpow_of_nonneg]
      · simp [← ENNReal.rpow_natCast]
      · linarith
    · field_simp
      ring


==> anc/Carleson/MetricCarleson/Basic.lean <==
import Carleson.DoublingMeasure

open scoped NNReal
open MeasureTheory Set ENNReal Filter Topology ShortVariables Metric Complex

noncomputable section

variable {X : Type*} {a : ℕ} [MetricSpace X] {K : X → X → ℂ}

namespace MetricΘ

variable [CompatibleFunctions ℝ X (defaultA a)]

/-- We choose as metric space instance on `Θ` one given by an arbitrary ball.
The metric given by all other balls are equivalent. -/
instance : PseudoMetricSpace (Θ X) :=
  inferInstanceAs <| PseudoMetricSpace <| WithFunctionDistance o 1

lemma dist_eq_cdist {f g : Θ X} : dist f g = dist_{o, 1} f g := rfl

/-!
The following two lemmas state that the distance could be equivalently given by any other cdist.
-/

lemma dist_le_cdist {f g : Θ X} {x : X} {r : ℝ} (hr : 0 < r) :
    dist f g ≤ As (defaultA a) ((1 + dist o x) / r) * dist_{x, r} f g :=
  cdist_le_mul_cdist hr (by norm_num) f g

lemma cdist_le_dist {f g : Θ X} {x : X} {r : ℝ} (hr : 0 < r) :
    dist_{x, r} f g ≤ As (defaultA a) (r + dist o x) * dist f g := by
  rw [← div_one (_ + _), dist_comm o]
  exact cdist_le_mul_cdist (by norm_num) hr f g

instance : SecondCountableTopology (Θ X) :=
  CompatibleFunctions.allBallsCoverBalls.secondCountableTopology one_lt_two

end MetricΘ

open MetricΘ

variable [KernelProofData a K] {θ ϑ : Θ X} {Q : SimpleFunc X (Θ X)} {R₁ R₂ : ℝ} {f : X → ℂ} {x : X}

lemma measurable_carlesonOperatorIntegrand (mf : Measurable f) :
    Measurable (fun x ↦ carlesonOperatorIntegrand K (Q x) R₁ R₂ f x) := by
  unfold carlesonOperatorIntegrand
  rw [← stronglyMeasurable_iff_measurable]
  conv => enter [1, x]; rw [← integral_indicator Annulus.measurableSet_oo]
  apply StronglyMeasurable.integral_prod_right
  rw [stronglyMeasurable_iff_measurable]
  refine Measurable.indicator ?_ (measurable_dist.comp measurable_id measurableSet_Ioo)
  apply (measurable_K.mul (mf.comp measurable_snd)).mul
  exact ((Complex.measurable_ofReal.comp measurable_Q₂).const_mul I).cexp

open Annulus in
/-- Let `f` be integrable over an annulus with fixed radii `R₁, R₂`.
Then `fun R ↦ ∫ y in oo x R R₂, f y` is right-continuous at `R₁`. -/
lemma rightContinuous_integral_annulus (iof : IntegrableOn f (oo x R₁ R₂)) :
    ContinuousWithinAt (fun R ↦ ∫ y in oo x R R₂, f y) (Ici R₁) R₁ := by
  -- If `R₁ ≥ R₂` the proof is easy
  rcases le_or_gt R₂ R₁ with hR₂ | hR₂
  · simp_rw [continuousWithinAt_iff, mem_Ici]; intro ε εpos
    use 1, zero_lt_one; intro R' hR' _
    rw [oo_eq_empty (hR₂.trans hR'), oo_eq_empty hR₂, setIntegral_empty, dist_self]
    exact εpos
  -- Reduce to showing that the volumes of annuli `oc x R₁ R` can be arbitrarily small
  suffices Tendsto (volume.restrict (oo x R₁ R₂) ∘ (oc x R₁ ·)) (𝓝[≥] R₁) (nhds 0) by
    simp_rw [continuousWithinAt_iff, mem_Ici]; intro ε εpos
    have key := iof.tendsto_setIntegral_nhds_zero this
    simp_rw [← integral_indicator measurableSet_oc, ← integral_indicator measurableSet_oo,
      indicator_indicator, tendsto_nhdsWithin_nhds, mem_Ici] at key
    specialize key _ εpos; obtain ⟨δ, δpos, nb⟩ := key
    use min δ (R₂ - R₁), lt_min_iff.mpr ⟨δpos, sub_pos.mpr hR₂⟩; intro y ly dy
    rw [lt_min_iff] at dy; specialize nb ly dy.1
    rw [dist_eq_norm, Real.norm_of_nonneg (sub_nonneg.mpr ly), sub_lt_sub_iff_right] at dy
    rw [dist_eq_norm, sub_zero, inter_eq_self_of_subset_right (oc_subset_oo le_rfl dy.2),
      integral_indicator measurableSet_oc] at nb
    rw [dist_eq_norm']; convert nb
    rw [sub_eq_iff_eq_add, ← setIntegral_union _ measurableSet_oo]; rotate_left
    · exact iof.mono_set (oc_subset_oo le_rfl dy.2)
    · exact iof.mono_set (oo_subset_oo ly le_rfl)
    · simp_rw [disjoint_left, oc, oo, mem_setOf, mem_Ioc, mem_Ioo, not_and_or, not_lt]
      exact fun z mz ↦ .inl mz.2
    rw [oc_union_oo ly dy.2]
  -- Obtain a strictly antitone sequence of numbers less than `R₂` and converging to `R₁`.
  -- By monotone convergence we reduce to showing that the volumes of annuli `oc x R₁ R`
  -- along this sequence can be arbitrarily small
  obtain ⟨u, sau, mu, ttu⟩ := exists_seq_strictAnti_tendsto' hR₂
  suffices Tendsto (fun n ↦ volume (oc x R₁ (u n))) atTop (nhds 0) by
    rw [ENNReal.tendsto_nhds_zero]; intro ε εpos
    rw [eventually_nhdsWithin_iff, Metric.eventually_nhds_iff]
    rw [ENNReal.tendsto_atTop_zero] at this
    specialize this _ εpos; obtain ⟨n, hn⟩ := this; specialize hn _ le_rfl
    use u n - R₁, sub_pos.mpr (mu n).1; intro y dy ly
    rw [dist_eq_norm, Real.norm_of_nonneg (sub_nonneg.mpr ly), sub_lt_sub_iff_right] at dy
    rw [Function.comp_apply, Measure.restrict_apply measurableSet_oc,
      inter_eq_self_of_subset_left (oc_subset_oo le_rfl (dy.trans (mu n).2))]
    exact (measure_mono (oc_subset_oc le_rfl dy.le)).trans hn
  -- Split the annulus along the `u n`...
  let s (n : ℕ) := oc x (u (n + 1)) (u n)
  have us (k : ℕ) : ⋃ n, s (k + n) = oc x R₁ (u k) := by
    ext y; simp_rw [mem_iUnion, s, oc, mem_setOf, mem_Ioc]; constructor <;> intro h
    · obtain ⟨n, hn₁, hn₂⟩ := h
      exact ⟨(mu (k + n + 1)).1.trans hn₁, hn₂.trans (sau.antitone (Nat.le_add_right ..))⟩
    · let T : Set ℕ := {n | u (k + n) < dist x y}
      have neT : T.Nonempty := by
        rw [Metric.tendsto_atTop] at ttu
        specialize ttu (dist x y - R₁) (by linarith only [h.1]); obtain ⟨N, hN⟩ := ttu
        specialize hN (k + N) (Nat.le_add_left ..)
        rw [dist_eq_norm, Real.norm_of_nonneg (by linarith only [(mu (k + N)).1]),
          sub_lt_sub_iff_right] at hN; use N, hN
      have wfT : T.IsWF := IsWF.of_wellFoundedLT T
      use wfT.min neT - 1
      have minT_mem := wfT.min_mem neT; simp_rw [T, mem_setOf] at minT_mem
      have minT_pos : wfT.min neT ≠ 0 := by
        by_contra! h'; rw [h'] at minT_mem; exact absurd h.2 (not_le.mpr minT_mem)
      nth_rw 1 [← Nat.add_sub_assoc (by omega), Nat.sub_add_cancel (by omega), ← not_lt]
      refine ⟨minT_mem, ?_⟩; change wfT.min neT - 1 ∉ T; contrapose! minT_pos
      replace minT_pos := wfT.min_le neT minT_pos; omega
  have ds (k : ℕ) : Pairwise (Function.onFun Disjoint fun n ↦ s (k + n)) := fun i j hn ↦ by
    change Disjoint (s (k + i)) (s (k + j))
    wlog hl : i < j generalizing i j; · exact (this j i hn.symm (by omega)).symm
    simp_rw [s, disjoint_left, oc, mem_setOf, mem_Ioc]; intro y my
    rw [not_and_or, not_le]; right
    exact (sau.antitone (show k + i + 1 ≤ k + j by omega)).trans_lt my.1
  -- ...and appeal to `ENNReal.tendsto_sum_nat_add`
  conv =>
    enter [1, n]; rw [← us, measure_iUnion (ds n) (fun _ ↦ measurableSet_oc)]
    enter [1, k]; rw [add_comm]
  specialize us 0; specialize ds 0; simp_rw [zero_add] at us ds
  apply tendsto_sum_nat_add fun n ↦ volume (s n)
  rw [← measure_iUnion ds (fun _ ↦ measurableSet_oc), us, ← lt_top_iff_ne_top]
  calc
    _ ≤ volume (closedBall x (u 0)) := by
      refine measure_mono fun y my ↦ ?_; rw [oc_eq] at my; exact my.1
    _ < _ := measure_closedBall_lt_top

open Annulus in
/-- Let `f` be integrable over an annulus with fixed radii `R₁, R₂`.
Then `fun R ↦ ∫ y in oo x R₁ R, f y` is left-continuous at `R₂`. -/
lemma leftContinuous_integral_annulus (iof : IntegrableOn f (oo x R₁ R₂)) :
    ContinuousWithinAt (fun R ↦ ∫ y in oo x R₁ R, f y) (Iic R₂) R₂ := by
  -- If `R₁ ≥ R₂` the proof is easy
  rcases le_or_gt R₂ R₁ with hR₂ | hR₂
  · simp_rw [continuousWithinAt_iff, mem_Iic]; intro ε εpos
    use 1, zero_lt_one; intro R' hR' _
    rw [oo_eq_empty (hR'.trans hR₂), oo_eq_empty hR₂, setIntegral_empty, dist_self]
    exact εpos
  -- Reduce to showing that the volumes of annuli `co x R R₂` can be arbitrarily small
  suffices Tendsto (volume.restrict (oo x R₁ R₂) ∘ (co x · R₂)) (𝓝[≤] R₂) (nhds 0) by
    simp_rw [continuousWithinAt_iff, mem_Iic]; intro ε εpos
    have key := iof.tendsto_setIntegral_nhds_zero this
    simp_rw [← integral_indicator measurableSet_co, ← integral_indicator measurableSet_oo,
      indicator_indicator, tendsto_nhdsWithin_nhds, mem_Iic] at key
    specialize key _ εpos; obtain ⟨δ, δpos, nb⟩ := key
    use min δ (R₂ - R₁), lt_min_iff.mpr ⟨δpos, sub_pos.mpr hR₂⟩; intro y ly dy
    rw [lt_min_iff] at dy; specialize nb ly dy.1
    rw [dist_eq_norm', Real.norm_of_nonneg (sub_nonneg.mpr ly), sub_lt_sub_iff_left] at dy
    rw [dist_eq_norm, sub_zero, inter_eq_self_of_subset_right (co_subset_oo dy.2 le_rfl),
      integral_indicator measurableSet_co] at nb
    rw [dist_eq_norm']; convert nb
    rw [sub_eq_iff_eq_add', ← setIntegral_union _ measurableSet_co]; rotate_left
    · exact iof.mono_set (oo_subset_oo le_rfl ly)
    · exact iof.mono_set (co_subset_oo dy.2 le_rfl)
    · simp_rw [disjoint_left, co, oo, mem_setOf, mem_Ico, mem_Ioo, not_and_or, not_le]
      exact fun z mz ↦ .inl mz.2
    rw [oo_union_co dy.2 ly]
  -- Obtain a strictly monotone sequence of numbers greater than `R₁` and converging to `R₂`.
  -- By monotone convergence we reduce to showing that the volumes of annuli `co x R R₂`
  -- along this sequence can be arbitrarily small
  obtain ⟨u, smu, mu, ttu⟩ := exists_seq_strictMono_tendsto' hR₂
  suffices Tendsto (fun n ↦ volume (co x (u n) R₂)) atTop (nhds 0) by
    rw [ENNReal.tendsto_nhds_zero]; intro ε εpos
    rw [eventually_nhdsWithin_iff, Metric.eventually_nhds_iff]
    rw [ENNReal.tendsto_atTop_zero] at this
    specialize this _ εpos; obtain ⟨n, hn⟩ := this; specialize hn _ le_rfl
    use R₂ - u n, sub_pos.mpr (mu n).2; intro y dy ly
    rw [dist_eq_norm', Real.norm_of_nonneg (sub_nonneg.mpr ly), sub_lt_sub_iff_left] at dy
    rw [Function.comp_apply, Measure.restrict_apply measurableSet_co,
      inter_eq_self_of_subset_left (co_subset_oo ((mu n).1.trans dy) le_rfl)]
    exact (measure_mono (co_subset_co dy.le le_rfl)).trans hn
  -- Split the annulus along the `u n`...
  let s (n : ℕ) := co x (u n) (u (n + 1))
  have us (k : ℕ) : ⋃ n, s (k + n) = co x (u k) R₂ := by
    ext y; simp_rw [mem_iUnion, s, co, mem_setOf, mem_Ico]; constructor <;> intro h
    · obtain ⟨n, hn₁, hn₂⟩ := h
      exact ⟨(smu.monotone (Nat.le_add_right ..)).trans hn₁, hn₂.trans (mu (k + n + 1)).2⟩
    · let T : Set ℕ := {n | dist x y < u (k + n)}
      have neT : T.Nonempty := by
        rw [Metric.tendsto_atTop] at ttu
        specialize ttu (R₂ - dist x y) (by linarith only [h.2]); obtain ⟨N, hN⟩ := ttu
        specialize hN (k + N) (Nat.le_add_left ..)
        rw [dist_eq_norm', Real.norm_of_nonneg (by linarith only [(mu (k + N)).2]),
          sub_lt_sub_iff_left] at hN; use N, hN
      have wfT : T.IsWF := IsWF.of_wellFoundedLT T
      use wfT.min neT - 1
      have minT_mem := wfT.min_mem neT; simp_rw [T, mem_setOf] at minT_mem
      have minT_pos : wfT.min neT ≠ 0 := by
        by_contra! h'; rw [h'] at minT_mem; exact absurd h.1 (not_le.mpr minT_mem)
      nth_rw 2 [← Nat.add_sub_assoc (by omega)]; rw [Nat.sub_add_cancel (by omega), ← not_lt]
      refine ⟨?_, minT_mem⟩; change wfT.min neT - 1 ∉ T; contrapose! minT_pos
      replace minT_pos := wfT.min_le neT minT_pos; omega
  have ds (k : ℕ) : Pairwise (Function.onFun Disjoint fun n ↦ s (k + n)) := fun i j hn ↦ by
    change Disjoint (s (k + i)) (s (k + j))
    wlog hl : i < j generalizing i j; · exact (this j i hn.symm (by omega)).symm
    simp_rw [s, disjoint_left, co, mem_setOf, mem_Ico]; intro y my
    rw [not_and_or, not_le]; left
    exact my.2.trans_le (smu.monotone (show k + i + 1 ≤ k + j by omega))
  -- ...and appeal to `ENNReal.tendsto_sum_nat_add`
  conv =>
    enter [1, n]; rw [← us, measure_iUnion (ds n) (fun _ ↦ measurableSet_co)]
    enter [1, k]; rw [add_comm]
  specialize us 0; specialize ds 0; simp_rw [zero_add] at us ds
  apply tendsto_sum_nat_add fun n ↦ volume (s n)
  rw [← measure_iUnion ds (fun _ ↦ measurableSet_co), us, ← lt_top_iff_ne_top]
  calc
    _ ≤ volume (ball x R₂) := by
      refine measure_mono fun y my ↦ ?_; rw [co_eq] at my; exact my.1
    _ < _ := measure_ball_lt_top

/-- The integrand of `carlesonOperatorIntegrand` is integrable over the `R₁, R₂` annulus. -/
lemma integrableOn_coi_inner_annulus (mf : Measurable f) (nf : (‖f ·‖) ≤ 1) (hR₁ : 0 < R₁) :
    IntegrableOn (fun y ↦ K x y * f y * exp (I * θ y)) (Annulus.oo x R₁ R₂) := by
  simp_rw [mul_assoc]; refine integrableOn_K_mul ?_ _ hR₁ fun y my ↦ ?_
  · refine Integrable.bdd_mul ?_ mf.aestronglyMeasurable.restrict ⟨_, nf⟩
    apply Measure.integrableOn_of_bounded (M := 1)
    · rw [← lt_top_iff_ne_top]
      calc
        _ ≤ volume (ball x R₂) := by
          refine measure_mono fun y my ↦ ?_
          rw [Annulus.oo, mem_setOf, mem_Ioo] at my; rw [mem_ball']; exact my.2
        _ < _ := measure_ball_lt_top
    · exact ((Complex.measurable_ofReal.comp (by fun_prop)).const_mul I).cexp.aestronglyMeasurable
    · refine Eventually.of_forall fun y ↦ ?_
      rw [mul_comm, norm_exp_ofReal_mul_I]
  · rw [Annulus.oo, mem_setOf, mem_Ioo] at my
    rw [mem_compl_iff, mem_ball', not_lt]; exact my.1.le

lemma rightContinuous_carlesonOperatorIntegrand
    (mf : Measurable f) (nf : (‖f ·‖) ≤ 1) (hR₁ : 0 < R₁) :
    ContinuousWithinAt (carlesonOperatorIntegrand K θ · R₂ f x) (Ici R₁) R₁ :=
  rightContinuous_integral_annulus (integrableOn_coi_inner_annulus mf nf hR₁)

lemma leftContinuous_carlesonOperatorIntegrand
    (mf : Measurable f) (nf : (‖f ·‖) ≤ 1) (hR₁ : 0 < R₁) :
    ContinuousWithinAt (carlesonOperatorIntegrand K θ R₁ · f x) (Iic R₂) R₂ :=
  leftContinuous_integral_annulus (integrableOn_coi_inner_annulus mf nf hR₁)

variable (θ x) in
/-- Given `0 < R₁ < R₂`, move `(R₁, R₂)` to rational `(q₁, q₂)` where `R₁ < q₁ < q₂ < R₂`
and the norm of `carlesonOperatorIntegrand` changes by at most `ε`. -/
lemma exists_rat_near_carlesonOperatorIntegrand
    (mf : Measurable f) (nf : (‖f ·‖) ≤ 1) (hR₁ : 0 < R₁) (hR₂ : R₁ < R₂) {ε : ℝ} (εpos : 0 < ε) :
    ∃ q₁ q₂ : ℚ, R₁ < q₁ ∧ q₁ < q₂ ∧ q₂ < R₂ ∧
    dist (carlesonOperatorIntegrand K θ q₁ q₂ f x)
    (carlesonOperatorIntegrand K θ R₁ R₂ f x) < ε := by
  -- Shift `R₁` to a larger rational with error less than `ε / 2`
  have rcon := @rightContinuous_carlesonOperatorIntegrand _ _ _ _ _ θ R₁ R₂ _ x mf nf hR₁
  rw [Metric.continuousWithinAt_iff] at rcon; specialize rcon _ (half_pos εpos)
  obtain ⟨δ₁, δ₁pos, hq₁⟩ := rcon
  have lt₁ : R₁ < min (R₁ + δ₁) R₂ := by rw [lt_min_iff]; constructor <;> linarith
  obtain ⟨q₁, lbq₁, ubq₁⟩ := exists_rat_btwn lt₁
  rw [lt_min_iff, ← sub_lt_iff_lt_add'] at ubq₁; obtain ⟨ubq₁, lR₂⟩ := ubq₁
  have dq₁ : dist ↑q₁ R₁ < δ₁ := by rwa [Real.dist_eq, abs_of_nonneg (sub_nonneg.mpr lbq₁.le)]
  specialize hq₁ lbq₁.le dq₁
  -- Shift `R₂` to a smaller rational with error less than `ε / 2`
  have q₁pos : (0 : ℝ) < q₁ := hR₁.trans lbq₁
  have lcon := @leftContinuous_carlesonOperatorIntegrand _ _ _ _ _ θ q₁ R₂ _ x mf nf q₁pos
  rw [Metric.continuousWithinAt_iff] at lcon; specialize lcon _ (half_pos εpos)
  obtain ⟨δ₂, δ₂pos, hq₂⟩ := lcon
  have lt₂ : max (R₂ - δ₂) q₁ < R₂ := by rw [max_lt_iff]; constructor <;> linarith
  obtain ⟨q₂, lbq₂, ubq₂⟩ := exists_rat_btwn lt₂
  rw [max_lt_iff, sub_lt_comm] at lbq₂; obtain ⟨lbq₂, lq⟩ := lbq₂
  have dq₂ : dist ↑q₂ R₂ < δ₂ := by
    rwa [Real.dist_eq, abs_sub_comm, abs_of_nonneg (sub_nonneg.mpr ubq₂.le)]
  specialize hq₂ ubq₂.le dq₂
  -- The rest is just the triangle inequality
  use q₁, q₂, lbq₁, Rat.cast_lt.mp lq, ubq₂
  have final_bound := (dist_triangle ..).trans_lt (add_lt_add hq₂ hq₁)
  rwa [add_halves] at final_bound

/-- The constant used in the proof of `int-continuous`. -/
irreducible_def C3_0_1 (a : ℕ) (R₁ R₂ : ℝ≥0) : ℝ≥0 :=
  2 ^ (a ^ 3) * (2 * R₂ / R₁) ^ a

lemma lintegral_inv_vol_le {R₁ R₂ : ℝ≥0} (hR₁ : 0 < R₁) (hR₂ : R₁ < R₂) :
    ∫⁻ y in Annulus.oo x R₁ R₂, (vol x y)⁻¹ ≤ ↑((2 * R₂ / R₁) ^ a) := by
  suffices ∀ y ∈ Annulus.oo x R₁ R₂, volume (ball x R₂) / ↑((2 * R₂ / R₁) ^ a) ≤ vol x y by
    calc
      _ ≤ ∫⁻ y in Annulus.oo x R₁ R₂, ↑((2 * R₂ / R₁) ^ a) / volume (ball x R₂) := by
        refine setLIntegral_mono' Annulus.measurableSet_oo fun y my ↦ ?_
        rw [← ENNReal.inv_div (.inr measure_ball_ne_top)]; swap
        · exact .inr (measure_ball_pos _ _ (hR₁.trans hR₂)).ne'
        rw [ENNReal.inv_le_inv]; exact this y my
      _ ≤ ↑((2 * R₂ / R₁) ^ a) / volume (ball x R₂) * volume (ball x R₂) := by
        rw [setLIntegral_const]; gcongr; intro y my; rw [Annulus.oo_eq] at my; exact my.1
      _ = _ :=
        ENNReal.div_mul_cancel (measure_ball_pos _ _ (hR₁.trans hR₂)).ne' measure_ball_ne_top
  intro y my
  obtain ⟨n, _, _⟩ : ∃ n, R₂ ≤ 2 ^ n * dist x y ∧ 2 ^ n ≤ 2 * R₂ / R₁ := by
    have : 1 ≤ R₂ / R₁ := by rw [one_le_div hR₁]; exact hR₂.le
    obtain ⟨n, hn₁, hn₂⟩ := exists_nat_pow_near this one_lt_two; use n + 1; constructor
    · rw [div_lt_iff₀ hR₁, ← NNReal.coe_lt_coe, NNReal.coe_mul, NNReal.coe_pow,
        NNReal.coe_ofNat] at hn₂
      rw [Annulus.oo, mem_setOf, mem_Ioo] at my; apply hn₂.le.trans; gcongr; exact my.1.le
    · rw [pow_succ', mul_div_assoc]; gcongr
  calc
    _ ≤ volume (ball x (2 ^ n * dist x y)) / (2 ^ a) ^ n := by
      rw [← pow_mul, show (2 : ℝ≥0∞) = (2 : ℝ≥0) by rfl, ← coe_pow, mul_comm a, pow_mul]; gcongr
    _ ≤ _ := by
      apply ENNReal.div_le_of_le_mul'
      convert measure_ball_two_le_same_iterate (μ := volume) x (dist x y) n; norm_cast

lemma edist_carlesonOperatorIntegrand_le
    {R₁ R₂ : ℝ≥0} (mf : Measurable f) (nf : (‖f ·‖) ≤ 1) (hR₁ : 0 < R₁) :
    edist (carlesonOperatorIntegrand K θ R₁ R₂ f x) (carlesonOperatorIntegrand K ϑ R₁ R₂ f x) ≤
    C3_0_1 a R₁ R₂ * edist_{x, dist o x + R₂} θ ϑ := by
  rcases le_or_gt R₂ R₁ with hR₂ | hR₂
  · iterate 2 rw [carlesonOperatorIntegrand, Annulus.oo_eq_empty (by simp [hR₂]), setIntegral_empty]
    rw [edist_self]; exact zero_le _
  calc
    _ = ‖∫ y in Annulus.oo x R₁ R₂, K x y * f y * (exp (I * θ y) - exp (I * ϑ y))‖ₑ := by
      rw [edist_eq_enorm_sub, carlesonOperatorIntegrand, carlesonOperatorIntegrand, ← integral_sub]
      rotate_left
      · exact integrableOn_coi_inner_annulus mf nf hR₁
      · exact integrableOn_coi_inner_annulus mf nf hR₁
      congr! 3 with y; rw [mul_sub]
    _ ≤ ∫⁻ y in Annulus.oo x R₁ R₂, ‖K x y‖ₑ * ‖f y‖ₑ * ‖exp (I * θ y) - exp (I * ϑ y)‖ₑ := by
      simp_rw [← enorm_mul]; exact enorm_integral_le_lintegral_enorm _
    _ ≤ ∫⁻ y in Annulus.oo x R₁ R₂, C_K a / vol x y * edist_{x, dist o x + R₂} θ ϑ := by
      refine setLIntegral_mono' Annulus.measurableSet_oo fun y my ↦ ?_
      rw [mul_assoc]; refine mul_le_mul' (enorm_K_le_vol_inv _ _) ?_
      rw [← one_mul (edist_{x, dist o x + R₂} θ ϑ)]; gcongr
      · rw [← enorm_norm, ← enorm_one (G := ℝ)]; exact Real.enorm_le_enorm (norm_nonneg _) (nf y)
      · rw [edist_dist, le_ofReal_iff_toReal_le (by finiteness) dist_nonneg, toReal_enorm]
        calc
          _ = ‖exp (I * (θ y - ϑ y - θ o + ϑ o : ℝ)) - 1‖ := by
            rw [cancelPt_eq_zero, sub_zero, cancelPt_eq_zero, add_zero, Complex.ofReal_sub,
              ← mul_one ‖_ - 1‖, ← norm_exp_I_mul_ofReal (ϑ y), ← norm_mul, sub_one_mul,
              ← Complex.exp_add, ← mul_add, sub_add_cancel]
          _ ≤ ‖θ y - ϑ y - θ o + ϑ o‖ := norm_exp_I_mul_ofReal_sub_one_le
          _ ≤ _ := by
            rw [Annulus.oo, mem_setOf, mem_Ioo] at my
            apply oscillation_le_cdist
            · rw [mem_ball']; exact my.2.trans_le (le_add_of_nonneg_left dist_nonneg)
            · rw [mem_ball, lt_add_iff_pos_right]; exact hR₁.trans hR₂
    _ = C_K a * edist_{x, dist o x + R₂} θ ϑ * ∫⁻ y in Annulus.oo x R₁ R₂, (vol x y)⁻¹ := by
      simp_rw [ENNReal.div_eq_inv_mul]
      iterate 2 rw [lintegral_mul_const' _ _ (by finiteness)]
      rw [mul_rotate]
    _ ≤ C_K a * edist_{x, dist o x + R₂} θ ϑ * ↑((2 * R₂ / R₁) ^ a) := by
      gcongr; exact lintegral_inv_vol_le hR₁ hR₂
    _ = _ := by
      rw [← mul_rotate, ← coe_mul, mul_comm (_ ^ _), C3_0_1, C_K, ← Nat.cast_pow,
        NNReal.rpow_natCast]

lemma dist_carlesonOperatorIntegrand_le
    {R₁ R₂ : ℝ≥0} (mf : Measurable f) (nf : (‖f ·‖) ≤ 1) (hR₁ : 0 < R₁) :
    dist (carlesonOperatorIntegrand K θ R₁ R₂ f x) (carlesonOperatorIntegrand K ϑ R₁ R₂ f x) ≤
    C3_0_1 a R₁ R₂ * dist_{x, dist o x + R₂} θ ϑ := by
  rw [← ofReal_le_ofReal_iff (by positivity), ← edist_dist, ENNReal.ofReal_mul NNReal.zero_le_coe,
    ofReal_coe_nnreal, ← edist_dist]
  exact edist_carlesonOperatorIntegrand_le mf nf hR₁

lemma continuous_carlesonOperatorIntegrand (mf : Measurable f) (nf : (‖f ·‖) ≤ 1) (hR₁ : 0 < R₁) :
    Continuous (carlesonOperatorIntegrand K · R₁ R₂ f x) := by
  rcases le_or_gt R₂ R₁ with hR₂ | hR₂
  · unfold carlesonOperatorIntegrand; rw [Annulus.oo_eq_empty (by simp [hR₂])]
    simp_rw [setIntegral_empty]; exact continuous_const
  lift R₁ to ℝ≥0 using hR₁.le
  lift R₂ to ℝ≥0 using (hR₁.trans hR₂).le
  rw [NNReal.coe_pos] at hR₁; rw [NNReal.coe_lt_coe] at hR₂
  have R₂pos := hR₁.trans hR₂
  rw [continuous_iff]; intro ϑ ε εpos
  let C₁ := As (defaultA a) (dist o x + R₂ + dist o x)
  have C₁pos : 0 < C₁ := by unfold C₁ As; norm_cast; positivity
  have C₂pos : 0 < C3_0_1 a R₁ R₂ := by rw [C3_0_1]; positivity
  refine ⟨ε / (C₁ * C3_0_1 a R₁ R₂), by positivity, fun θ db ↦ ?_⟩
  calc
    _ ≤ _ := dist_carlesonOperatorIntegrand_le mf nf hR₁
    _ ≤ C3_0_1 a R₁ R₂ * C₁ * dist θ ϑ := by rw [mul_assoc]; gcongr; apply cdist_le_dist; positivity
    _ < _ := by rwa [← lt_div_iff₀' (by positivity), mul_comm]

-- not sure if this is the best phrasing
lemma enorm_carlesonOperatorIntegrand_le {R₁ R₂ : ℝ≥0} (nf : (‖f ·‖) ≤ 1) (hR₁ : 0 < R₁) :
    ‖carlesonOperatorIntegrand K θ R₁ R₂ f x‖ₑ ≤ C3_0_1 a R₁ R₂ := by
  rcases le_or_gt R₂ R₁ with hR₂ | hR₂
  · unfold carlesonOperatorIntegrand; rw [Annulus.oo_eq_empty (by simp [hR₂])]
    rw [setIntegral_empty, enorm_zero]; exact zero_le _
  calc
    _ ≤ ∫⁻ y in Annulus.oo x R₁ R₂, ‖K x y‖ₑ * ‖f y‖ₑ * ‖exp (I * θ y)‖ₑ := by
      simp_rw [← enorm_mul]; exact enorm_integral_le_lintegral_enorm _
    _ ≤ C_K a * ∫⁻ y in Annulus.oo x R₁ R₂, (vol x y)⁻¹ := by
      rw [← lintegral_const_mul' _ _ (by finiteness)]; simp_rw [← div_eq_mul_inv]
      refine setLIntegral_mono' Annulus.measurableSet_oo fun y my ↦ ?_
      rw [enorm_exp_I_mul_ofReal, mul_one, ← mul_one (_ / _)]
      apply mul_le_mul' (enorm_K_le_vol_inv _ _)
      rw [← enorm_norm, ← enorm_one (G := ℝ)]; exact Real.enorm_le_enorm (norm_nonneg _) (nf y)
    _ ≤ C_K a * ↑((2 * R₂ / R₁) ^ a) := by gcongr; exact lintegral_inv_vol_le hR₁ hR₂
    _ = _ := by rw [← coe_mul, C3_0_1, C_K, ← Nat.cast_pow, NNReal.rpow_natCast]


==> anc/Carleson/MetricCarleson/Linearized.lean <==
import Carleson.MetricCarleson.Basic
import Carleson.MetricCarleson.Truncation

open scoped NNReal
open MeasureTheory Set ENNReal

noncomputable section

variable {X : Type*} {a : ℕ} [MetricSpace X] {q q' : ℝ≥0} {F G : Set X} {K : X → X → ℂ}
variable [KernelProofData a K] {Q : SimpleFunc X (Θ X)} {f : X → ℂ}

variable (K Q f) in
/-- A monotone sequence of functions converging to `linearizedCarlesonOperator`. -/
def lcoConvergent (n : ℕ) (x : X) : ℝ≥0∞ :=
  ⨆ R₁ ∈ Ioo (2 ^ n)⁻¹ (2 ^ n), ⨆ R₂ ∈ Ioo R₁ (2 ^ n), ‖T_R K Q R₁ R₂ (2 ^ n) f x‖ₑ

lemma monotone_lcoConvergent : Monotone (lcoConvergent K Q f) := fun i j hl x ↦ by
  refine iSup₂_le fun R₁ mR₁ ↦ iSup₂_le fun R₂ mR₂ ↦ ?_
  have lb : (2 ^ j : ℝ)⁻¹ ≤ (2 ^ i)⁻¹ := inv_pow_le_inv_pow_of_le one_le_two hl
  have ub : (2 ^ i : ℝ) ≤ 2 ^ j := pow_le_pow_right₀ one_le_two hl
  have mR₁' : R₁ ∈ Ioo (2 ^ j)⁻¹ (2 ^ j) := Ioo_subset_Ioo lb ub mR₁
  have mR₂' : R₂ ∈ Ioo R₁ (2 ^ j) := Ioo_subset_Ioo le_rfl ub mR₂
  calc
    _ ≤ ‖T_R K Q R₁ R₂ (2 ^ j) f x‖ₑ := by
      simp_rw [T_R, enorm_indicator_eq_indicator_enorm]
      exact indicator_le_indicator_of_subset (Metric.ball_subset_ball ub) (zero_le _) _
    _ ≤ ⨆ R₂ ∈ Ioo R₁ (2 ^ j), ‖T_R K Q R₁ R₂ (2 ^ j) f x‖ₑ := by apply le_biSup _ mR₂'
    _ ≤ _ := by apply le_biSup _ mR₁'

lemma iSup_lcoConvergent : ⨆ n, lcoConvergent K Q f n = linearizedCarlesonOperator Q K f := by
  ext x; rw [iSup_apply]; unfold lcoConvergent linearizedCarlesonOperator
  apply le_antisymm
  · refine iSup_le fun n ↦ iSup₂_le fun R₁ mR₁ ↦ iSup₂_le fun R₂ mR₂ ↦ ?_
    rw [T_R, enorm_indicator_eq_indicator_enorm]
    conv_rhs => enter [1, R₁]; rw [iSup_comm]
    have b₁ : 0 < R₁ := lt_trans (by positivity) mR₁.1
    have b₂ := mR₂.1
    calc
      _ ≤ _ := indicator_enorm_le_enorm_self _ x
      _ ≤ ⨆ R₂, ⨆ (_ : R₁ < R₂), ‖carlesonOperatorIntegrand K (Q x) R₁ R₂ f x‖ₑ := by
        apply le_iSup₂ R₂ b₂
      _ ≤ _ := by apply le_iSup₂ R₁ b₁
  · refine iSup₂_le fun R₁ R₂ ↦ iSup₂_le fun lR₁ lR₂ ↦ ?_
    suffices ∃ n, (2 ^ n)⁻¹ < R₁ ∧ R₂ < 2 ^ n ∧ dist x (cancelPt X) < 2 ^ n by
      obtain ⟨n, hn₁, hn₂, hn₃⟩ := this
      have b₁ : R₁ ∈ Ioo (2 ^ n)⁻¹ (2 ^ n) := ⟨hn₁, lR₂.trans hn₂⟩
      have b₂ : R₂ ∈ Ioo R₁ (2 ^ n) := ⟨lR₂, hn₂⟩
      calc
        _ = ‖T_R K Q R₁ R₂ (2 ^ n) f x‖ₑ := by
          rw [T_R, enorm_indicator_eq_indicator_enorm, indicator_of_mem (Metric.mem_ball.mpr hn₃)]
        _ ≤ ⨆ R₂ ∈ Ioo R₁ (2 ^ n), ‖T_R K Q R₁ R₂ (2 ^ n) f x‖ₑ := by apply le_iSup₂ _ b₂
        _ ≤ ⨆ R₁ ∈ Ioo (2 ^ n)⁻¹ (2 ^ n), ⨆ R₂ ∈ Ioo R₁ (2 ^ n), ‖T_R K Q R₁ R₂ (2 ^ n) f x‖ₑ := by
          apply le_iSup₂ _ b₁
        _ ≤ _ := by apply le_iSup _ n
    obtain ⟨n₁, hn₁⟩ := pow_unbounded_of_one_lt R₁⁻¹ one_lt_two
    replace hn₁ := inv_lt_of_inv_lt₀ lR₁ hn₁
    obtain ⟨n₂, hn₂⟩ := pow_unbounded_of_one_lt (max R₂ (dist x (cancelPt X))) one_lt_two
    refine ⟨max n₁ n₂, ?_, ?_, ?_⟩
    · refine lt_of_le_of_lt ?_ hn₁
      exact inv_anti₀ (by positivity) (pow_le_pow_right₀ one_le_two (le_max_left ..))
    · exact ((le_max_left ..).trans_lt hn₂).trans_le
        (pow_le_pow_right₀ one_le_two (le_max_right ..))
    · exact ((le_max_right ..).trans_lt hn₂).trans_le
        (pow_le_pow_right₀ one_le_two (le_max_right ..))

lemma measurable_lcoConvergent {n : ℕ} (mf : Measurable f) (nf : (‖f ·‖) ≤ 1) :
    Measurable (lcoConvergent K Q f n) := by
  refine measurable_of_Ioi fun c ↦ ?_
  let J : Set (ℚ × ℚ) := {p | (2 ^ n)⁻¹ < p.1 ∧ p.1 < p.2 ∧ p.2 < 2 ^ n}
  suffices lcoConvergent K Q f n ⁻¹' Ioi c = ⋃ j ∈ J, {x | c < ‖T_R K Q j.1 j.2 (2 ^ n) f x‖ₑ} by
    rw [this]; refine MeasurableSet.biUnion J.to_countable fun j mj ↦ ?_
    exact measurableSet_lt measurable_const
      ((measurable_carlesonOperatorIntegrand mf).indicator measurableSet_ball).enorm
  ext x
  simp_rw [mem_preimage, mem_Ioi, lcoConvergent, lt_biSup_iff, mem_iUnion₂, mem_setOf_eq,
    exists_prop]
  constructor <;> intro h
  · obtain ⟨R₁, mR₁, R₂, mR₂, hR⟩ := h; unfold T_R at hR ⊢
    by_cases mx : x ∈ Metric.ball (cancelPt X) (2 ^ n); swap
    · simp [indicator_of_notMem mx] at hR
    simp_rw [indicator_of_mem mx] at hR ⊢
    lift c to ℝ≥0 using hR.ne_top
    simp_rw [coe_lt_enorm, ← NNReal.coe_lt_coe, coe_nnnorm] at hR ⊢
    let ε := ‖carlesonOperatorIntegrand K (Q x) R₁ R₂ f x‖ - c
    have εpos : 0 < ε := by linarith only [hR]
    have hR₁ : 0 < R₁ := lt_of_le_of_lt (by positivity) mR₁.1
    have hR₂ : R₁ < R₂ := mR₂.1
    obtain ⟨q₁, q₂, lq₁, lq, lq₂, dq⟩ :=
      exists_rat_near_carlesonOperatorIntegrand (Q x) x mf nf hR₁ hR₂ εpos
    have qmJ : (q₁, q₂) ∈ J := by
      refine ⟨?_, Rat.cast_lt.mp lq, ?_⟩
      · simp_rw [← Rat.cast_lt (K := ℝ), Rat.cast_inv, Rat.cast_pow, Rat.cast_ofNat]
        exact mR₁.1.trans lq₁
      · simp_rw [← Rat.cast_lt (K := ℝ), Rat.cast_pow, Rat.cast_ofNat]
        exact lq₂.trans mR₂.2
    use (q₁, q₂), qmJ
    simp_rw [ε, lt_sub_comm, dist_eq_norm'] at dq; apply dq.trans_le
    rw [sub_le_comm]; exact norm_sub_norm_le ..
  · obtain ⟨⟨R₁, R₂⟩, ⟨bR₁, bR₂, bR₃⟩, hR⟩ := h; dsimp only at hR
    simp_rw [← Rat.cast_lt (K := ℝ), Rat.cast_inv, Rat.cast_pow, Rat.cast_ofNat] at bR₁ bR₂ bR₃
    use R₁, ⟨bR₁, bR₂.trans bR₃⟩, R₂, ⟨bR₂, bR₃⟩

/-- Theorem 1.1.2 -/
theorem linearized_metric_carleson [IsCancellative X (defaultτ a)]
    (hq : q ∈ Ioc 1 2) (hqq' : q.HolderConjugate q') (mF : MeasurableSet F) (mG : MeasurableSet G)
    (mf : Measurable f) (nf : (‖f ·‖) ≤ F.indicator 1)
    (hT : ∀ θ : Θ X, HasBoundedStrongType (linearizedNontangentialOperator Q θ K · ·)
      2 2 volume volume (C_Ts a)) :
    ∫⁻ x in G, linearizedCarlesonOperator Q K f x ≤
    C1_0_2 a q * volume G ^ (q' : ℝ)⁻¹ * volume F ^ (q : ℝ)⁻¹ := by
  have nf' : (‖f ·‖) ≤ 1 := nf.trans (indicator_le_self' (by simp))
  calc
    _ = ∫⁻ x, ⨆ n, G.indicator (lcoConvergent K Q f n) x := by
      rw [← lintegral_indicator mG]; congr! 2 with x
      rw [← iSup_apply, iSup_indicator rfl monotone_lcoConvergent monotone_const, iUnion_const,
        iSup_lcoConvergent]
    _ = ⨆ n, ∫⁻ x, G.indicator (lcoConvergent K Q f n) x :=
      lintegral_iSup (fun _ ↦ (measurable_lcoConvergent mf nf').indicator mG)
        (fun _ _ hl ↦ indicator_mono (monotone_lcoConvergent hl))
    _ ≤ _ := by
      refine iSup_le fun n ↦ ?_
      unfold lcoConvergent; rw [lintegral_indicator mG]
      exact R_truncation hq hqq' mF mG mf nf rfl hT

theorem linearized_metric_carleson_check : LinearizedMetricCarleson :=
  @linearized_metric_carleson

end


==> anc/Carleson/MetricCarleson/Main.lean <==
import Carleson.MetricCarleson.Linearized

open scoped NNReal
open MeasureTheory Set ENNReal Metric

noncomputable section

variable {X : Type*} {a : ℕ} [MetricSpace X] {q q' : ℝ≥0} {F G : Set X} {K : X → X → ℂ}
variable [KernelProofData a K] {f : X → ℂ}

variable (X) in
/-- A countable dense subset of `Θ X`. -/
def Θ' : Set (Θ X) := (TopologicalSpace.exists_countable_dense _).choose

lemma countable_Θ' : (Θ' X).Countable := (TopologicalSpace.exists_countable_dense _).choose_spec.1
lemma dense_Θ' : Dense (Θ' X) := (TopologicalSpace.exists_countable_dense _).choose_spec.2

/-- A countable dense subset of the range of `R₁` and `R₂`. -/
def J102 : Set (ℚ × ℚ) := {p | 0 < p.1 ∧ p.1 < p.2}

lemma carlesonOperator_eq_biSup_Θ'_J102 {x : X} (mf : Measurable f) (nf : (‖f ·‖) ≤ 1) :
    carlesonOperator K f x =
    ⨆ θ ∈ Θ' X, ⨆ j ∈ J102, ‖carlesonOperatorIntegrand K θ j.1 j.2 f x‖ₑ := by
  unfold carlesonOperator linearizedCarlesonOperator; apply le_antisymm
  · refine iSup_le fun θ ↦ iSup₂_le fun R₁ R₂ ↦ iSup₂_le fun hR₁ hR₂ ↦ ?_
    refine ENNReal.le_of_forall_pos_le_add fun ε εpos ltt ↦ ?_
    rw [← NNReal.coe_pos] at εpos
    -- Shift `θ` to an element of `Θ'` with error less than `ε / 2`
    have tcon := @continuous_carlesonOperatorIntegrand _ _ _ _ _ R₁ R₂ _ x mf nf hR₁
    rw [continuous_iff] at tcon; specialize tcon θ _ (half_pos εpos)
    obtain ⟨δ₀, δ₀pos, dθ⟩ := tcon
    have dΘ' := dense_Θ' (X := X)
    rw [dense_iff] at dΘ'; specialize dΘ' θ _ δ₀pos; obtain ⟨θ', mθ'₁, mθ'₂⟩ := dΘ'
    rw [mem_ball] at mθ'₁; specialize dθ _ mθ'₁
    -- Shift `R₁, R₂` to rationals with error less than `ε / 2`
    obtain ⟨q₁, q₂, lq₁, lq, -, dq⟩ :=
      exists_rat_near_carlesonOperatorIntegrand θ' x mf nf hR₁ hR₂ (half_pos εpos)
    -- Combine `dq` and `dθ`
    have final_bound := (dist_triangle ..).trans_lt (add_lt_add dq dθ)
    rw [add_halves] at final_bound
    calc
      _ = ‖carlesonOperatorIntegrand K θ' q₁ q₂ f x +
          (carlesonOperatorIntegrand K θ R₁ R₂ f x -
          carlesonOperatorIntegrand K θ' q₁ q₂ f x)‖ₑ := by rw [add_sub_cancel]
      _ ≤ ‖carlesonOperatorIntegrand K θ' q₁ q₂ f x‖ₑ +
          edist (carlesonOperatorIntegrand K θ' q₁ q₂ f x)
          (carlesonOperatorIntegrand K θ R₁ R₂ f x) := by rw [edist_comm]; exact enorm_add_le _ _
      _ ≤ _ := by
        gcongr
        · calc
            _ ≤ ⨆ j ∈ J102, ‖carlesonOperatorIntegrand K θ' j.1 j.2 f x‖ₑ := by
              have : (q₁, q₂) ∈ J102 := ⟨Rat.cast_pos.mp (hR₁.trans lq₁), lq⟩
              convert le_iSup₂ _ this; rfl
            _ ≤ _ := by apply le_iSup₂ _ mθ'₂
        · rw [edist_dist, coe_nnreal_eq]; exact ofReal_le_ofReal final_bound.le
  · refine iSup₂_le fun θ mθ ↦ iSup₂_le fun ⟨q₁, q₂⟩ ⟨hq₁, hq₂⟩ ↦ ?_
    conv_rhs => enter [1, θ, 1, R₁]; rw [iSup_comm]
    simp_rw [← Rat.cast_lt (K := ℝ), Rat.cast_zero] at hq₁ hq₂
    calc
      _ ≤ ⨆ (R₂ : ℝ), ⨆ (_ : q₁ < R₂),
          ‖carlesonOperatorIntegrand K θ q₁ R₂ f x‖ₑ := by convert le_iSup₂ _ hq₂; rfl
      _ ≤ ⨆ (R₁ : ℝ), ⨆ (_ : 0 < R₁), ⨆ R₂, ⨆ (_ : R₁ < R₂),
          ‖carlesonOperatorIntegrand K θ R₁ R₂ f x‖ₑ := by convert le_iSup₂ _ hq₁; rfl
      _ ≤ _ := le_iSup_iff.mpr fun _ a ↦ a θ

section Enum

variable (nΘ' : (Θ' X).Nonempty) (g : Θ X → X → ℝ≥0∞)

/-- An enumeration of `Θ' X`, assuming it is nonempty. It may contain duplicates. -/
def enumΘ' : ℕ → Θ' X :=
  (countable_Θ'.exists_surjective nΘ').choose

lemma surjective_enumΘ' : Function.Surjective (enumΘ' nΘ') :=
  (countable_Θ'.exists_surjective nΘ').choose_spec

lemma biSup_Θ'_eq_biSup_enumΘ' {x : X} :
    ⨆ θ ∈ Θ' X, g θ x = ⨆ n, ⨆ i ∈ Finset.range (n + 1), g (enumΘ' nΘ' i) x := by
  apply le_antisymm
  · refine iSup₂_le fun θ mθ ↦ ?_
    obtain ⟨n, hn⟩ := surjective_enumΘ' nΘ' ⟨θ, mθ⟩
    have eg : g θ x = g (enumΘ' nΘ' n).1 x := by simp [hn]
    rw [eg]
    calc
      _ ≤ ⨆ i ∈ Finset.range (n + 1), g (enumΘ' nΘ' i) x := by
        have : n ∈ Finset.range (n + 1) := by rw [Finset.mem_range]; omega
        convert le_iSup₂ _ this; rfl
      _ ≤ _ := le_iSup_iff.mpr fun _ a ↦ a n
  · refine iSup_le fun n ↦ iSup₂_le fun i mi ↦ ?_
    obtain ⟨θ, mθ⟩ := enumΘ' nΘ' i; apply le_iSup₂ _ mθ

/-- The argmax of `g (enumΘ' nΘ' i) x` over `i ≤ n` with lower indices winning ties. -/
def enumΘ'ArgMax (n : ℕ) (x : X) : ℕ :=
  (List.range (n + 1)).findIdx fun i ↦ ∀ j ≤ n, g (enumΘ' nΘ' j) x ≤ g (enumΘ' nΘ' i) x

lemma enumΘ'ArgMax_mem_range {n : ℕ} {x : X} : enumΘ'ArgMax nΘ' g n x ∈ Finset.range (n + 1) := by
  rw [Finset.mem_range, ← @List.length_range (n + 1), enumΘ'ArgMax, List.findIdx_lt_length]
  simp_rw [List.mem_range, decide_eq_true_eq]
  obtain ⟨i₀, mi₀, li₀⟩ :=
    (Finset.range (n + 1)).exists_max_image (fun i ↦ g (enumΘ' nΘ' i) x) (by simp)
  simp_rw [Finset.mem_range, Nat.lt_add_one_iff] at mi₀ li₀ ⊢; use i₀

/-- The characterising property of `enumΘ'ArgMax`. -/
lemma enumΘ'ArgMax_eq_iff {n i : ℕ} {x : X} (hi : i ≤ n) :
    enumΘ'ArgMax nΘ' g n x = i ↔
    (∀ j ≤ n, g (enumΘ' nΘ' j) x ≤ g (enumΘ' nΘ' i) x) ∧
    ∀ j < i, g (enumΘ' nΘ' j) x < g (enumΘ' nΘ' i) x := by
  rw [enumΘ'ArgMax, List.findIdx_eq (by rw [List.length_range]; omega)]
  simp_rw [List.getElem_range, decide_eq_true_eq, decide_eq_false_iff_not, not_forall, not_le,
    exists_prop, and_congr_right_iff]
  refine fun ismax ↦ forall₂_congr fun j lj ↦ ⟨fun h ↦ ?_, fun h ↦ by use i⟩
  obtain ⟨k, lk, lk'⟩ := h; exact lk'.trans_le (ismax _ lk)

variable {g} (mg : ∀ θ, Measurable (g θ))

/-- The simple function corresponding to the blueprint's `Q_n`. -/
def QΘ' (n : ℕ) : SimpleFunc X (Θ X) where
  toFun x := enumΘ' nΘ' (enumΘ'ArgMax nΘ' g n x)
  measurableSet_fiber' θ := by
    simp_rw [← measurable_mem, mem_preimage, mem_singleton_iff]
    apply Measurable.comp (g := fun i ↦ (enumΘ' nΘ' i).1 = θ) (f := enumΘ'ArgMax nΘ' g n)
    · exact measurable_id
    refine measurable_to_countable' fun i ↦ ?_
    simp_rw [← measurable_mem, mem_preimage, mem_singleton_iff]
    rcases lt_or_ge n i with hi | hi
    · have (x : X) : enumΘ'ArgMax nΘ' g n x ≠ i := by
        contrapose! hi; rw [← hi, ← Nat.lt_add_one_iff, ← Finset.mem_range]
        exact enumΘ'ArgMax_mem_range nΘ' g
      simp_rw [this]; exact measurable_const
    simp_rw [enumΘ'ArgMax_eq_iff nΘ' g hi]; apply Measurable.and
    all_goals refine (Measurable.forall fun j ↦ measurable_const.imp ?_); rw [← measurableSet_setOf]
    · exact measurableSet_le (mg _) (mg _)
    · exact measurableSet_lt (mg _) (mg _)
  finite_range' := by
    classical
    have fbs : ((Finset.range (n + 1)).image fun i ↦ (enumΘ' nΘ' i).1).toSet.Finite :=
      Finset.finite_toSet _
    refine fbs.subset fun θ mθ ↦ ?_
    simp only [mem_range, Finset.coe_image, Finset.coe_range, mem_image, mem_Iio] at mθ ⊢
    obtain ⟨x, hx⟩ := mθ
    have key := enumΘ'ArgMax_mem_range nΘ' g (n := n) (x := x)
    rw [Finset.mem_range] at key; exact ⟨_, key, hx⟩

lemma biSup_enumΘ'_le_QΘ' {n : ℕ} {x : X} :
    ⨆ i ∈ Finset.range (n + 1), g (enumΘ' nΘ' i) x ≤ g (QΘ' nΘ' mg n x) x := by
  rw [QΘ', SimpleFunc.coe_mk]; refine iSup₂_le fun i mi ↦ ?_
  have mam := enumΘ'ArgMax_mem_range nΘ' g (n := n) (x := x)
  rw [Finset.mem_range, Nat.lt_add_one_iff] at mi mam
  have key := enumΘ'ArgMax_eq_iff nΘ' g mam (x := x)
  simp only [true_iff] at key; exact key.1 _ mi

end Enum

lemma lowerSemicontinuous_LNT {Q : SimpleFunc X (Θ X)} {θ : Θ X} :
    LowerSemicontinuous (linearizedNontangentialOperator Q θ K f) := by
  unfold linearizedNontangentialOperator
  simp_rw [lowerSemicontinuous_iff_isOpen_preimage, preimage, mem_Ioi, lt_iSup_iff, ← iUnion_setOf,
    exists_prop]
  refine fun M ↦ isOpen_iUnion fun R₂ ↦ isOpen_biUnion fun R₁ hR₁ ↦ isOpen_iUnion fun x' ↦ ?_
  by_cases hx' : M < ‖∫ y in EAnnulus.oo x' (ENNReal.ofReal R₁)
      (min (ENNReal.ofReal R₂) (upperRadius Q θ x')), K x' y * f y‖ₑ
  · simp_rw [hx', and_true, mem_ball_comm, setOf_mem_eq, isOpen_ball]
  · simp [hx']

lemma BST_LNT_of_BST_NT {Q : SimpleFunc X (Θ X)}
    (hT : HasBoundedStrongType (nontangentialOperator K · ·) 2 2 volume volume (C_Ts a)) :
    ∀ θ : Θ X, HasBoundedStrongType (linearizedNontangentialOperator Q θ K · ·)
      2 2 volume volume (C_Ts a) := fun θ f bf ↦ by
  constructor
  · exact lowerSemicontinuous_LNT.measurable.aestronglyMeasurable
  · refine (eLpNorm_mono_enorm fun x ↦ ?_).trans (hT f bf).2
    simp_rw [enorm_eq_self]
    refine iSup_le fun R₂ ↦ iSup₂_le fun R₁ mR₁ ↦ iSup₂_le fun x' mx' ↦ ?_
    rw [min_def]; split_ifs with h
    · trans ⨆ R₁ ∈ Ioo 0 R₂, ⨆ x' ∈ ball x R₁, ‖∫ y in Annulus.oo x' R₁ R₂, K x' y * f y‖ₑ; swap
      · apply le_iSup _ R₂
      trans ⨆ x' ∈ ball x R₁, ‖∫ y in Annulus.oo x' R₁ R₂, K x' y * f y‖ₑ; swap
      · apply le_iSup₂ _ mR₁
      rw [EAnnulus.oo_eq_annulus mR₁.1.le]
      apply le_iSup₂ _ mx'
    · rcases le_or_gt (upperRadius Q θ x') (ENNReal.ofReal R₁) with hur | hur
      · rw [EAnnulus.oo_eq_empty hur, setIntegral_empty, enorm_zero]; exact zero_le _
      rw [not_le] at h
      have urnt : upperRadius Q θ x' ≠ ⊤ := by
        rw [← lt_top_iff_ne_top]; exact h.trans (by finiteness)
      rw [← ofReal_toReal urnt] at h hur ⊢
      rw [ofReal_lt_ofReal_iff (mR₁.1.trans mR₁.2)] at h
      rw [ofReal_lt_ofReal_iff_of_nonneg mR₁.1.le] at hur
      rw [EAnnulus.oo_eq_annulus mR₁.1.le]; set R := (upperRadius Q θ x').toReal
      trans ⨆ R₁ ∈ Ioo 0 R, ⨆ x' ∈ ball x R₁, ‖∫ y in Annulus.oo x' R₁ R, K x' y * f y‖ₑ; swap
      · convert le_iSup _ R; rfl
      trans ⨆ x' ∈ ball x R₁, ‖∫ y in Annulus.oo x' R₁ R, K x' y * f y‖ₑ; swap
      · have : R₁ ∈ Ioo 0 R := ⟨mR₁.1, hur⟩
        apply le_iSup₂ _ this
      apply le_iSup₂ _ mx'

/-- Theorem 1.1.1 -/
theorem metric_carleson [IsCancellative X (defaultτ a)]
    (hq : q ∈ Ioc 1 2) (hqq' : q.HolderConjugate q') (mF : MeasurableSet F) (mG : MeasurableSet G)
    (mf : Measurable f) (nf : (‖f ·‖) ≤ F.indicator 1)
    (hT : HasBoundedStrongType (nontangentialOperator K · ·) 2 2 volume volume (C_Ts a)) :
    ∫⁻ x in G, carlesonOperator K f x ≤
    C1_0_2 a q * volume G ^ (q' : ℝ)⁻¹ * volume F ^ (q : ℝ)⁻¹ := by
  have nf' : (‖f ·‖) ≤ 1 := nf.trans (indicator_le_self' (by simp))
  calc
    _ = ∫⁻ x in G, ⨆ θ ∈ Θ' X, ⨆ j ∈ J102, ‖carlesonOperatorIntegrand K θ j.1 j.2 f x‖ₑ := by
      congr with x; exact carlesonOperator_eq_biSup_Θ'_J102 mf nf'
    _ ≤ _ := ?_
  rcases (Θ' X).eq_empty_or_nonempty with eΘ' | nΘ'
  · simp_rw [eΘ', iSup_emptyset, bot_eq_zero, lintegral_zero]; exact zero_le _
  let g (θ : Θ X) (x : X) := ⨆ j ∈ J102, ‖carlesonOperatorIntegrand K θ j.1 j.2 f x‖ₑ
  have mg (θ : Θ X) : Measurable (g θ) :=
    Measurable.biSup _ J102.to_countable fun j mj ↦
      (measurable_carlesonOperatorIntegrand (Q := SimpleFunc.const X θ) mf).enorm
  calc
    _ = ∫⁻ x in G, ⨆ n, ⨆ i ∈ Finset.range (n + 1), g (enumΘ' nΘ' i) x := by
      congr with x; exact biSup_Θ'_eq_biSup_enumΘ' nΘ' g
    _ = ⨆ n, ∫⁻ x in G, ⨆ i ∈ Finset.range (n + 1), g (enumΘ' nΘ' i) x := by
      refine lintegral_iSup (fun n ↦ ?_) (fun i j hl ↦ ?_)
      · refine Measurable.iSup fun i ↦ Measurable.iSup fun mi ↦ ?_
        refine Measurable.iSup fun j ↦ Measurable.iSup fun mj ↦ Measurable.enorm ?_
        exact measurable_carlesonOperatorIntegrand (Q := SimpleFunc.const X (enumΘ' nΘ' i)) mf
      · intro x; apply biSup_mono; simp_rw [Finset.mem_range]; omega
    _ ≤ ⨆ n, ∫⁻ x in G, g (QΘ' nΘ' mg n x) x := by
      gcongr with n x; exact biSup_enumΘ'_le_QΘ' nΘ' mg
    _ ≤ ⨆ n, ∫⁻ x in G, linearizedCarlesonOperator (QΘ' nΘ' mg n) K f x := by
      gcongr with n x; set Q := QΘ' nΘ' mg n; unfold linearizedCarlesonOperator
      refine iSup₂_le fun ⟨q₁, q₂⟩ ⟨hq₁, hq₂⟩ ↦ ?_
      conv_rhs => enter [1, R₁]; rw [iSup_comm]
      simp_rw [← Rat.cast_lt (K := ℝ), Rat.cast_zero] at hq₁ hq₂
      calc
        _ ≤ ⨆ (R₂ : ℝ), ⨆ (_ : q₁ < R₂),
            ‖carlesonOperatorIntegrand K (Q x) q₁ R₂ f x‖ₑ := by convert le_iSup₂ _ hq₂; rfl
        _ ≤ _ := by convert le_iSup₂ _ hq₁; rfl
    _ ≤ _ := iSup_le fun n ↦ linearized_metric_carleson hq hqq' mF mG mf nf (BST_LNT_of_BST_NT hT)

theorem metric_carleson_check : MetricSpaceCarleson := @metric_carleson

/- Theorem 1.1.1, with an explicit value for the constant, corresponding to `𝕔 = 100` and following
the blueprint. If one takes `𝕔 = 7`, one gets `2 ^ (44 * a ^ 3)` instead. -/
theorem metric_carleson' [IsCancellative X (defaultτ a)]
    (hq : q ∈ Ioc 1 2) (hqq' : q.HolderConjugate q') (mF : MeasurableSet F) (mG : MeasurableSet G)
    (mf : Measurable f) (nf : (‖f ·‖) ≤ F.indicator 1)
    (hT : HasBoundedStrongType (nontangentialOperator K · ·) 2 2 volume volume (C_Ts a)) :
    ∫⁻ x in G, carlesonOperator K f x ≤
    (2 ^ (443 * a ^ 3) / (q - 1) ^ 6) * volume G ^ (q' : ℝ)⁻¹ * volume F ^ (q : ℝ)⁻¹ := by
  convert metric_carleson hq hqq' mF mG mf nf hT
  simp only [C1_0_2, 𝕔, Nat.reduceMul, Nat.reduceAdd, Nat.reduceDiv]
  rw [ENNReal.coe_div]
  · rfl
  · simpa [tsub_eq_zero_iff_le] using hq.1

end


==> anc/Carleson/MetricCarleson/Truncation.lean <==
import Carleson.FinitaryCarleson

open scoped NNReal
open MeasureTheory Set ENNReal Filter Topology ShortVariables Bornology Metric Complex

noncomputable section

variable {X : Type*} {a : ℕ} [MetricSpace X] {q q' : ℝ≥0} {F G : Set X} {K : X → X → ℂ}
variable [KernelProofData a K] {Q : SimpleFunc X (Θ X)} {f : X → ℂ} {σ₁ σ₂ : X → ℤ}

/-- The operator T_{s₁, s₂} introduced in Lemma 3.0.3. -/
def T_S (Q : SimpleFunc X (Θ X)) (s₁ s₂ : ℤ) (f : X → ℂ) (x : X) : ℂ :=
  ∑ s ∈ Finset.Icc s₁ s₂, ∫ y, Ks s x y * f y * exp (I * Q x y)

lemma measurable_T_inner_integral {s : ℤ} (mf : Measurable f) :
    Measurable fun x ↦ ∫ y, Ks s x y * f y * exp (I * Q x y) := by
  rw [← stronglyMeasurable_iff_measurable]
  apply StronglyMeasurable.integral_prod_right
  rw [stronglyMeasurable_iff_measurable]
  apply (measurable_Ks.mul (mf.comp measurable_snd)).mul
  refine ((Complex.measurable_ofReal.comp measurable_Q₂).const_mul I).cexp

lemma measurable_T_S {s₁ s₂} (mf : Measurable f) : Measurable (T_S Q s₁ s₂ f ·) :=
  Finset.measurable_sum _ fun _ _ ↦ measurable_T_inner_integral mf

/-- The operator T_{2, σ₁, σ₂} introduced in Lemma 3.0.4. -/
def T_lin (Q : SimpleFunc X (Θ X)) (σ₁ σ₂ : X → ℤ) (f : X → ℂ) (x : X) : ℂ :=
  T_S Q (σ₁ x) (σ₂ x) f x

lemma measurable_T_lin (mf : Measurable f) (mσ₁ : Measurable σ₁) (mσ₂ : Measurable σ₂)
    (rσ₁ : (range σ₁).Finite) (rσ₂ : (range σ₂).Finite) : Measurable (T_lin Q σ₁ σ₂ f ·) := by
  obtain ⟨lb, hlb⟩ := bddBelow_def.mp rσ₁.bddBelow
  obtain ⟨ub, hub⟩ := bddAbove_def.mp rσ₂.bddAbove
  simp_rw [mem_range, forall_exists_index, forall_apply_eq_imp_iff] at hlb hub
  have rearr : T_lin Q σ₁ σ₂ f = fun x ↦ ∑ s ∈ Finset.Icc lb ub,
      {x' | s ∈ Icc (σ₁ x') (σ₂ x')}.indicator
        (fun z ↦ ∫ y, Ks s z y * f y * exp (I * Q z y)) x := by
    ext x; unfold T_lin T_S
    calc
      _ = ∑ s ∈ Finset.Icc (σ₁ x) (σ₂ x), {x' | s ∈ Icc (σ₁ x') (σ₂ x')}.indicator
          (fun z ↦ ∫ y, Ks s z y * f y * exp (I * Q z y)) x := by
        congr! with s ms; rw [indicator_of_mem (by simpa using ms)]
      _ = _ := by
        refine Finset.sum_subset (Finset.Icc_subset_Icc (hlb x) (hub x)) fun s ms ns ↦ ?_
        apply indicator_of_notMem; rwa [mem_setOf_eq, mem_Icc, ← Finset.mem_Icc]
  rw [rearr]
  refine Finset.measurable_sum _ fun _ _ ↦ (measurable_T_inner_integral mf).indicator ?_
  rw [measurableSet_setOf]; apply (measurable_set_mem _).comp
  apply Measurable.comp (f := fun x ↦ (σ₁ x, σ₂ x)) (g := fun p ↦ Icc p.1 p.2)
  · exact measurable_from_prod_countable fun _ _ _ ↦ trivial
  · exact mσ₁.prodMk mσ₂

section Linearised

variable [IsCancellative X (defaultτ a)]

variable (q q' F f σ₁ σ₂) in
/-- Convenience structure for the parameters that stay constant throughout the recursive calls to
finitary Carleson in the proof of Lemma 3.0.4. -/
structure CP304 where
  /-- `Q` is the only non-`Prop` field of `CP304`. -/
  Q : SimpleFunc X (Θ X)
  BST_T_Q (θ : Θ X) : HasBoundedStrongType (linearizedNontangentialOperator Q θ K · ·)
    2 2 volume volume (C_Ts a)
  hq : q ∈ Ioc 1 2
  hqq' : q.HolderConjugate q'
  bF : IsBounded F
  mF : MeasurableSet F
  mf : Measurable f
  nf : (‖f ·‖) ≤ F.indicator 1
  mσ₁ : Measurable σ₁
  mσ₂ : Measurable σ₂
  rσ₁ : (range σ₁).Finite
  rσ₂ : (range σ₂).Finite
  lσ : σ₁ ≤ σ₂

theorem finitary_carleson_step
    (CP : CP304 q q' F f σ₁ σ₂) (bG : IsBounded G) (mG : MeasurableSet G) :
    ∃ G' ⊆ G, IsBounded G' ∧ MeasurableSet G' ∧ 2 * volume G' ≤ volume G ∧
    ∫⁻ x in G \ G', ‖T_lin CP.Q σ₁ σ₂ f x‖ₑ ≤
    C2_0_1 a q * (volume G) ^ (q' : ℝ)⁻¹ * (volume F) ^ (q : ℝ)⁻¹ := by
  obtain ⟨Q, BST_T_Q, hq, hqq', bF, mF, mf, nf, mσ₁, mσ₂, rσ₁, rσ₂, lσ⟩ := CP
  let PD : ProofData a q K σ₁ σ₂ F G :=
    ⟨‹_›, hq, bF, bG, mF, mG, mσ₁, mσ₂, rσ₁, rσ₂, lσ, Q, BST_T_Q⟩
  obtain ⟨G₁, mG₁, vG₁, hG₁⟩ := finitary_carleson X
  refine ⟨G ∩ G₁, inter_subset_left, bG.subset inter_subset_left, mG.inter mG₁, ?_, ?_⟩
  · refine le_trans ?_ vG₁; gcongr; exact inter_subset_right
  · simp_rw [diff_self_inter]; simp_rw [toFinset_Icc, show nnq = q by rfl] at hG₁
    convert hG₁ f mf nf using 4; rw [eq_sub_iff_add_eq]; norm_cast
    exact hqq'.symm.inv_add_inv_eq_one

variable (q q' F f σ₁ σ₂) in
/-- All the parameters needed to apply the recursion of Lemma 3.0.4. -/
structure P304 where
  /-- `CP` holds all constant parameters. -/
  CP : CP304 q q' F f σ₁ σ₂
  /-- `G` is the set being recursed on. -/
  G : Set X
  bG : IsBounded G
  mG : MeasurableSet G

/-- Construct `G_{n+1}` given `G_n`. -/
def P304.succ (P : P304 q q' F f σ₁ σ₂) : P304 q q' F f σ₁ σ₂ where
  CP := P.CP
  G := (finitary_carleson_step P.CP P.bG P.mG).choose
  bG := (finitary_carleson_step P.CP P.bG P.mG).choose_spec.2.1
  mG := (finitary_carleson_step P.CP P.bG P.mG).choose_spec.2.2.1

variable (CP : CP304 q q' F f σ₁ σ₂) (bG : IsBounded G) (mG : MeasurableSet G)

/-- `slice CP bG mG n` contains `G_n` and its associated data. -/
def slice (n : ℕ) : P304 q q' F f σ₁ σ₂ := P304.succ^[n] ⟨CP, G, bG, mG⟩

variable {CP bG mG n}

@[simp]
lemma slice_CP : (slice CP bG mG n).CP = CP := by
  induction n with
  | zero => simp [slice]
  | succ n ih => rw [slice] at ih ⊢; rwa [Function.iterate_succ_apply']

lemma slice_G_subset : (slice CP bG mG (n + 1)).G ⊆ (slice CP bG mG n).G := by
  rw [slice, Function.iterate_succ_apply']
  set P := slice CP bG mG n
  exact (finitary_carleson_step P.CP P.bG P.mG).choose_spec.1

lemma antitone_slice_G : Antitone fun n ↦ (slice CP bG mG n).G :=
  antitone_nat_of_succ_le fun _ ↦ slice_G_subset

lemma volume_slice : 2 * volume (slice CP bG mG (n + 1)).G ≤ volume (slice CP bG mG n).G := by
  rw [slice, Function.iterate_succ_apply']
  set P := slice CP bG mG n
  exact (finitary_carleson_step P.CP P.bG P.mG).choose_spec.2.2.2.1

lemma volume_slice_le_inv_two_pow_mul : volume (slice CP bG mG n).G ≤ 2⁻¹ ^ n * volume G := by
  induction n with
  | zero => simp [slice]
  | succ n ih =>
    replace ih := volume_slice.trans ih
    rwa [mul_le_iff_le_inv two_ne_zero ofNat_ne_top, ← mul_assoc, ← pow_succ'] at ih

/-- The sets `G_n` become arbitrarily small. -/
lemma exists_volume_slice_lt_eps {ε : ℝ≥0∞} (εpos : 0 < ε) :
    ∃ n, volume (slice CP bG mG (n + 1)).G < ε := by
  suffices ∃ n, 2⁻¹ ^ (n + 1) * volume G < ε by
    obtain ⟨n, hn⟩ := this
    exact ⟨n, volume_slice_le_inv_two_pow_mul.trans_lt hn⟩
  rcases eq_zero_or_pos (volume G) with vG | vG; · simpa [vG]
  have vGnt : volume G ≠ ⊤ := bG.measure_lt_top.ne
  conv =>
    enter [1, n]
    rw [← ENNReal.lt_div_iff_mul_lt (.inl vG.ne') (.inl vGnt), pow_succ', ← ENNReal.div_eq_inv_mul,
      ENNReal.div_lt_iff (.inl two_ne_zero) (.inl ofNat_ne_top)]
  have εdvn0 : ε / volume G * 2 ≠ 0 :=
    mul_ne_zero (ENNReal.div_ne_zero.mpr ⟨εpos.ne', vGnt⟩) two_ne_zero
  exact exists_inv_two_pow_lt εdvn0

lemma slice_integral_bound :
    ∫⁻ x in (slice CP bG mG n).G \ (slice CP bG mG (n + 1)).G, ‖T_lin CP.Q σ₁ σ₂ f x‖ₑ ≤
    C2_0_1 a q * volume (slice CP bG mG n).G ^ (q' : ℝ)⁻¹ * volume F ^ (q : ℝ)⁻¹ := by
  set P := slice CP bG mG n
  convert (finitary_carleson_step P.CP P.bG P.mG).choose_spec.2.2.2.2
  · rw [slice, Function.iterate_succ_apply']; rfl
  · simp [P]

/-- The slightly unusual way of writing the integrand is to facilitate applying the
monotone convergence theorem. -/
lemma slice_integral_bound_sum :
    ∫⁻ x, (G \ (slice CP bG mG (n + 1)).G).indicator (‖T_lin CP.Q σ₁ σ₂ f ·‖ₑ) x ≤
    C2_0_1 a q * (∑ i ∈ Finset.range (n + 1), (2⁻¹ ^ i) ^ (q' : ℝ)⁻¹) *
    volume G ^ (q' : ℝ)⁻¹ * volume F ^ (q : ℝ)⁻¹ := by
  rw [lintegral_indicator (mG.diff (slice CP bG mG _).mG)]
  induction n with
  | zero =>
    rw [zero_add, Finset.range_one, Finset.sum_singleton, pow_zero, one_rpow, mul_one]
    convert slice_integral_bound; simp [slice]
  | succ n ih =>
    rw [← diff_union_diff_cancel _ slice_G_subset]; swap
    · exact antitone_slice_G (zero_le _)
    rw [lintegral_union ((slice CP bG mG _).mG.diff (slice CP bG mG _).mG)]; swap
    · exact disjoint_of_subset_right diff_subset disjoint_sdiff_left
    rw [Finset.sum_range_succ, mul_add, add_mul, add_mul]; gcongr
    rw [mul_assoc _ _ (volume G ^ _), ← ENNReal.mul_rpow_of_nonneg _ _ (by positivity)]
    apply slice_integral_bound.trans; gcongr; exact volume_slice_le_inv_two_pow_mul

end Linearised

lemma sum_le_four_div_q_sub_one (hq : q ∈ Ioc 1 2) (hqq' : q.HolderConjugate q') {n : ℕ} :
    ∑ i ∈ Finset.range n, ((2 : ℝ≥0∞)⁻¹ ^ i) ^ (q' : ℝ)⁻¹ ≤ (2 ^ 2 / (q - 1) : ℝ≥0) := by
  have ltq' : 1 < q' := (NNReal.holderConjugate_iff.mp hqq'.symm).1
  calc
    _ = ∑ i ∈ Finset.range n, ((2 : ℝ≥0∞) ^ (-(q' : ℝ)⁻¹)) ^ i := by
      congr! with i mi
      simp_rw [← ENNReal.rpow_natCast, ENNReal.inv_rpow, ← ENNReal.rpow_neg, ← ENNReal.rpow_mul]
      rw [mul_comm]
    _ ≤ _ := ENNReal.sum_le_tsum _
    _ = (1 - 2 ^ (-(q' : ℝ)⁻¹))⁻¹ := ENNReal.tsum_geometric _
    _ ≤ 2 * (ENNReal.ofReal (q' : ℝ)⁻¹)⁻¹ := by
      refine near_1_geometric_bound ⟨by positivity, ?_⟩
      norm_cast; rw [inv_le_one_iff₀]; exact .inr ltq'.le
    _ = ENNReal.ofNNReal (2 * q / (q - 1)) := by
      rw [ENNReal.ofReal_inv_of_pos (by positivity), inv_inv, ofReal_coe_nnreal,
        show (2 : ℝ≥0∞) = (2 : ℝ≥0) by rfl, ← ENNReal.coe_mul]
      rw [NNReal.holderConjugate_iff_eq_conjExponent hq.1] at hqq'
      rw [hqq', mul_div_assoc]
    _ ≤ _ := by rw [sq]; gcongr; exact hq.2

/-- The constant used in `linearized_truncation` and `S_truncation`.
Has value `2 ^ (442 * a ^ 3 + 2)` in the blueprint. -/
def C3_0_4 (a : ℕ) (q : ℝ≥0) : ℝ≥0 :=
  2 ^ ((3 * 𝕔 + 17 + 5 * (𝕔 / 4)) * a ^ 3 + 2) / (q - 1) ^ 6

lemma eq_C3_0_4 : C2_0_1 a q * (2 ^ 2 / (q - 1)) = C3_0_4 a q := by
  rw [C2_0_1, C2_0_2]
  simp only [C3_0_4, div_mul_div_comm, ← pow_add]
  congr

/-- Lemma 3.0.4. -/
lemma linearized_truncation
    [IsCancellative X (defaultτ a)] (hq : q ∈ Ioc 1 2) (hqq' : q.HolderConjugate q')
    (bF : IsBounded F) (bG : IsBounded G) (mF : MeasurableSet F) (mG : MeasurableSet G)
    (mf : Measurable f) (nf : (‖f ·‖) ≤ F.indicator 1) (mσ₁ : Measurable σ₁) (mσ₂ : Measurable σ₂)
    (rσ₁ : (range σ₁).Finite) (rσ₂ : (range σ₂).Finite) (lσ : σ₁ ≤ σ₂)
    (BST_T_Q : ∀ θ : Θ X, HasBoundedStrongType (linearizedNontangentialOperator Q θ K · ·)
      2 2 volume volume (C_Ts a)) :
    ∫⁻ x in G, ‖T_lin Q σ₁ σ₂ f x‖ₑ ≤
    C3_0_4 a q * volume G ^ (q' : ℝ)⁻¹ * volume F ^ (q : ℝ)⁻¹ := by
  let CP : CP304 q q' F f σ₁ σ₂ := ⟨Q, BST_T_Q, hq, hqq', bF, mF, mf, nf, mσ₁, mσ₂, rσ₁, rσ₂, lσ⟩
  calc
    _ = ∫⁻ x in ⋃ n, G \ (slice CP bG mG (n + 1)).G, ‖T_lin CP.Q σ₁ σ₂ f x‖ₑ := by
      apply setLIntegral_congr; rw [← diff_iInter]; refine (diff_null_ae_eq_self ?_).symm
      rw [Antitone.measure_iInter]; rotate_left
      · exact fun _ _ _ ↦ antitone_slice_G (by omega)
      · exact fun n ↦ (slice CP bG mG (n + 1)).mG.nullMeasurableSet
      · use 0; rw [← lt_top_iff_ne_top]
        exact (measure_mono slice_G_subset).trans_lt bG.measure_lt_top
      rw [show (0 : ℝ≥0∞) = ⊥ by rfl, iInf_eq_bot]
      exact fun _ ↦ exists_volume_slice_lt_eps
    _ = ∫⁻ x, ⨆ n, (G \ (slice CP bG mG (n + 1)).G).indicator (‖T_lin CP.Q σ₁ σ₂ f ·‖ₑ) x := by
      rw [← lintegral_indicator (MeasurableSet.iUnion fun n ↦ mG.diff (slice CP bG mG (n + 1)).mG)]
      congr! with x
      rw [← iSup_apply, iSup_indicator rfl monotone_const]; swap
      · exact fun _ _ _ ↦ sdiff_le_sdiff_left (antitone_slice_G (by omega))
      rw [iSup_const]
    _ = ⨆ n, ∫⁻ x, (G \ (slice CP bG mG (n + 1)).G).indicator (‖T_lin CP.Q σ₁ σ₂ f ·‖ₑ) x := by
      refine lintegral_iSup (fun n ↦ ?_) (fun i j hl ↦ ?_)
      · exact (measurable_T_lin mf mσ₁ mσ₂ rσ₁ rσ₂).enorm.indicator
          (mG.diff (slice CP bG mG (n + 1)).mG)
      · exact indicator_le_indicator_of_subset (sdiff_le_sdiff_left (antitone_slice_G (by omega)))
          (zero_le _)
    _ ≤ C2_0_1 a q * (2 ^ 2 / (q - 1) : ℝ≥0) * volume G ^ (q' : ℝ)⁻¹ * volume F ^ (q : ℝ)⁻¹ := by
      refine iSup_le fun n ↦ slice_integral_bound_sum.trans ?_
      gcongr; exact sum_le_four_div_q_sub_one hq hqq'
    _ = _ := by rw [← ENNReal.coe_mul, eq_C3_0_4]

/-- Lemma 3.0.3. `B` is the blueprint's `S`. -/
lemma S_truncation
    [IsCancellative X (defaultτ a)] {B : ℕ} (hq : q ∈ Ioc 1 2) (hqq' : q.HolderConjugate q')
    (bF : IsBounded F) (bG : IsBounded G) (mF : MeasurableSet F) (mG : MeasurableSet G)
    (mf : Measurable f) (nf : (‖f ·‖) ≤ F.indicator 1)
    (BST_T_Q : ∀ θ : Θ X, HasBoundedStrongType (linearizedNontangentialOperator Q θ K · ·)
      2 2 volume volume (C_Ts a)) :
    ∫⁻ x in G, ⨆ s₁ ∈ Finset.Icc (-B : ℤ) B, ⨆ s₂ ∈ Finset.Icc s₁ B, ‖T_S Q s₁ s₂ f x‖ₑ ≤
    C3_0_4 a q * volume G ^ (q' : ℝ)⁻¹ * volume F ^ (q : ℝ)⁻¹ := by
  -- Define `T1'` and `T1` and prove their measurability
  let T1' (x : X) (s' : ℤ) := ⨆ s₂ ∈ Finset.Icc s' B, ‖T_S Q s' s₂ f x‖ₑ
  have mT1' {n : ℤ} : Measurable (T1' · n) :=
    Measurable.iSup fun _ ↦ Measurable.iSup fun _ ↦ (measurable_T_S mf).enorm
  let T1 (x : X) := ⨆ s₁ ∈ Finset.Icc (-B : ℤ) B, T1' x s₁
  have mT1 : Measurable T1 := Measurable.iSup fun _ ↦ Measurable.iSup fun _ ↦ mT1'
  -- For each `x` define a candidate set of values for `σ₁ x`;
  -- the final value is the minimum in this set. Also prove measurability of membership
  let candσ₁ (x : X) := (Finset.Icc (-B : ℤ) B).filter (T1 x = T1' x ·)
  have necσ₁ (x : X) : (candσ₁ x).Nonempty := by
    rw [Finset.filter_nonempty_iff]
    obtain ⟨s', ms', hs'⟩ := (Finset.Icc (-B : ℤ) B).exists_max_image (T1' x) ⟨0, by simp⟩
    use s', ms'; apply le_antisymm
    · exact iSup₂_le hs'
    · apply le_biSup _ ms'
  have scσ₁ (x : X) : candσ₁ x ⊆ Finset.Icc (-B) B := by simp [candσ₁]
  have mcσ₁ {n : ℤ} : Measurable (n ∈ candσ₁ ·) := by
    simp_rw [candσ₁, Finset.mem_filter, Finset.mem_Icc]
    apply measurable_const.and; rw [← measurableSet_setOf]; exact measurableSet_eq_fun' mT1 mT1'
  -- Define `σ₁` and prove its measurability and finite range
  let σ₁ (x : X) := (candσ₁ x).min' (necσ₁ x)
  have eσ₁ (x : X) : σ₁ x ∈ candσ₁ x := (candσ₁ x).min'_mem (necσ₁ x)
  have minσ₁ (x : X) {n : ℤ} (hn : n ∈ candσ₁ x) : σ₁ x ≤ n := (candσ₁ x).min'_le _ hn
  have mσ₁ : Measurable σ₁ := by
    classical
    refine measurable_to_countable' fun n ↦ ?_
    have eqv : σ₁ ⁻¹' {n} =
        candσ₁ ⁻¹' ((Finset.Icc (-B : ℤ) B).powerset.filter fun c ↦ n ∈ c ∧ ∀ m ∈ c, n ≤ m) := by
      ext x
      simp_rw [mem_preimage, mem_singleton_iff, Finset.coe_filter, Finset.mem_powerset,
        mem_setOf_eq, scσ₁, true_and]
      constructor <;> intro h
      · rw [← h]; exact ⟨eσ₁ x, fun m ↦ minσ₁ x⟩
      · rw [← (candσ₁ x).le_min'_iff (necσ₁ x)] at h; obtain ⟨h₁, h₂ : n ≤ σ₁ x⟩ := h
        exact le_antisymm ((candσ₁ x).min'_le _ h₁) h₂
    simp_rw [eqv, Finset.coe_filter, Finset.mem_powerset, preimage_setOf_eq, measurableSet_setOf]
    refine Measurable.and ?_ (mcσ₁.and (Measurable.forall fun m ↦ mcσ₁.imp measurable_const))
    simp [scσ₁]
  have rσ₁ : (range σ₁).Finite := by
    suffices range σ₁ ⊆ Set.Icc (-B) B by exact (finite_Icc (-B : ℤ) B).subset this
    simp_rw [range_subset_iff, mem_Icc, ← Finset.mem_Icc]; exact fun x ↦ scσ₁ x (eσ₁ x)
  -- Incorporate `σ₁` into the main integral
  simp_rw [candσ₁, Finset.mem_filter, Finset.mem_Icc] at eσ₁
  change ∫⁻ x in G, T1 x ≤ _
  conv_lhs => enter [2, x]; rw [(eσ₁ x).2]
  -- Work analogously to define `σ₂`
  let candσ₂ (x : X) :=
    (Finset.Icc (σ₁ x) B).filter (fun s'' : ℤ ↦ T1' x (σ₁ x) = ‖T_S Q (σ₁ x) s'' f x‖ₑ)
  have necσ₂ (x : X) : (candσ₂ x).Nonempty := by
    rw [Finset.filter_nonempty_iff]
    obtain ⟨s', ms', hs'⟩ := (Finset.Icc (σ₁ x) B).exists_max_image
      (‖T_S Q (σ₁ x) · f x‖ₑ) ⟨σ₁ x, by simpa using (eσ₁ x).1.2⟩
    use s', ms'; apply le_antisymm
    · exact iSup₂_le hs'
    · apply le_biSup _ ms'
  have scσ₂ (x : X) : candσ₂ x ⊆ Finset.Icc (-B : ℤ) B :=
    subset_trans (by simp [candσ₂]) (Finset.Icc_subset_Icc_left (eσ₁ x).1.1)
  have mcσ₂ {n : ℤ} : Measurable (n ∈ candσ₂ ·) := by
    simp_rw [candσ₂, Finset.mem_filter, Finset.mem_Icc]
    apply Measurable.and
    · apply Measurable.and ?_ measurable_const
      rw [← measurableSet_setOf]; exact measurableSet_le mσ₁ measurable_const
    · rw [← measurableSet_setOf]; apply measurableSet_eq_fun'
      · apply Measurable.comp (f := fun x ↦ (x, σ₁ x)) (g := fun p ↦ T1' p.1 p.2)
        · exact measurable_from_prod_countable fun _ ↦ mT1'
        · exact measurable_id.prodMk mσ₁
      · apply Measurable.enorm
        apply (Measurable.comp (f := fun x ↦ (x, σ₁ x)) (g := fun p ↦ T_S Q p.2 n f p.1))
        · exact measurable_from_prod_countable fun _ ↦ measurable_T_S mf
        · exact measurable_id.prodMk mσ₁
  -- Work analogously to prove `σ₂`'s properties
  let σ₂ (x : X) := (candσ₂ x).min' (necσ₂ x)
  have eσ₂ (x : X) : σ₂ x ∈ candσ₂ x := (candσ₂ x).min'_mem (necσ₂ x)
  have minσ₂ (x : X) {n : ℤ} (hn : n ∈ candσ₂ x) : σ₂ x ≤ n := (candσ₂ x).min'_le _ hn
  have mσ₂ : Measurable σ₂ := by
    classical
    refine measurable_to_countable' fun n ↦ ?_
    have eqv : σ₂ ⁻¹' {n} =
        candσ₂ ⁻¹' ((Finset.Icc (-B : ℤ) B).powerset.filter fun c ↦ n ∈ c ∧ ∀ m ∈ c, n ≤ m) := by
      ext x
      simp_rw [mem_preimage, mem_singleton_iff, Finset.coe_filter, Finset.mem_powerset,
        mem_setOf_eq, scσ₂, true_and]
      constructor <;> intro h
      · rw [← h]; exact ⟨eσ₂ x, fun m ↦ minσ₂ x⟩
      · rw [← (candσ₂ x).le_min'_iff (necσ₂ x)] at h; obtain ⟨h₁, h₂ : n ≤ σ₂ x⟩ := h
        exact le_antisymm ((candσ₂ x).min'_le _ h₁) h₂
    simp_rw [eqv, Finset.coe_filter, Finset.mem_powerset, preimage_setOf_eq, measurableSet_setOf]
    refine Measurable.and ?_ (mcσ₂.and (Measurable.forall fun m ↦ mcσ₂.imp measurable_const))
    simp [scσ₂]
  have rσ₂ : (range σ₂).Finite := by
    suffices range σ₂ ⊆ Set.Icc (-B) B by exact (finite_Icc (-B : ℤ) B).subset this
    simp_rw [range_subset_iff, mem_Icc, ← Finset.mem_Icc]; exact fun x ↦ scσ₂ x (eσ₂ x)
  simp_rw [candσ₂, Finset.mem_filter, Finset.mem_Icc] at eσ₂
  have lσ : σ₁ ≤ σ₂ := by intro x; exact (eσ₂ x).1.1
  -- Complete the reduction
  conv_lhs => enter [2, x]; rw [(eσ₂ x).2]
  exact linearized_truncation hq hqq' bF bG mF mG mf nf mσ₁ mσ₂ rσ₁ rσ₂ lσ BST_T_Q

section RTruncation

/-- The largest integer `s₁` satisfying `D ^ (-(s₁ - 2)) * R₁ > 1 / 2`. -/
def L302 (a : ℕ) (R₁ : ℝ) : ℤ := ⌊Real.logb D (2 * R₁)⌋ + 3

/-- The smallest integer `s₂` satisfying `D ^ (-(s₂ + 2)) * R₂ < 1 / (4 * D)`. -/
def U302 (a : ℕ) (R₂ : ℝ) : ℤ := ⌈Real.logb D (4 * R₂)⌉ - 2

include K in
lemma R₁_le_D_zpow_div_four {R₁ : ℝ} : R₁ ≤ D ^ (L302 a R₁ - 1) / 4 := by
  rcases le_or_gt R₁ 0 with hR₁ | hR₁; · exact hR₁.trans (by positivity)
  rw [le_div_iff₀' zero_lt_four, L302, add_sub_assoc, show (3 - 1 : ℤ) = 2 by norm_num]
  have Dg1 := one_lt_realD X
  calc
    _ = (2 : ℝ) * D ^ Real.logb D (2 * R₁) := by
      rw [Real.rpow_logb (realD_pos a) Dg1.ne' (by linarith only [hR₁])]; ring
    _ ≤ D * D ^ (⌊Real.logb D (2 * R₁)⌋ + 1) := by
      rw [← Real.rpow_intCast]; gcongr
      · linarith only [four_le_realD X]
      · exact Dg1.le
      · push_cast; exact (Int.lt_floor_add_one _).le
    _ = _ := by rw [← zpow_one_add₀ (realD_pos a).ne']; congr 1; omega

include K in
lemma D_zpow_div_two_le_R₂ {R₂ : ℝ} (hR₂ : 0 < R₂) : D ^ (U302 a R₂) / 2 ≤ R₂ := by
  rw [div_le_iff₀' zero_lt_two, U302]
  have Dg1 := one_lt_realD X
  calc
    _ = (D : ℝ)⁻¹ * D ^ (⌈Real.logb D (4 * R₂)⌉ - 1) := by
      conv_rhs => rw [mul_comm, ← zpow_sub_one₀ (realD_pos a).ne']
      congr 1; omega
    _ ≤ 2⁻¹ * (4 * R₂) := by
      gcongr; · linarith only [four_le_realD X]
      have : 0 < 4 * R₂ := by positivity
      nth_rw 2 [← Real.rpow_logb (realD_pos a) Dg1.ne' this]
      rw [← Real.rpow_intCast]; gcongr
      · exact Dg1.le
      · push_cast; rw [sub_le_iff_le_add]; exact (Int.ceil_lt_add_one _).le
    _ = _ := by ring

include K in
lemma monotoneOn_L302 : MonotoneOn (L302 a) {r | 0 < r} := fun r₁ pr₁ r₂ pr₂ hle ↦ by
  unfold L302; gcongr
  · exact one_lt_realD X
  · rw [mem_setOf_eq] at pr₁; positivity

include K in
lemma monotoneOn_U302 : MonotoneOn (U302 a) {r | 0 < r} := fun r₁ pr₁ r₂ pr₂ hle ↦ by
  unfold U302; gcongr
  · exact one_lt_realD X
  · rw [mem_setOf_eq] at pr₁; positivity

include K in
/-- There exists a uniform bound for all possible values of `L302` and `U302` over the annulus in
`R_truncation`. -/
lemma exists_uniform_annulus_bound {R : ℝ} (hR : 0 < R) :
    ∃ B : ℕ, ∀ R₁ ∈ Ioo R⁻¹ R, ∀ R₂ ∈ Ioo R₁ R,
      L302 a R₁ ∈ Finset.Icc (-B : ℤ) B ∧ U302 a R₂ ∈ Finset.Icc (-B : ℤ) B := by
  have iRpos : 0 < R⁻¹ := by positivity
  let B₁ := (L302 a R⁻¹).natAbs
  let B₂ := (L302 a R).natAbs
  let B₃ := (U302 a R⁻¹).natAbs
  let B₄ := (U302 a R).natAbs
  use max (max B₁ B₂) (max B₃ B₄); intro R₁ mR₁ R₂ mR₂
  have R₁pos : 0 < R₁ := iRpos.trans mR₁.1
  have R₂pos : 0 < R₂ := R₁pos.trans mR₂.1
  constructor
  · suffices L302 a R₁ ∈ Finset.Icc (-B₁ : ℤ) B₂ by rw [Finset.mem_Icc] at this ⊢; omega
    simp_rw [Finset.mem_Icc, B₁, B₂]
    have h₁ : L302 a R⁻¹ ≤ L302 a R₁ := monotoneOn_L302 (X := X) iRpos R₁pos mR₁.1.le
    have h₂ : L302 a R₁ ≤ L302 a R := monotoneOn_L302 (X := X) R₁pos hR mR₁.2.le
    omega
  · suffices U302 a R₂ ∈ Finset.Icc (-B₃ : ℤ) B₄ by rw [Finset.mem_Icc] at this ⊢; omega
    simp_rw [Finset.mem_Icc, B₃, B₄]
    have h₃ : U302 a R⁻¹ ≤ U302 a R₂ := monotoneOn_U302 (X := X) iRpos R₂pos (mR₁.1.trans mR₂.1).le
    have h₄ : U302 a R₂ ≤ U302 a R := monotoneOn_U302 (X := X) R₂pos hR mR₂.2.le
    omega

lemma enorm_setIntegral_annulus_le {x : X} {R₁ R₂ : ℝ} {s : ℤ} (nf : (‖f ·‖) ≤ F.indicator 1) :
    ‖∫ y in Annulus.oo x R₁ R₂, Ks s x y * f y * exp (I * Q x y)‖ₑ ≤
    C2_1_3 a * globalMaximalFunction volume 1 (F.indicator (1 : X → ℝ)) x := by
  calc
    _ ≤ ∫⁻ y in Annulus.oo x R₁ R₂, ‖Ks s x y‖ₑ * ‖f y‖ₑ * ‖exp (I * Q x y)‖ₑ := by
      simp_rw [← enorm_mul]; exact enorm_integral_le_lintegral_enorm _
    _ = ∫⁻ y in Annulus.oo x R₁ R₂ ∩ ball x (D ^ s), ‖Ks s x y‖ₑ * ‖f y‖ₑ := by
      simp_rw [enorm_exp_I_mul_ofReal, mul_one]
      rw [← lintegral_inter_add_diff (B := ball x (D ^ s)) _
        (Annulus.oo x R₁ R₂) measurableSet_ball]
      conv_rhs => rw [← add_zero (lintegral ..)]
      congr 1
      refine setLIntegral_eq_zero (Annulus.measurableSet_oo.diff measurableSet_ball) fun y my ↦ ?_
      suffices Ks s x y = 0 by rw [this, enorm_zero, zero_mul, Pi.zero_apply]
      contrapose! my; replace my := dist_mem_Ioo_of_Ks_ne_zero my
      rw [mem_diff, not_and_or, not_not]; right
      rw [mem_Ioo, ← mem_ball'] at my; exact (ball_subset_ball (half_le_self (by positivity))) my.2
    _ ≤ ∫⁻ y in ball x (D ^ s), ‖Ks s x y‖ₑ * ‖f y‖ₑ := lintegral_mono_set inter_subset_right
    _ ≤ ∫⁻ y in ball x (D ^ s),
        C2_1_3 a / volume (ball x (D ^ s)) * ‖F.indicator (1 : X → ℝ) y‖ₑ := by
      gcongr with y
      · exact enorm_Ks_le
      · simp_rw [enorm_le_iff_norm_le, norm_indicator_eq_indicator_norm, Pi.one_apply, norm_one]
        exact nf y
    _ = C2_1_3 a * ⨍⁻ y in ball x (D ^ s), ‖F.indicator (1 : X → ℝ) y‖ₑ ∂volume := by
      rw [lintegral_const_mul']; swap
      · exact div_ne_top coe_ne_top (measure_ball_pos _ x (defaultD_pow_pos a _)).ne'
      rw [setLAverage_eq, div_eq_mul_inv, ENNReal.div_eq_inv_mul, mul_assoc]
    _ ≤ _ := by
      gcongr; exact laverage_le_globalMaximalFunction (by rw [dist_self, defaultD]; positivity)

/-- The fringes of the scale interval in Lemma 3.0.2's proof that require separate handling. -/
def edgeScales (a : ℕ) (R₁ R₂ : ℝ) : Finset ℤ :=
  {L302 a R₁ - 1, L302 a R₁ - 2, U302 a R₂ + 1, U302 a R₂ + 2}

lemma diff_subset_edgeScales {a : ℕ} {R₁ R₂ : ℝ} :
    Finset.Icc (L302 a R₁ - 2) (U302 a R₂ + 2) \ Finset.Icc (L302 a R₁) (U302 a R₂) ⊆
    edgeScales a R₁ R₂ := fun s ms ↦ by
  simp_rw [Finset.mem_sdiff, Finset.mem_Icc, not_and_or, not_le] at ms
  simp only [edgeScales, Finset.mem_insert, Finset.mem_singleton]
  omega

lemma enorm_carlesonOperatorIntegrand_le_T_S {R₁ R₂ : ℝ} (hR₁ : 0 < R₁) (hR₂ : R₁ < R₂)
    (mf : Measurable f) (nf : (‖f ·‖) ≤ F.indicator 1) {x : X} :
    ‖carlesonOperatorIntegrand K (Q x) R₁ R₂ f x‖ₑ ≤
    ‖T_S Q (L302 a R₁) (U302 a R₂) f x‖ₑ +
    4 * C2_1_3 a * globalMaximalFunction volume 1 (F.indicator (1 : X → ℝ)) x := by
  have Dg1 := one_lt_realD X
  let BR := Finset.Icc (L302 a R₁ - 2) (U302 a R₂ + 2) -- big range
  let SR := Finset.Icc (L302 a R₁) (U302 a R₂) -- small range
  calc
    _ = ‖∫ y in Annulus.oo x R₁ R₂, ∑ s ∈ BR, Ks s x y * f y * exp (I * Q x y)‖ₑ := by
      unfold carlesonOperatorIntegrand; congr 1
      refine setIntegral_congr_fun Annulus.measurableSet_oo fun y my ↦ ?_
      have dpos : 0 < dist x y := by rw [Annulus.oo, mem_setOf_eq] at my; exact hR₁.trans my.1
      simp_rw [← Finset.sum_mul]; congr
      refine (sum_Ks (Finset.Icc_subset_Icc ?_ ?_) Dg1 dpos).symm
      · rw [L302, add_sub_assoc, show (3 : ℤ) - 2 = 1 by norm_num, add_comm 1, Int.floor_add_one]
        gcongr; exact my.1.le
      · rw [U302, sub_add_cancel]; gcongr; exact my.2.le
    _ = ‖∑ s ∈ BR, ∫ y in Annulus.oo x R₁ R₂, Ks s x y * f y * exp (I * Q x y)‖ₑ := by
      congr 1; refine integral_finset_sum _ fun s ms ↦ ?_
      simp_rw [mul_rotate _ (f _)]; refine ((integrable_Ks_x Dg1).bdd_mul ?_ ?_).restrict
      · rw [aestronglyMeasurable_iff_aemeasurable]
        exact (mf.mul ((Complex.measurable_ofReal.comp (measurable_Q₁ _))
          |>.const_mul I).cexp).aemeasurable
      · simp_rw [norm_mul, norm_exp_I_mul_ofReal, mul_one]
        use 1; exact fun y ↦ (nf y).trans (indicator_one_le_one y)
    _ ≤ ‖∑ s ∈ SR, ∫ y in Annulus.oo x R₁ R₂, Ks s x y * f y * exp (I * Q x y)‖ₑ +
        ‖∑ s ∈ BR \ SR, ∫ y in Annulus.oo x R₁ R₂, Ks s x y * f y * exp (I * Q x y)‖ₑ := by
      have : SR ⊆ BR := Finset.Icc_subset_Icc (by omega) (by omega)
      rw [← Finset.inter_eq_right] at this
      rw [← Finset.sum_inter_add_sum_diff BR SR, this]
      exact enorm_add_le _ _
    _ = ‖T_S Q (L302 a R₁) (U302 a R₂) f x‖ₑ +
        ‖∑ s ∈ BR \ SR, ∫ y in Annulus.oo x R₁ R₂, Ks s x y * f y * exp (I * Q x y)‖ₑ := by
      unfold SR T_S; congr! 3 with s ms; rw [Finset.mem_Icc] at ms
      refine setIntegral_eq_integral_of_forall_compl_eq_zero fun y ny ↦ ?_
      suffices Ks s x y = 0 by simp_rw [this, zero_mul]
      contrapose! ny; replace ny := dist_mem_Ioo_of_Ks_ne_zero ny
      rw [Annulus.oo, mem_setOf_eq]; refine mem_of_mem_of_subset ny (Ioo_subset_Ioo ?_ ?_)
      · apply R₁_le_D_zpow_div_four (X := X).trans; gcongr; exacts [Dg1.le, ms.1]
      · refine le_trans ?_ (D_zpow_div_two_le_R₂ (X := X) (hR₁.trans hR₂))
        gcongr; exacts [Dg1.le, ms.2]
    _ ≤ ‖T_S Q (L302 a R₁) (U302 a R₂) f x‖ₑ +
        ∑ s ∈ BR \ SR, ‖∫ y in Annulus.oo x R₁ R₂, Ks s x y * f y * exp (I * Q x y)‖ₑ := by
      gcongr; exact enorm_sum_le _ _
    _ ≤ ‖T_S Q (L302 a R₁) (U302 a R₂) f x‖ₑ + ∑ s ∈ edgeScales a R₁ R₂,
        ‖∫ y in Annulus.oo x R₁ R₂, Ks s x y * f y * exp (I * Q x y)‖ₑ := by
      gcongr; exact diff_subset_edgeScales
    _ ≤ ‖T_S Q (L302 a R₁) (U302 a R₂) f x‖ₑ + ∑ s ∈ edgeScales a R₁ R₂,
        C2_1_3 a * globalMaximalFunction volume 1 (F.indicator (1 : X → ℝ)) x := by
      gcongr with s ms; rw [← Finset.mem_coe] at ms; exact enorm_setIntegral_annulus_le nf
    _ ≤ _ := by
      rw [Finset.sum_const, nsmul_eq_mul, ← mul_assoc]; gcongr; exact_mod_cast Finset.card_le_four

lemma lintegral_globalMaximalFunction_le (hq : q ∈ Ioc 1 2) (hqq' : q.HolderConjugate q')
    (bF : IsBounded F) (mF : MeasurableSet F) (mG : MeasurableSet G) :
    ∫⁻ x in G, globalMaximalFunction volume 1 (F.indicator (1 : X → ℝ)) x ≤
    C2_0_6' (defaultA a) 1 q * volume G ^ (q' : ℝ)⁻¹ * volume F ^ (q : ℝ)⁻¹ := by
  calc
    _ = ∫⁻ x, G.indicator 1 x * globalMaximalFunction volume 1 (F.indicator (1 : X → ℝ)) x := by
      simp_rw [← indicator_eq_indicator_one_mul]; rw [lintegral_indicator mG]
    _ ≤ eLpNorm (G.indicator (1 : X → ℝ≥0∞)) q' *
        eLpNorm (globalMaximalFunction volume 1 (F.indicator (1 : X → ℝ))) q := by
      apply lintegral_mul_le_eLpNorm_mul_eLqNorm
      · rw [holderConjugate_coe_iff]; exact hqq'.symm
      · exact aemeasurable_const.indicator mG
      · exact AEStronglyMeasurable.globalMaximalFunction.aemeasurable
    _ ≤ volume G ^ (q' : ℝ)⁻¹ *
        (C2_0_6' (defaultA a) 1 q * eLpNorm (F.indicator (1 : X → ℝ)) q) := by
      gcongr
      · rw [Pi.one_def]; convert eLpNorm_indicator_const_le (1 : ℝ≥0∞) q'
        rw [enorm_eq_self, coe_toReal, one_div, one_mul]
      · refine (hasStrongType_globalMaximalFunction zero_lt_one hq.1 _ ?_).2
        rw [Pi.one_def]; exact memLp_indicator_const _ mF _ (.inr bF.measure_lt_top.ne)
    _ ≤ _ := by
      rw [← mul_assoc, mul_comm (_ ^ _)]; gcongr
      rw [Pi.one_def]; convert eLpNorm_indicator_const_le (1 : ℝ) q
      rw [enorm_one, coe_toReal, one_div, one_mul]

/-- The operator T_{R₁, R₂, R} introduced in Lemma 3.0.2. -/
def T_R (K : X → X → ℂ) (Q : SimpleFunc X (Θ X)) (R₁ R₂ R : ℝ) (f : X → ℂ) (x : X) : ℂ :=
  (ball o R).indicator (fun x ↦ carlesonOperatorIntegrand K (Q x) R₁ R₂ f x) x

lemma C1_0_2_pos {a : ℕ} {q : ℝ≥0} (hq : 1 < q) : 0 < C1_0_2 a q := by
  rw [C1_0_2]
  apply div_pos
  · positivity
  · exact pow_pos (tsub_pos_of_lt hq) _

lemma le_C1_0_2 (a4 : 4 ≤ a) (hq : q ∈ Ioc 1 2) :
    C3_0_4 a q + 4 * C2_1_3 a * C2_0_6' (defaultA a) 1 q ≤ C1_0_2 a q := by
  have : (1 : ℝ≥0) ≤ 2 := by norm_num
  grw [C2_0_6'_defaultA_one_le hq.1 (a := a)]
  have : q / (q - 1) ≤ 2 / (q - 1) ^ 6 := by
    gcongr
    · have : 0 < q - 1 := tsub_pos_iff_lt.2 hq.1
      positivity
    · exact hq.2
    · have : q - 1 = (q - 1) ^ 1 := by simp
      conv_rhs => rw [this]
      apply pow_le_pow_of_le_one (by simp) ?_ (by norm_num)
      rw [tsub_le_iff_left]
      exact hq.2.trans_eq (by norm_num)
  grw [this]
  simp only [C3_0_4, C2_1_3, C1_0_2, div_eq_mul_inv, ← mul_assoc, ← add_mul]
  gcongr
  rw [show (4 : ℝ≥0) = 2 ^ 2 by norm_num]
  simp only [← pow_add, ← pow_succ]
  apply add_le_pow_two le_rfl ?_ ?_
  · ring_nf
    suffices 2 + 4 * a ≤ a ^ 3 by omega
    linarith [sixteen_times_le_cube a4]
  · linarith [sixteen_times_le_cube a4]

variable [IsCancellative X (defaultτ a)]

lemma R_truncation' (hq : q ∈ Ioc 1 2) (hqq' : q.HolderConjugate q')
    (mF : MeasurableSet F) (mG : MeasurableSet G) (mf : Measurable f) (nf : (‖f ·‖) ≤ F.indicator 1)
    {n : ℕ} {R : ℝ} (hR : R = 2 ^ n) (sF : F ⊆ ball o (2 * R)) (sG : G ⊆ ball o R)
    (BST_T_Q : ∀ θ : Θ X, HasBoundedStrongType (linearizedNontangentialOperator Q θ K · ·)
      2 2 volume volume (C_Ts a)) :
    ∫⁻ x in G, ⨆ R₁ ∈ Ioo R⁻¹ R, ⨆ R₂ ∈ Ioo R₁ R, ‖T_R K Q R₁ R₂ R f x‖ₑ ≤
    C1_0_2 a q * volume G ^ (q' : ℝ)⁻¹ * volume F ^ (q : ℝ)⁻¹ := by
  have Rpos : 0 < R := by rw [hR]; positivity
  have iRpos : 0 < R⁻¹ := by rw [hR]; positivity
  obtain ⟨B, hB⟩ := exists_uniform_annulus_bound (X := X) Rpos
  calc
    _ = ∫⁻ x in G, ⨆ R₁ ∈ Ioo R⁻¹ R, ⨆ R₂ ∈ Ioo R₁ R,
        ‖carlesonOperatorIntegrand K (Q x) R₁ R₂ f x‖ₑ := by
      refine setLIntegral_congr_fun mG fun x mx ↦ ?_
      unfold T_R; congr! 7 with R₁ mR₁ R₂ mR₂; rw [indicator_of_mem (sG mx)]
    _ ≤ ∫⁻ x in G, ⨆ R₁ ∈ Ioo R⁻¹ R, ⨆ R₂ ∈ Ioo R₁ R,
        ‖T_S Q (L302 a R₁) (U302 a R₂) f x‖ₑ +
        4 * C2_1_3 a * globalMaximalFunction volume 1 (F.indicator (1 : X → ℝ)) x := by
      gcongr with x R₁ mR₁ R₂ mR₂
      exact enorm_carlesonOperatorIntegrand_le_T_S (iRpos.trans mR₁.1) mR₂.1 mf nf
    _ ≤ ∫⁻ x in G, ⨆ R₁ ∈ Ioo R⁻¹ R, (⨆ R₂ ∈ Ioo R₁ R, ‖T_S Q (L302 a R₁) (U302 a R₂) f x‖ₑ) +
        ⨆ R₂ ∈ Ioo R₁ R, 4 * C2_1_3 a *
          globalMaximalFunction volume 1 (F.indicator (1 : X → ℝ)) x := by
      gcongr with x R₁ mR₁; exact biSup_add_le_add_biSup
    _ ≤ ∫⁻ x in G, (⨆ R₁ ∈ Ioo R⁻¹ R, ⨆ R₂ ∈ Ioo R₁ R, ‖T_S Q (L302 a R₁) (U302 a R₂) f x‖ₑ) +
        ⨆ R₁ ∈ Ioo R⁻¹ R, ⨆ R₂ ∈ Ioo R₁ R, 4 * C2_1_3 a *
          globalMaximalFunction volume 1 (F.indicator (1 : X → ℝ)) x := by
      gcongr with x; exact biSup_add_le_add_biSup
    _ ≤ ∫⁻ x in G, (⨆ s₁ ∈ Finset.Icc (-B : ℤ) B, ⨆ s₂ ∈ Finset.Icc s₁ B, ‖T_S Q s₁ s₂ f x‖ₑ) +
        4 * C2_1_3 a * globalMaximalFunction volume 1 (F.indicator (1 : X → ℝ)) x := by
      gcongr with x
      all_goals refine iSup₂_le fun R₁ mR₁ ↦ iSup₂_le fun R₂ mR₂ ↦ ?_
      · specialize hB R₁ mR₁ R₂ mR₂
        rcases lt_or_ge (U302 a R₂) (L302 a R₁) with hul | hul
        · rw [T_S, Finset.Icc_eq_empty (not_le.mpr hul), Finset.sum_empty, enorm_zero]
          exact zero_le _
        · trans ⨆ s₂ ∈ Finset.Icc (L302 a R₁) B, ‖T_S Q (L302 a R₁) s₂ f x‖ₑ
          · have : U302 a R₂ ∈ Finset.Icc (L302 a R₁) B :=
              Finset.mem_Icc.mpr ⟨hul, (Finset.mem_Icc.mp hB.2).2⟩
            exact le_biSup (α := ℝ≥0∞) _ this
          · exact le_biSup (α := ℝ≥0∞) _ hB.1
      · rfl
    _ = (∫⁻ x in G, ⨆ s₁ ∈ Finset.Icc (-B : ℤ) B, ⨆ s₂ ∈ Finset.Icc s₁ B, ‖T_S Q s₁ s₂ f x‖ₑ) +
        4 * C2_1_3 a * ∫⁻ x in G, globalMaximalFunction volume 1 (F.indicator (1 : X → ℝ)) x := by
      rw [← lintegral_const_mul' _ _ (by finiteness)]; apply lintegral_add_left
      simp_rw [← Finset.mem_coe]
      refine Measurable.biSup _ (Finset.countable_toSet _) fun s₁ ms₁ ↦ ?_
      exact Measurable.biSup _ (Finset.countable_toSet _) fun s₂ ms₂ ↦ (measurable_T_S mf).enorm
    _ ≤ C3_0_4 a q * volume G ^ (q' : ℝ)⁻¹ * volume F ^ (q : ℝ)⁻¹ + 4 * C2_1_3 a *
        (C2_0_6' (defaultA a) 1 q * volume G ^ (q' : ℝ)⁻¹ * volume F ^ (q : ℝ)⁻¹) := by
      have bF := isBounded_ball.subset sF
      have bG := isBounded_ball.subset sG
      gcongr
      · exact S_truncation hq hqq' bF bG mF mG mf nf BST_T_Q
      · exact lintegral_globalMaximalFunction_le hq hqq' bF mF mG
    _ ≤ _ := by
      simp_rw [← mul_assoc, ← add_mul]; gcongr; norm_cast; exact le_C1_0_2 (four_le_a X) hq

/-- Lemma 3.0.2. -/
lemma R_truncation (hq : q ∈ Ioc 1 2) (hqq' : q.HolderConjugate q')
    (mF : MeasurableSet F) (mG : MeasurableSet G) (mf : Measurable f) (nf : (‖f ·‖) ≤ F.indicator 1)
    {n : ℕ} {R : ℝ} (hR : R = 2 ^ n)
    (BST_T_Q : ∀ θ : Θ X, HasBoundedStrongType (linearizedNontangentialOperator Q θ K · ·)
      2 2 volume volume (C_Ts a)) :
    ∫⁻ x in G, ⨆ R₁ ∈ Ioo R⁻¹ R, ⨆ R₂ ∈ Ioo R₁ R, ‖T_R K Q R₁ R₂ R f x‖ₑ ≤
    C1_0_2 a q * volume G ^ (q' : ℝ)⁻¹ * volume F ^ (q : ℝ)⁻¹ := by
  wlog sG : G ⊆ ball o R generalizing G
  · calc
      _ = _ := by
        rw [← inter_comm, ← setLIntegral_indicator measurableSet_ball]
        refine lintegral_congr fun x ↦ ?_
        symm; rw [indicator_apply_eq_self]; intro nx
        simp_rw [T_R, indicator_of_notMem nx, enorm_zero, iSup_zero]
      _ ≤ _ := @this (G ∩ ball o R) (mG.inter measurableSet_ball) inter_subset_right
      _ ≤ _ := by gcongr; exact inter_subset_left
  wlog sF : F ⊆ ball o (2 * R) generalizing F f
  · have nf' : (‖(ball o (2 * R)).indicator f ·‖) ≤ (F ∩ ball o (2 * R)).indicator 1 := fun x ↦ by
      rw [inter_comm, ← indicator_indicator]
      by_cases hx : x ∈ ball o (2 * R)
      · simp_rw [indicator_of_mem hx]; exact nf x
      · simp_rw [indicator_of_notMem hx]; simp
    calc
      _ = _ := by
        refine setLIntegral_congr_fun mG fun x mx ↦ ?_
        unfold T_R carlesonOperatorIntegrand; congr! 7 with R₁ mR₁ R₂ mR₂ x'
        simp_rw [indicator_of_mem (sG mx)]
        refine setIntegral_congr_fun Annulus.measurableSet_oo fun y my ↦ ?_
        congr 2; symm; rw [indicator_apply_eq_self]; apply absurd
        specialize sG mx; rw [Annulus.oo, mem_setOf_eq] at my; rw [mem_ball] at sG ⊢
        calc
          _ ≤ dist x y + dist x o := dist_triangle_left ..
          _ < R₂ + R := add_lt_add my.2 sG
          _ < _ := by rw [two_mul]; exact add_lt_add_right mR₂.2 _
      _ ≤ _ :=
        this (mF.inter measurableSet_ball) (mf.indicator measurableSet_ball) nf' inter_subset_right
      _ ≤ _ := by gcongr; exact inter_subset_left
  exact R_truncation' hq hqq' mF mG mf nf hR sF sG BST_T_Q

end RTruncation


==> anc/Carleson/MinLayerTiles.lean <==
import Carleson.TileStructure
import Carleson.ToMathlib.MinLayer

noncomputable section

open Set
open scoped ShortVariables
variable {X : Type*} [PseudoMetricSpace X] {a : ℕ} {q : ℝ} {K : X → X → ℂ}
  {σ₁ σ₂ : X → ℤ} {F G : Set X} [ProofData a q K σ₁ σ₂ F G] [TileStructure Q D κ S o]
variable {A : Set (𝔓 X)} {p : 𝔓 X} {n : ℕ}

lemma exists_scale_add_le_of_mem_minLayer (hp : p ∈ A.minLayer n) :
    ∃ p' ∈ A.minLayer 0, p' ≤ p ∧ 𝔰 p' + n ≤ 𝔰 p := by
  induction n generalizing p with
  | zero => use p, hp, le_rfl, by omega
  | succ n ih =>
    obtain ⟨p', mp', lp'⟩ := exists_le_in_minLayer_of_le hp (show n ≤ n + 1 by omega)
    obtain ⟨q, mq, lq, _⟩ := ih mp'; use q, mq, lq.trans lp'; suffices 𝔰 p' < 𝔰 p by omega
    have l : 𝓘 p' < 𝓘 p := by
      apply 𝓘_strictMono
      exact lt_of_le_of_ne lp' <| (disjoint_minLayer_of_ne (by omega)).ne_of_mem mp' hp
    rw [Grid.lt_def] at l; exact l.2

lemma exists_le_add_scale_of_mem_maxLayer (hp : p ∈ A.maxLayer n) :
    ∃ p' ∈ A.maxLayer 0, p ≤ p' ∧ 𝔰 p + n ≤ 𝔰 p' := by
  induction n generalizing p with
  | zero => use p, hp, le_rfl, by omega
  | succ n ih =>
    obtain ⟨p', mp', lp'⟩ := exists_le_in_maxLayer_of_le hp (show n ≤ n + 1 by omega)
    obtain ⟨q, mq, lq, _⟩ := ih mp'; use q, mq, lp'.trans lq; suffices 𝔰 p < 𝔰 p' by omega
    have l : 𝓘 p < 𝓘 p' := by
      apply 𝓘_strictMono
      exact lt_of_le_of_ne lp' <| (disjoint_maxLayer_of_ne (by omega)).ne_of_mem hp mp'
    rw [Grid.lt_def] at l; exact l.2

lemma exists_scale_add_le_of_mem_layersAbove (hp : p ∈ A.layersAbove n) :
    ∃ p' ∈ A.minLayer 0, p' ≤ p ∧ 𝔰 p' + n ≤ 𝔰 p := by
  obtain ⟨p', mp', lp'⟩ := exists_le_in_layersAbove_of_le hp le_rfl
  obtain ⟨q, mq, lq, sq⟩ := exists_scale_add_le_of_mem_minLayer mp'
  use q, mq, lq.trans lp', sq.trans lp'.1.2

lemma exists_le_add_scale_of_mem_layersBelow (hp : p ∈ A.layersBelow n) :
    ∃ p' ∈ A.maxLayer 0, p ≤ p' ∧ 𝔰 p + n ≤ 𝔰 p' := by
  obtain ⟨p', mp', lp'⟩ := exists_le_in_layersBelow_of_le hp le_rfl
  obtain ⟨q, mq, lq, sq⟩ := exists_le_add_scale_of_mem_maxLayer mp'
  use q, mq, lp'.trans lq, (add_le_add_right lp'.1.2 _).trans sq

end


==> anc/Carleson/Operators.lean <==
import Carleson.Psi
import Carleson.TileStructure
import Carleson.ToMathlib.BoundedCompactSupport

open Set MeasureTheory Metric Function Complex Bornology
open scoped ComplexConjugate
noncomputable section

open scoped ShortVariables
variable {X : Type*} {a : ℕ} {q : ℝ} {K : X → X → ℂ} {σ₁ σ₂ : X → ℤ} {F G : Set X}

/-! ## Carleson operators -/

section Carleson

variable [PseudoMetricSpace X] [ProofData a q K σ₁ σ₂ F G]

lemma bcs_of_measurable_of_le_indicator_f {f : X → ℂ}
    (hf : Measurable f) (h2f : ∀ x, ‖f x‖ ≤ F.indicator 1 x) : BoundedCompactSupport f := by
  have : BoundedCompactSupport (F.indicator 1 : X → ℝ) :=
    BoundedCompactSupport.indicator_of_isCompact_closure (memLp_top_const _)
      isBounded_F.isCompact_closure measurableSet_F
  exact this.mono_norm hf.aestronglyMeasurable h2f

lemma bcs_of_measurable_of_le_indicator_g {g : X → ℂ}
    (hg : Measurable g) (h2g : ∀ x, ‖g x‖ ≤ G.indicator 1 x) : BoundedCompactSupport g := by
  have : BoundedCompactSupport (G.indicator 1 : X → ℝ) :=
    BoundedCompactSupport.indicator_of_isCompact_closure (memLp_top_const _)
      isBounded_G.isCompact_closure measurableSet_G
  exact this.mono_norm hg.aestronglyMeasurable h2g

variable [TileStructure Q D κ S o] {p p' : 𝔓 X}

/-- The operator `T_𝔭` defined in Proposition 2.0.2. -/
def carlesonOn (p : 𝔓 X) (f : X → ℂ) : X → ℂ :=
  indicator (E p)
    fun x ↦ ∫ y, exp (I * (Q x y - Q x x)) * K x y * ψ (D ^ (- 𝔰 p) * dist x y) * f y

/- Deprecated for `AEStronglyMeasurable.carlesonOn`
Used through `measurable_carlesonSum` in `Antichain.AntichainOperator` and `ForestOperator.Forests`
with nontrivial rework in order to move from `Measurable` to `AEStronglyMeasurable`. -/
lemma measurable_carlesonOn {p : 𝔓 X} {f : X → ℂ} (measf : Measurable f) :
    Measurable (carlesonOn p f) := by
  refine (StronglyMeasurable.integral_prod_right ?_).measurable.indicator measurableSet_E
  refine (((Measurable.mul ?_ measurable_K).mul ?_).mul ?_).stronglyMeasurable
  · have : Measurable fun (p : X × X) ↦ (p.1, p.1) := by fun_prop
    refine ((Measurable.sub ?_ ?_).const_mul I).cexp <;> apply measurable_ofReal.comp
    · exact measurable_Q₂
    · exact measurable_Q₂.comp this
  · apply measurable_ofReal.comp
    apply Measurable.comp (f := fun x : X × X ↦ D ^ (-𝔰 p) * dist x.1 x.2) (g := ψ)
    · exact measurable_const.max (measurable_const.min (Measurable.min (by fun_prop) (by fun_prop)))
    · exact measurable_dist.const_mul _
  · exact measf.comp measurable_snd

open Classical in
/-- The operator `T_ℭ f` defined at the bottom of Section 7.4.
We will use this in other places of the formalization as well. -/
def carlesonSum (ℭ : Set (𝔓 X)) (f : X → ℂ) (x : X) : ℂ :=
  ∑ p with p ∈ ℭ, carlesonOn p f x

@[fun_prop]
lemma measurable_carlesonSum {ℭ : Set (𝔓 X)} {f : X → ℂ} (measf : Measurable f) :
    Measurable (carlesonSum ℭ f) :=
  Finset.measurable_sum _ fun _ _ ↦ measurable_carlesonOn measf

lemma _root_.MeasureTheory.AEStronglyMeasurable.carlesonOn {p : 𝔓 X} {f : X → ℂ}
    (hf : AEStronglyMeasurable f) : AEStronglyMeasurable (carlesonOn p f) := by
  refine .indicator ?_ measurableSet_E
  refine .integral_prod_right'
    (f := fun z ↦ exp (Complex.I * (Q z.1 z.2 - Q z.1 z.1)) * K z.1 z.2 *
      ψ (D ^ (- 𝔰 p) * dist z.1 z.2) * f z.2) ?_
  refine (((AEStronglyMeasurable.mul ?_ aestronglyMeasurable_K).mul ?_).mul ?_)
  · apply Measurable.aestronglyMeasurable
    have : Measurable fun (p : X × X) ↦ (p.1, p.1) := by fun_prop
    refine ((Measurable.sub ?_ ?_).const_mul I).cexp <;> apply measurable_ofReal.comp
    · exact measurable_Q₂
    · exact measurable_Q₂.comp this
  · apply Measurable.aestronglyMeasurable
    apply measurable_ofReal.comp
    apply Measurable.comp (f := fun x : X × X ↦ D ^ (-𝔰 p) * dist x.1 x.2) (g := ψ)
    · exact measurable_const.max (measurable_const.min (Measurable.min (by fun_prop) (by fun_prop)))
    · exact measurable_dist.const_mul _
  · exact hf.comp_snd

lemma _root_.MeasureTheory.AEStronglyMeasurable.carlesonSum {ℭ : Set (𝔓 X)}
    {f : X → ℂ} (hf : AEStronglyMeasurable f) : AEStronglyMeasurable (carlesonSum ℭ f) :=
  Finset.aestronglyMeasurable_sum _ fun _ _ ↦ hf.carlesonOn

lemma carlesonOn_def' (p : 𝔓 X) (f : X → ℂ) : carlesonOn p f =
    indicator (E p) fun x ↦ ∫ y, Ks (𝔰 p) x y * f y * exp (I * (Q x y - Q x x)) := by
  unfold carlesonOn Ks
  exact congr_arg _ (funext fun x ↦ (congr_arg _ (funext fun y ↦ by ring)))

lemma support_carlesonOn_subset_E {f : X → ℂ} : support (carlesonOn p f) ⊆ E p :=
  fun _ hx ↦ mem_of_indicator_ne_zero hx

lemma support_carlesonSum_subset {ℭ : Set (𝔓 X)} {f : X → ℂ} :
    support (carlesonSum ℭ f) ⊆ (⋃ p ∈ ℭ, 𝓘 p) := by
  intro x hx
  rw [mem_support] at hx
  contrapose! hx
  refine Finset.sum_eq_zero (fun p hp ↦ notMem_support.mp (fun hxp ↦ hx ?_))
  simp only [Finset.mem_filter] at hp
  exact Set.mem_biUnion hp.2 <| E_subset_𝓘 (support_carlesonOn_subset_E hxp)

namespace MeasureTheory

variable (p) in
theorem BoundedCompactSupport.bddAbove_norm_carlesonOn
    {f : X → ℂ} (hf : BoundedCompactSupport f) : BddAbove (range (‖carlesonOn p f ·‖)) := by
  let x₀ : X := Classical.choice inferInstance
  obtain ⟨r₀, hr₀, hfr₀⟩ := hf.hasCompactSupport.isBounded.subset_closedBall_lt 0 x₀
  let r₁ := (↑D ^ 𝔰 p / 2) + r₀
  have hcf : support (_root_.carlesonOn p f) ⊆ closedBall x₀ r₁ := by
    simp_rw [carlesonOn_def']
    intro x hx
    simp only [mem_support] at hx
    apply indicator_apply_ne_zero.mp at hx
    replace hx := hx.2
    simp only [mem_support] at hx
    have : ∃ y, Ks (𝔰 p) x y * f y * cexp (I * (↑((Q x) y) - ↑((Q x) x))) ≠ 0 := by
      -- mathlib lemma: if integral ne zero, then integrand ne zero at a point
      by_contra hc
      push_neg at hc
      apply hx
      simp [hc]
    obtain ⟨y, hy⟩ := this
    simp only [ne_eq, mul_eq_zero, exp_ne_zero, or_false, not_or] at hy
    apply (dist_triangle _ y _).trans
    unfold r₁
    gcongr
    · exact (dist_mem_Icc_of_Ks_ne_zero hy.1).2
    · exact hfr₀ (subset_tsupport _ hy.2)
  obtain ⟨CK, nnCK, hCK⟩ :=
    IsBounded.exists_bound_of_norm_Ks (Metric.isBounded_closedBall (x := x₀) (r := r₁)) (𝔰 p)
  let C := volume.real (closedBall x₀ r₀) * (CK * (eLpNorm f ⊤).toReal)
  rw [bddAbove_def]
  use C; simp_rw [mem_range, forall_exists_index, forall_apply_eq_imp_iff]; intro x
  by_cases hx : x ∈ support (_root_.carlesonOn p f); swap
  · simp only [mem_support, ne_eq, not_not] at hx
    rw [hx, norm_zero]
    positivity
  · simp_rw [carlesonOn_def']
    refine (norm_indicator_le_norm_self _ _).trans ?_
    let g := (closedBall x₀ r₀).indicator (fun _ ↦ CK * (eLpNorm f ⊤).toReal)
    have hK : ∀ᵐ y, ‖Ks (𝔰 p) x y * f y * cexp (I * (↑((Q x) y) - ↑((Q x) x)))‖ ≤ g y := by
      filter_upwards [hf.memLp_top.ae_norm_le] with y hy
      by_cases hy' : y ∈ support f
      · have := hfr₀ (subset_tsupport _ hy')
        calc
          _ ≤ ‖Ks (𝔰 p) x y * f y‖ * ‖cexp (I * (↑((Q x) y) - ↑((Q x) x)))‖ := norm_mul_le ..
          _ = ‖Ks (𝔰 p) x y * f y‖ := by rw [norm_exp_I_mul_sub_ofReal, mul_one]
          _ ≤ ‖Ks (𝔰 p) x y‖ * ‖f y‖ := norm_mul_le ..
          _ ≤ CK * (eLpNorm f ⊤).toReal := by gcongr; exact hCK x y (hcf hx)
          _ = g y := by simp_all only [indicator_of_mem, g]
      · simp only [mem_support, ne_eq, not_not] at hy'
        rw [hy']
        simp only [mul_zero, zero_mul, norm_zero, g]
        unfold indicator
        split_ifs <;> positivity
    calc
      _ ≤ ∫ y, g y := by
        refine norm_integral_le_of_norm_le ?_ hK
        exact Integrable.indicator_const measurableSet_closedBall measure_closedBall_lt_top
      _ = volume.real (closedBall x₀ r₀) * (CK * (eLpNorm f ⊤ volume).toReal) :=
        integral_indicator_const _ measurableSet_closedBall

theorem BoundedCompactSupport.carlesonOn {f : X → ℂ}
    (hf : BoundedCompactSupport f) : BoundedCompactSupport (carlesonOn p f) where
  memLp_top := by
    have := hf.bddAbove_norm_carlesonOn p
    rw [bddAbove_def] at this; obtain ⟨C, hC⟩ := this
    simp_rw [mem_range, forall_exists_index, forall_apply_eq_imp_iff] at hC
    exact memLp_top_of_bound hf.aestronglyMeasurable.carlesonOn C (.of_forall hC)
  hasCompactSupport := by
    suffices support (_root_.carlesonOn p f) ⊆ 𝓘 p by
      refine HasCompactSupport.of_support_subset_isBounded ?_ this
      exact Metric.isBounded_ball.subset Grid_subset_ball
    exact Trans.trans support_carlesonOn_subset_E E_subset_𝓘

theorem BoundedCompactSupport.bddAbove_norm_carlesonSum
    {ℭ : Set (𝔓 X)} {f : X → ℂ} (hf : BoundedCompactSupport f) :
    BddAbove (range (‖carlesonSum ℭ f ·‖)) := by
  apply BddAbove.range_mono _ fun _ ↦ norm_sum_le ..
  exact .range_finsetSum fun _ _ ↦ hf.bddAbove_norm_carlesonOn _

theorem BoundedCompactSupport.carlesonSum {ℭ : Set (𝔓 X)} {f : X → ℂ}
    (hf : BoundedCompactSupport f) : BoundedCompactSupport (carlesonSum ℭ f) :=
  .finset_sum (fun _ _ ↦ hf.carlesonOn)

end MeasureTheory

lemma carlesonSum_inter_add_inter_compl {f : X → ℂ} {x : X} (A B : Set (𝔓 X)) :
    carlesonSum (A ∩ B) f x + carlesonSum (A ∩ Bᶜ) f x = carlesonSum A f x := by
  classical
  simp only [carlesonSum]
  conv_rhs => rw [← Finset.sum_filter_add_sum_filter_not _ (fun p ↦ p ∈ B)]
  congr 2
  · ext; simp
  · ext; simp

lemma sum_carlesonSum_of_pairwiseDisjoint {ι : Type*} {f : X → ℂ} {x : X} {A : ι → Set (𝔓 X)}
    {s : Finset ι} (hs : (s : Set ι).PairwiseDisjoint A) :
    ∑ i ∈ s, carlesonSum (A i) f x = carlesonSum (⋃ i ∈ s, A i) f x := by
  classical
  simp only [carlesonSum]
  rw [← Finset.sum_biUnion]
  · congr
    ext p
    simp
  · convert hs
    refine ⟨fun h ↦ ?_, fun h ↦ ?_⟩
    · intro i hi j hj hij
      convert Finset.disjoint_coe.2 (h hi hj hij)
      · ext; simp
      · ext; simp
    · intro i hi j hj hij
      apply Finset.disjoint_coe.1
      convert h hi hj hij
      · ext; simp
      · ext; simp

end Carleson

/-! ## Adjoint operators -/

section Adjoint

variable [MetricSpace X] [ProofData a q K σ₁ σ₂ F G] [TileStructure Q D κ S o] {p p' : 𝔓 X}

/-- The definition of `Tₚ*g(x)`, defined above Lemma 7.4.1 -/
def adjointCarleson (p : 𝔓 X) (f : X → ℂ) (x : X) : ℂ :=
  ∫ y in E p, conj (Ks (𝔰 p) y x) * exp (.I * (Q y y - Q y x)) * f y

open scoped Classical in
/-- The definition of `T_ℭ*g(x)`, defined at the bottom of Section 7.4 -/
def adjointCarlesonSum (ℭ : Set (𝔓 X)) (f : X → ℂ) (x : X) : ℂ :=
  ∑ p with p ∈ ℭ, adjointCarleson p f x

/-- A helper lemma used in Lemma 7.5.10. -/
lemma adjointCarlesonSum_inter {A B : Set (𝔓 X)} {f : X → ℂ} {x : X} :
    adjointCarlesonSum (A ∩ B) f x = adjointCarlesonSum A f x - adjointCarlesonSum (A \ B) f x := by
  unfold adjointCarlesonSum; symm
  classical rw [sub_eq_iff_eq_add, ← Finset.sum_union]; swap
  · simp only [Finset.disjoint_filter, mem_diff, not_and, not_not]
    exact fun x _ ⟨xA, xB⟩ _ ↦ xB
  congr; ext x
  simp_rw [Finset.mem_union, Finset.mem_filter_univ, mem_inter_iff, mem_diff]
  tauto

variable {f g : X → ℂ}

lemma adjoint_eq_adjoint_indicator (h : E p ⊆ 𝓘 p') :
    adjointCarleson p f = adjointCarleson p ((𝓘 p' : Set X).indicator f) := by
  ext x; refine setIntegral_congr_fun measurableSet_E (fun y my ↦ ?_); congr
  exact (indicator_of_mem (h my) f).symm

namespace MeasureTheory

lemma StronglyMeasurable.adjointCarleson (hf : StronglyMeasurable f) :
    StronglyMeasurable (adjointCarleson p f) := by
  refine .integral_prod_right'
    (f := fun z ↦ conj (Ks (𝔰 p) z.2 z.1) * exp (Complex.I * (Q z.2 z.2 - Q z.2 z.1)) * f z.2) ?_
  refine .mul (.mul ?_ ?_) ?_
  · exact Complex.continuous_conj.comp_stronglyMeasurable (stronglyMeasurable_Ks.prod_swap)
  · refine Complex.continuous_exp.comp_stronglyMeasurable (.const_mul (.sub ?_ ?_) _)
    · exact Measurable.stronglyMeasurable (by fun_prop)
    · refine continuous_ofReal.comp_stronglyMeasurable ?_
      exact stronglyMeasurable_Q₂ (X := X) |>.prod_swap
  · exact hf.comp_snd

lemma AEStronglyMeasurable.adjointCarleson (hf : AEStronglyMeasurable f) :
    AEStronglyMeasurable (adjointCarleson p f) := by
  refine .integral_prod_right'
    (f := fun z ↦ conj (Ks (𝔰 p) z.2 z.1) * exp (Complex.I * (Q z.2 z.2 - Q z.2 z.1)) * f z.2) ?_
  refine .mono_ac (.prod .rfl restrict_absolutelyContinuous) ?_
  refine .mul (.mul ?_ ?_) ?_
  · exact Complex.continuous_conj.comp_aestronglyMeasurable (aestronglyMeasurable_Ks.prod_swap)
  · refine Complex.continuous_exp.comp_aestronglyMeasurable (.const_mul (.sub ?_ ?_) _)
    · exact Measurable.aestronglyMeasurable (by fun_prop)
    · refine continuous_ofReal.comp_aestronglyMeasurable ?_
      exact aestronglyMeasurable_Q₂ (X := X) |>.prod_swap
  · exact hf.comp_snd

lemma StronglyMeasurable.adjointCarlesonSum {ℭ : Set (𝔓 X)} (hf : StronglyMeasurable f) :
    StronglyMeasurable (adjointCarlesonSum ℭ f) :=
  Finset.stronglyMeasurable_sum _ fun _ _ ↦ hf.adjointCarleson

lemma AEStronglyMeasurable.adjointCarlesonSum {ℭ : Set (𝔓 X)} (hf : AEStronglyMeasurable f) :
    AEStronglyMeasurable (adjointCarlesonSum ℭ f) :=
  Finset.aestronglyMeasurable_sum _ fun _ _ ↦ hf.adjointCarleson

variable (p) in
theorem BoundedCompactSupport.bddAbove_norm_adjointCarleson (hf : BoundedCompactSupport f) :
    BddAbove (range (‖adjointCarleson p f ·‖)) := by
  obtain ⟨CKf, hCKf, hCKf⟩ := hf.hasCompactSupport.isBounded.exists_bound_of_norm_Ks (𝔰 p)
  let C : ℝ := CKf * (eLpNorm f ⊤).toReal * volume.real (E p)
  use C
  simp only [mem_upperBounds, mem_range, forall_exists_index, forall_apply_eq_imp_iff]
  intro x
  refine norm_setIntegral_le_of_norm_le_const_ae ?_ ?_
  · exact volume_E_lt_top
  · apply ae_restrict_of_ae
    filter_upwards [hf.memLp_top.ae_norm_le] with y hy
    suffices ‖Ks (𝔰 p) y x‖ * ‖f y‖ ≤ ?C by
      calc
        _ ≤ ‖conj (Ks (𝔰 p) y x) * cexp (I * (↑((Q y) y) - ↑((Q y) x)))‖ * ‖f y‖ :=
          norm_mul_le ..
        _ ≤ ‖conj (Ks (𝔰 p) y x)‖ * 1 * ‖f y‖ := by
          gcongr; convert norm_mul_le _ _; exact (norm_exp_I_mul_sub_ofReal ..).symm
        _ = ‖Ks (𝔰 p) y x‖ * ‖f y‖ := by rw [mul_one, RCLike.norm_conj]
        _ ≤ _ := by convert this
    by_cases hy : y ∈ tsupport f
    · specialize hCKf y x hy; gcongr
    · simp only [image_eq_zero_of_notMem_tsupport hy,
        norm_zero, mul_zero, eLpNorm_exponent_top]; positivity

theorem BoundedCompactSupport.adjointCarleson (hf : BoundedCompactSupport f) :
    BoundedCompactSupport (adjointCarleson p f) where
  memLp_top := by
    obtain ⟨C, hC⟩ := hf.bddAbove_norm_adjointCarleson p
    simp only [mem_upperBounds, mem_range, forall_exists_index, forall_apply_eq_imp_iff] at hC
    apply MeasureTheory.memLp_top_of_bound hf.aestronglyMeasurable.adjointCarleson C
      (.of_forall hC)
  hasCompactSupport := by
    obtain x₀ : X := Classical.choice (by infer_instance)
    obtain ⟨r₀, h⟩ := hf.isBoundedSupport.subset_ball x₀
    let C : ℝ := (↑D ^ 𝔰 p / 2) + r₀
    suffices support (_root_.adjointCarleson p f) ⊆ closedBall x₀ C from
      HasCompactSupport.of_support_subset_closedBall this
    intro x hx
    apply mem_support.mp at hx
    have : ∃ y, conj (Ks (𝔰 p) y x) * exp (.I * (Q y y - Q y x)) * f y ≠ 0 := by
      -- mathlib lemma: if integral ne zero, then integrand ne zero at a point
      by_contra hc
      simp only [not_exists, ne_eq, not_not] at hc
      exact hx <| setIntegral_eq_zero_of_forall_eq_zero fun x _ ↦ hc x
    simp only [ne_eq, mul_eq_zero, map_eq_zero, exp_ne_zero, or_false, not_or] at this
    obtain ⟨y, hKy, hfy⟩ := this
    change _ ≤ C
    apply (dist_triangle _ y _).trans
    unfold C
    gcongr
    · rw [dist_comm]; exact (dist_mem_Icc_of_Ks_ne_zero hKy).2
    · exact le_of_lt <| h hfy

variable (p) in
theorem BoundedCompactSupport.bddAbove_norm_adjointCarlesonSum
    {ℭ : Set (𝔓 X)} (hf : BoundedCompactSupport f) :
    BddAbove (range (‖adjointCarlesonSum ℭ f ·‖)) := by
  apply BddAbove.range_mono _ fun _ ↦ norm_sum_le ..
  exact .range_finsetSum fun _ _ ↦ hf.bddAbove_norm_adjointCarleson _

theorem BoundedCompactSupport.adjointCarlesonSum {ℭ : Set (𝔓 X)}
    (hf : BoundedCompactSupport f) : BoundedCompactSupport (adjointCarlesonSum ℭ f) :=
  BoundedCompactSupport.finset_sum fun _ _ ↦ hf.adjointCarleson

end MeasureTheory

/-- `MKD` is short for "modulated kernel times dilated bump". -/
private abbrev MKD (s : ℤ) x y := exp (I * (Q x y - Q x x)) * K x y * ψ (D ^ (-s) * dist x y)

omit [TileStructure Q D κ S o] in
private lemma norm_MKD_le_norm_Ks {s : ℤ} {x y : X} : ‖MKD s x y‖ ≤ ‖Ks s x y‖ := by
  unfold MKD; rw [mul_assoc, ← Ks_def]
  apply (norm_mul_le ..).trans
  apply le_of_eq
  rw [norm_exp_I_mul_sub_ofReal, one_mul]

/-- `adjointCarleson` is the adjoint of `carlesonOn`. -/
lemma adjointCarleson_adjoint
    (hf : BoundedCompactSupport f) (hg : BoundedCompactSupport g) (p : 𝔓 X) :
    ∫ x, conj (g x) * carlesonOn p f x = ∫ y, conj (adjointCarleson p g y) * f y := by
  let H := fun x ↦ fun y ↦ conj (g x) * (E p).indicator 1 x * MKD (𝔰 p) x y * f y
  have hH : Integrable (uncurry H) := by
    let H₀ := fun x y ↦ ‖g x‖ * ‖f y‖
    obtain ⟨M₀, hM₀nn, hM₀⟩ := hg.hasCompactSupport.isBounded.exists_bound_of_norm_Ks (𝔰 p)
    have hHleH₀ x y : ‖H x y‖ ≤ M₀ * ‖g x‖ * ‖f y‖ := by
      by_cases h : x ∈ tsupport g
      · specialize hM₀ x y h
        calc
          _ ≤ ‖conj (g x) * (E p).indicator 1 x * MKD (𝔰 p) x y‖ * ‖f y‖ := norm_mul_le ..
          _ ≤ ‖conj (g x) * (E p).indicator 1 x‖ * ‖MKD (𝔰 p) x y‖ * ‖f y‖ := by
            gcongr; exact norm_mul_le ..
          _ ≤ ‖conj (g x)‖ * ‖(E p).indicator 1 x‖ * ‖MKD (𝔰 p) x y‖ * ‖f y‖ := by
            gcongr; exact norm_mul_le ..
          _ ≤ ‖g x‖ * 1 * ‖MKD (𝔰 p) x y‖ * ‖f y‖ := by
            gcongr
            · exact le_of_eq <| RCLike.norm_conj _
            · exact norm_indicator_one_le ..
          _ = ‖MKD (𝔰 p) x y‖ * (‖g x‖ * ‖f y‖) := by rw [mul_one, mul_comm ‖g _‖, mul_assoc]
          _ ≤ M₀ *  (‖g x‖ * ‖f y‖) := by gcongr; exact norm_MKD_le_norm_Ks.trans hM₀
          _ = M₀ *  ‖g x‖ * ‖f y‖ := by rw [mul_assoc]
      · suffices hz : H x y = 0 by rw [hz]; simp only [norm_zero, ge_iff_le]; positivity
        unfold H; simp [image_eq_zero_of_notMem_tsupport h]
    have : Integrable (fun z : X × X ↦ M₀ *  ‖g z.1‖ * ‖f z.2‖) :=
      (hg.norm.const_mul _).integrable.mul_prod hf.norm.integrable
    refine this.mono ?_ ?_
    · refine .mul ?_ <| .comp_snd hf.aestronglyMeasurable
      refine .mul ?_ ?_
      · refine .mul ?_ ?_
        · exact RCLike.continuous_conj.comp_aestronglyMeasurable hg.aestronglyMeasurable.comp_fst
        · have : AEStronglyMeasurable (fun x:X ↦ (E p).indicator (1:X→ℂ) x) :=
            .indicator aestronglyMeasurable_const measurableSet_E
          exact this.comp_fst
      · unfold MKD
        simp_rw [mul_assoc, ← Ks_def]
        refine .mul ?_ aestronglyMeasurable_Ks
        apply Measurable.aestronglyMeasurable
        have : Measurable fun (p : X × X) ↦ (p.1, p.1) :=
          .prodMk (.fst measurable_id') (.fst measurable_id')
        refine ((Measurable.sub ?_ ?_).const_mul I).cexp <;> apply measurable_ofReal.comp
        · exact measurable_Q₂
        · exact measurable_Q₂.comp this
    · apply ae_of_all
      intro z
      refine _root_.trans (hHleH₀ z.1 z.2) ?_
      exact Real.le_norm_self _
  calc
    _ = ∫ x, conj (g x) * ∫ y, (E p).indicator 1 x * MKD (𝔰 p) x y * f y := by
      conv =>
        enter [1, 2, x, 2]; unfold carlesonOn
        rw [indicator_eq_indicator_one_mul, ← integral_const_mul]
        enter [2, y]; rw [← mul_assoc]
    _ = ∫ x, ∫ y, H x y := by unfold H; simp_rw [← integral_const_mul, mul_assoc]
    _ = ∫ y, ∫ x, H x y := integral_integral_swap hH
    _ = ∫ y, (∫ x, conj (g x) * (E p).indicator 1 x * MKD (𝔰 p) x y) * f y := by
      simp_rw [H, integral_mul_const]
    _ = ∫ y, conj (∫ x, g x * (E p).indicator 1 x * conj (MKD (𝔰 p) x y)) * f y := by
      simp_rw [← integral_conj]; congrm (∫ _, (∫ _, ?_) * (f _))
      rw [map_mul, conj_conj, map_mul, conj_indicator, map_one]
    _ = _ := by
      congr; funext y; congrm (conj ?_) * (f _)
      calc
        _ = ∫ x, (E p).indicator 1 x * g x * conj (MKD (𝔰 p) x y) := by
          congr; funext x; rw [mul_comm (g x) _]
        _ = ∫ x, (E p).indicator (fun x ↦ g x * conj (MKD (𝔰 p) x y)) x := by
          congr; funext x; simp only [indicator]; split_ifs <;> simp
        _ = ∫ x in E p, g x * conj (MKD (𝔰 p) x y) := integral_indicator measurableSet_E
        _ = ∫ x in E p, conj (MKD (𝔰 p) x y) * g x := by congr; funext; rw [mul_comm]
        _ = _ := by
          unfold adjointCarleson MKD
          congr; funext; rw [mul_assoc, ← Ks_def, map_mul, ← exp_conj, mul_comm (cexp _)]
          congr; simp; ring

/-- `adjointCarlesonSum` is the adjoint of `carlesonSum`. -/
lemma adjointCarlesonSum_adjoint
    (hf : BoundedCompactSupport f) (hg : BoundedCompactSupport g) (ℭ : Set (𝔓 X)) :
    ∫ x, conj (g x) * carlesonSum ℭ f x = ∫ x, conj (adjointCarlesonSum ℭ g x) * f x := by
  classical calc
    _ = ∫ x, ∑ p with p ∈ ℭ, conj (g x) * carlesonOn p f x := by
      unfold carlesonSum; simp_rw [Finset.mul_sum]
    _ = ∑ p with p ∈ ℭ, ∫ x, conj (g x) * carlesonOn p f x := by
      apply integral_finset_sum; intro p _
      refine hg.conj.mul hf.carlesonOn |>.integrable
    _ = ∑ p with p ∈ ℭ, ∫ y, conj (adjointCarleson p g y) * f y := by
      simp_rw [adjointCarleson_adjoint hf hg]
    _ = ∫ y, ∑ p with p ∈ ℭ, conj (adjointCarleson p g y) * f y := by
      symm; apply integral_finset_sum; intro p _
      refine BoundedCompactSupport.mul ?_ hf |>.integrable
      exact hg.adjointCarleson.conj
    _ = _ := by congr!; rw [← Finset.sum_mul, ← map_sum]; rfl

lemma integrable_adjointCarlesonSum (s : Set (𝔓 X)) {f : X → ℂ} (hf : BoundedCompactSupport f) :
    Integrable (adjointCarlesonSum s f ·) :=
  integrable_finset_sum _ fun i _ ↦ hf.adjointCarleson (p := i).integrable

end Adjoint


==> anc/Carleson/ProofData.lean <==
import Carleson.DoublingMeasure
import Mathlib.Topology.MetricSpace.Holder

open MeasureTheory Measure Metric Complex Set TopologicalSpace Bornology Function ENNReal
open scoped NNReal
noncomputable section

/-! # ProofData.

This file introduces the class `ProofData`, used to bundle data common through most of
chapters 2-7 (except 3), and provides API for it.

-/

/-- Data common through most of chapters 2-7 (except 3). -/
class ProofData {X : Type*} (a : outParam ℕ) (q : outParam ℝ) (K : outParam (X → X → ℂ))
  (σ₁ σ₂ : outParam (X → ℤ)) (F G : outParam (Set X)) [PseudoMetricSpace X] extends
    KernelProofData a K where
  c : IsCancellative X (defaultτ a)
  q_mem_Ioc : q ∈ Ioc 1 2
  isBounded_F : IsBounded F
  isBounded_G : IsBounded G
  measurableSet_F : MeasurableSet F
  measurableSet_G : MeasurableSet G
  measurable_σ₁ : Measurable σ₁
  measurable_σ₂ : Measurable σ₂
  finite_range_σ₁ : Finite (range σ₁)
  finite_range_σ₂ : Finite (range σ₂)
  σ₁_le_σ₂ : σ₁ ≤ σ₂
  Q : SimpleFunc X (Θ X)
  BST_T_Q (θ : Θ X) : HasBoundedStrongType (linearizedNontangentialOperator Q θ K · ·)
    2 2 volume volume (C_Ts a)

export ProofData (q_mem_Ioc isBounded_F isBounded_G measurableSet_F measurableSet_G
  measurable_σ₁ measurable_σ₂ finite_range_σ₁ finite_range_σ₂ σ₁_le_σ₂ Q BST_T_Q)
attribute [instance] ProofData.c

section ProofData

variable {X : Type*} {a : ℕ} {q : ℝ} {K : X → X → ℂ} {σ₁ σ₂ : X → ℤ} {F G : Set X}
  [PseudoMetricSpace X] [ProofData a q K σ₁ σ₂ F G]

include a q K σ₁ σ₂ F G

variable (X) in
lemma S_spec : ∃ n : ℕ, (∀ x, -n ≤ σ₁ x ∧ σ₂ x ≤ n) ∧
    F ⊆ ball (cancelPt X) (defaultD a ^ n / 4) ∧
    G ⊆ ball (cancelPt X) (defaultD a ^ n / 4) ∧ 0 < n := by
  obtain ⟨l₁, hl₁⟩ := bddBelow_def.mp (Finite.bddBelow (finite_range_σ₁ (X := X)))
  obtain ⟨u₂, hu₂⟩ := bddAbove_def.mp (Finite.bddAbove (finite_range_σ₂ (X := X)))
  simp_rw [mem_range, forall_exists_index, forall_apply_eq_imp_iff] at hl₁ hu₂
  have one_lt_D : (1 : ℝ) < defaultD a := by linarith [hundred_lt_realD X]
  obtain ⟨rF, rFpos, hrF⟩ : ∃ r > 0, F ⊆ ball (cancelPt X) r := by
    obtain ⟨r, hr⟩ := isBounded_F.subset_ball (cancelPt X)
    rcases lt_or_ge 0 r with lr | lr
    · use r
    · use 1, zero_lt_one, hr.trans (ball_subset_ball (lr.trans zero_le_one))
  let nF := ⌈Real.logb (defaultD a) (4 * rF)⌉
  obtain ⟨rG, rGpos, hrG⟩ : ∃ r > 1, G ⊆ ball (cancelPt X) r := by
    obtain ⟨r, hr⟩ := isBounded_G.subset_ball (cancelPt X)
    rcases lt_or_ge 0 r with lr | lr
    · use r + 1, by linarith, subset_trans hr (ball_subset_ball (by simp))
    · use 2, one_lt_two, hr.trans (ball_subset_ball (lr.trans zero_le_two))
  let nG := ⌈Real.logb (defaultD a) (4 * rG)⌉
  refine ⟨(max (max (-l₁) u₂) (max nF nG)).toNat, ⟨fun x ↦ ?_, ?_, ?_, ?_⟩⟩
  · simp only [Int.ofNat_toNat, ← min_neg_neg, neg_neg, min_le_iff, le_max_iff]
    exact ⟨.inl (.inl (.inl (hl₁ x))), .inl (.inl (.inr (hu₂ x)))⟩
  · refine hrF.trans (ball_subset_ball ?_)
    calc
      _ ≤ (defaultD a : ℝ) ^ nF / 4 := by
        rw [le_div_iff₀' zero_lt_four, ← Real.rpow_intCast,
          ← Real.logb_le_iff_le_rpow one_lt_D (by positivity)]
        exact Int.le_ceil _
      _ ≤ (defaultD a : ℝ) ^ nF.toNat / 4 := by
        rw [← Real.rpow_natCast, ← Real.rpow_intCast]; gcongr
        · exact one_lt_D.le
        · exact_mod_cast Int.self_le_toNat nF
      _ ≤ _ := by
        gcongr
        · exact one_lt_D.le
        · exact Int.toNat_le_toNat ((le_max_left ..).trans (le_max_right ..))
  · refine hrG.trans (ball_subset_ball ?_)
    calc
      _ ≤ (defaultD a : ℝ) ^ nG / 4 := by
        rw [le_div_iff₀' zero_lt_four, ← Real.rpow_intCast,
          ← Real.logb_le_iff_le_rpow one_lt_D (by positivity)]
        exact Int.le_ceil _
      _ ≤ (defaultD a : ℝ) ^ nG.toNat / 4 := by
        rw [← Real.rpow_natCast, ← Real.rpow_intCast]; gcongr
        · exact one_lt_D.le
        · exact_mod_cast Int.self_le_toNat nG
      _ ≤ _ := by
        gcongr
        · exact one_lt_D.le
        · exact Int.toNat_le_toNat ((le_max_right ..).trans (le_max_right ..))
  · exact Int.pos_iff_toNat_pos.mp (lt_of_lt_of_le
      (lt_of_lt_of_le (Int.ceil_pos.mpr (Real.logb_pos one_lt_D (by linarith))) (le_max_right _ _))
      (le_max_right _ _))

variable (X) in
open Classical in
def defaultS : ℕ := Nat.find (S_spec X)

lemma range_σ₁_subset : range σ₁ ⊆ Icc (-defaultS X) (defaultS X) := by
  classical
  rw [range_subset_iff]
  have := (Nat.find_spec (S_spec X)).1
  exact fun x ↦ ⟨(this x).1, (σ₁_le_σ₂ x).trans (this x).2⟩

lemma range_σ₂_subset : range σ₂ ⊆ Icc (-defaultS X) (defaultS X) := by
  classical
  rw [range_subset_iff]
  have := (Nat.find_spec (S_spec X)).1
  exact fun x ↦ ⟨(this x).1.trans (σ₁_le_σ₂ x), (this x).2⟩

lemma F_subset : F ⊆ ball (cancelPt X) (defaultD a ^ defaultS X / 4) := by
  classical exact (Nat.find_spec (S_spec X)).2.1

lemma G_subset : G ⊆ ball (cancelPt X) (defaultD a ^ defaultS X / 4) := by
  classical exact (Nat.find_spec (S_spec X)).2.2.1

lemma defaultS_pos : 0 < defaultS X := by
  classical exact (Nat.find_spec (S_spec X)).2.2.2

lemma Icc_σ_subset_Icc_S {x : X} : Icc (σ₁ x) (σ₂ x) ⊆ Icc (-defaultS X) (defaultS X) :=
  fun _ h ↦ ⟨(range_σ₁_subset ⟨x, rfl⟩).1.trans h.1, h.2.trans (range_σ₂_subset ⟨x, rfl⟩).2⟩

variable (X)

lemma one_lt_q : 1 < q := (q_mem_Ioc X).1
lemma q_le_two : q ≤ 2 := (q_mem_Ioc X).2
lemma q_pos : 0 < q := zero_lt_one.trans (one_lt_q X)
lemma q_nonneg : 0 ≤ q := (q_pos X).le
lemma inv_q_sub_half_nonneg : 0 ≤ q⁻¹ - 2⁻¹ := by
  simp [inv_le_inv₀ zero_lt_two (q_pos X), q_le_two X]

-- Note: For exponent computations it is usually cleaner to argue in terms
-- of `q⁻¹` rather than `q`, both on paper and in Lean.
lemma inv_q_mem_Ico : q⁻¹ ∈ Ico 2⁻¹ 1 := ⟨by linarith only [inv_q_sub_half_nonneg X],
  inv_one (G := ℝ) ▸ inv_lt_inv₀ (q_pos X) zero_lt_one |>.mpr <| one_lt_q X⟩

/-- `q` as an element of `ℝ≥0`. -/
def nnq : ℝ≥0 := ⟨q, q_nonneg X⟩

lemma one_lt_nnq : 1 < nnq X := one_lt_q X
lemma nnq_le_two : nnq X ≤ 2 := q_le_two X
lemma nnq_pos : 0 < nnq X := q_pos X
lemma nnq_mem_Ioc : nnq X ∈ Ioc 1 2 :=
  ⟨NNReal.coe_lt_coe.mp (q_mem_Ioc X).1, NNReal.coe_le_coe.mp (q_mem_Ioc X).2⟩

end ProofData

namespace ShortVariables
-- open this section to get shorter 1-letter names for a bunch of variables

set_option hygiene false
scoped notation "nnq" => nnq X

end ShortVariables

open scoped ShortVariables

variable {X : Type*} {a : ℕ} {q : ℝ} {K : X → X → ℂ} {σ₁ σ₂ : X → ℤ} {F G : Set X}

/-- Used in `third_exception` (Lemma 5.2.10). -/
lemma two_le_κZ [PseudoMetricSpace X] [ProofData a q K σ₁ σ₂ F G] : 2 ≤ κ * Z := by
  rw [defaultκ, defaultZ, Nat.cast_pow, show ((2 : ℕ) : ℝ) = 2 by rfl,
    show (2 : ℝ) ^ (12 * a) = 2 ^ (12 * a : ℝ) by norm_cast, ← Real.rpow_add zero_lt_two,
    show (-10 * a + 12 * a : ℝ) = 2 * a by ring]
  norm_cast; change 2 ^ 1 ≤ _
  exact Nat.pow_le_pow_of_le one_lt_two (by linarith [four_le_a X])

/-- Used in `third_exception` (Lemma 5.2.10). -/
lemma DκZ_le_two_rpow_100 [PseudoMetricSpace X] [ProofData a q K σ₁ σ₂ F G] :
    (D : ℝ≥0∞) ^ (-κ * Z) ≤ 2 ^ (-100 : ℝ) := by
  rw [defaultD, Nat.cast_pow, ← ENNReal.rpow_natCast, ← ENNReal.rpow_mul,
    show ((2 : ℕ) : ℝ≥0∞) = 2 by rfl]
  apply ENNReal.rpow_le_rpow_of_exponent_le one_le_two
  rw [defaultκ, defaultZ, Nat.cast_pow, show ((2 : ℕ) : ℝ) = 2 by rfl, neg_mul,
    show (2 : ℝ) ^ (12 * a) = 2 ^ (12 * a : ℝ) by norm_cast, mul_neg,
    ← Real.rpow_add zero_lt_two, show (-10 * a + 12 * a : ℝ) = 2 * a by ring,
    neg_le_neg_iff]
  norm_cast
  have : 1 ≤ 𝕔 := by linarith [seven_le_c]
  have := four_le_a X
  calc
    _ ≤ 1 * 4 ^ 2 * 2 ^ (2 * 4) := by norm_num
    _ ≤ _ := by
      gcongr
      norm_num

lemma four_le_Z [PseudoMetricSpace X] [ProofData a q K σ₁ σ₂ F G] : 4 ≤ Z := by
  rw [defaultZ, show 4 = 2 ^ 2 by rfl]
  exact Nat.pow_le_pow_right zero_lt_two (by linarith [four_le_a X])

section PseudoMetricSpace

variable [PseudoMetricSpace X] [ProofData a q K σ₁ σ₂ F G]

lemma volume_F_lt_top : volume F < ⊤ := isBounded_F.measure_lt_top
lemma volume_F_ne_top : volume F ≠ ⊤ := volume_F_lt_top.ne
lemma volume_G_lt_top : volume G < ⊤ := isBounded_G.measure_lt_top
lemma volume_G_ne_top : volume G ≠ ⊤ := volume_G_lt_top.ne

/-- the L^∞-normalized τ-Hölder norm. Do we use this for other values of τ? Defined in ℝ≥0∞ to
avoid sup-related issues. -/
@[nolint unusedArguments]
def iHolENorm [ProofData a q K σ₁ σ₂ F G] (ϕ : X → ℂ) (x₀ : X) (R : ℝ) : ℝ≥0∞ :=
  (⨆ (x ∈ ball x₀ R), ‖ϕ x‖ₑ) + (ENNReal.ofReal R) ^ τ *
    ⨆ (x ∈ ball x₀ R) (y ∈ ball x₀ R) (_ : x ≠ y), (‖ϕ x - ϕ y‖ₑ / (edist x y) ^ τ)

def iHolNNNorm [ProofData a q K σ₁ σ₂ F G] (ϕ : X → ℂ) (x₀ : X) (R : ℝ) : ℝ≥0 :=
  (iHolENorm ϕ x₀ R).toNNReal

/-! Lemma 2.1.1 -/

def C2_1_1 (k : ℕ) (a : ℕ) : ℕ := 2 ^ (k * a)

lemma Θ.finite_and_mk_le_of_le_dist {x₀ : X} {r R : ℝ} {f : Θ X} {k : ℕ}
    {𝓩 : Set (Θ X)} (h𝓩 : 𝓩 ⊆ ball_{x₀, R} f (r * 2 ^ k))
    (h2𝓩 : 𝓩.PairwiseDisjoint (ball_{x₀, R} · r)) :
    𝓩.Finite ∧ Cardinal.mk 𝓩 ≤ C2_1_1 k a := by
  obtain ⟨𝓩', c𝓩', u𝓩'⟩ := ballsCoverBalls_iterate_nat (x := x₀) (n := k) (r := r) (d := R) f
  rw [mul_comm] at u𝓩'
  classical
    let g : Θ X → Finset (Θ X) := fun z ↦ 𝓩'.filter (z ∈ ball_{x₀, R} · r)
    have g_pd : 𝓩.PairwiseDisjoint g := fun z hz z' hz' hne ↦ by
      refine Finset.disjoint_filter.mpr fun c _ mz mz' ↦ ?_
      rw [mem_ball_comm (α := WithFunctionDistance x₀ R)] at mz mz'
      exact Set.disjoint_left.mp (h2𝓩 hz hz' hne) mz mz'
  have g_ne : ∀ z, z ∈ 𝓩 → (g z).Nonempty := fun z hz ↦ by
    obtain ⟨c, hc⟩ := mem_iUnion.mp <| mem_of_mem_of_subset hz (h𝓩.trans u𝓩')
    simp only [mem_iUnion, exists_prop] at hc
    use c; simpa only [g, Finset.mem_filter]
  have g_injOn : 𝓩.InjOn g := fun z hz z' hz' e ↦ by
    have : z ≠ z' → Disjoint (g z) (g z') := g_pd hz hz'
    rw [← e, Finset.disjoint_self_iff_empty] at this
    exact not_ne_iff.mp <| this.mt <| Finset.nonempty_iff_ne_empty.mp (g_ne z hz)
  have g_subset : g '' 𝓩 ⊆ 𝓩'.powerset.toSet := fun gz hgz ↦ by
    rw [mem_image] at hgz
    obtain ⟨z, hz⟩ := hgz
    simp_rw [Finset.coe_powerset, mem_preimage, mem_powerset_iff, Finset.coe_subset, ← hz.2, g,
      Finset.filter_subset]
  have f𝓩 : (g '' 𝓩).Finite := Finite.subset 𝓩'.powerset.finite_toSet g_subset
  rw [Set.finite_image_iff g_injOn] at f𝓩
  refine ⟨f𝓩, ?_⟩
  lift 𝓩 to Finset (Θ X) using f𝓩
  simp_rw [Cardinal.mk_fintype, Finset.coe_sort_coe, Fintype.card_coe]
  norm_cast
  classical calc
    _ = ∑ _ ∈ 𝓩, 1 := by simp
    _ ≤ ∑ u ∈ 𝓩, (g u).card := Finset.sum_le_sum fun z hz ↦ Finset.card_pos.mpr (g_ne z hz)
    _ = (𝓩.biUnion g).card := (Finset.card_biUnion (fun z hz z' hz' ↦ g_pd hz hz')).symm
    _ ≤ 𝓩'.card := by
      refine Finset.card_le_card fun _ h ↦ ?_
      rw [Finset.mem_biUnion] at h
      exact Finset.mem_of_subset (by simp [g]) h.choose_spec.2
    _ ≤ (2 ^ a) ^ k := c𝓩'
    _ ≤ _ := by rw [C2_1_1, mul_comm, pow_mul]

lemma Θ.card_le_of_le_dist {x₀ : X} {r R : ℝ} {f : Θ X} {k : ℕ}
    {𝓩 : Set (Θ X)} (h𝓩 : 𝓩 ⊆ ball_{x₀, R} f (r * 2 ^ k))
    (h2𝓩 : 𝓩.PairwiseDisjoint (ball_{x₀, R} · r)) :
    Nat.card 𝓩 ≤ C2_1_1 k a := by
  obtain ⟨f𝓩, c𝓩⟩ := finite_and_mk_le_of_le_dist h𝓩 h2𝓩
  lift 𝓩 to Finset (Θ X) using f𝓩
  simpa using c𝓩

end PseudoMetricSpace

section MetricSpace

variable [MetricSpace X] [ProofData a q K σ₁ σ₂ F G]

lemma iLipENorm_le_add {z : X} {R : ℝ} {C C' : ℝ≥0} {ϕ : X → ℂ}
    (h : ∀ x ∈ ball z R, ‖ϕ x‖ ≤ C)
    (h' : ∀ x ∈ ball z R, ∀ x' ∈ ball z R, x ≠ x' → ‖ϕ x - ϕ x'‖ ≤ C' * dist x x' / R) :
    iLipENorm ϕ z R ≤ C + C' := by
  apply add_le_add
  · simp only [iSup_le_iff, enorm_le_coe]
    exact h
  · apply ENNReal.mul_le_of_le_div'
    simp only [ne_eq, iSup_le_iff]
    intro x hx x' hx' hne
    have hR : 0 < R := pos_of_mem_ball hx
    have W := h' x hx x' hx' hne
    rw [ENNReal.div_le_iff (by simpa only [ne_eq, edist_eq_zero] using hne) (edist_ne_top x x')]
    convert ENNReal.ofReal_le_ofReal W
    · exact (ofReal_norm_eq_enorm (ϕ x - ϕ x')).symm
    · rw [ENNReal.ofReal_div_of_pos hR, ENNReal.ofReal_mul NNReal.zero_le_coe, edist_dist,
        ENNReal.mul_div_right_comm, ENNReal.ofReal_coe_nnreal]

lemma iLipENorm_le {z : X} {R : ℝ} {C : ℝ≥0} {ϕ : X → ℂ}
    (h : ∀ x ∈ ball z R, ‖ϕ x‖ ≤ 2⁻¹ * C)
    (h' : ∀ x ∈ ball z R, ∀ x' ∈ ball z R, x ≠ x' → ‖ϕ x - ϕ x'‖ ≤ 2⁻¹ * C * dist x x' / R) :
    iLipENorm ϕ z R ≤ C := by
  apply (iLipENorm_le_add (C := 2⁻¹ * C) (C' := 2⁻¹ * C) h h').trans_eq
  simp [← add_mul, ENNReal.inv_two_add_inv_two]

lemma enorm_le_iLipENorm_of_mem {z : X} {R : ℝ} (ϕ : X → ℂ) {x : X} (hx : x ∈ ball z R) :
    ‖ϕ x‖ₑ ≤ iLipENorm ϕ z R := by
  apply le_trans _ le_self_add
  simp only [le_iSup_iff, iSup_le_iff]
  tauto

lemma norm_le_iLipNNNorm_of_mem {z : X} {R : ℝ} {ϕ : X → ℂ} (hϕ : iLipENorm ϕ z R ≠ ⊤)
    {x : X} (hx : x ∈ ball z R) :
    ‖ϕ x‖ ≤ iLipNNNorm ϕ z R :=
  (ENNReal.toReal_le_toReal (by simp) hϕ).2 (enorm_le_iLipENorm_of_mem ϕ hx)

lemma norm_le_iLipNNNorm_of_subset {z : X} {R : ℝ} {ϕ : X → ℂ} (hϕ : iLipENorm ϕ z R ≠ ⊤)
    {x : X} (h : support ϕ ⊆ ball z R) : ‖ϕ x‖ ≤ iLipNNNorm ϕ z R := by
  by_cases hx : x ∈ ball z R
  · apply norm_le_iLipNNNorm_of_mem hϕ hx
  · have : x ∉ support ϕ := fun a ↦ hx (h a)
    simp [notMem_support.mp this]

lemma LipschitzOnWith.of_iLipENorm_ne_top
    {z : X} {R : ℝ} {ϕ : X → ℂ} (hϕ : iLipENorm ϕ z R ≠ ⊤) :
    LipschitzOnWith (iLipNNNorm ϕ z R / R.toNNReal) ϕ (ball z R) := by
  intro x hx y hy
  have hR : 0 < R := by
    simp only [mem_ball] at hx
    apply dist_nonneg.trans_lt hx
  rcases eq_or_ne x y with rfl | hne
  · simp
  have : (ENNReal.ofReal R) * (‖ϕ x - ϕ y‖ₑ / edist x y) ≤ iLipENorm ϕ z R := calc
      (ENNReal.ofReal R) * (‖ϕ x - ϕ y‖ₑ / (edist x y))
    _ ≤ (ENNReal.ofReal R) *
        ⨆ (x ∈ ball z R) (y ∈ ball z R) (_ : x ≠ y), (‖ϕ x - ϕ y‖ₑ / edist x y) := by
      gcongr
      simp only [ne_eq, le_iSup_iff, iSup_le_iff]
      tauto
    _ ≤ _ := le_add_self
  rw [edist_eq_enorm_sub, ENNReal.coe_div (by simp [hR]), iLipNNNorm, coe_toNNReal hϕ]
  rw [← ENNReal.div_le_iff_le_mul]; rotate_left
  · have : edist x y ≠ 0 := by simp [hne]
    simp [this]
  · simp [edist_ne_top]
  rw [ENNReal.le_div_iff_mul_le]; rotate_left
  · simp [hR]
  · simp
  convert this using 1
  simp only [ENNReal.ofReal, mul_comm]

lemma continuous_of_iLipENorm_ne_top {z : X} {R : ℝ}
    {ϕ : X → ℂ} (hϕ : tsupport ϕ ⊆ ball z R) (h'ϕ : iLipENorm ϕ z R ≠ ⊤) :
    Continuous ϕ :=
  (LipschitzOnWith.of_iLipENorm_ne_top h'ϕ).continuousOn.continuous_of_tsupport_subset
    isOpen_ball hϕ

lemma enorm_le_iHolENorm_of_mem {z : X} {R : ℝ} (ϕ : X → ℂ) {x : X} (hx : x ∈ ball z R) :
    ‖ϕ x‖ₑ ≤ iHolENorm ϕ z R := by
  apply le_trans _ le_self_add
  simp only [le_iSup_iff, iSup_le_iff]
  tauto

lemma norm_le_iHolNNNorm_of_mem {z : X} {R : ℝ} {ϕ : X → ℂ} (hϕ : iHolENorm ϕ z R ≠ ⊤)
    {x : X} (hx : x ∈ ball z R) :
    ‖ϕ x‖ ≤ iHolNNNorm ϕ z R :=
  (ENNReal.toReal_le_toReal (by simp) hϕ).2 (enorm_le_iHolENorm_of_mem ϕ hx)

lemma norm_le_iHolNNNorm_of_subset {z : X} {R : ℝ} {ϕ : X → ℂ} (hϕ : iHolENorm ϕ z R ≠ ⊤)
    {x : X} (h : support ϕ ⊆ ball z R) : ‖ϕ x‖ ≤ iHolNNNorm ϕ z R := by
  by_cases hx : x ∈ ball z R
  · apply norm_le_iHolNNNorm_of_mem hϕ hx
  · have : x ∉ support ϕ := fun a ↦ hx (h a)
    simp [notMem_support.mp this]

lemma HolderOnWith.of_iHolENorm_ne_top
    {z : X} {R : ℝ} {ϕ : X → ℂ} (hϕ : iHolENorm ϕ z R ≠ ⊤) :
    HolderOnWith (iHolNNNorm ϕ z R / R.toNNReal ^ τ) nnτ ϕ (ball z R) := by
  intro x hx y hy
  have hR : 0 < R := by
    simp only [mem_ball] at hx
    apply dist_nonneg.trans_lt hx
  rcases eq_or_ne x y with rfl | hne
  · simp
  have : (ENNReal.ofReal R) ^ τ * (‖ϕ x - ϕ y‖ₑ / (edist x y) ^ τ) ≤ iHolENorm ϕ z R := calc
      (ENNReal.ofReal R) ^ τ * (‖ϕ x - ϕ y‖ₑ / (edist x y) ^ τ)
    _ ≤ (ENNReal.ofReal R) ^ τ *
        ⨆ (x ∈ ball z R) (y ∈ ball z R) (_ : x ≠ y), (‖ϕ x - ϕ y‖ₑ / (edist x y) ^ τ) := by
      gcongr
      simp only [ne_eq, le_iSup_iff, iSup_le_iff]
      tauto
    _ ≤ _ := le_add_self
  rw [edist_eq_enorm_sub, ENNReal.coe_div (by simp [hR]), iHolNNNorm, coe_toNNReal hϕ]
  rw [← ENNReal.div_le_iff_le_mul]; rotate_left
  · have : edist x y ≠ 0 := by simp [hne]
    simp [this]
  · simp [edist_ne_top]
  rw [ENNReal.le_div_iff_mul_le]; rotate_left
  · simp [hR]
  · simp
  convert this using 1
  rw [ENNReal.coe_rpow_of_ne_zero (by simp [hR])]
  simp only [ENNReal.ofReal, mul_comm]
  rfl

lemma continuous_of_iHolENorm_ne_top {z : X} {R : ℝ}
    {ϕ : X → ℂ} (hϕ : tsupport ϕ ⊆ ball z R) (h'ϕ : iHolENorm ϕ z R ≠ ∞) :
    Continuous ϕ :=
  ((HolderOnWith.of_iHolENorm_ne_top h'ϕ).continuousOn
    (nnτ_pos X)).continuous_of_tsupport_subset isOpen_ball hϕ

lemma continuous_of_iHolENorm_ne_top' {z : X} {R : ℝ}
    {ϕ : X → ℂ} (hϕ : support ϕ ⊆ ball z R) (h'ϕ : iHolENorm ϕ z (2 * R) ≠ ∞) :
    Continuous ϕ := by
  rcases le_or_gt R 0 with hR | hR
  · have : support ϕ ⊆ ∅ := by rwa [ball_eq_empty.2 hR] at hϕ
    simp only [subset_empty_iff, support_eq_empty_iff] at this
    simp only [this]
    exact continuous_const
  apply ((HolderOnWith.of_iHolENorm_ne_top h'ϕ).continuousOn
    (nnτ_pos X)).continuous_of_tsupport_subset isOpen_ball
  apply (closure_mono hϕ).trans (closure_ball_subset_closedBall.trans ?_)
  exact closedBall_subset_ball (by linarith)

end MetricSpace


==> anc/Carleson/Psi.lean <==
import Carleson.ProofData

open MeasureTheory Measure NNReal Metric Set TopologicalSpace Function DoublingMeasure Bornology
open scoped ENNReal
noncomputable section

/-! The function `ψ` -/

/- Note: In this section, `D` is an arbitrary real and not equal to `defaultD`
Instead, hypothesis `hD` is used.
-/
section D
variable {D : ℕ} {x : ℝ} {s : ℤ} (hD : 1 < (D : ℝ))

open Real

section -- We record here some trivial inequalities that are used repeatedly below.
include hD
private lemma D0 : 0 < (D : ℝ) := one_pos.trans hD
private lemma D2 : 2 ≤ (D : ℝ) := by exact_mod_cast hD
private lemma cDx0 {c x : ℝ} (hc : c > 0) (hx : 0 < x) : c * D * x > 0 := by positivity
end

/-- The function `ψ` used as a basis for a dyadic partition of unity. -/
def ψ (D : ℕ) (x : ℝ) : ℝ :=
  max 0 <| min 1 <| min (4 * D * x - 1) (2 - 4 * x)

set_option hygiene false in
@[inherit_doc]
scoped[ShortVariables] notation "ψ" => ψ (defaultD a)

lemma zero_le_ψ (D : ℕ) (x : ℝ) : 0 ≤ ψ D x :=
  le_max_left 0 _

lemma ψ_le_one (D : ℕ) (x : ℝ) : ψ D x ≤ 1 :=
  max_le (one_pos.le) (min_le_left 1 _)

lemma abs_ψ_le_one (D : ℕ) (x : ℝ) : |ψ D x| ≤ 1 :=
  abs_le.2 ⟨by linarith [zero_le_ψ D x], ψ_le_one D x⟩

lemma enorm_ψ_le_one (D : ℕ) (x : ℝ) : ‖ψ D x‖ₑ ≤ 1 := by
  rw [← enorm_one (G := ℝ)]; exact enorm_le_enorm (zero_le_ψ ..) (ψ_le_one ..)

---------------------------------------------
/- `ψ_formula₀` through `ψ_formula₄` establish the piecewise formula for `ψ`. -/

lemma ψ_formula₀ {x : ℝ} (hx : x ≤ 1 / (4 * D : ℝ)) : ψ D x = 0 := by
  by_cases hD : D = 0
  · simp [ψ, hD]
  · exact max_eq_left <| (min_le_right 1 _).trans <| (min_le_left _ _).trans <|
      tsub_nonpos.2 <| (le_div_iff₀' (mul_pos four_pos
      (by exact_mod_cast Nat.zero_lt_of_ne_zero hD))).1 hx

include hD in
lemma ψ_formula₁ {x : ℝ} (hx : 1 / (4 * D) ≤ x ∧ x ≤ 1 / (2 * D)) :
    ψ D x = 4 * D * x - 1 := by
  have : x ≥ 0 := le_trans (one_div_nonneg.2 (by linarith)) hx.1
  have hx1 := (div_le_iff₀' (by linarith)).1 hx.1
  have hx2 := (le_div_iff₀' (by linarith)).1 hx.2
  have ineq₀ : 4 * D * x - 1 ≤ 2 - 4 * x := by
    suffices (2 * D + 2 * D + 4) * x ≤ 3 by linarith
    exact le_trans (by gcongr; linarith [D2 hD]) (by linarith: (2 * D + 2 * D + 2 * D) * x ≤ 3)
  have ineq₁ : 4 * D * x - 1 ≤ 1 := by linarith
  have ineq₂ : 0 ≤ 4 * D * x - 1 := by linarith
  rw [ψ, min_eq_left ineq₀, min_eq_right ineq₁, max_eq_right ineq₂]

include hD in
lemma ψ_formula₂ {x : ℝ} (hx : 1 / (2 * D) ≤ x ∧ x ≤ 1 / 4) : ψ D x = 1 := by
  unfold ψ
  suffices min 1 (min (4 * D * x - 1) (2 - 4 * x)) = 1 from this.symm ▸ max_eq_right_of_lt one_pos
  have := (div_le_iff₀' (by linarith)).1 hx.1
  exact min_eq_left (le_min (by linarith) (by linarith))

include hD in
lemma ψ_formula₃ {x : ℝ} (hx : 1 / 4 ≤ x ∧ x ≤ 1 / 2) : ψ D x = 2 - 4 * x := by
  have ineq₀ : 2 - 4 * x ≤ 4 * D * x - 1 := by nlinarith [D2 hD]
  have ineq₁ : 2 - 4 * x ≤ 1 := by linarith
  have ineq₂ : 2 - 4 * x ≥ 0 := by linarith
  rw [ψ, min_eq_right ineq₀, min_eq_right ineq₁, max_eq_right ineq₂]

lemma ψ_formula₄ {x : ℝ} (hx : x ≥ 1 / 2) : ψ D x = 0 :=
  max_eq_left <| (min_le_right _ _).trans <| (min_le_right _ _).trans (by linarith)
---------------------------------------------

lemma psi_zero : ψ D 0 = 0 := ψ_formula₀ (by positivity)

lemma continuous_ψ : Continuous (ψ D) := by
  unfold ψ; fun_prop

include hD in
lemma support_ψ : support (ψ D) = Ioo (4 * D : ℝ)⁻¹ 2⁻¹ := by
  ext x
  by_cases hx₀ : x ≤ 1 / (4 * D)
  · suffices x ≤ (D : ℝ)⁻¹ * 4⁻¹ by simp [ψ_formula₀ hx₀, this]
    rwa [one_div, mul_inv_rev] at hx₀
  push_neg at hx₀
  have hx₀_inv : (D : ℝ)⁻¹ * 4⁻¹ < x := by convert hx₀ using 1; simp
  have ne₀ : 4 * D * x - 1 ≠ 0 := ne_of_gt (by rwa [sub_pos, ← div_lt_iff₀' (by linarith)])
  by_cases hx₁ : x ≤ 1 / (2 * D)
  · suffices (D : ℝ)⁻¹ * 4⁻¹ < x ∧ x < 2⁻¹ by simpa [ne₀, ψ_formula₁ hD ⟨hx₀.le, hx₁⟩]
    exact ⟨hx₀_inv, lt_of_le_of_lt hx₁ (by simp [_root_.inv_lt_one_iff₀, hD])⟩
  push_neg at hx₁
  by_cases hx₂ : x ≤ 1 / 4
  · simpa [ψ_formula₂ hD ⟨hx₁.le, hx₂⟩, hx₀_inv] using lt_of_le_of_lt hx₂ (by norm_num)
  push_neg at hx₂
  by_cases hx₃ : x < 1 / 2
  · have : ¬ 2 - 4 * x = 0 := by linarith
    simpa [ψ_formula₃ hD ⟨hx₂.le, hx₃.le⟩, hx₀, hx₃, ← one_div]
  · rw [mem_support, ψ_formula₄ (not_lt.1 hx₃), ne_self_iff_false, false_iff, mem_Ioo, not_and,
      inv_eq_one_div 2]
    exact fun _ ↦ hx₃

lemma lipschitzWith_ψ (hD : 1 ≤ D) : LipschitzWith (4 * D) (ψ D) := by
  have max_eq_4D : max 0 (4 * D : ℝ≥0) = 4 * D := max_eq_right (by positivity)
  have max_eq_4D' : max (4 * D) 4 = 4 * D := by apply max_eq_left; linarith
  suffices LipschitzWith (4 * D) (fun (x : ℝ) ↦ min 1 <| min (4 * D * x - 1) (2 - 4 * x)) from
    max_eq_4D ▸ (LipschitzWith.const 0).max this
  suffices LipschitzWith (4 * D) (fun (x : ℝ) ↦ min (4 * D * x - 1) (2 - 4 * x)) from
    max_eq_4D ▸ (LipschitzWith.const 1).min this
  have lw1 : LipschitzWith (4 * D) (fun (x : ℝ) ↦ 4 * D * x - 1) := by
    refine LipschitzWith.of_le_add_mul (4 * D) (fun x y ↦ ?_)
    suffices 4 * D * (x - y) ≤ 4 * D * dist x y by norm_cast at this ⊢; linarith
    exact (mul_le_mul_left (by positivity)).2 <| sub_le_dist x y
  have lw2 : LipschitzWith 4 (fun (x : ℝ) ↦ 2 - 4 * x) := by
    refine LipschitzWith.of_le_add_mul 4 (fun x y ↦ ?_)
    suffices 4 * (y - x) ≤ 4 * dist x y by norm_cast at this ⊢; linarith
    gcongr
    exact dist_comm x y ▸ sub_le_dist y x
  have := lw1.min lw2
  norm_cast at this ⊢
  convert max_eq_4D' ▸ this

-- Alternate version of `lipschitzWith_ψ` that avoids using `ENNReal`.
lemma lipschitzWith_ψ' (hD : 1 ≤ D) (a b : ℝ) : ‖ψ D a - ψ D b‖ ≤ 4 * D * dist a b := by
  have lipschitz := lipschitzWith_ψ hD a b
  rw [edist_dist, edist_dist, dist_eq_norm_sub] at lipschitz
  norm_cast at lipschitz
  rw [← ENNReal.ofReal_natCast, ← ENNReal.ofReal_mul (by positivity),
    ← ENNReal.toReal_le_toReal ENNReal.ofReal_ne_top ENNReal.ofReal_ne_top] at lipschitz
  repeat rw [ENNReal.toReal_ofReal (by positivity)] at lipschitz
  norm_cast

variable (D) in
/-- the one or two numbers `s` where `ψ (D ^ (-s) * x)` is possibly nonzero -/
def nonzeroS (x : ℝ) : Finset ℤ :=
  Finset.Icc ⌊(1 + logb D (2 * x))⌋ ⌈logb D (4 * x)⌉

---------------------------------------------

section include_hD

/- The goal of the next several lemmas is to prove `sum_ψ`, which says that
`∑ s ∈ nonzeroS D x, ψ D (D ^ (-s) * x) = 1`.

The first four lemmas prove some properties of the endpoints of `nonzeroS D x`, and in particular
show that `nonzeroS D x` has either 1 or 2 elements. The next two lemmas prove `sum_ψ` in the
1-element and 2-element cases, respectively, and then `sum_ψ` follows immediately.
-/

include hD

private lemma le_div_ceil_mul (hx : 0 < x) : 1 / (4 * D) ≤ D ^ (-⌈logb D (4 * x)⌉) * x := by
  rw [← div_le_iff₀ hx, div_div, ← rpow_logb (D0 hD) (ne_of_gt hD) (cDx0 hD four_pos hx),
    ← inv_eq_one_div, (by norm_cast : (D : ℝ) ^ (-⌈logb D (4 * x)⌉) = D ^ (-⌈logb D (4 * x)⌉ : ℝ)),
    ← rpow_neg (D0 hD).le, rpow_le_rpow_left_iff hD, neg_le_neg_iff]
  apply le_of_le_of_eq <| calc
    (⌈logb D (4 * x)⌉ : ℝ) ≤ ⌊logb D (4 * x)⌋ + 1 := by exact_mod_cast Int.ceil_le_floor_add_one _
    _                     ≤ logb D (4 * x) + 1   := by gcongr; exact Int.floor_le (logb D (4 * x))
  rw [← logb_self_eq_one hD, ← logb_mul (mul_pos four_pos hx).ne.symm (ne_of_gt (D0 hD)),
    mul_assoc, mul_assoc, mul_comm _ x]

private lemma one_add_logb (hx : x > 0) : 1 + logb D (2 * x) = logb D (2 * D * x) := by
  rw [← logb_self_eq_one hD, ← logb_mul (D0 hD).ne.symm (mul_pos two_pos hx).ne.symm,
    ← mul_assoc, mul_comm (D : ℝ) 2]

-- If `D ^ (-⌈logb D (4 * x)⌉) ≥ 1 / (2 * D * x)`, then the endpoints of `nonzeroS x` are equal.
private lemma eq_endpoints (hx : 0 < x) (h : D ^ (-⌈logb D (4 * x)⌉) ≥ 1 / (2 * D * x)) :
    ⌊(1 + logb D (2 * x))⌋ = ⌈logb D (4 * x)⌉ := by
  rw [Int.floor_eq_iff, one_add_logb hD hx]
  constructor
  · rw [← rpow_le_rpow_left_iff hD, ← inv_le_inv₀ (by positivity) (by positivity),
      rpow_logb (D0 hD) (ne_of_gt hD) (cDx0 hD two_pos hx),
      ← rpow_neg (D0 hD).le, inv_eq_one_div]
    exact_mod_cast h.le
  · have : logb D (2 * D * x) < logb D (4 * D * x) := by
      refine (strictMonoOn_logb hD) ?_ ?_ (by linarith [(cDx0 hD two_pos hx)]) <;>
        exact mem_Ioi.2 (cDx0 hD (by norm_num) hx)
    apply lt_of_lt_of_le this
    rw [mul_comm, ← mul_assoc, mul_comm x 4, logb_mul (mul_pos four_pos hx).ne.symm (D0 hD).ne.symm,
      logb_self_eq_one hD, add_le_add_iff_right, mul_comm]
    exact Int.le_ceil _

-- If `D ^ (-⌈logb D (4 * x)⌉) < 1 / (2 * D * x)`, then the endpoints of `nonzeroS x` differ by 1.
private lemma endpoint_sub_one (hx : 0 < x) (h : D ^ (-⌈logb D (4 * x)⌉) < 1 / (2 * D * x)) :
    ⌊1 + logb D (2 * x)⌋ = ⌈logb D (4 * x)⌉ - 1 := by
  rw [one_add_logb hD hx]
  apply le_antisymm
  · rw [← inv_eq_one_div, zpow_neg, inv_lt_inv₀ (by positivity) (cDx0 hD two_pos hx)] at h
    rw [Int.floor_le_sub_one_iff, ← rpow_lt_rpow_left_iff hD,
      rpow_logb (D0 hD) (ne_of_gt hD) (cDx0 hD two_pos hx)]
    exact_mod_cast h
  · apply sub_le_iff_le_add.2 ∘ Int.ceil_le.2
    suffices logb D (4 * x) ≤ logb D (2 * D * x) by
      exact_mod_cast (lt_of_le_of_lt this (Int.lt_floor_add_one _)).le
    have : 4 * x ≤ 2 * D * x := (mul_le_mul_right hx).2 (by linarith [D2 hD])
    refine (strictMonoOn_logb hD).monotoneOn ?_ ?_ this <;> exact mem_Ioi.2 (by positivity)

-- Special case of `sum_ψ`, for the case where `nonzeroS D x` has one element.
private lemma sum_ψ₁ (hx : 0 < x) (h : D ^ (-⌈logb D (4 * x)⌉) ≥ 1 / (2 * D * x)) :
    ∑ s ∈ nonzeroS D x, ψ D (D ^ (-s) * x) = 1 := by
  rw [nonzeroS, eq_endpoints hD hx h, Finset.Icc_self, Finset.sum_singleton]
  refine ψ_formula₂ hD ⟨le_of_eq_of_le (by field_simp) ((mul_le_mul_right hx).2 h), ?_⟩
  calc
    D ^ (-⌈logb D (4 * x)⌉) * x
      = D ^ (-⌈logb D (4 * x)⌉ : ℝ) * x := by norm_cast
    _ ≤ D ^ (-logb D (4 * x)) * x := by gcongr; exacts [hD.le, Int.le_ceil _]
    _ = 1 / (4 * x) * x := by
      rw [rpow_neg (D0 hD).le, inv_eq_one_div, rpow_logb (D0 hD) hD.ne.symm (by linarith)]
    _ = 1 / 4 := by field_simp [mul_comm]

-- Special case of `sum_ψ`, for the case where `nonzeroS D x` has two elements.
private lemma sum_ψ₂ (hx : 0 < x)
    (h : D ^ (-⌈logb D (4 * x)⌉) < 1 / (2 * D * x)) :
    ∑ s ∈ nonzeroS D x, ψ D (D ^ (-s) * x) = 1 := by
  -- Replace `nonzeroS D x` with `{s₀ - 1, s₀}`, where `s₀ := ⌈logb D (4 * x)⌉`
  have endpts := endpoint_sub_one hD hx h
  have ne : ⌈logb D (4 * x)⌉ - 1 ≠ ⌈logb D (4 * x)⌉ := pred_ne_self _
  have : nonzeroS D x = {⌈logb D (4 * x)⌉ - 1, ⌈logb D (4 * x)⌉} := by
    rw [nonzeroS, ← endpts]
    have Icc_of_eq_add_one {a b : ℤ} (h : a + 1 = b) : Finset.Icc a b = {a, b} := by
      subst h; exact Int.Icc_eq_pair a
    exact Icc_of_eq_add_one (add_eq_of_eq_sub endpts)
  set s₀ := ⌈logb D (4 * x)⌉
  rw [this, Finset.sum_insert ((Finset.notMem_singleton).2 ne), Finset.sum_singleton]
  -- Now calculate the sum
  have Ds₀x_lt := (mul_lt_mul_right hx).2 h
  rw [← div_div, div_mul_cancel₀ _ (ne_of_gt hx)] at Ds₀x_lt
  have hs₀ := And.intro (le_div_ceil_mul hD hx) Ds₀x_lt.le
  suffices 1 / 4 ≤ D ^ (-(s₀ - 1)) * x ∧ D ^ (-(s₀ - 1)) * x ≤ 1 / 2 by
    rw [ψ_formula₁ hD hs₀, ψ_formula₃ hD this]
    suffices (D : ℝ) ^ (1 - s₀) = D * D ^ (-s₀) by rw [neg_sub, this]; ring
    rw [zpow_sub₀ (ne_of_gt (D0 hD)), zpow_neg, zpow_one, div_eq_mul_inv]
  rw [neg_sub, sub_eq_add_neg, zpow_add₀ (ne_of_gt (D0 hD)), zpow_one, mul_assoc]
  constructor
  · rw [← div_le_iff₀' (D0 hD), div_div]; exact hs₀.1
  · rw [← le_div_iff₀' (D0 hD), div_div]; exact hs₀.2

-- See `finsum_ψ` for the version that doesn't explicitly restrict to the support.
lemma sum_ψ (hx : 0 < x) : ∑ s ∈ nonzeroS D x, ψ D (D ^ (-s) * x) = 1 := by
  by_cases h : D ^ (-⌈logb D (4 * x)⌉) ≥ 1 / (2 * D * x)
  · exact sum_ψ₁ hD hx h
  · exact sum_ψ₂ hD hx (lt_of_not_ge h)

--------------------------------------------------
/- Now we prove that `nonzeroS D x` is the support of `s ↦ ψ D (D ^ (-s) * x)`. This converts
`sum_ψ` into `finsum_ψ`, which states that `∑ᶠ s : ℤ, ψ D (D ^ (-s) * x) = 1`. -/

lemma mem_nonzeroS_iff {i : ℤ} {x : ℝ} (hx : 0 < x) :
    i ∈ nonzeroS D x ↔ (D ^ (-i) * x) ∈ Ioo (4 * D : ℝ)⁻¹ 2⁻¹ := by
  rw [mem_Ioo, nonzeroS, Finset.mem_Icc, Int.floor_le_iff, Int.le_ceil_iff, mul_inv_rev,
    add_comm _ 1, Real.add_lt_add_iff_left, ← lt_div_iff₀ hx, mul_comm (D : ℝ)⁻¹,
    ← div_lt_div_iff₀ hx (inv_pos.2 (D0 hD)), div_inv_eq_mul, ← zpow_add_one₀ ((D0 hD).ne.symm),
    zpow_neg, ← Real.rpow_intCast, ← Real.rpow_intCast, lt_logb_iff_rpow_lt hD (by positivity),
    logb_lt_iff_lt_rpow hD (mul_pos two_pos hx), ← sub_eq_neg_add, ← neg_sub i 1, ← inv_mul',
    ← inv_mul', inv_lt_inv₀ (by positivity) (mul_pos two_pos hx), Int.cast_neg, Int.cast_sub,
    Int.cast_one, rpow_neg (D0 hD).le, inv_lt_inv₀ (by positivity) (by positivity), and_comm]

lemma psi_ne_zero_iff {x : ℝ} (hx : 0 < x) :
    ψ D (D ^ (-s) * x) ≠ 0 ↔ s ∈ nonzeroS D x := by
  rw [← mem_support, support_ψ (by exact_mod_cast hD), mem_nonzeroS_iff hD hx]

lemma psi_eq_zero_iff {x : ℝ} (hx : 0 < x) : ψ D (D ^ (-s) * x) = 0 ↔ s ∉ nonzeroS D x := by
  rw [← iff_not_comm, ← psi_ne_zero_iff hD hx]

lemma support_ψS (hx : 0 < x) : support (fun (s : ℤ) ↦ ψ D (D ^ (-s) * x)) = nonzeroS D x := by
  ext; rw [mem_support]; exact psi_ne_zero_iff hD hx

lemma support_ψS_subset_Icc {b c : ℤ} {x : ℝ}
    (h : x ∈ Icc ((D : ℝ) ^ (b - 1) / 2) (D ^ c / 4)) :
    support (fun (s : ℤ) ↦ ψ D (D ^ (-s) * x)) ⊆ Icc b c := by
  intro i hi
  have hx : x > 0 := lt_of_lt_of_le (by positivity) h.1
  simp only [support_ψS hD hx, nonzeroS, Finset.coe_Icc, mem_Icc] at hi
  simp only [mem_Icc]
  refine ⟨le_trans ?_ hi.1, le_trans hi.2 ?_⟩
  · rw [← Nat.cast_one, Int.floor_natCast_add, Nat.cast_one, ← sub_le_iff_le_add', Int.le_floor,
      Real.le_logb_iff_rpow_le hD (mul_pos two_pos hx), mul_comm]
    exact_mod_cast (div_le_iff₀ two_pos).mp h.1
  · rw [Int.ceil_le, Real.logb_le_iff_le_rpow hD (mul_pos four_pos hx), mul_comm]
    exact_mod_cast (le_div_iff₀ four_pos).mp h.2

lemma finsum_ψ (hx : 0 < x) : ∑ᶠ s : ℤ, ψ D (D ^ (-s) * x) = 1 := by
  refine Eq.trans ?_ (sum_ψ hD hx)
  apply Eq.trans <| finsum_eq_sum _ <| support_ψS hD hx ▸ Finset.finite_toSet (nonzeroS D x)
  congr
  ext
  rw [Finite.mem_toFinset, support_ψS hD hx, Finset.mem_coe]

lemma sum_ψ_le (S : Finset ℤ) (hx : 0 < x) : ∑ s ∈ S, ψ D (D ^ (-s) * x) ≤ 1 := calc
  _ = ∑ s ∈ S ∩ (nonzeroS D x), ψ D (D ^ (-s) * x) := by
    refine (Finset.sum_subset Finset.inter_subset_left (fun s sS hs ↦ ?_)).symm
    exact (psi_eq_zero_iff hD hx).mpr (fun h ↦ hs <| Finset.mem_inter.mpr ⟨sS, h⟩)
  _ ≤ ∑ s ∈ nonzeroS D x, ψ D (D ^ (-s) * x) :=
    Finset.sum_le_sum_of_subset_of_nonneg Finset.inter_subset_right (fun _ _ _ ↦ zero_le_ψ ..)
  _ = 1 := sum_ψ hD hx

end include_hD

end D


open Complex

open scoped ShortVariables

section PseudoMetricSpace

variable (X : Type*) {a : ℕ} {K : X → X → ℂ} [PseudoMetricSpace X]
variable {s : ℤ} {x y : X}

private lemma zpow_realD_pos (s : ℤ) : 0 < (D : ℝ) ^ s := zpow_pos (realD_pos a) _

variable {X} [KernelProofData a K]

/-- K_s in the blueprint -/
@[nolint unusedArguments]
def Ks [KernelProofData a K] (s : ℤ) (x y : X) : ℂ :=
  K x y * ψ (D ^ (-s) * dist x y)

lemma Ks_def (s : ℤ) (x y : X) : Ks s x y = K x y * ψ (D ^ (-s) * dist x y) := rfl

lemma sum_Ks {t : Finset ℤ} (hs : nonzeroS D (dist x y) ⊆ t) (hD : 1 < (D : ℝ)) (h : 0 < dist x y) :
    ∑ i ∈ t, Ks i x y = K x y := by
  simp_rw [Ks, ← Finset.mul_sum]
  norm_cast
  suffices ∑ i ∈ t, ψ (D ^ (-i) * dist x y) = 1 by rw [this, ofReal_one, mul_one]
  rw [← Finset.sum_subset hs, sum_ψ hD h]
  intros
  rwa [psi_eq_zero_iff hD h]

lemma dist_mem_Ioo_of_Ks_ne_zero {s : ℤ} {x y : X} (h : Ks s x y ≠ 0) :
    dist x y ∈ Ioo ((D ^ (s - 1) : ℝ) / 4) (D ^ s / 2) := by
  simp only [Ks, zpow_neg, ne_eq, mul_eq_zero, ofReal_eq_zero] at h
  have dist_mem_Ioo := support_ψ (one_lt_realD X) ▸ mem_support.2 (not_or.1 h).2
  rwa [mem_Ioo, ← div_eq_inv_mul, lt_div_iff₀ (zpow_realD_pos s),
    div_lt_iff₀ (zpow_realD_pos s), mul_inv, mul_assoc, inv_mul_eq_div (4 : ℝ), ← zpow_neg_one,
    ← zpow_add₀ (realD_pos a).ne.symm, neg_add_eq_sub, ← div_eq_inv_mul] at dist_mem_Ioo

/-- Lemma 2.1.3 part 1, equation (2.1.2) -/
lemma dist_mem_Icc_of_Ks_ne_zero {s : ℤ} {x y : X} (h : Ks s x y ≠ 0) :
    dist x y ∈ Icc ((D ^ (s - 1) : ℝ) / 4) (D ^ s / 2) :=
  Ioo_subset_Icc_self (dist_mem_Ioo_of_Ks_ne_zero h)

lemma dist_mem_Icc_of_mem_tsupport_Ks {s : ℤ} {x : X × X}
    (h : x ∈ tsupport fun x ↦ (Ks s x.1 x.2)) :
    dist x.1 x.2 ∈ Icc ((D ^ (s - 1) : ℝ) / 4) (D ^ s / 2) := by
  set C := support fun (x : X × X) ↦ Ks s x.1 x.2
  have hcont : Continuous (fun (x : X × X) ↦ dist x.1 x.2) := by continuity
  have hC : (fun (x : X × X) ↦ dist x.1 x.2) '' C ⊆ Icc ((D ^ (s - 1) : ℝ) / 4) (D ^ s / 2) := by
    intro r hr
    simp only [mem_image, mem_support, C] at hr
    obtain ⟨x, hx, rfl⟩ := hr
    exact dist_mem_Icc_of_Ks_ne_zero hx
  have hC' : (fun (x : X × X) ↦ dist x.1 x.2) '' (tsupport fun x ↦ Ks s x.1 x.2) ⊆
      Icc ((D ^ (s - 1) : ℝ) / 4) (D ^ s / 2) :=
    subset_trans (image_closure_subset_closure_image hcont)
      ((isClosed_Icc.closure_subset_iff).mpr hC)
  exact hC' (mem_image_of_mem (fun x ↦ dist x.1 x.2) h)

private lemma lowerBound_edist_of_Ks_ne_zero {s : ℤ} {x y : X} (h : Ks s x y ≠ 0) :
    D ^ (s - 1) / 4 ≤ edist x y := by
  rw [edist_dist, ENNReal.le_ofReal_iff_toReal_le ?fin dist_nonneg]
  case fin =>
    finiteness_nonterminal
    apply ENNReal.zpow_ne_top <;> simp
  apply le_trans _ <| dist_mem_Icc_of_Ks_ne_zero h |>.1
  rw [ENNReal.toReal_div, ← ENNReal.toReal_zpow]
  simp

/-- The constant appearing in part 2 of Lemma 2.1.3.
Equal to `2 ^ (102 * a ^ 3)` in the blueprint. -/
def C2_1_3 (a : ℕ) : ℝ≥0 := 2 ^ ((𝕔 + 2) * a ^ 3)

/-- The constant appearing in part 3 of Lemma 2.1.3.
Equal to `2 ^ (127 * a ^ 3)` in the blueprint. -/
def D2_1_3 (a : ℕ) : ℝ≥0 := 2 ^ ((𝕔 + 2 + 𝕔 / 4) * a ^ 3)

/-- Equation (1.1.11) in the blueprint -/
lemma kernel_bound {s : ℤ} {x y : X} : ‖Ks s x y‖ₑ ≤ C_K a / vol x y := by
  unfold Ks vol
  calc _
    _ = ‖K x y‖ₑ * ‖(ψ (D ^ (-s) * dist x y) : ℂ)‖ₑ := enorm_mul ..
    _ ≤ ‖K x y‖ₑ * 1 := by
        gcongr; rw [← ofReal_norm, norm_real]; exact_mod_cast abs_ψ_le_one D _
    _ ≤ ‖K x y‖ₑ := by rw [mul_one]
    _ ≤ _ := enorm_K_le_vol_inv x y

variable (s)

/-- Apply `volume_ball_two_le_same` `n` times. -/
private lemma DoublingMeasure.volume_real_ball_two_le_same_repeat (x : X) (r : ℝ) (n : ℕ) :
    volume.real (ball x (2 ^ n * r)) ≤ (defaultA a) ^ n * volume.real (ball x r) := by
  induction' n with d ih; · simp
  rw [add_comm, pow_add, pow_one, mul_assoc]
  apply (measureReal_ball_two_le_same x _).trans
  have A_cast : (defaultA a : ℝ≥0).toReal = (defaultA a : ℝ) := rfl
  rwa [A_cast, pow_add, mul_assoc, pow_one, mul_le_mul_left (by positivity)]

-- Special case of `DoublingMeasure.volume_ball_two_le_same_repeat` used to prove `div_vol_le`
private lemma DoublingMeasure.volume_real_ball_two_le_same_repeat' (x : X) (n : ℕ) :
    volume.real (ball x (2 ^ n * D ^ s)) ≤
    (defaultA a) ^ (2 + n + 𝕔 * a ^ 2) * volume.real (ball x (D ^ (s - 1) / 4)) := by
  convert volume_real_ball_two_le_same_repeat x (D ^ (s - 1) / 4) (2 + n + 𝕔 * a ^ 2) using 3
  rw [defaultD, zpow_sub₀ (by positivity), pow_add, pow_add]
  field_simp
  ring

/-- Apply `volume_ball_two_le_same` `n` times. -/
lemma DoublingMeasure.volume_ball_two_le_same_repeat (x : X) (r : ℝ) (n : ℕ) :
    volume (ball x (2 ^ n * r)) ≤ (defaultA a) ^ n * volume (ball x r) := by
  induction' n with d ih; · simp
  rw [add_comm, pow_add, pow_one, mul_assoc]
  apply (measure_ball_two_le_same x _).trans
  have A_cast : ((defaultA a : ℝ≥0) : ℝ≥0∞) = (defaultA a : ℝ≥0∞) := rfl
  rw [A_cast, pow_add, mul_assoc, pow_one]
  gcongr

-- Special case of `DoublingMeasure.volume_ball_two_le_same_repeat` used to prove `div_vol_le'`
private lemma DoublingMeasure.volume_ball_two_le_same_repeat' (x : X) (n : ℕ) :
    volume (ball x (2 ^ n * D ^ s)) ≤
    (defaultA a) ^ (2 + n + 𝕔 * a ^ 2) * volume (ball x (D ^ (s - 1) / 4)) := by
  convert volume_ball_two_le_same_repeat x (D ^ (s - 1) / 4) (2 + n + 𝕔 * a ^ 2) using 3
  rw [defaultD, zpow_sub₀ (by positivity), pow_add, pow_add]
  field_simp
  ring

lemma Metric.measure_ball_pos_nnreal (x : X) (r : ℝ) (hr : r > 0) :
    (volume (ball x r)).toNNReal > 0 :=
  ENNReal.toNNReal_pos (ne_of_gt (measure_ball_pos volume x hr)) measure_ball_ne_top

lemma Metric.measure_ball_pos_real (x : X) (r : ℝ) (hr : r > 0) : volume.real (ball x r) > 0 :=
  measure_ball_pos_nnreal x r hr

variable {s}

private lemma div_vol_le {x y : X} {c : ℝ} (hc : c > 0) (hxy : dist x y ≥ D ^ (s - 1) / 4) (n : ℕ) :
     c / Real.vol x y ≤
      (2 ^ ((2 + n) * a + 𝕔 * a ^ 3)) * c / volume.real (ball x (2 ^ n * D ^ s)) := by
  have h : 0 ≠ dist x y := (lt_of_lt_of_le (div_pos (defaultD_pow_pos a (s - 1)) four_pos) hxy).ne
  have v0₁ := measure_ball_pos_nnreal x (dist x y) <| lt_of_le_of_ne dist_nonneg h
  have v0₂ := measure_ball_pos_nnreal x (D ^ (s - 1) / 4) (by have := realD_pos a; positivity)
  have v0₃ := measure_ball_pos_real x _ (mul_pos (pow_pos two_pos n) (defaultD_pow_pos a s))
  have ball_subset := ball_subset_ball (x := x) hxy
  apply le_trans <| (div_le_div_iff_of_pos_left hc v0₁ v0₂).2 <|
    ENNReal.toNNReal_mono measure_ball_ne_top (OuterMeasureClass.measure_mono _ ball_subset)
  dsimp only
  rw [div_le_div_iff₀ (by exact_mod_cast v0₂) v0₃]
  apply le_of_le_of_eq <| (mul_le_mul_left hc).2 <|
    DoublingMeasure.volume_real_ball_two_le_same_repeat' s x n
  simp_rw [defaultA, ← mul_assoc, mul_comm c]
  rw_mod_cast [← pow_mul]
  congr
  ring

private lemma div_vol_le' {x y : X} {c : ℝ≥0∞} (hxy : dist x y ≥ D ^ (s - 1) / 4) (n : ℕ) :
    c / vol x y ≤ (2 ^ ((2 + n) * a + 𝕔 * a ^ 3)) * c / volume (ball x (2 ^ n * D ^ s)) := by
  rw [ENNReal.div_eq_inv_mul, ENNReal.mul_div_right_comm]
  apply mul_le_mul_right'
  rw [ENNReal.inv_le_iff_inv_le, ENNReal.inv_div (by left; finiteness) (by right; positivity)]
  unfold vol
  apply le_trans _ <| measure_mono <| ball_subset_ball <| hxy
  rw [ENNReal.div_le_iff_le_mul (by left; positivity) (by left; finiteness),
    show (2 : ℝ≥0∞) ^ ((2 + n) * a + 𝕔 * a ^ 3) = (2 ^ a) ^ (2 + n + 𝕔 * a ^ 2) by ring]
  nth_rw 2 [mul_comm]
  simpa using DoublingMeasure.volume_ball_two_le_same_repeat' s x n

-- Useful special case of `div_vol_le`
private lemma div_vol_le₀ {x y : X} {c : ℝ≥0∞} (hK : Ks s x y ≠ 0) :
    c / vol x y ≤ (2 ^ (2 * a + 𝕔 * a ^ 3)) * c / volume (ball x (D ^ s)) := by
  rw [ENNReal.div_eq_inv_mul, ENNReal.mul_div_right_comm]
  apply mul_le_mul_right'
  rw [ENNReal.inv_le_iff_inv_le, ENNReal.inv_div (by left; finiteness) (by right; positivity)]
  unfold vol
  apply le_trans _ <| measure_mono <| ball_subset_ball <| dist_mem_Icc_of_Ks_ne_zero hK |>.1
  rw [ENNReal.div_le_iff_le_mul (by left; positivity) (by left; finiteness), mul_comm,
    show (2 : ℝ≥0∞) ^ (2 * a + 𝕔 * a ^ 3) = (2 ^ a) ^ (2 + 𝕔 * a ^ 2) by ring]
  simpa using DoublingMeasure.volume_ball_two_le_same_repeat' s x 0

-- preferably use `enorm_K_le`
private lemma norm_K_le {s : ℤ} {x y : X} (n : ℕ) (hxy : dist x y ≥ D ^ (s - 1) / 4) :
    ‖K x y‖ ≤ 2 ^ ((2 + n) * a + (𝕔 + 1) * a ^ 3) / volume.real (ball x (2 ^ n * D ^ s)) := by
  apply le_trans <| norm_K_le_vol_inv x y
  unfold C_K
  apply le_trans (div_vol_le (by norm_cast; positivity) hxy n)
  gcongr
  exact_mod_cast le_of_eq (by ring)

lemma enorm_K_le {s : ℤ} {x y : X} (n : ℕ) (hxy : dist x y ≥ D ^ (s - 1) / 4) :
    ‖K x y‖ₑ ≤ 2 ^ ((2 + n) * a + (𝕔 + 1) * a ^ 3) / volume (ball x (2 ^ n * D ^ s)) := by
  apply le_trans <| enorm_K_le_vol_inv x y
  unfold C_K
  apply le_trans (div_vol_le' hxy n)
  gcongr
  exact_mod_cast le_of_eq (by ring)

/-- Lemma 2.1.3 part 2 (Real version). Prefer `enorm_Ks_le` -/
private lemma norm_Ks_le {s : ℤ} {x y : X} :
    ‖Ks s x y‖ ≤ C2_1_3 a / volume.real (ball x (D ^ s)) := by
  have : 0 ≤ C2_1_3 a / volume.real (ball x (D ^ s)) := by unfold C2_1_3; positivity
  by_cases hK : Ks s x y = 0
  · rwa [hK, norm_zero]
  rw [Ks, norm_mul, norm_real, ← mul_one (_ / _)]
  gcongr
  · apply le_trans <| norm_K_le 0 (mem_Icc.1 (dist_mem_Icc_of_Ks_ne_zero hK)).1
    rw [pow_zero, one_mul, add_zero]
    suffices 2 * (a : ℝ) + (𝕔 + 1) * a ^ 3 ≤ (𝕔 + 2) * a ^ 3 by
      gcongr; simpa [C2_1_3, ← Real.rpow_natCast, -Real.rpow_ofNat] using this
    suffices 2 * (a : ℝ) ≤ a ^ 2 * a by linarith
    nlinarith [show 4 ≤ (a : ℝ) by exact_mod_cast four_le_a X]
  · exact abs_ψ_le_one D _

/-- Lemma 2.1.3 part 2, equation (2.1.3) -/
lemma enorm_Ks_le {s : ℤ} {x y : X} :
    ‖Ks s x y‖ₑ ≤ C2_1_3 a / volume (ball x (D ^ s)) := by
  calc
    _ ≤ ‖C2_1_3 a / volume.real (ball x (D ^ s))‖ₑ := by
      rw [← enorm_norm]; exact Real.enorm_le_enorm (norm_nonneg _) norm_Ks_le
    _ = _ := by
      rw [div_eq_mul_inv, enorm_mul, enorm_inv]; swap
      · exact ENNReal.toReal_ne_zero.mpr
          ⟨(measure_ball_pos volume _ (defaultD_pow_pos a s)).ne', by finiteness⟩
      rw [enorm_eq, ← div_eq_mul_inv, Real.enorm_eq_ofReal measureReal_nonneg]; congr 1
      exact ENNReal.ofReal_toReal (by finiteness)

/-- Needed for Lemma 7.5.5. -/
lemma enorm_Ks_le' {s : ℤ} {x y : X} :
    ‖Ks s x y‖ₑ ≤ C2_1_3 a / volume (ball x (D ^ s)) * ‖ψ (D ^ (-s) * dist x y)‖ₑ := by
  by_cases hK : Ks s x y = 0
  · rw [hK, enorm_zero]; exact zero_le _
  rw [Ks, enorm_mul]; nth_rw 2 [← enorm_norm]; rw [norm_real, enorm_norm]
  gcongr
  apply le_trans <| enorm_K_le 0 (mem_Icc.1 (dist_mem_Icc_of_Ks_ne_zero hK)).1
  rw [pow_zero, one_mul]; norm_cast; rw [add_zero, C2_1_3]; gcongr; norm_cast
  rw [show (𝕔 + 2) * a ^ 3 = a ^ 2 * a + (𝕔 + 1) * a ^ 3 by ring]
  gcongr; exacts [one_le_two, by nlinarith [four_le_a X]]

/-- `Ks` is bounded uniformly in `x`, `y` assuming `x` is in a fixed closed ball. -/
private lemma norm_Ks_le_of_dist_le {x y x₀ : X} {r₀ : ℝ} (hr₀ : 0 < r₀) (hx : dist x x₀ ≤ r₀) (s : ℤ) :
    ‖Ks s x y‖ ≤ C2_1_3 a * (As (defaultA a) (2 * r₀ / D ^ s)) / volume.real (ball x₀ r₀) := by
  let C := As (defaultA a) (2 * r₀ / D ^ s)
  have : 0 < C := As_pos (volume : Measure X) (2 * r₀ / D ^ s)
  have : 0 < volume.real (ball x₀ r₀) := measure_ball_pos_real _ _ hr₀
  suffices h : C⁻¹ * volume.real (ball x₀ r₀) ≤ volume.real (ball x (D ^ s)) by
    apply norm_Ks_le.trans
    calc
      _ ≤ C2_1_3 a / (C⁻¹ * volume.real (ball x₀ r₀)) := by gcongr
      _ = _ := by unfold defaultA defaultD C; field_simp
  have : volume.real (ball x (2*r₀)) ≤ C * volume.real (ball x (D^s)) := by
    have : (0:ℝ) < D := realD_pos _
    refine measureReal_ball_le_same x (by positivity) ?_
    apply le_of_eq; field_simp
  calc
    _ ≤ C⁻¹ * volume.real (ball x (2 * r₀)) := by
      gcongr; exacts [measure_ball_ne_top, ball_subset_ball_of_le (by linarith)]
    _ ≤ C⁻¹ * (C * volume.real (ball x (D ^ s))) := by gcongr
    _ = _ := by field_simp

/-- `‖Ks x y‖` is bounded if `x` is in a bounded set -/
lemma _root_.Bornology.IsBounded.exists_bound_of_norm_Ks
    {A : Set X} (hA : IsBounded A) (s : ℤ) :
    ∃ C, 0 ≤ C ∧ ∀ x y, x ∈ A → ‖Ks s x y‖ ≤ C := by
  obtain x₀ : X := Classical.choice (by infer_instance)
  obtain ⟨r₀, hr₀, h⟩ := hA.subset_closedBall_lt 0 x₀
  use ?_; constructor; swap -- let Lean fill in the value of the ugly constant
  · intro x y hx
    convert norm_Ks_le_of_dist_le hr₀ (h hx) s
  · positivity

-- Needed to prove `ψ_ineq`
private lemma enorm_ψ_sub_ψ_le_two {r s : ℝ} : ‖ψ r - ψ s‖ₑ ≤ 2 := by
  rw [show 2 = ‖(2 : ℝ)‖ₑ by rw [Real.enorm_eq_ofReal zero_le_two]; simp,
    enorm_le_iff_norm_le, Real.norm_ofNat]
  exact norm_sub_le _ _ |>.trans <|
    add_le_add (abs_ψ_le_one D r) (abs_ψ_le_one D s) |>.trans_eq one_add_one_eq_two

-- Needed to prove `enorm_Ks_sub_Ks_le`
include K in
private lemma ψ_ineq {x y y' : X} :
    ‖ψ (D ^ (-s) * dist x y) - ψ (D ^ (-s) * dist x y')‖ₑ ≤
    4 * D * (edist y y' / D ^ s) ^ (a : ℝ)⁻¹ := by
  by_cases h : edist y y' / D ^ s ≥ 1    -- If `dist y y'` is large, then the RHS is large while
  · apply le_trans enorm_ψ_sub_ψ_le_two  -- the LHS remains bounded.
    rw [← mul_one 2]
    gcongr
    · norm_cast; linarith [defaultD_pos a]
    · apply ENNReal.one_le_rpow h <| inv_pos_of_pos <| Nat.cast_pos.mpr (by linarith [four_le_a X])
  push_neg at h
  -- If `dist y y'` is small, then `(dist y y') ^ (a : ℝ)⁻¹` is comparable with `dist y y'`,
  -- so the Lipschitz bound for `ψ` is enough to finish the proof.
  have D1 : 1 ≤ D := by exact_mod_cast one_le_realD (a := a)
  rw [← edist_eq_enorm_sub]
  apply le_trans <| lipschitzWith_ψ D1 _ _
  norm_cast
  gcongr
  simp_rw [zpow_neg, ← smul_eq_mul, edist_smul₀, ENNReal.smul_def, ← enorm_eq_nnnorm, smul_eq_mul]
  calc _
    _ ≤ ‖((D : ℝ) ^ s)⁻¹‖ₑ * edist y y' := by
      apply mul_le_mul_left'
      rw [edist_dist, edist_dist, ENNReal.ofReal_le_ofReal_iff (by positivity)]
      exact dist_dist_dist_le_right ..
    _ = (edist y y' / D ^ s) ^ (1 : ℝ) := by
      rw [ENNReal.rpow_one, ENNReal.div_eq_inv_mul, Real.enorm_of_nonneg, ENNReal.ofReal_inv_of_pos,
        ENNReal.ofReal_zpow, ENNReal.ofReal_natCast]
      all_goals positivity
    _ ≤ _ := ENNReal.rpow_le_rpow_of_exponent_ge h.le (Nat.cast_inv_le_one a)

private lemma D_pow_a_inv : (D : ℝ) ^ (a : ℝ)⁻¹ = 2 ^ (𝕔 * a) :=
  calc
    _ = ((2 : ℝ) ^ (𝕔 * a ^ 2 : ℝ)) ^ (a : ℝ)⁻¹ := by rw [defaultD]; norm_cast
    _ = 2 ^ (𝕔 * a ^ 2 * (a : ℝ)⁻¹) := by rw [← Real.rpow_mul two_pos.le]
    _ = 2 ^ (𝕔 * (a * a * (a : ℝ)⁻¹)) := by rw [mul_assoc, sq]
    _ = _ := by rw [mul_self_mul_inv]; norm_cast

include K in
private lemma four_D_rpow_a_inv : (4 * D : ℝ) ^ (a : ℝ)⁻¹ ≤ 2 ^ (1 + 𝕔 * a) := by
  rw [pow_add, Real.mul_rpow four_pos.le (Nat.cast_nonneg D)]
  gcongr
  · suffices 4 ^ (a : ℝ)⁻¹ ≤ (4 : ℝ) ^ (2 : ℝ)⁻¹ by
      apply le_of_le_of_eq this
      rw [(by norm_num : (4 : ℝ) = 2 ^ (2 : ℝ)), ← Real.rpow_mul, mul_inv_cancel₀] <;> norm_num
    rw [Real.rpow_le_rpow_left_iff Nat.one_lt_ofNat,
      inv_le_inv₀ (by exact_mod_cast a_pos X) (by linarith)]
    norm_cast
    exact le_of_add_le_right (four_le_a X)
  · exact le_of_eq D_pow_a_inv

/-
The proof of `norm_Ks_sub_Ks_le` is divided into two cases `norm_Ks_sub_Ks_le_y'close` and
`norm_Ks_sub_Ks_le_y'far`, depending if `2 * dist y y' ≤ dist x y` or `2 * dist y y' > dist x y`.

To prepare for the proof of `norm_Ks_sub_Ks_le_y'close`, we separate the main inequality into two
subgoals `_pt1` and `_pt2`.
-/

private lemma enorm_Ks_sub_Ks_le_close_pt1 {s : ℤ} {x y y' : X} (hK : Ks s x y ≠ 0)
     (hyy' : 2 * edist y y' ≤ edist x y) : ‖K x y - K x y'‖ₑ * ‖ψ (D ^ (-s) * dist x y')‖ₑ ≤
    2 ^ (1 + (𝕔 + 2) * a + (𝕔 + 1) * a ^ 3) / volume (ball x (D ^ s)) *
    (edist y y' / D ^ s) ^ (a : ℝ)⁻¹ := by
  have D0 : (D : ℝ≥0∞) ≠ 0 := by unfold defaultD; positivity
  apply le_trans <| mul_le_mul_left' (enorm_ψ_le_one D _) _
  rw [mul_one]
  have : 2 * dist y y' ≤ dist x y := by
    simp_rw [dist_edist, ← ENNReal.toReal_ofNat, ← ENNReal.toReal_mul]
    apply ENNReal.toReal_le_toReal _ _ |>.mpr hyy' <;> finiteness
  apply le_trans <| enorm_K_sub_le this
  calc _
    _ ≤ (edist y y' / (D ^ (s - 1) / 4)) ^ (a : ℝ)⁻¹ * (C_K a / vol x y) := by
      gcongr; exact lowerBound_edist_of_Ks_ne_zero hK
  have : (edist y y' / (D ^ (s - 1) / 4)) ^ (a : ℝ)⁻¹ =
      (edist y y' / D ^ s) ^ (a : ℝ)⁻¹ * (2 ^ (𝕔 * a ^ 2 + 2)) ^ (a : ℝ)⁻¹ := by
    rw [← ENNReal.mul_rpow_of_ne_top ?hx (by finiteness)]
    case hx => finiteness_nonterminal; exact ENNReal.zpow_pos D0 (by finiteness) _ |>.ne.symm
    simp_rw [ENNReal.div_eq_inv_mul, mul_comm, mul_assoc]
    congr
    rw [ENNReal.zpow_sub D0 (by finiteness), zpow_one, ENNReal.mul_inv (by simp) (by simp),
      ENNReal.mul_inv (by simp) (by simp), mul_comm, mul_assoc]
    congr; simp; ring
  apply le_trans <| mul_le_mul_left' (div_vol_le₀ hK) _
  rw [this]
  nth_rw 2 [mul_comm]
  rw [mul_assoc, ← ENNReal.mul_comm_div]
  nth_rw 2 [ENNReal.mul_comm_div]
  nth_rw 3 [mul_comm]
  rw [← mul_assoc]
  gcongr
  -- constant manipulation
  have : (4 * D : ℝ≥0∞) ^ (a : ℝ)⁻¹ * 2 ^ (2 * a + 𝕔 * a ^ 3) * C_K a ≤
      2 ^ (1 + 𝕔 * a) * 2 ^ (2 * a + 𝕔 * a ^ 3) * 2 ^ a ^ 3 := by
    gcongr
    · have := four_D_rpow_a_inv (X := X)
      norm_cast
      rw [← ENNReal.coe_natCast, ← ENNReal.coe_rpow_of_nonneg, ← ENNReal.coe_natCast]
      exact_mod_cast this
      rw [inv_nonneg]
      linarith
    · unfold C_K; norm_cast
  apply le_of_eq_of_le _ <| le_of_le_of_eq this (by ring)
  rw [mul_assoc, defaultD]
  congr
  push_cast
  ring

private lemma enorm_Ks_sub_Ks_le_close_pt2 {s : ℤ} {x y y' : X} (hK : Ks s x y ≠ 0) :
    ‖K x y‖ₑ * ‖(ψ (D ^ (-s) * dist x y)) - (ψ (D ^ (-s) * dist x y'))‖ₑ ≤
    2 ^ (2 + 2 * a + 𝕔 * a ^ 2 + (𝕔 + 1) * a ^ 3) / volume (ball x (D ^ s)) *
    (edist y y' / D ^ s) ^ (a : ℝ)⁻¹ := by
  apply le_of_le_of_eq _ <| show 2 ^ (2 * a + (𝕔 + 1) * a ^ 3) /
        volume (ball x (D ^ s)) * (4 * D * (edist y y' / D ^ s) ^ (a : ℝ)⁻¹) = _ by
    field_simp; rw [← mul_assoc, ← ENNReal.mul_div_right_comm]; congr; ring
  apply mul_le_mul' _ ψ_ineq
  apply le_trans <| enorm_K_le_vol_inv x y
  apply le_of_le_of_eq <| div_vol_le₀ hK
  rw_mod_cast [C_K, ← pow_add, show 2 * a + 𝕔 * a ^ 3 + a ^ 3 = 2 * a + (𝕔 + 1) * a ^ 3 by ring]

-- Second case of `norm_Ks_sub_Ks_le` in blueprint
private lemma enorm_Ks_sub_Ks_le_close {s : ℤ} {x y y' : X} (hK : Ks s x y ≠ 0)
    (h : 2 * edist y y' ≤ edist x y) : ‖Ks s x y - Ks s x y'‖ₑ ≤
    D2_1_3 a / volume (ball x (D ^ s)) * (edist y y' / D ^ s) ^ (a : ℝ)⁻¹ := by
  unfold Ks
  apply le_of_eq_of_le <| show _ = ‖(K x y - K x y') * ψ (D ^ (-s) * dist x y') +
          K x y * (ψ (D ^ (-s) * dist x y) - ψ (D ^ (-s) * dist x y'))‖ₑ by congr; ring
  apply le_trans <| enorm_add_le _ _
  simp_rw [enorm_mul, ← Complex.ofReal_sub]
  nth_rw 2 [← enorm_norm]; nth_rw 4 [← enorm_norm]
  simp_rw [norm_real, enorm_norm]
  apply le_trans <| add_le_add (enorm_Ks_sub_Ks_le_close_pt1 hK h)
    (enorm_Ks_sub_Ks_le_close_pt2 hK (y' := y'))
  rw [← add_mul, ← ENNReal.add_div]
  gcongr
  -- constant manipulation
  have _ := four_le_a X; have _ := seven_le_c
  unfold D2_1_3
  norm_cast
  trans 2 ^ (2 + 2 * a + 𝕔 * a ^ 2 + (𝕔 + 1) * a ^ 3 + 1)
  · nth_rw 4 [pow_succ]
    rw [mul_two, add_le_add_iff_right, Nat.pow_le_pow_iff_right (by simp)]
    ring_nf
    gcongr <;> simp [Nat.le_pow]
  apply Nat.pow_le_pow_right (by simp)
  trans a ^ 3 + 𝕔 / 4 * a ^ 3 + (𝕔 + 1 ) * a ^ 3
  · rw [add_comm]
    simp_rw[← add_assoc, Nat.reduceAdd, add_le_add_iff_right]
    calc _
      _ = (3 + 2 * a + 3 * a ^ 2) + (𝕔 - 3) * a ^ 2 := by
        conv_rhs => rw [add_assoc, ← Nat.add_mul, Nat.add_sub_cancel' (by linarith)]
    apply add_le_add (by nlinarith)
    trans (𝕔 / 4 * 4) * a ^ 2
    · rw [Nat.div_mul_self_eq_mod_sub_self]; gcongr; rw [← Nat.lt_succ]; simp [Nat.mod_lt]
    rw [mul_assoc]; gcongr; nlinarith
  linarith

-- First case of `norm_Ks_sub_Ks_le` in blueprint
private lemma enorm_Ks_sub_Ks_le_far {s : ℤ} {x y y' : X} (hK : Ks s x y ≠ 0)
    (h : ¬ 2 * edist y y' ≤ edist x y) : ‖Ks s x y - Ks s x y'‖ₑ ≤
      D2_1_3 a / volume (ball x (D ^ s)) * (edist y y' / D ^ s) ^ (a : ℝ)⁻¹ := by
  -- triangle inequality combined with 2.1.3 (`enorm_Ks_le`)
  apply enorm_sub_le.trans <| add_le_add enorm_Ks_le enorm_Ks_le |>.trans _
  rw [← ENNReal.mul_div_right_comm,
    ENNReal.div_add_div_same, ← two_mul, ← pow_one 2]
  apply ENNReal.div_le_div_right
  replace h := ENNReal.div_lt_of_lt_mul' <| not_le.mp h
  have edist_pos : 0 < edist y y' := zero_le _ |>.trans_lt h
  have : D ^ (s - 1) / 8 < edist y y' := by --lower bound 2.1.2 combined with `h`
    apply lt_of_le_of_lt _ h
    have : (2 : ℝ≥0∞) / 8 = 1 / 4 := by apply ENNReal.div_eq_div_iff .. |>.mpr (by norm_num) <;> simp
    rw [ENNReal.le_div_iff_mul_le (by simp) (by simp), ENNReal.mul_comm_div, this,
      ← ENNReal.mul_comm_div, mul_one, edist_dist, ENNReal.le_ofReal_iff_toReal_le ?fin dist_nonneg,
      ENNReal.toReal_div, ← ENNReal.toReal_zpow]
    case fin => finiteness_nonterminal; apply ENNReal.zpow_ne_top <;> simp
    exact_mod_cast (mem_Icc.1 <| dist_mem_Icc_of_Ks_ne_zero hK).1
  -- apply `this`
  have : ↑(D2_1_3 a) * (1 / (8 * D) ) ^ (a : ℝ)⁻¹ ≤ ↑(D2_1_3 a) * (edist y y' / D ^ s) ^ (a : ℝ)⁻¹ := by
    gcongr 2
    refine (ENNReal.div_le_iff' (by unfold defaultD; positivity) (by finiteness)).mpr ?_
    trans 8 * ↑D * (D ^ (s - 1) / 8 / ↑D ^ s)
    on_goal 2 => gcongr
    apply le_of_eq
    rw [ENNReal.div_eq_inv_mul, ENNReal.div_eq_inv_mul, ← ENNReal.zpow_neg (by simp) (by simp)]
    suffices 1 = (8 * (8 : ℝ≥0∞)⁻¹) * (D ^ (1 : ℤ) * D ^ (-s) * D ^ (s - 1)) by
      apply this.trans
      rw [zpow_one]
      ring
    rw [ENNReal.mul_inv_cancel (by simp) (by simp), one_mul, mul_assoc,
      ← ENNReal.zpow_add (by simp) (by simp), ← ENNReal.zpow_add (by simp) (by simp)]
    ring_nf
    simp
  apply le_trans _ this
  -- constant manipulation
  rw [one_div, ENNReal.inv_rpow, ← ENNReal.rpow_neg, C2_1_3, D2_1_3, defaultD]
  push_cast
  rw [show 8 * (2 : ℝ≥0∞) ^ (𝕔 * a ^ 2) = 2 ^ (𝕔 * a ^ 2 + 3) by ring, ← pow_add,
    ← ENNReal.rpow_natCast_mul]
  simp_rw [← ENNReal.rpow_natCast]
  rw [← ENNReal.rpow_add _ _ (by simp) (by simp)]
  apply ENNReal.rpow_le_rpow_of_exponent_le one_le_two
  simp only [mul_neg, le_add_neg_iff_add_le]
  -- only `𝕔` and `a` terms
  have _ := four_le_a X
  have _ := seven_le_c
  rw [← mul_le_mul_iff_of_pos_right (a := (a : ℝ)) (by positivity)]
  ring_nf
  rw [mul_assoc, mul_inv_cancel₀ (by positivity), mul_one]
  norm_cast
  ring_nf
  apply le_of_eq_of_le <| show _ = 𝕔 * a ^ 4 + a ^ 4 * 2 + (3 + a + 𝕔 * a ^ 2) by ring
  gcongr
  calc _
    _ ≤ 2 * a ^ 2 * 𝕔 := by nlinarith
    _ ≤ (2 * a ^ 2) * (2 * a * (𝕔 / 4)) := by
      gcongr; rw [mul_assoc]
      apply le_trans (b := (4 + 4) * (𝕔 / 4)) (by omega) (by rw [← mul_assoc, two_mul]; gcongr)
    _ = 4 * a ^ 3 * (𝕔 / 4) := by ring
    _ ≤ a * a ^ 3 * (𝕔 / 4) := by gcongr
  linarith

lemma enorm_Ks_sub_Ks_le_of_nonzero {s : ℤ} {x y y' : X} (hK : Ks s x y ≠ 0) :
    ‖Ks s x y - Ks s x y'‖ₑ ≤
      D2_1_3 a / volume (ball x (D ^ s)) * (edist y y' / D ^ s) ^ (a : ℝ)⁻¹ := by
  by_cases h : 2 * edist y y' ≤ edist x y
  · exact enorm_Ks_sub_Ks_le_close hK h
  · exact enorm_Ks_sub_Ks_le_far hK h

/-- Lemma 2.1.3 part 3, equation (2.1.4) -/
lemma enorm_Ks_sub_Ks_le {s : ℤ} {x y y' : X} :
    ‖Ks s x y - Ks s x y'‖ₑ ≤
      D2_1_3 a / volume (ball x (D ^ s)) * (edist y y' / D ^ s) ^ (a : ℝ)⁻¹ := by
  by_cases h : Ks s x y ≠ 0 ∨ Ks s x y' ≠ 0
  · rcases h with hy | hy'
    · exact enorm_Ks_sub_Ks_le_of_nonzero hy
    · rw [← neg_sub, enorm_neg, edist_comm]
      exact enorm_Ks_sub_Ks_le_of_nonzero hy'
  · simp only [ne_eq, not_or, Decidable.not_not] at h
    rw [h.1, h.2, sub_zero, enorm_zero]
    positivity

lemma stronglyMeasurable_Ks {s : ℤ} : StronglyMeasurable (fun x : X × X ↦ Ks s x.1 x.2) := by
  unfold Ks _root_.ψ
  refine stronglyMeasurable_K.mul ?_
  apply Continuous.stronglyMeasurable
  fun_prop

@[fun_prop]
lemma measurable_Ks {s : ℤ} : Measurable (fun x : X × X ↦ Ks s x.1 x.2) := by
  unfold Ks _root_.ψ
  exact measurable_K.mul (by fun_prop)

lemma aestronglyMeasurable_Ks {s : ℤ} : AEStronglyMeasurable (fun x : X × X ↦ Ks s x.1 x.2) :=
  measurable_Ks.aestronglyMeasurable

/-- The function `y ↦ Ks s x y` is integrable. -/
lemma integrable_Ks_x {s : ℤ} {x : X} (hD : 1 < (D : ℝ)) : Integrable (Ks s x) := by
  let r := D ^ s * ((D : ℝ)⁻¹ * (4 : ℝ)⁻¹)
  have hr : 0 < r := by positivity
  rw [← integrableOn_iff_integrable_of_support_subset (s := (ball x r)ᶜ)]
  · refine integrableOn_K_mul ?_ x hr (subset_refl _)
    apply Continuous.integrable_of_hasCompactSupport
    · exact continuous_ofReal.comp <| continuous_ψ.comp <| (by fun_prop)
    · apply HasCompactSupport.of_support_subset_isCompact (isCompact_closedBall x (D ^ s / 2))
      intro y hy
      rw [mem_support, ne_eq, ofReal_eq_zero, ← ne_eq, ← mem_support, support_ψ (one_lt_realD X)] at hy
      replace hy := hy.2.le
      rw [zpow_neg, mul_comm, ← div_eq_mul_inv, div_le_iff₀ (zpow_realD_pos s)] at hy
      rwa [mem_closedBall, dist_comm, div_eq_mul_inv, mul_comm]
  · intro y hy
    rw [mem_compl_iff, mem_ball', not_lt]
    have : «ψ» D (((D : ℝ) ^ s)⁻¹ * dist x y) ≠ 0 := by simp_all [Ks]
    rw [← Function.mem_support, support_ψ hD, mul_inv_rev] at this
    exact le_inv_mul_iff₀ (defaultD_pow_pos a s) |>.mp this.1.le

end PseudoMetricSpace

section MetricSpace

variable (X : Type*) {a : ℕ} {q : ℝ} {K : X → X → ℂ} {σ₁ σ₂ : X → ℤ} {F G : Set X}
  [MetricSpace X] [ProofData a q K σ₁ σ₂ F G] {s : ℤ} {x y : X}

lemma Ks_eq_zero_of_dist_le {s : ℤ} {x y : X} (hxy : x ≠ y)
    (h : dist x y ≤ defaultD a ^ (s - 1) / 4) :
    Ks s x y = 0 := by
  rw [Ks_def]
  simp only [mul_eq_zero, ofReal_eq_zero]
  right
  rw [psi_eq_zero_iff (one_lt_realD (X := X)) (dist_pos.mpr hxy),
    mem_nonzeroS_iff (one_lt_realD (X := X)) (dist_pos.mpr hxy)]
  simp only [mem_Ioo, not_and_or, not_lt]
  left
  rw [mul_comm]
  apply mul_le_of_le_mul_inv₀ (by positivity) (by positivity)
  simp only [mul_inv_rev, zpow_neg, inv_inv]
  have heq : (D : ℝ)⁻¹ * 4⁻¹ * ↑D ^ s = defaultD a ^ (s - 1) / 4 := by
    ring_nf
    rw [← zpow_neg_one, zpow_add₀ (by simp)]
  exact heq ▸ h

lemma Ks_eq_zero_of_le_dist {s : ℤ} {x y : X} (h : D ^ s / 2 ≤ dist x y) : Ks s x y = 0 := by
  have hxy : x ≠ y := by
    rw [← dist_pos]
    apply lt_of_lt_of_le _ h
    simp only [Nat.ofNat_pos, div_pos_iff_of_pos_right]
    exact defaultD_pow_pos a s
  rw [Ks_def]
  simp only [mul_eq_zero, ofReal_eq_zero]
  right
  rw [psi_eq_zero_iff (one_lt_realD (X := X)) (dist_pos.mpr hxy),
    mem_nonzeroS_iff (one_lt_realD (X := X)) (dist_pos.mpr hxy)]
  simp only [mem_Ioo, not_and_or, not_lt]
  right
  rw [zpow_neg, le_inv_mul_iff₀ (defaultD_pow_pos a s)]
  exact h

end MetricSpace


==> anc/Carleson/TileExistence.lean <==
import Carleson.TileStructure

open Set MeasureTheory Metric Function Complex Bornology Notation
open scoped NNReal ENNReal ComplexConjugate

noncomputable section

open scoped ShortVariables
variable {X : Type*} {a : ℕ} {q : ℝ} {K : X → X → ℂ} {σ₁ σ₂ : X → ℤ} {F G : Set X}
  [PseudoMetricSpace X] [ProofData a q K σ₁ σ₂ F G]

lemma ball_bound {Y : Set X} (k : ℤ) (hk_lower : -S ≤ k)
    (hY : Y ⊆ ball o (4 * D ^ (S : ℤ) - D ^ k)) (y : X) (hy : y ∈ Y) :
    ball o (4 * D ^ (S : ℤ)) ⊆ ball y (8 * D ^ (2 * S : ℤ) * D ^ k) := by
  calc
    ball o (4 * D ^ (S:ℤ))
      ⊆ ball y (2 * (4 * D ^ (S:ℤ)):ℝ) := by
        rw [two_mul]
        refine ball_subset ?h
        simp only [add_sub_cancel_right]
        obtain hy' := hY hy
        rw [mem_ball,dist_comm] at hy'
        apply hy'.le.trans
        rw [tsub_le_iff_right, le_add_iff_nonneg_right]
        positivity
    _ = ball y (8 * D ^ (S:ℤ):ℝ) := by congr! 1; ring
    _ ⊆ ball y (8 * D ^ (2 * S:ℤ) * D ^ k:ℝ) := by
        apply ball_subset_ball
        rw [mul_assoc]
        gcongr
        rw [← zpow_add₀ (realD_pos a).ne.symm]
        apply zpow_le_zpow_right₀ (one_le_realD a)
        linarith

variable (X) in def J' : ℕ := 3 + 2 * S * 𝕔 * a ^ 2

lemma twopow_J : 2 ^ J' X = 8 * D ^ (2 * S) := by
  dsimp [J']
  rw [pow_add, mul_assoc (2 * S), mul_comm (2 * S), pow_mul]
  norm_num

lemma twopow_J' : 2 ^ J' X = 8 * nnD ^ (2 * S) := by
  dsimp only [_root_.nnD]
  ext
  push_cast
  rw_mod_cast [twopow_J]

variable (X) in
def C4_1_1 := As (2 ^ a) (2 ^ J' X)

lemma counting_balls {k : ℤ} (hk_lower : -S ≤ k) {Y : Set X}
    (hY : Y ⊆ ball o (4 * D ^ S - D ^ k))
    (hYdisjoint : Y.PairwiseDisjoint (ball · (D ^ k))) :
    (Set.encard Y).toENNReal ≤ C4_1_1 X := by
  suffices (Set.encard Y).toENNReal * volume (ball o (4 * D ^ S)) ≤
      (As (2 ^ a) (2 ^ J' X)) * volume (ball o (4 * D ^ S)) by
    have volume_pos : 0 < volume (ball o (4 * D ^ S)) := by
      apply measure_ball_pos volume o
      simp only [defaultD, Nat.ofNat_pos, mul_pos_iff_of_pos_left]
      exact zpow_pos (by positivity) S
    rw [← ENNReal.mul_le_mul_left volume_pos.ne.symm (by finiteness), mul_comm,mul_comm (volume _)]
    exact this
  have val_ne_zero : (As (2 ^ a) (2 ^ J' X) : ℝ≥0∞) ≠ 0 := by
    exact_mod_cast (As_pos' (volume : Measure X) (2 ^ J' X)).ne.symm
  calc
    (Y.encard).toENNReal * volume (ball o (4 * D ^ S))
      = ∑' (y : Y), volume (ball o (4 * D ^ S)) := by rw [ENNReal.tsum_const_eq']
    _ ≤ ∑' (y : Y), volume (ball (y : X) (8 * D ^ (2 * S) * D ^ k)) :=
      ENNReal.summable.tsum_le_tsum (fun ⟨y, hy⟩ ↦ volume.mono (ball_bound k hk_lower hY y hy))
        ENNReal.summable
    _ ≤ ∑' (y : Y), (As (2 ^ a) (2 ^ J' X)) * volume (ball (y : X) (D ^ k)) := by
      apply ENNReal.summable.tsum_le_tsum _ ENNReal.summable
      intro y hy
      rw_mod_cast [← twopow_J]
      apply measure_ball_le_same _ (by positivity) (le_refl _)
    _ ≤ (As (2 ^ a) (2 ^ J' X)) * ∑' (y : Y), volume (ball (y : X) (D ^ k)):= by
      rw [ENNReal.tsum_mul_left]
    _ = (As (2 ^ a) (2 ^ J' X)) * volume (⋃ y ∈ Y, ball y (D ^ k)) := by
      rw [ENNReal.mul_right_inj val_ne_zero ENNReal.coe_ne_top]
      · rw [measure_biUnion _ hYdisjoint (fun y _ => measurableSet_ball)]
        apply hYdisjoint.countable_of_isOpen (fun y _ => isOpen_ball)
        intro y _
        use y
        rw [mem_ball, dist_self]
        exact zpow_pos (realD_pos a) _
    _ ≤ (As (2 ^ a) (2 ^ J' X)) * volume (ball o (4 * D ^ S)) := by
        gcongr
        rw [iUnion₂_subset_iff]
        intro y hy z hz
        specialize hY hy
        simp only [mem_ball] at hY hz ⊢
        calc
          dist z o
          _ ≤ dist z y + dist y o := dist_triangle z y o
          _ < D ^ k + (4 * D ^ S - D ^ k) := add_lt_add hz hY
          _ = 4 * D ^ S := by rw [add_sub_cancel]

variable (X) in
def property_set (k : ℤ) : Set (Set X) :=
  {s | s ⊆ ball o (4 * D ^ S - D ^ k : ℝ) ∧
       s.PairwiseDisjoint (fun y => ball y (D^k:ℝ)) ∧ (k = S → o ∈ s)}

variable (X) in
lemma property_set_nonempty (k : ℤ) : (if k = S then {o} else ∅) ∈ property_set X k := by
  dsimp only [property_set]
  split
  · simp only [mem_setOf_eq, singleton_subset_iff, mem_ball, dist_self, sub_pos,
    pairwiseDisjoint_singleton, mem_singleton_iff, implies_true, and_self, and_true]
    rename_i hk
    rw [hk,zpow_natCast, lt_mul_iff_one_lt_left (pow_pos (realD_pos a) _)]
    norm_num
  simp only [mem_setOf_eq, empty_subset, pairwiseDisjoint_empty, mem_empty_iff_false, imp_false,
    true_and]
  assumption

variable (X) in
lemma chain_property_set_has_bound (k : ℤ) :
    ∀ c ⊆ property_set X k, IsChain (· ⊆ ·) c →
      ∃ ub ∈ property_set X k, ∀ s ∈ c, s ⊆ ub := by
  intro c hc hchain
  use (⋃ s ∈ c,s) ∪ (if k = S then {o} else ∅)
  if h : c = ∅ then
    simp only [h, mem_empty_iff_false, iUnion_of_empty, iUnion_empty, defaultA, empty_union,
      false_implies, implies_true, and_true]
    exact property_set_nonempty X k
  else
  have h : ∃ z, z ∈ c := by
    rw [Set.ext_iff] at h
    push_neg at h
    simp only [mem_empty_iff_false, not_false_eq_true, and_true, and_false, or_false] at h
    exact h
  have : (⋃ s ∈ c,s) ∪ (if k = S then ({o}:Set X) else ∅) = (⋃ s ∈ c,s) := by
    ext x
    rw [mem_union,mem_iUnion]
    constructor
    · rintro (l|r)
      · exact l
      simp only [mem_ite_empty_right, mem_singleton_iff] at r
      obtain ⟨z,hz⟩ := h
      rw [r.right]
      simp only [mem_iUnion, exists_prop]
      use z, hz
      specialize hc hz
      dsimp only [property_set] at hc
      rw [mem_setOf_eq] at hc
      exact hc.right.right r.left
    · exact fun hex ↦ Or.intro_left (x ∈ if k = ↑S then {o} else ∅) hex
  simp_rw [this]
  dsimp only [property_set] at hc ⊢
  simp only [mem_setOf_eq, iUnion_subset_iff]
  constructor
  · constructor
    · intro i hi
      specialize hc hi
      rw [mem_setOf_eq] at hc
      exact hc.left
    constructor
    · intro x hx y hy
      simp only [mem_iUnion, exists_prop] at hx hy
      obtain ⟨sx,hsx, hsx'⟩ := hx
      obtain ⟨sy,hsy, hsy'⟩ := hy
      obtain hxy|hyx := hchain.total hsx hsy
      · specialize hxy hsx'
        specialize hc hsy
        rw [mem_setOf_eq] at hc
        exact hc.right.left hxy hsy'
      · specialize hyx hsy'
        specialize hc hsx
        rw [mem_setOf_eq] at hc
        exact hc.right.left hsx' hyx
    · obtain ⟨x,hx⟩ := h
      intro hk
      simp only [defaultA, mem_iUnion, exists_prop]
      use x, hx
      specialize hc hx
      rw [mem_setOf_eq] at hc
      exact hc.right.right hk
  · exact fun s a ↦ subset_iUnion₂_of_subset s a fun ⦃a⦄ a ↦ a

variable (X) in
lemma zorn_apply_maximal_set (k : ℤ) :
    ∃ s ∈ property_set X k, ∀ s' ∈ property_set X k, s ⊆ s' → s' = s := by
  have := zorn_subset (property_set X k) (chain_property_set_has_bound X k)
  simp_rw [maximal_iff] at this; convert this using 6; exact eq_comm

variable (X) in
def Yk (k : ℤ) : Set X := (zorn_apply_maximal_set X k).choose

lemma Yk_pairwise (k : ℤ) : (Yk X k).PairwiseDisjoint (ball · (D ^ k)) :=
  (zorn_apply_maximal_set X k).choose_spec.left.right.left

lemma Yk_subset (k : ℤ) : Yk X k ⊆ ball o (4 * D ^ S - D ^ k) :=
  (zorn_apply_maximal_set X k).choose_spec.left.left

lemma Yk_maximal (k : ℤ) {s : Set X} (hs_sub : s ⊆ ball o (4 * D ^ S - D ^ k))
    (hs_pairwise : s.PairwiseDisjoint (ball · (D ^ k))) (hmax_sub : Yk X k ⊆ s)
    (hk_s : k = S → o ∈ s) : s = Yk X k :=
  (zorn_apply_maximal_set X k).choose_spec.right _
    (And.intro hs_sub (And.intro hs_pairwise hk_s)) hmax_sub

lemma o_mem_Yk_S : o ∈ Yk X S :=
  (zorn_apply_maximal_set X S).choose_spec.left.right.right rfl

lemma cover_big_ball (k : ℤ) : ball o (4 * D ^ S - D ^ k) ⊆ ⋃ y ∈ Yk X k, ball y (2 * D ^ k) := by
  intro y hy
  have : ∃ z ∈ Yk X k, ¬Disjoint (ball y (D^k:ℝ)) (ball z (D^k:ℝ)) := by
    by_contra hcon
    apply hcon
    push_neg at hcon
    suffices hmem : y ∈ Yk X k by
      use y, hmem
      rw [disjoint_self, bot_eq_empty, ball_eq_empty, not_le]
      apply zpow_pos (by exact_mod_cast realD_pos a) k
    suffices (Yk X k) ∪ {y} = Yk X k by
      rw [union_singleton, insert_eq_self] at this
      exact this
    apply Yk_maximal
    · rw [union_subset_iff]
      use Yk_subset k
      rw [singleton_subset_iff]
      exact hy
    · rw [pairwiseDisjoint_union]
      use Yk_pairwise k
      simp only [pairwiseDisjoint_singleton, true_and, mem_singleton_iff,forall_eq]
      intro z hz _
      specialize hcon z hz
      exact hcon.symm
    · exact subset_union_left
    intro h
    rw [h]
    left
    exact o_mem_Yk_S
  obtain ⟨z,hz,hz'⟩ := this
  simp only [mem_iUnion, mem_ball, exists_prop]
  use z, hz
  rw [Set.not_disjoint_iff] at hz'
  obtain ⟨x,hx,hx'⟩ := hz'
  rw [mem_ball, dist_comm] at hx
  rw [two_mul]
  exact (dist_triangle y x z).trans_lt (add_lt_add hx hx')

variable (X) in
lemma Yk_nonempty {k : ℤ} (hmin : (0 : ℝ) < 4 * D ^ S - D ^ k) : (Yk X k).Nonempty := by
  have : o ∈ ball o (4 * D^S - D^k) := mem_ball_self hmin
  have h1 : {o} ⊆ ball o (4 * D^S - D^k) := singleton_subset_iff.mpr this
  have h2 : ({o} : Set X).PairwiseDisjoint (fun y ↦ ball y (D^k)) :=
    pairwiseDisjoint_singleton o fun y ↦ ball y (D ^ k)
  by_contra hcon
  apply hcon
  push_neg at hcon
  use o
  have hsuper : (Yk X k) ⊆ {o} := hcon ▸ empty_subset {o}
  have : {o} = Yk X k := Yk_maximal _ h1 h2 hsuper (fun _ => rfl)
  rw [← this]
  trivial

-- not sure if we actually need this; just countability seems quite good enough
lemma Yk_finite {k : ℤ} (hk_lower : -S ≤ k) : (Yk X k).Finite := by
  rw [← Set.encard_ne_top_iff]
  apply LT.lt.ne
  rw [← ENat.toENNReal_lt,ENat.toENNReal_top]
  calc
    ((Yk X k).encard : ℝ≥0∞)
      ≤ C4_1_1 X := counting_balls hk_lower (Yk_subset k) (Yk_pairwise k)
    _ < ⊤ := by finiteness

variable (X) in
lemma Yk_countable (k : ℤ) : (Yk X k).Countable := by
  apply (Yk_pairwise k).countable_of_isOpen (fun y _ => isOpen_ball)
  simp only [nonempty_ball]
  exact fun y _ ↦ zpow_pos (realD_pos a) k

variable (X) in
def Yk_encodable (k : ℤ) : Encodable (Yk X k) := (Yk_countable X k).toEncodable

def Encodable.linearOrder {α : Type*} (i : Encodable α) : LinearOrder α :=
  LinearOrder.lift' (i.encode) (i.encode_injective)

instance {k : ℤ} : LinearOrder (Yk X k) := (Yk_encodable X k).linearOrder
instance {k : ℤ} : WellFoundedLT (Yk X k) where
  wf := by
    apply (@OrderEmbedding.wellFounded (Yk X k) ℕ)
    · use ⟨(Yk_encodable X k).encode,(Yk_encodable X k).encode_injective⟩
      simp only [Embedding.coeFn_mk, Subtype.forall]
      exact fun i hi j hj ↦ by rfl
    exact wellFounded_lt

local instance {k : ℤ} : SizeOf (Yk X k) where
  sizeOf := (Yk_encodable X k).encode

lemma I_induction_proof {k : ℤ} (hk : -S ≤ k) (hneq : ¬k = -S) : -S ≤ k - 1 := by
  linarith [lt_of_le_of_ne hk fun a_1 ↦ hneq (id a_1.symm)]

-- Auxiliary lemma used in subsequent mutual blocks.
theorem aux {s k : ℤ} (h1 : 0 ≤ s + (k - 1)) :
    (s + (k - 1)).toNat < (s + k).toNat := by
  rw [Int.lt_toNat, Int.toNat_of_nonneg h1]
  linarith

mutual
  def I1 {k : ℤ} (hk : -S ≤ k) (y : Yk X k) : Set X :=
    if hk': k = -S then
      ball y (D^(-S:ℤ))
    else
      let hk'' : -S < k := lt_of_le_of_ne hk fun a_1 ↦ hk' (id a_1.symm)
      have h1 : 0 ≤ S + (k - 1) := by linarith
      ⋃ (y': Yk X (k-1)),
        ⋃ (_ : y' ∈ Yk X (k-1) ↓∩ ball (y:X) (D^k)), I3 (I_induction_proof hk hk') y'
  termination_by (3 * (S+k).toNat, sizeOf y)

  def I2 {k : ℤ} (hk : -S ≤ k) (y : Yk X k) : Set X :=
    if hk': k = -S then
      ball y (2 * D^(-S:ℤ))
    else
      ⋃ (y':Yk X (k-1)),
        ⋃ (_ : y' ∈ Yk X (k-1) ↓∩ ball y (2 * D^k)), I3 (I_induction_proof hk hk') y'
  termination_by (3 * (S+k).toNat, sizeOf y)

  def Xk {k:ℤ} (hk : -S ≤ k) : Set X := ⋃ (y' : Yk X k), I1 hk y'
  termination_by (3 * (S+k).toNat + 1, 0)

  def I3 {k:ℤ} (hk : -S ≤ k) (y:Yk X k) : Set X :=
    I1 hk y ∪ (I2 hk y \ (Xk hk ∪ ⋃ (y' < y), I3 hk y'))
  termination_by (3 * (S+k).toNat + 2, sizeOf y)
end

lemma I3_apply {k : ℤ} (hk : -S ≤ k) (y : Yk X k) :
    I3 hk y = I1 hk y ∪ (I2 hk y \ (Xk hk ∪ ⋃ (y' < y), I3 hk y')) := by
  rw [I3]

lemma I1_subset_I3 {k : ℤ} (hk : -S ≤ k) (y : Yk X k) :
    I1 hk y ⊆ I3 hk y := by
  intro i hi
  rw [I3]
  left
  exact hi

lemma I1_subset_I2 {k : ℤ} (hk : -S ≤ k) (y : Yk X k) :
    I1 hk y ⊆ I2 hk y := by
  rw [I1, I2]
  split_ifs with hk_s
  · intro y'
    apply ball_subset_ball
    nth_rw 1 [← one_mul (D^(-S:ℤ):ℝ)]
    gcongr
    norm_num
  · simp only [iUnion_subset_iff]
    intro y' hy' z hz
    simp only [mem_iUnion, exists_prop]
    use y'
    rw [and_iff_left hz]
    apply ball_subset_ball _ hy'
    nth_rw 1 [← one_mul (D^k : ℝ)]
    gcongr
    norm_num

lemma I3_subset_I2 {k : ℤ} (hk : -S ≤ k) (y : Yk X k) :
    I3 hk y ⊆ I2 hk y := by
  intro x hx
  rw [I3] at hx
  simp only [mem_union, mem_diff, mem_iUnion, exists_prop, not_or, not_exists,
    not_and] at hx
  obtain l|r := hx
  · exact I1_subset_I2 hk y l
  · exact r.left

mutual
  lemma I1_measurableSet {k : ℤ} (hk : -S ≤ k) (y : Yk X k) : MeasurableSet (I1 hk y) := by
    if hk_s : k = -S then
      rw [I1, dif_pos hk_s]
      exact measurableSet_ball
    else
      let hk'' : -S < k := lt_of_le_of_ne hk fun a_1 ↦ hk_s (id a_1.symm)
      have h1: 0 ≤ S + (k - 1) := by linarith
      rw [I1, dif_neg hk_s]
      letI := (Yk_countable X (k - 1)).to_subtype
      refine MeasurableSet.biUnion (to_countable (Yk X (k - 1) ↓∩ ball y (D ^ k))) ?_
      simp only [mem_preimage]
      exact fun b _ ↦ I3_measurableSet (I_induction_proof hk hk_s) b
  termination_by (3 * (S+k).toNat, sizeOf y)

  lemma I2_measurableSet {k : ℤ} (hk : -S ≤ k) (y : Yk X k) : MeasurableSet (I2 hk y) := by
    if hk_s : k = -S then
      rw [I2, dif_pos hk_s]
      exact measurableSet_ball
    else
      let hk'' : -S < k := lt_of_le_of_ne hk fun a_1 ↦ hk_s (id a_1.symm)
      rw [I2, dif_neg hk_s]
      letI := (Yk_countable X (k - 1)).to_subtype
      refine MeasurableSet.biUnion (to_countable (Yk X (k - 1) ↓∩ ball (↑y) (2 * D ^ k))) ?_
      · simp only [mem_preimage]
        exact fun b _ ↦ I3_measurableSet (I_induction_proof hk hk_s) b
  termination_by (3 * (S+k).toNat, sizeOf y)

  lemma Xk_measurableSet {k : ℤ} (hk : -S ≤ k) : MeasurableSet (Xk hk) := by
    rw [Xk]
    letI := (Yk_countable X k).to_subtype
    apply MeasurableSet.iUnion fun b ↦ I1_measurableSet hk b
  termination_by (3 * (S+k).toNat + 1, 0)

  lemma I3_measurableSet {k : ℤ} (hk : -S ≤ k) (y : Yk X k) : MeasurableSet (I3 hk y) := by
    rw [I3]
    refine MeasurableSet.union (I1_measurableSet hk y) ?_
    refine (MeasurableSet.diff (I2_measurableSet hk y))
      (MeasurableSet.union (Xk_measurableSet hk) ?_)
    letI := (Yk_countable X k).to_subtype
    exact (MeasurableSet.iUnion fun b ↦ MeasurableSet.iUnion fun _ ↦ I3_measurableSet hk b)
  termination_by (3 * (S + k).toNat + 2, sizeOf y)
end

section basic_grid_structure

mutual
  lemma I1_prop_1 {k : ℤ} (hk : -S ≤ k) {x : X} {y1 y2 : Yk X k} :
      x ∈ I1 hk y1 ∩ I1 hk y2 → y1 = y2 := by
    rw [I1,I1]
    if hk_s : k = -S then
      rw [dif_pos hk_s,dif_pos hk_s]
      subst hk_s
      intro hx
      ext
      rw [(Yk_pairwise (-S)).elim (y1.property) (y2.property)]
      rw [not_disjoint_iff]
      exact ⟨x, hx⟩
    else
      have : -S ≤ k - 1 := I_induction_proof hk hk_s
      have : ((2 * (S + (k - 1))).toNat : ℤ) + 1 < 2 * (S + k) := by
        rw [Int.toNat_of_nonneg (by linarith)]
        linarith
      rw [dif_neg hk_s, dif_neg hk_s]
      intro hx
      simp only [mem_preimage, mem_inter_iff, mem_iUnion, exists_prop] at hx
      obtain ⟨⟨z1, hz1, hz1'⟩, ⟨z2, hz2, hz2'⟩⟩ := hx
      have hz_eq : z1 = z2 := I3_prop_1 (I_induction_proof hk hk_s) ⟨hz1', hz2'⟩
      subst hz_eq
      ext
      apply (Yk_pairwise k).elim (y1.property) (y2.property)
      rw [not_disjoint_iff]
      use z1
  termination_by (2 * (S + k)).toNat

  lemma I3_prop_1 {k:ℤ} (hk : -S ≤ k) {x : X} {y1 y2 : Yk X k} :
      x ∈ I3 hk y1 ∩ I3 hk y2 → y1 = y2 := by
    intro hx
    have hx' := hx
    rw [I3,I3] at hx
    obtain ⟨hl,hr⟩ := hx'
    simp only [mem_inter_iff, mem_union, mem_diff, mem_iUnion, exists_prop, not_or,
      not_exists, not_and] at hx
    if hx_mem_Xk : x ∈ Xk hk then
      rw [not_iff_false_intro hx_mem_Xk] at hx
      simp_rw [false_and,and_false,or_false] at hx
      exact I1_prop_1 hk hx
    else
    have hx_notMem_i1 (y' : Yk X k): x ∉ I1 hk y' := by
      simp only [Xk, mem_iUnion, not_exists] at hx_mem_Xk
      exact hx_mem_Xk _
    rw [iff_false_intro (hx_notMem_i1 y1), iff_false_intro (hx_notMem_i1 y2)] at hx
    rw [false_or,false_or,iff_true_intro hx_mem_Xk,true_and,true_and] at hx
    apply Mathlib.Tactic.Linarith.eq_of_not_lt_of_not_gt
    · exact fun h ↦ hx.right.right y1 h hl
    exact fun h ↦ hx.left.right y2 h hr
  termination_by (2 * (S + k)).toNat + 1
end

lemma I3_prop_3_2 {k : ℤ} (hk : -S ≤ k) (y : Yk X k) :
    I3 hk y ⊆ ball (y : X) (4 * D ^ k) := by
  intro x hx
  have : x ∈ I2 hk y := I3_subset_I2 hk y hx
  simp only [I2] at this
  if hk_s : k = -S then
    rw [dif_pos hk_s] at this
    subst hk_s
    revert this
    apply ball_subset_ball (by gcongr; norm_num)
  else
    rw [dif_neg hk_s] at this
    simp only [mem_preimage, mem_iUnion, exists_prop] at this
    obtain ⟨y',hy',hyi3⟩ := this
    have : -S ≤ k - 1 := I_induction_proof hk hk_s
    have : x ∈ ball (y' : X) (4 * D ^ (k-1)) := I3_prop_3_2 _ y' hyi3
    rw [mem_ball] at this hy' ⊢
    calc
      dist x (y:X)
        ≤ dist x (y' : X) + dist (y' : X) (y : X) := dist_triangle _ _ _
      _ <  4 * D ^ (k - 1) + 2 * D ^ k := add_lt_add this hy'
      _ ≤ 1 * D ^ (k - 1 + 1) + 2 * D ^ k := by
        simp only [one_mul, add_le_add_iff_right]
        rw [zpow_add₀ (realD_pos a).ne.symm _ 1,zpow_one,mul_comm _ (D:ℝ)]
        gcongr
        exact four_le_realD X
      _ ≤ 4 * D ^ k := by
        rw [sub_add_cancel, ← right_distrib]
        gcongr
        norm_num
termination_by (S + k).toNat

mutual
  lemma I2_prop_2 {k : ℤ} (hk : -S ≤ k) :
      ball o (4 * D ^ S - 2 * D ^ k) ⊆ ⋃ (y : Yk X k), I2 hk y := by
    simp only [I2, mem_preimage, iUnion_coe_set]
    if hk_s : k = -S then
      simp_rw [dif_pos hk_s]
      subst hk_s
      calc
        ball o (4 * D ^ S - 2 * (D ^ (-S : ℤ)))
          ⊆ ball o (4 * D ^ S - D ^ (-S : ℤ)) := by
            apply ball_subset_ball
            rw [two_mul,tsub_le_iff_right,sub_add_add_cancel,le_add_iff_nonneg_right]
            positivity
        _ ⊆ ⋃ (i ∈ Yk X (-S)), ball i (2 * D ^ (-S : ℤ)) := cover_big_ball (-S : ℤ)
    else
      simp_rw [dif_neg hk_s]
      intro x hx
      have : -S < k := lt_of_le_of_ne hk fun a_1 ↦ hk_s (id a_1.symm)
      have : ((2 * (S + (k - 1))).toNat : ℤ) + 1 < 2 * (S + k) := by
        rw [Int.toNat_of_nonneg (by linarith)]
        linarith
      have hsub1 : ball o (4 * D ^ S - 2 * D ^ k) ⊆ ⋃ y, I3 (I_induction_proof hk hk_s) y := by
        calc
          ball o (4 * D ^ S - 2 * D ^ k)
            ⊆ ball o (4 * D ^ S - 2 * D ^ (k - 1)) := by
              apply ball_subset_ball
              simp only [tsub_le_iff_right]
              rw [sub_eq_add_neg,add_assoc]
              simp only [le_add_iff_nonneg_right, le_neg_add_iff_add_le, add_zero, Nat.ofNat_pos,
                mul_le_mul_left]
              gcongr
              exacts [one_le_realD a, by linarith]
          _ ⊆ ⋃ y, I3 _ y := I3_prop_2 _
      have hmem_i3 : x ∈ ⋃ y, I3 _ y := hsub1 hx
      simp only [mem_iUnion] at hmem_i3
      obtain ⟨y', hy''⟩ := hmem_i3
      have hy''' : x ∈ ball (y' : X) (D ^ k) := by
        apply (?_ : I3 _ y' ⊆ ball (y' : X) (D ^ k)) hy''
        calc
          I3 _ y'
            ⊆ ball y' (4 * D ^ (k - 1)) := I3_prop_3_2 _ y'
          _ ⊆ ball y' (D * D ^ (k - 1)) :=
              ball_subset_ball (by gcongr; exact (four_le_realD X))
          _ = ball (y': X) (D ^ k) := by
            nth_rw 1 [← zpow_one (D : ℝ),← zpow_add₀ (realD_pos a).ne.symm, add_sub_cancel]
      rw [mem_ball_comm] at hy'''
      have hyfin : (y' : X) ∈ ball o (4 * D ^ S - D ^ k) := by
        simp only [mem_ball] at hx hy''' ⊢
        calc
          dist ↑y' o
            ≤ dist (y' : X) x + dist x o := dist_triangle _ _ _
          _ < D ^ k + (4 * D ^ S - 2 * D ^ k) := add_lt_add hy''' hx
          _ ≤ 4 * D ^ S - D ^ k := by linarith
      have hyfin' : (y' : X) ∈ ⋃ (y'' ∈ Yk X k), ball (y'') (2 * D ^ k) := cover_big_ball k hyfin
      rw [← iUnion_coe_set (Yk X k) (fun z ↦ ball (z : X) (2 * D ^ k))] at hyfin'
      simp only [mem_iUnion] at hyfin'
      obtain ⟨y2,hy2'⟩ := hyfin'
      simp only [mem_iUnion, exists_prop, exists_and_left]
      use y2, y2.property, y', hy2', y'.property
  termination_by (2 * (S + k)).toNat

  lemma I3_prop_2 {k : ℤ} (hk : -S ≤ k) :
      ball o (4 * D ^ S - 2 * D ^ k) ⊆ ⋃ (y : Yk X k), I3 hk y := by
    intro x hx
    if hx_mem_Xk : x ∈ Xk hk then
      rw [Xk] at hx_mem_Xk
      simp only [mem_iUnion] at hx_mem_Xk ⊢
      refine hx_mem_Xk.elim (fun y hy ↦ ?_)
      use y
      rw [I3]
      exact mem_union_left _ hy
    else
      simp only [mem_iUnion]
      have : x ∈ ⋃ (y : Yk X k), I2 hk y := I2_prop_2 hk hx
      simp only [mem_iUnion] at this
      have : {i | x ∈ I2 hk i}.Nonempty := this
      have H := (@wellFounded_lt (Yk X k) _ _)
      let y := H.min {i | x ∈ I2 hk i} this
      have hy_i2 : x ∈ I2 hk y := H.min_mem {i|x ∈ I2 hk i} this
      have hy_is_min : ∀ y', x ∈ I2 hk y' → ¬ y' < y :=
        fun y' hy' ↦ H.not_lt_min {i | x ∈ I2 hk i} this hy'
      use y
      revert hy_i2 hy_is_min
      generalize y = y
      intro hy_i2 hy_min
      rw [I3]
      have hx_notMem_i1 : ∀ y',x ∉ I1 hk y' := by
        simp only [Xk,mem_iUnion, not_exists] at hx_mem_Xk
        exact hx_mem_Xk
      simp only [mem_union, mem_diff, mem_iUnion, exists_prop, not_or, not_exists,
        not_and]
      refine Or.inr ⟨hy_i2,hx_mem_Xk, fun y' hy' ↦ ?_⟩
      rw [I3]
      simp only [mem_union, mem_diff, mem_iUnion, exists_prop, not_or, not_exists, not_and]
      exact ⟨hx_notMem_i1 y', fun hy_i2' _ _ ↦ hy_min y' hy_i2' hy'⟩
  termination_by (2 * (S + k)).toNat + 1
end

lemma I3_prop_3_1 {k : ℤ} (hk : -S ≤ k) (y : Yk X k) :
    ball (y : X) (2⁻¹ * D ^ k) ⊆ I3 hk y := by
  rw [I3, I1]
  apply subset_trans _ subset_union_left
  if hk_s : k = -S then
    rw [dif_pos hk_s]
    subst hk_s
    apply ball_subset_ball
    nth_rw 2 [← one_mul (D ^ (-S : ℤ) : ℝ)]
    gcongr; norm_num
  else
    rw [dif_neg hk_s]
    simp only [mem_preimage]
    have : (y : X) ∈ ball o (4 * D ^ S - D ^ k : ℝ) := Yk_subset k y.property
    have : ball (y : X) (2⁻¹ * D ^ k) ⊆ ⋃ (y' : Yk X (k - 1)), I3 (I_induction_proof hk hk_s) y' := by
      calc
        ball (y : X) (2⁻¹ * D ^ k)
          ⊆ ball o (4 * D ^ S - D ^ k + 2⁻¹ * D ^ k) := by
            apply ball_subset
            ring_nf
            rw [mul_comm]
            rw [mem_ball] at this
            exact this.le
        _ ⊆ ball o (4 * D ^ S - 2 * D ^ (k - 1)) := by
          apply ball_subset_ball
          rw [sub_eq_add_neg,sub_eq_add_neg, add_assoc, add_le_add_iff_left]
          simp only [neg_add_le_iff_le_add, le_add_neg_iff_add_le]
          calc
            (2⁻¹ * D ^ k + 2 * D ^ (k - 1) : ℝ)
              = 2⁻¹ * D ^ k + 2⁻¹ * 4 * D ^ (k - 1) := by
                rw [add_right_inj]
                norm_num
            _ ≤ 2⁻¹ * (2 * D ^ k) := by
              rw [mul_assoc, ← left_distrib, two_mul]
              gcongr
              nth_rw 2 [← add_sub_cancel 1 k]
              rw [zpow_add₀ (realD_pos a).ne.symm, zpow_one]
              gcongr; exact four_le_realD X
            _ = D ^ k := by
              rw [← mul_assoc]
              norm_num
        _ ⊆ ⋃ (y' : Yk X (k - 1)), I3 (I_induction_proof hk hk_s) y' := I3_prop_2 (I_induction_proof hk hk_s)
    intro x hx
    have : x ∈ ⋃ (y' : Yk X (k - 1)), I3 _ y' := this hx
    rw [mem_iUnion] at this
    obtain ⟨y',hy'⟩ := this
    have : x ∈ ball (y' : X) (4 * D ^ (k - 1)) := I3_prop_3_2 _ y' hy'
    have : (y' : X) ∈ ball (y : X) (D ^ k) := by
      rw [mem_ball] at this hx ⊢
      rw [dist_comm] at this
      calc
        dist (y' : X) (y : X)
          ≤ dist (y' : X) x + dist x (y : X) := dist_triangle _ _ _
        _ < 4 * D ^ (k - 1) + 2⁻¹ * D ^ k := add_lt_add this hx
        _ = 2⁻¹ * 8 * D ^ (k - 1) + 2⁻¹ * D ^ k := by norm_num
        _ ≤ 2⁻¹ * (D ^ k + D ^ k) := by
          rw [mul_assoc, ← left_distrib]
          gcongr
          nth_rw 2 [← add_sub_cancel 1 k,]
          rw [zpow_add₀ (realD_pos a).ne.symm,zpow_one]
          gcongr
          exact eight_le_realD X
        _ = D ^ k := by ring
    rw [mem_iUnion]
    use y'
    rw [mem_iUnion]
    use this

end basic_grid_structure

lemma I3_nonempty {k : ℤ} (hk : -S ≤ k) (y : Yk X k) :
  (I3 hk y).Nonempty := by
  refine ⟨y, I3_prop_3_1 hk y ?_⟩
  rw [mem_ball,dist_self]
  simp only [inv_pos, Nat.ofNat_pos, mul_pos_iff_of_pos_left]
  exact zpow_pos (realD_pos a) k

-- the additional argument `hk` to get decent equality theorems
lemma cover_by_cubes {l : ℤ} (hl : -S ≤ l) :
    ∀ {k : ℤ}, l ≤ k → (hk : -S ≤ k) → ∀ y, I3 hk y ⊆ ⋃ (yl : Yk X l), I3 hl yl := by
  apply Int.le_induction
  · intro _ y x hx
    rw [mem_iUnion]
    use y
  intro k hlk hind
  rw [← add_sub_cancel_right k 1] at hind
  intro hk1 y x hx
  have h : -S < k + 1 := by linarith
  have : x ∈ I2 hk1 y := I3_subset_I2 hk1 y hx
  rw [I2,dif_neg h.ne.symm] at this
  simp only [mem_preimage, mem_iUnion, exists_prop] at this
  obtain ⟨z,_,hz'⟩ := this
  specialize hind (I_induction_proof hk1 h.ne.symm) z hz'
  exact hind

lemma dyadic_property {l : ℤ} (hl : -S ≤ l) {k : ℤ} (hl_k : l ≤ k) :
    (hk : -S ≤ k) → ∀ (y : Yk X k), ∀ (y' : Yk X l),
    ¬ Disjoint (I3 hl y') (I3 hk y) → I3 hl y' ⊆ I3 hk y := by
  simp_rw [not_disjoint_iff, forall_exists_index, and_imp]
  intro hk y y' x hxl hxk
  if hk_l : k = l then
    subst hk_l
    apply Eq.le (congr_heq _ _)
    · congr
    simp only [heq_eq_eq]
    exact I3_prop_1 hk (And.intro hxl hxk)
  else
    have : l < k := lt_of_le_of_ne hl_k fun a ↦ hk_l (id a.symm)
    have hk_not_neg_s : ¬ k = -S := by linarith
    have : x ∈ ⋃ (y'' : Yk X (k - 1)), I3 (I_induction_proof hk hk_not_neg_s) y'' :=
      cover_by_cubes (I_induction_proof hk hk_not_neg_s) (by linarith) hk y hxk
    simp only [mem_iUnion] at this
    obtain ⟨y'', hy''⟩ := this
    have : l + (-l + (k - 1)).toNat < k := by
      rw [Int.toNat_of_nonneg (by linarith)]
      linarith
    have : I3 hl y' ⊆ I3 (I_induction_proof hk hk_not_neg_s) y'' := by
      apply dyadic_property hl (by linarith) (I_induction_proof hk hk_not_neg_s)
      rw [not_disjoint_iff]
      use x
    apply this.trans

    if hx_mem_Xk : x ∈ Xk hk then
      have hx_i1: x ∈ I1 hk y := by
        rw [I3] at hxk
        simp only [mem_union, mem_diff, mem_iUnion, exists_prop, not_or, not_exists,
          not_and] at hxk
        rw [not_iff_false_intro hx_mem_Xk,false_and,and_false,or_false] at hxk
        exact hxk
      rw [I1] at hx_i1
      rw [dif_neg hk_not_neg_s] at hx_i1
      simp only [mem_preimage, mem_iUnion, exists_prop] at hx_i1
      obtain ⟨u, hu, hu'⟩ := hx_i1
      have hxy'' : x ∈ I3 _ y'' := this hxl
      have : y'' = u := by
        apply I3_prop_1
        use hxy''
      subst this
      apply Subset.trans _ (I1_subset_I3 _ _)
      rw [I1,dif_neg hk_not_neg_s]
      intro x' hx'
      simp only [mem_preimage, mem_iUnion, exists_prop]
      use y''
    else
      have hx_notMem_i1 (y_1 : Yk X k) : x ∉ I1 hk y_1 := by
        rw [Xk] at hx_mem_Xk
        simp only [mem_iUnion, not_exists] at hx_mem_Xk
        exact hx_mem_Xk y_1
      have hx_mem_i2_and : x ∈ I2 hk y ∧ ∀ u < y, x ∉ I3 hk u:= by
        rw [I3] at hxk
        simp only [mem_union, mem_diff, mem_iUnion, exists_prop, not_or, not_exists,
          not_and] at hxk
        rw [iff_false_intro (hx_notMem_i1 y), iff_true_intro hx_mem_Xk, false_or, true_and] at hxk
        exact hxk
      have hx_mem_i2 := hx_mem_i2_and.left
      have hx_notMem_i3_u := hx_mem_i2_and.right
      have hx_notMem_i2_u: ∀ u < y, x ∉ I2 hk u := by
        intro u hu
        specialize hx_notMem_i3_u u hu
        rw [I3] at hx_notMem_i3_u
        simp only [mem_union, mem_diff, mem_iUnion, exists_prop, not_or, not_exists, not_and,
          not_forall, not_not] at hx_notMem_i3_u
        rw [iff_true_intro (hx_notMem_i1 u),iff_true_intro hx_mem_Xk] at hx_notMem_i3_u
        rw [true_and,true_implies] at hx_notMem_i3_u
        intro h
        obtain ⟨v, hv, hv'⟩ := hx_notMem_i3_u h
        exact hx_mem_i2_and.right v (hv.trans hu) hv'

      rw [I2, dif_neg hk_not_neg_s] at hx_mem_i2
      simp only [mem_preimage, mem_iUnion, exists_prop] at hx_mem_i2
      obtain ⟨u, hu, hxu⟩ := hx_mem_i2
      obtain rfl : y'' = u := by
        apply I3_prop_1 (I_induction_proof hk hk_not_neg_s)
        use hy''
      have : I3 (I_induction_proof hk hk_not_neg_s) y'' ∩ Xk hk = ∅ := by
        ext x'
        simp only [mem_inter_iff, mem_empty_iff_false, iff_false, not_and]
        intro hx_i3' hx_xk'
        apply hx_mem_Xk
        rw [Xk] at hx_xk' ⊢
        simp only [mem_iUnion] at hx_xk' ⊢
        obtain ⟨u, hu⟩ := hx_xk'
        use u
        rw [I1,dif_neg hk_not_neg_s] at hu ⊢
        simp only [mem_preimage, mem_iUnion, exists_prop] at hu ⊢
        obtain ⟨u', hu', hu''⟩ := hu
        use u',hu'
        obtain rfl : u' = y'' := I3_prop_1 (I_induction_proof hk hk_not_neg_s) (And.intro hu'' hx_i3')
        exact hxu
      intro x' hx'
      rw [I3]
      have hx_not_xk : x' ∉ Xk hk := by
        intro hcontra
        have : x' ∈ (∅ : Set X) := by
          rw [← this]
          exact mem_inter hx' hcontra
        exact this
      simp only [mem_union, mem_diff, mem_iUnion, exists_prop, not_or, not_exists,
        not_and,iff_true_intro hx_not_xk, true_and]
      right
      constructor
      · rw [I2, dif_neg hk_not_neg_s]
        simp only [mem_preimage, mem_iUnion, exists_prop]
        use y''
      intro u hu
      have hx_not_i1' : x' ∉ I1 hk u := by
        intro hx_i1'
        apply hx_not_xk
        rw [Xk]
        simp only [mem_iUnion]
        use u
      rw [I3]
      simp only [mem_union, mem_diff, mem_iUnion, exists_prop, not_or, not_exists, not_and,
        not_forall]
      rw [iff_true_intro hx_not_xk, iff_true_intro hx_not_i1', true_and, true_implies]
      intro hx_i2'
      by_contra
      apply hx_notMem_i2_u u hu
      rw [I2, dif_neg hk_not_neg_s] at hx_i2' ⊢
      simp only [mem_preimage, mem_iUnion] at hx_i2' ⊢
      obtain ⟨z,hz,hz'⟩ := hx_i2'
      use z, hz
      suffices z = y'' by
        subst this
        exact hy''
      apply I3_prop_1 (I_induction_proof hk hk_not_neg_s)
      exact mem_inter hz' hx'
  termination_by ((-l + k).toNat)

structure ClosenessProperty {k1 k2 : ℤ} (hk1 : -S ≤ k1) (hk2 : -S ≤ k2)
    (y1 : Yk X k1) (y2 : Yk X k2) : Prop where
  I3_subset : I3 hk1 y1 ⊆ I3 hk2 y2
  I3_infdist_lt : EMetric.infEdist (y1 : X) (I3 hk2 y2)ᶜ < (6 * D ^ k1 : ℝ≥0∞)

local macro "clProp(" hkl:term ", " y1:term " | " hkr:term ", " y2:term ")" : term =>
 `(ClosenessProperty $hkl $hkr $y1 $y2)

lemma transitive_boundary' {k1 k2 k3 : ℤ} (hk1 : -S ≤ k1) (hk2 : -S ≤ k2) (hk3 : -S ≤ k3)
  (hk1_2 : k1 < k2) (hk2_3 : k2 ≤ k3) (y1 : Yk X k1) (y2 : Yk X k2) (y3 : Yk X k3)
    (x : X) (hx : x ∈ I3 hk1 y1 ∩ I3 hk2 y2 ∩ I3 hk3 y3) :
    clProp(hk1,y1|hk3,y3) → (clProp(hk1,y1|hk2,y2) ∧ clProp(hk2,y2|hk3,y3)) := by
  rintro ⟨_, hx'⟩
  have hi3_1_2 : I3 hk1 y1 ⊆ I3 hk2 y2 := by
    apply dyadic_property hk1 hk1_2.le hk2 y2 y1
    rw [not_disjoint_iff]
    exact ⟨x, hx.left.left, hx.left.right⟩
  have hi3_2_3 : I3 hk2 y2 ⊆ I3 hk3 y3 := by
    apply dyadic_property hk2 hk2_3 hk3 y3 y2
    rw [not_disjoint_iff]
    exact ⟨x, hx.left.right, hx.right⟩
  have hx_4k2 : x ∈ ball (y2 : X) (4 * D ^ k2) := I3_prop_3_2 hk2 y2 hx.left.right
  have hx_4k2' : x ∈ ball (y1 : X) (4 * D ^ k1) := I3_prop_3_2 hk1 y1 hx.left.left
  have hd_nzero : (D : ℝ≥0∞) ≠ 0 := by
    apply LT.lt.ne'
    rw [← ENNReal.ofReal_natCast, ENNReal.ofReal_pos]
    exact realD_pos a
  have hdp_nzero : ∀ (z:ℤ),(D ^ z :ℝ≥0∞) ≠ 0 := by
    intro z
    exact (ENNReal.zpow_pos hd_nzero (by finiteness) _).ne'
  have hdp_finit42 : (D ^ 42 : ℝ≥0∞) ≠ ⊤ := by finiteness
  refine ⟨⟨hi3_1_2, ?_⟩, ⟨hi3_2_3, ?_⟩⟩
  · apply lt_of_le_of_lt (EMetric.infEdist_anti _) hx'
    rw [compl_subset_compl]
    exact hi3_2_3
  · rw [← emetric_ball,EMetric.mem_ball] at hx_4k2 hx_4k2'
    rw [edist_comm] at hx_4k2'
    rw [← Real.rpow_intCast] at hx_4k2 hx_4k2'
    rw [ENNReal.ofReal_mul (by norm_num), ← ENNReal.ofReal_rpow_of_pos (realD_pos a),
      ENNReal.ofReal_ofNat,ENNReal.ofReal_natCast,ENNReal.rpow_intCast] at hx_4k2 hx_4k2'
    calc
      EMetric.infEdist (y2 : X) (I3 hk3 y3)ᶜ
        ≤ edist (y2 : X) (y1 : X) + EMetric.infEdist (y1 : X) (I3 hk3 y3)ᶜ :=
          EMetric.infEdist_le_edist_add_infEdist
      _ = EMetric.infEdist (y1 : X) (I3 hk3 y3)ᶜ + edist (y1 : X) (y2 : X) := by
        rw [add_comm,edist_comm]
      _ ≤ EMetric.infEdist (y1 : X) (I3 hk3 y3)ᶜ +
          (edist (y1:X) x + edist x y2) := by
        rw [ENNReal.add_le_add_iff_left hx'.ne_top]
        exact edist_triangle (↑y1) x ↑y2
      _ < EMetric.infEdist (y1 : X) (I3 hk3 y3)ᶜ + edist (y1 : X) x + 4 * D ^ k2 := by
        rw [← add_assoc, ENNReal.add_lt_add_iff_left (by finiteness)]
        exact hx_4k2
      _ < 6 * D ^ k1 + 4 * D ^ k1 + 4 * D ^ k2 := by
        rw [ENNReal.add_lt_add_iff_right]
        · apply ENNReal.add_lt_add hx' hx_4k2'
        · finiteness
      _ ≤ 2 * D ^ k2 + 4 * D ^ k2 := by
        rw [← right_distrib 6 4 (D ^ k1 : ℝ≥0∞)]
        have hz : (6 + 4 : ℝ≥0∞) = 2 * 5 := by norm_num
        rw [hz, ENNReal.add_le_add_iff_right, mul_assoc]
        · gcongr
          calc
            (5 * D ^ k1 : ℝ≥0∞)
              ≤ D * D ^ k1 := by
                gcongr
                rw [← ENNReal.ofReal_ofNat,← ENNReal.ofReal_natCast,
                  ENNReal.ofReal_le_ofReal_iff <| realD_nonneg a]
                exact five_le_realD X
            _ ≤ D ^ k2 := by
              nth_rw 1 [← zpow_one (D : ℝ≥0∞)]
              simp_rw [← ENNReal.rpow_intCast]
              rw [← ENNReal.rpow_add _ _ hd_nzero (by finiteness),← Int.cast_add]
              apply ENNReal.rpow_le_rpow_of_exponent_le
              · rw [← ENNReal.ofReal_one,← ENNReal.ofReal_natCast]
                rw [ENNReal.ofReal_le_ofReal_iff <| realD_nonneg a]
                exact one_le_realD a
              simp only [Int.cast_le]
              linarith
        · finiteness
      _ = 6 * D ^ k2 := by
        rw [← right_distrib]
        norm_num

lemma transitive_boundary {k1 k2 k3 : ℤ} (hk1 : -S ≤ k1) (hk2 : -S ≤ k2) (hk3 : -S ≤ k3)
  (hk1_2 : k1 ≤ k2) (hk2_3 : k2 ≤ k3) (y1 : Yk X k1) (y2 : Yk X k2) (y3 : Yk X k3)
    (x : X) (hx : x ∈ I3 hk1 y1 ∩ I3 hk2 y2 ∩ I3 hk3 y3) :
    clProp(hk1,y1|hk3,y3) → (clProp(hk1,y1|hk2,y2) ∧ clProp(hk2,y2|hk3,y3)) := by
  if hk1_eq_2 : k1 = k2 then
    subst hk1_eq_2
    intro hcl
    have : y1 = y2 := by apply I3_prop_1; exact hx.left
    subst this
    constructor
    · exact ⟨le_refl _,by
        obtain hx := hcl.I3_infdist_lt
        apply lt_of_le_of_lt _ hx
        apply EMetric.infEdist_anti
        simp only [compl_subset_compl]
        exact hcl.I3_subset⟩
    exact hcl
  else
    have : k1 < k2 := lt_of_le_of_ne hk1_2 hk1_eq_2
    exact transitive_boundary' hk1 hk2 hk3 this hk2_3 y1 y2 y3 x hx

def const_K : ℕ := 2 ^ (4 * a + 1)

namespace ShortVariables
set_option hygiene false in
scoped notation "K'" => @const_K a
end ShortVariables

lemma K_pos : 0 < (K' : ℝ) := by
  rw [const_K]
  simp only [Nat.cast_pow, Nat.cast_ofNat, Nat.ofNat_pos, pow_pos]

variable (X) in
def C4_1_7 [ProofData a q K σ₁ σ₂ F G] : ℝ≥0 := As (defaultA a) (2 ^ 4)

variable (X) in
lemma C4_1_7_eq : C4_1_7 X = 2 ^ (4 * a) := by
  dsimp [C4_1_7, As]
  rw [← Real.rpow_natCast 2 4, Real.logb_rpow (by linarith : 0 < (2:ℝ)) (by norm_num)]
  simp only [Nat.cast_pow, Nat.cast_ofNat, Nat.ceil_ofNat]
  group

lemma volume_tile_le_volume_ball (k : ℤ) (hk : -S ≤ k) (y : Yk X k) :
    volume (I3 hk y) ≤ C4_1_7 X * volume (ball (y : X) (4⁻¹ * D ^ k)) := by
  calc
    volume (I3 hk y)
      ≤ volume (ball (y : X) (2 ^ 4 * (4⁻¹ * D ^ k))) := by
        gcongr
        convert I3_prop_3_2 hk y using 2
        ring
    _ ≤ C4_1_7 X * volume (ball (y : X) (4⁻¹ * D ^ k : ℝ)):= by
      rw [C4_1_7]
      exact measure_ball_le_same (y : X) (by linarith) (le_refl _)

lemma le_s {k : ℤ} (hk_mK : -S ≤ k - K') (k' : Ioc (k - K') k) : (-S : ℤ) ≤ k' := by
  linarith [k'.property.left]

lemma small_boundary' (k : ℤ) (hk : -S ≤ k) (hk_mK : -S ≤ k - K') (y : Yk X k) :
    ∑' (z : Yk X (k - K')), volume (⋃ (_ : clProp(hk_mK,z|hk,y)), (I3 hk_mK z))
      ≤ 2⁻¹ * volume (I3 hk y) := by
  suffices
    (K') * ∑' (z : Yk X (k - K')), volume (⋃ (_:clProp(hk_mK,z|hk,y)),I3 hk_mK z)
      ≤ C4_1_7 X * volume (I3 hk y) by
    rw [C4_1_7_eq X] at this
    dsimp only [const_K] at this
    nth_rw 1 [pow_add 2 (4 * a) 1] at this
    rw [pow_one 2, Nat.cast_mul, Nat.cast_two, mul_comm _ 2, mul_assoc,
      ENNReal.mul_le_iff_le_inv (by norm_num) (by norm_num), ← mul_assoc,mul_comm 2⁻¹ _,
      mul_assoc] at this
    simp only [Nat.cast_pow, Nat.cast_ofNat, ENNReal.coe_pow, ENNReal.coe_ofNat] at this
    rw [← ENNReal.mul_le_mul_left]
    · exact this
    · exact (NeZero.ne (2 ^ (4 * a)))
    · finiteness
  letI : Countable (Yk X (k - K')) := (Yk_countable X (k - K')).to_subtype
  calc
    K' * ∑' (z : ↑(Yk X (k - K'))), volume (⋃ (_ : clProp(hk_mK,z|hk,y)), I3 hk_mK z)
      = ∑ (_ : Ioc (k - K') k),
        ∑'(z : Yk X (k - K')),volume (⋃ (_ : clProp(hk_mK,z|hk,y)), I3 hk_mK z) := by
        rw [Finset.sum_const]
        simp only [Finset.card_univ, Fintype.card_ofFinset, Int.card_Ioc, sub_sub_cancel,
          Int.toNat_natCast, nsmul_eq_mul]
    _ = ∑ (_ : Ioc (k - K') k), volume (
        ⋃ (z : Yk X (k - K')),⋃ (_ : clProp(hk_mK,z|hk,y)),I3 hk_mK z) := by
      apply Finset.sum_congr (rfl)
      intro x
      simp only [Finset.mem_univ, true_implies]
      symm
      refine measure_iUnion ?_ ?_
      · intro i i' hneq
        simp only [disjoint_iUnion_right, disjoint_iUnion_left]
        intro _ _
        rw [Set.disjoint_iff]
        intro x hx
        apply hneq
        exact I3_prop_1 hk_mK hx
      · intro i
        letI : Decidable (clProp(hk_mK,i|hk,y)):=
          Classical.propDecidable _
        rw [Set.iUnion_eq_if]
        if h:(clProp(hk_mK,i|hk,y)) then
          rw [if_pos h]
          exact I3_measurableSet hk_mK i
        else
          rw [if_neg h]
          exact MeasurableSet.empty
    _ ≤ ∑ (k' : Ioc (k - K') k),
          volume (⋃ (z ∈ {z' : Yk X k' | clProp((le_s hk_mK k'),z'|hk,y) }),
            I3 (le_s hk_mK k') z) := by
      apply Finset.sum_le_sum
      simp only [Finset.mem_univ, mem_setOf_eq, true_implies]
      intro k'
      apply volume.mono
      simp only [iUnion_subset_iff]
      intro z hz x hx
      have : x ∈ I3 hk y := hz.I3_subset hx
      have : x ∈ ⋃ z, I3 (le_s hk_mK k') z:=
        cover_by_cubes (le_s hk_mK k') (k'.property.right) hk y this
      simp only [mem_iUnion] at this
      obtain ⟨y', hy'⟩ := this
      simp only [mem_iUnion, exists_prop]
      use y'
      constructor
      · apply And.right
        apply transitive_boundary hk_mK (le_s hk_mK k') hk k'.property.left.le k'.property.right z y' y
        · simp only [mem_inter_iff]
          exact And.intro (And.intro hx hy') this
        · exact hz
      exact hy'
    _ = ∑ (k' : Ioc (k - K') k), ∑' (z : Yk X k'),
          volume (⋃ (_ : clProp((le_s hk_mK k'),z|hk,y)), I3 (le_s hk_mK k') z) := by
      apply Finset.sum_congr (rfl)
      intro k'
      simp only [Finset.mem_univ, true_implies]
      letI := (Yk_countable X k').to_subtype
      refine measure_iUnion ?_ ?_
      · intro i i' hneq
        simp only [mem_setOf_eq, disjoint_iUnion_right, disjoint_iUnion_left]
        intro _ _
        rw [Set.disjoint_iff]
        intro x hx
        apply hneq
        apply I3_prop_1
        exact hx
      intro i
      apply MeasurableSet.iUnion
      intro _
      exact I3_measurableSet (le_s hk_mK k') i
    _ ≤ ∑ (k' : Ioc (k - K') k), ∑' (z : Yk X k'), C4_1_7 X *
          volume (⋃ (_ : clProp((le_s hk_mK k'),z|hk,y)), ball (z : X) (4⁻¹ * D ^ (k' : ℤ))) := by
      apply Finset.sum_le_sum
      intro k'
      simp only [Finset.mem_univ, true_implies]
      apply ENNReal.summable.tsum_le_tsum _ (ENNReal.summable)
      intro z
      letI : Decidable (clProp(le_s hk_mK k',z|hk,y)) := Classical.propDecidable _
      simp_rw [iUnion_eq_if,apply_ite volume,measure_empty, mul_ite, mul_zero]
      if h : clProp(le_s hk_mK k',z|hk,y) then
        simp_rw [if_pos h]
        exact volume_tile_le_volume_ball (↑k') (le_s hk_mK k') z
      else
        repeat rw [if_neg h]
    _ = C4_1_7 X * ∑ (k' : Ioc (k - K') k), ∑' (z : Yk X k'),
          volume (⋃ (_ : clProp((le_s hk_mK k'),z|hk,y)), ball (z : X) (4⁻¹ * D ^ (k' : ℤ))) := by
      rw [Finset.mul_sum]
      apply Finset.sum_congr (rfl)
      simp only [Finset.mem_univ, true_implies]
      intro k'
      rw [ENNReal.tsum_mul_left]
    _ = C4_1_7 X * ∑ (k' : Ioc (k - K') k),
          volume (⋃ (z : Yk X k'), ⋃ (_ : clProp((le_s hk_mK k'),z|hk,y)),
            ball (z : X) (4⁻¹ * D ^ (k' : ℤ))) := by
      congr
      ext k'
      symm
      letI := (Yk_countable X k').to_subtype
      apply measure_iUnion _ <| fun _ ↦ MeasurableSet.iUnion <| fun _ ↦ measurableSet_ball
      intro i i' hneq
      simp only [disjoint_iUnion_right, disjoint_iUnion_left]
      intro _ _
      apply Disjoint.mono
      · trans ball (i : X) (2⁻¹ * D ^ (k' : ℤ))
        · apply ball_subset_ball
          gcongr
          linarith
        apply I3_prop_3_1
        have := k'.property.left
        linarith
      · trans ball (i' : X) (2⁻¹ * D ^ (k' : ℤ))
        · apply ball_subset_ball
          gcongr
          norm_num
        apply I3_prop_3_1
        have := k'.property.left
        linarith
      rw [Set.disjoint_iff]
      intro x hx
      apply hneq
      apply I3_prop_1
      exact hx
    _ ≤ C4_1_7 X * ∑' (k' : Ioc (k - K') k),
          volume (⋃ (z : Yk X k'), ⋃ (_:clProp((le_s hk_mK k'),z|hk,y)),
            ball (z : X) (4⁻¹ * D ^ (k' : ℤ))) := by
      gcongr
      exact ENNReal.sum_le_tsum Finset.univ
    _ = C4_1_7 X * volume (⋃ (k' : Ioc (k - K') k), ⋃ (z:Yk X k'),
          ⋃ (_ : clProp((le_s hk_mK k'),z|hk,y)), ball (z : X) (4⁻¹ * D ^ (k' : ℤ))) := by
      congr
      symm
      apply measure_iUnion
      · rw [Symmetric.pairwise_on]
        · intro l' l hl
          simp only [disjoint_iUnion_right, disjoint_iUnion_left]
          intro u hu u' hu'
          rw [Set.disjoint_iff]
          obtain ⟨x,hx⟩ := EMetric.infEdist_lt_iff.mp hu'.I3_infdist_lt
          intro x' hx'
          have : x ∈ ball (u:X) (2⁻¹ * D^(l:ℤ)) := by
            simp only [mem_inter_iff, mem_compl_iff, mem_ball] at hx hx' ⊢
            calc
              dist x (u:X)
                ≤ dist x (u':X) + dist (u':X) x' + dist x' (u:X) := dist_triangle4 x (↑u') x' ↑u
              _ < 6 * D^(l':ℤ ) + 4⁻¹ * D^(l':ℤ) + 4⁻¹ * D^(l:ℤ) := by
                rw [← dist_comm x' u']
                apply add_lt_add _ hx'.right
                apply add_lt_add _ hx'.left
                rw [dist_edist]
                rw [← @ENNReal.toReal_ofReal (6 * D ^ (l':ℤ)), ← Real.rpow_intCast]
                · rw [ENNReal.toReal_lt_toReal (by finiteness) (by finiteness),
                    ENNReal.ofReal_mul (by norm_num), ENNReal.ofReal_ofNat,
                    ← ENNReal.ofReal_rpow_of_pos (realD_pos a), ENNReal.ofReal_natCast,
                    edist_comm, ENNReal.rpow_intCast]
                  exact hx.right
                positivity
              _ = 4⁻¹ * 25 * D^(l':ℤ) + 4⁻¹ * D^(l:ℤ) := by
                rw [← right_distrib]
                norm_num
              _ ≤ 4⁻¹ * D^(l:ℤ) + 4⁻¹ * D^(l:ℤ) := by
                rw [add_le_add_iff_right, mul_assoc]
                gcongr
                trans D * D^(l':ℤ)
                · gcongr
                  exact twentyfive_le_realD X
                nth_rw 1 [← zpow_one (D:ℝ)]
                rw [← zpow_add₀ (realD_pos a).ne.symm]
                have : (l':ℤ) < l := hl
                exact zpow_le_zpow_right₀ (one_le_realD a) (by linarith)
              _ = 2⁻¹ * D^(l:ℤ) := by
                rw [← two_mul _,← mul_assoc]
                norm_num
          have : x ∈ I3 hk y := by
            apply dyadic_property (le_s hk_mK l) (l.property.right) hk
            · rw [Set.not_disjoint_iff]
              use x, I3_prop_3_1 (le_s hk_mK l) u this
              apply hu.I3_subset
              exact I3_prop_3_1 (le_s hk_mK l) u this
            exact I3_prop_3_1 (le_s hk_mK l) u this
          exact hx.left this
        exact fun ⦃x y⦄ a ↦ id (Disjoint.symm a)
      intro k'
      letI := (Yk_countable X k').to_subtype
      apply MeasurableSet.iUnion <| fun _ ↦ MeasurableSet.iUnion <| fun _ ↦ measurableSet_ball
    _ ≤ C4_1_7 X * volume (I3 hk y) := by
      gcongr
      simp only [iUnion_subset_iff]
      intro k' y' hy' x
      apply Subset.trans _ hy'.I3_subset
      apply Subset.trans _ (I3_prop_3_1 _ _)
      apply ball_subset_ball
      gcongr
      norm_num

lemma small_boundary (k : ℤ) (hk : -S ≤ k) (hk_mK : -S ≤ k - K') (y : Yk X k) :
    ∑' (z : Yk X (k - K')), ∑ᶠ (_ : clProp(hk_mK,z|hk,y)), volume (I3 hk_mK z)
      ≤ 2⁻¹ * volume (I3 hk y) := by
  calc
    ∑' (z : Yk X (k - K')), ∑ᶠ (_ : clProp(hk_mK,z|hk,y)), volume (I3 hk_mK z)
    _ = ∑' (z : Yk X (k - K')), volume (⋃ (_ : clProp(hk_mK,z|hk,y)), I3 hk_mK z) := by
      apply tsum_congr
      intro z
      letI : Decidable clProp(hk_mK,z|hk,y):= Classical.propDecidable _
      rw [finsum_eq_if, iUnion_eq_if]
      if h : clProp(hk_mK,z|hk,y) then
        simp_rw [if_pos h]
      else
        simp_rw [if_neg h]
        rw [measure_empty]
    _ ≤ 2⁻¹ * volume (I3 hk y) := small_boundary' k hk hk_mK y

lemma le_s_1' (n : ℕ) {k : ℤ} (hk_mn1K : -S ≤ k - (n + 1 : ℕ) * K') : (-S ≤ (k - K') - n * K') := by
  simp only [Nat.cast_add, Nat.cast_one] at hk_mn1K
  linarith

lemma le_s_2' (n : ℕ) {k : ℤ} (hk_mn1K : -S ≤ k - (n + 1 : ℕ) * K') : (-S ≤ k - K') := by
  simp only [Nat.cast_add, Nat.cast_one] at hk_mn1K
  rw [right_distrib] at hk_mn1K
  apply hk_mn1K.trans
  simp only [one_mul, tsub_le_iff_right, sub_add_add_cancel, le_add_iff_nonneg_right]
  positivity

lemma boundary_sum_eq {k : ℤ} (hk : -S ≤ k) {k' : ℤ} (hk' : -S ≤ k') (y : Yk X k) :
    ∑'(y' : Yk X k'), ∑ᶠ (_ : clProp(hk',y'|hk,y)), volume (I3 hk' y') =
      volume (⋃ (y' : Yk X k'), ⋃ (_ : clProp(hk',y'|hk,y)), I3 hk' y') := by
  letI := (Yk_countable X k').to_subtype
  rw [measure_iUnion]
  · apply tsum_congr
    intro y'
    letI : Decidable clProp(hk',y'|hk,y) := Classical.propDecidable _
    rw [finsum_eq_if,iUnion_eq_if]
    if h : clProp(hk',y'|hk,y) then
      simp_rw [if_pos h]
    else
      simp_rw [if_neg h, measure_empty]
  · intro i i' hneq
    simp only [disjoint_iUnion_right, disjoint_iUnion_left]
    rw [Set.disjoint_iff]
    intro _ _ x hx
    exact hneq (I3_prop_1 _ hx)
  exact fun y' ↦ MeasurableSet.iUnion (fun _ ↦ I3_measurableSet hk' y')

lemma smaller_boundary (n : ℕ) :
    ∀ {k : ℤ}, (hk : -S ≤ k) → (hk_mnK : -S ≤ k - n * K') → ∀ (y : Yk X k),
      ∑' (y' : Yk X (k - n * K')), ∑ᶠ (_ : clProp(hk_mnK,y'|hk,y)), volume (I3 hk_mnK y') ≤
        2⁻¹ ^ n * volume (I3 hk y) := by
  induction n
  · intro k hk hk_mnK y
    rw [boundary_sum_eq hk hk_mnK y]
    simp only [Int.cast_ofNat_Int, defaultA, pow_zero, one_mul]
    gcongr
    simp only [iUnion_subset_iff]
    exact fun _ hy' => hy'.I3_subset
  rename_i n hinduction
  intro k hk hk_mnK y
  rw [boundary_sum_eq hk hk_mnK y]
  calc
    volume (⋃ (y'' : Yk X (k - (n + 1 : ℕ) * K')),
      ⋃ (_:clProp(hk_mnK,y''|hk,y)), I3 hk_mnK y'')
    ≤ volume (⋃ (y' : Yk X (k - K')), ⋃ (_ : clProp(le_s_2' n hk_mnK,y'|hk,y)),
        ⋃ (y'' : Yk X (k - (n + 1 : ℕ) * K')),
          ⋃ (_ : clProp(hk_mnK,y''|le_s_2' n hk_mnK,y')), I3 hk_mnK y'') := by
      apply volume.mono
      simp only [iUnion_subset_iff]
      intro y'' hy'' x hx
      simp only [mem_iUnion, exists_prop]
      have hx_y: x ∈ I3 hk y := hy''.I3_subset hx
      have : x ∈ ⋃ (y' : Yk X (k - K')), I3 (le_s_2' n hk_mnK) y' :=
        cover_by_cubes (le_s_2' n hk_mnK) (by linarith) hk y hx_y
      simp only [mem_iUnion] at this
      obtain ⟨y', hx_y'⟩ := this
      use y'
      have hz : clProp(hk_mnK,y''|(le_s_2' n hk_mnK),y') ∧ clProp((le_s_2' n hk_mnK),y'|hk,y):= by
        apply transitive_boundary hk_mnK (le_s_2' n hk_mnK) hk _ (by linarith) y'' y' y x _ hy''
        · simp only [Nat.cast_add, Nat.cast_one]
          rw [right_distrib, one_mul]
          gcongr
          trans 0 + ↑(@const_K a)
          · rw [zero_add]
          gcongr; positivity
        · simp only [mem_inter_iff, and_assoc]
          use hx
      use hz.right, y'', hz.left
    _ = ∑' (y' : Yk X (k - K')), ∑ᶠ (_ : clProp(le_s_2' n hk_mnK,y'|hk,y)),
          volume (⋃ (y'' : Yk X (k - (n + 1 : ℕ) * K')),
            ⋃ (_ : clProp(hk_mnK,y''|le_s_2' n hk_mnK,y')), I3 hk_mnK y'') := by
      letI := (Yk_countable X (k - K')).to_subtype
      rw [measure_iUnion]
      · apply tsum_congr
        intro y'
        letI : Decidable clProp(le_s_2' n hk_mnK,y'|hk,y) := Classical.propDecidable _
        rw [iUnion_eq_if, finsum_eq_if]
        if h : clProp(le_s_2' n hk_mnK,y'|hk,y) then
          simp_rw [if_pos h]
        else
          simp_rw [if_neg h, measure_empty]
      · intro i i' hneq
        simp only [disjoint_iUnion_right, disjoint_iUnion_left]
        intro _ y1 hy1i _ y2 hy2i'
        apply Disjoint.mono_left hy2i'.I3_subset
        apply Disjoint.mono_right hy1i.I3_subset
        rw [Set.disjoint_iff]
        intro x hx
        exact hneq (I3_prop_1 _ hx)
      intro y'
      apply MeasurableSet.iUnion
      intro _
      letI := (Yk_countable X (k-(n+1:ℕ)*K')).to_subtype
      apply MeasurableSet.iUnion
      intro y''
      apply MeasurableSet.iUnion (fun _ ↦ I3_measurableSet hk_mnK y'')
    _ = ∑' (y' : Yk X (k - K')), ∑ᶠ (_ : clProp(le_s_2' n hk_mnK,y'|hk,y)),
          ∑' (y'': Yk X (k - (n + 1 : ℕ) * K')), ∑ᶠ (_ : clProp(hk_mnK,y''|le_s_2' n hk_mnK,y')),
            volume (I3 hk_mnK y'') := by
      apply tsum_congr
      intro y'
      apply finsum_congr
      intro hcly'
      rw [boundary_sum_eq (le_s_2' n hk_mnK) hk_mnK y']
    _ = ∑' (y' : Yk X (k - K')), ∑ᶠ (_ : clProp(le_s_2' n hk_mnK,y'|hk,y)),
          ∑' (y'' : Yk X ((k - K') - n * K')), ∑ᶠ (_ : clProp(le_s_1' n hk_mnK,y''|le_s_2' n hk_mnK,y')),
            volume (I3 (le_s_1' n hk_mnK) y'') := by
      have : k - (n + 1 : ℕ) * K' = (k - K') - n * K' := by
        rw [Nat.cast_add, Nat.cast_one,add_comm,right_distrib,one_mul,Int.sub_sub]
      congr! 8
    _ ≤ ∑' (y' : Yk X (k - K')), ∑ᶠ (_ : clProp(le_s_2' n hk_mnK,y'|hk,y)),
          2⁻¹ ^ n * volume (I3 (le_s_2' n hk_mnK) y') := by
      apply ENNReal.summable.tsum_le_tsum _ (ENNReal.summable)
      intro y'
      letI : Decidable clProp(le_s_2' n hk_mnK,y'|hk,y) := Classical.propDecidable _
      rw [finsum_eq_if, finsum_eq_if]
      if h : clProp(le_s_2' n hk_mnK,y'|hk,y) then
        simp_rw [if_pos h]
        apply hinduction
      else
        simp_rw [if_neg h]
        exact le_refl _
    _ = 2⁻¹ ^ n * ∑' (y' : Yk X (k - K')), ∑ᶠ (_ : clProp(le_s_2' n hk_mnK,y'|hk,y)),
          volume (I3 (le_s_2' n hk_mnK) y') := by
      rw [← ENNReal.tsum_mul_left]
      apply tsum_congr
      intro y'
      letI : Decidable clProp(le_s_2' n hk_mnK,y'|hk,y) := Classical.propDecidable _
      rw [finsum_eq_if,finsum_eq_if]
      if h : clProp(le_s_2' n hk_mnK,y'|hk,y) then
        simp_rw [if_pos h]
      else
        simp_rw [if_neg h, mul_zero]
    _ ≤ 2⁻¹ ^ n * (2⁻¹ * volume (I3 hk y)) := by
      gcongr
      apply _root_.small_boundary
    _ = 2⁻¹ ^ (n + 1) * volume (I3 hk y) := by
      rw [pow_add, pow_one, mul_assoc]

section ProofData
include q K σ₁ σ₂ F G

variable (a) in
def const_n {t : ℝ} (_ht : t ∈ Ioo 0 1) : ℕ := ⌊-Real.logb D t / K'⌋₊

variable {t : ℝ}

variable (X) in
theorem prefloor_nonneg (ht : t ∈ Ioo 0 1) :
    0 ≤ -Real.logb (↑D) t / K' := by
  apply div_nonneg _ (K_pos).le
  simp only [Left.nonneg_neg_iff]
  rw [Real.logb_nonpos_iff (one_lt_realD X) ht.left]
  exact ht.right.le

variable (X) in
lemma const_n_prop_1 (ht : t ∈ Ioo 0 1) : D ^ (const_n a ht * K') ≤ t⁻¹ := by
  simp only [mem_Ioo] at ht
  rw [← Real.rpow_logb (realD_pos a) (one_lt_realD X).ne.symm (inv_pos.mpr ht.left),
    ← Real.rpow_natCast,Real.rpow_le_rpow_left_iff (one_lt_realD X)]
  simp only [Nat.cast_mul, Real.logb_inv]
  rw [← le_div_iff₀ (K_pos), const_n]
  exact Nat.floor_le (prefloor_nonneg X ht)

variable (X) in
lemma const_n_prop_2 (ht : t ∈ Ioo 0 1) (k : ℤ) : t * D ^ k ≤ D ^ (k - const_n a ht * K') := by
  let _ : MulPosReflectLE ℝ := inferInstance -- perf: https://leanprover.zulipchat.com/#narrow/channel/287929-mathlib4/topic/performance.20example.20with.20type-class.20inference
  rw [sub_eq_neg_add, zpow_add₀ (realD_pos a).ne.symm,
    mul_le_mul_right (zpow_pos (realD_pos a) _), zpow_neg,
    le_inv_comm₀ ht.left (zpow_pos (realD_pos a) _)]
  exact const_n_prop_1 X ht

variable (X) in
lemma const_n_is_max (ht : t ∈ Ioo 0 1) (n : ℕ) : D ^ (n * K') ≤ t⁻¹ → n ≤ const_n a ht := by
  simp only [mem_Ioo] at ht
  rw [← Real.rpow_logb (realD_pos a) (one_lt_realD X).ne.symm (inv_pos.mpr ht.left)]
  rw [← Real.rpow_natCast,Real.rpow_le_rpow_left_iff (one_lt_realD X)]
  simp only [Nat.cast_mul, Real.logb_inv]
  rw [← le_div_iff₀ (K_pos), const_n]
  exact fun h ↦ Nat.le_floor h

variable (X) in
lemma const_n_prop_3 (ht : t ∈ Ioo 0 1) :
    (t * D ^ K' : ℝ)⁻¹ ≤ ↑D ^ (const_n a ht * K') := by
  dsimp only [const_n]
  rw [mul_inv, ← div_eq_mul_inv, div_le_iff₀ (pow_pos (realD_pos a) _), ← pow_add]
  nth_rw 3 [← one_mul K']
  rw [← right_distrib]
  nth_rw 1 [← Real.rpow_logb (realD_pos a) (one_lt_realD X).ne.symm ht.left]
  rw [← Real.rpow_neg (realD_nonneg a), ← Real.rpow_natCast, Real.rpow_le_rpow_left_iff (one_lt_realD X)]
  push_cast
  rw [← div_le_iff₀ (K_pos)]
  exact Nat.lt_floor_add_one (-Real.logb (↑D) t / ↑const_K) |>.le

variable (X) in
lemma const_n_nonneg (ht : t ∈ Ioo 0 1) : 0 ≤ const_n a ht := by
  apply const_n_is_max X ht 0
  simp only [zero_mul, pow_zero]
  exact one_le_inv_iff₀.mpr <| ⟨ht.left, ht.right.le⟩

variable (X) in
lemma kappa_le_log2D_inv_mul_K_inv : κ ≤ (Real.logb 2 D * K')⁻¹ := by
  have : 2 ≤ a := by linarith [four_le_a X]
  have 𝕔_pos : 0 < 𝕔 := by linarith [seven_le_c]
  rw [defaultD]
  simp only [Nat.cast_pow, Nat.cast_ofNat, mul_inv_rev]
  rw [← Real.rpow_natCast,Real.logb_rpow (by norm_num) (by norm_num)]
  rw [defaultκ, const_K, neg_mul, Real.rpow_neg (by positivity),
    ← mul_inv, inv_le_inv₀ (by positivity) (by positivity)]
  simp only [Nat.cast_pow, Nat.cast_ofNat, Nat.cast_mul]
  rw [mul_comm, pow_add, pow_one, ← mul_assoc, mul_comm _ 2, ← mul_assoc, ← mul_assoc,
    ← Real.rpow_natCast 2]
  norm_num
  calc
    (2 : ℝ) * 𝕔 * a ^ 2 * 2 ^ (4 * a : ℝ)
      ≤ 2 ^ 8 * (2 ^ (a : ℝ)) ^ 2 * 2 ^ (4 * a : ℝ) := by
      gcongr
      · norm_cast
        linarith [c_le_100]
      · exact (Real.self_lt_two_rpow (a : ℝ)).le
    _ ≤ 2 ^ (4 * a : ℝ) * 2 ^ (2 * a : ℝ) * 2 ^ (4 * a : ℝ) := by
      gcongr
      · rw [← Real.rpow_natCast, Real.rpow_le_rpow_left_iff (by norm_num)]
        norm_num
        trans 4 * 2
        · norm_num
        rw [mul_le_mul_left (by norm_num)]
        exact Nat.ofNat_le_cast.mpr this
      · rw [← Real.rpow_natCast, ← Real.rpow_mul (by norm_num), mul_comm]
        simp only [Nat.cast_ofNat, le_refl]
    _ ≤ 2 ^ (10 * a : ℝ) := by
      simp_rw [← Real.rpow_add (by norm_num : 0 < (2 : ℝ)), ← right_distrib]
      norm_num

end ProofData

lemma boundary_measure {k : ℤ} (hk : -S ≤ k) (y : Yk X k) {t : ℝ≥0} (ht : t ∈ Set.Ioo 0 1)
    (htD : (D ^ (-S : ℤ) : ℝ) ≤ t * D ^ k) :
    volume ({x | x ∈ I3 hk y ∧ EMetric.infEdist x (I3 hk y)ᶜ ≤ (↑t * ↑D ^ k)}) ≤
      2 * t ^ κ * volume (I3 hk y) := by
  have hconst_n : -S ≤ k - const_n a ht * K' := by
    suffices (D ^ (-S : ℤ) : ℝ) ≤ D ^ (k - const_n a ht * K' : ℤ) by
      simp_rw [← Real.rpow_intCast] at this
      rw [Real.rpow_le_rpow_left_iff (one_lt_realD X)] at this
      simp only [Int.cast_le] at this
      exact this
    exact htD.trans (const_n_prop_2 X ht k)
  have hconst_n_k : k - const_n a ht * K' ≤ k := by
    simp only [tsub_le_iff_right, le_add_iff_nonneg_right]
    positivity
  simp only [mem_Ioo] at ht
  calc
    volume ({x | x ∈ I3 hk y ∧ EMetric.infEdist x (I3 hk y)ᶜ ≤ (↑t * ↑D ^ k)})
    _ ≤ volume (⋃ (y' : Yk X (k - const_n a ht *K')), ⋃ (_ : clProp(hconst_n,y'|hk,y)),
          I3 hconst_n y') := by
      apply volume.mono
      intro x
      simp only [mem_setOf_eq, NNReal.val_eq_coe, and_imp]
      intro hxi3 hxb'
      have : x ∈ ⋃ (y' : Yk X (k - const_n a ht * K')), I3 hconst_n y' :=
        cover_by_cubes hconst_n hconst_n_k hk y hxi3
      simp only [mem_iUnion] at this ⊢
      obtain ⟨y', hy'⟩ := this
      have hxy' : x ∈ ball (y' : X) (4 * D ^ (k - const_n a ht * K')) := by
        apply I3_prop_3_2
        exact hy'
      refine ⟨y', ⟨?_, ?_⟩, hy'⟩
      · apply dyadic_property hconst_n hconst_n_k hk y y'
        rw [not_disjoint_iff]
        use x
      rw [← emetric_ball, EMetric.mem_ball,ENNReal.ofReal_mul (by norm_num), ENNReal.ofReal_ofNat,
        ← Real.rpow_intCast, ← ENNReal.ofReal_rpow_of_pos (realD_pos a),
        ENNReal.ofReal_natCast,ENNReal.rpow_intCast,edist_comm] at hxy'
      have : 0 < (Nat.cast D : ℝ≥0∞) := by
        rw [← ENNReal.ofReal_natCast,ENNReal.ofReal_pos]
        exact realD_pos a
      calc
        EMetric.infEdist (y' : X) (I3 hk y)ᶜ
        _ ≤ EMetric.infEdist (x:X) (I3 hk y)ᶜ + edist (y':X) x :=
          EMetric.infEdist_le_infEdist_add_edist
        _ < t * D^k + 4 * D^(k-const_n a ht * K') := by
          apply ENNReal.add_lt_add_of_le_of_lt _ hxb' hxy'
          apply (hxb'.trans_lt _).ne
          finiteness
        _ ≤ D ^ (k - const_n a ht * K') + 4 * D ^ (k - const_n a ht * K') := by
          rw [ENNReal.add_le_add_iff_right]
          · have := const_n_prop_2 X ht k
            simp only at this
            nth_rw 1 [NNReal.val_eq_coe] at this
            simp_rw [← Real.rpow_intCast] at this
            rw [← ENNReal.ofReal_le_ofReal_iff (by positivity),
              ENNReal.ofReal_mul (by exact ht.left.le), ENNReal.ofReal_coe_nnreal,
              ← ENNReal.ofReal_rpow_of_pos (realD_pos a),
              ← ENNReal.ofReal_rpow_of_pos (realD_pos a), ENNReal.ofReal_natCast,
              ENNReal.rpow_intCast, ENNReal.rpow_intCast] at this
            exact this
          finiteness
        _ ≤ 6 * ↑D ^ (k - const_n a ht * ↑const_K) := by
          nth_rw 1 [← one_mul (D ^ (k - const_n a ht * K') : ℝ≥0∞), ← right_distrib]
          rw [ENNReal.mul_le_mul_right]
          · norm_num
          · apply LT.lt.ne'
            rw [← ENNReal.rpow_intCast]
            exact ENNReal.rpow_pos this (by finiteness)
          finiteness
    _ = ∑' (y' : Yk X (k - const_n a ht * K')), ∑ᶠ(_ : clProp(hconst_n, y'|hk, y)),
          volume (I3 hconst_n y') := by rw [boundary_sum_eq hk hconst_n y]
    _ ≤ 2⁻¹ ^ (const_n a ht) * volume (I3 hk y) := by apply smaller_boundary
    _ ≤ 2 * t ^ κ * volume (I3 hk y) := by
      refine mul_le_mul' ?_ (le_refl _)
      suffices hsuf : ((2⁻¹ ^ (const_n a ht) : ℝ≥0) : ℝ≥0∞) ≤ (2 * t ^ κ : ℝ≥0) by
        push_cast at hsuf
        rw [ENNReal.coe_rpow_def]
        have : ¬(t = 0 ∧ κ < 0) := by
          push_neg
          intro h
          by_contra
          exact ht.left.ne h.symm
        rw [if_neg this]
        exact hsuf
      rw [ENNReal.coe_le_coe]
      suffices hsuf : (2⁻¹ ^ const_n a ht : ℝ) ≤ 2 * t ^ κ by
        exact hsuf -- TIL: things in ℝ≥0 are very defeq to things in ℝ
      calc
        (2⁻¹ ^ const_n a ht : ℝ)
        _ = 2 ^ (-const_n a ht : ℝ) := by
          rw [Real.rpow_neg (by norm_num), ← Real.rpow_natCast,Real.inv_rpow (by norm_num)]
        _ = (D ^ ((Real.logb 2 D)⁻¹)) ^ (-const_n a ht : ℝ) := by
          rw [Real.inv_logb, Real.rpow_logb (realD_pos a) (one_lt_realD X).ne' (by norm_num)]
        _ = D ^ ((const_n a ht * K' : ℝ) * -(Real.logb 2 D * K' : ℝ)⁻¹) := by
          rw [← Real.rpow_mul <| realD_nonneg a]
          congr 1
          rw [mul_neg, mul_neg]
          congr 1
          rw [mul_inv, mul_assoc, mul_comm (K' : ℝ), mul_assoc, inv_mul_cancel₀ K_pos.ne',
            mul_one, mul_comm]
        _ = (D ^ (const_n a ht * K' : ℝ) : ℝ)⁻¹ ^ (Real.logb 2 D * K' : ℝ)⁻¹ := by
          rw [Real.rpow_mul (realD_nonneg a), Real.rpow_neg (by positivity),
            Real.inv_rpow (by positivity)]
        _ ≤ (t * D ^(K' : ℝ)) ^ (Real.logb 2 D * K' : ℝ)⁻¹ := by
          rw [Real.rpow_le_rpow_iff]
          · rw [inv_le_comm₀]
            · rw [← Nat.cast_mul, Real.rpow_natCast, Real.rpow_natCast]
              exact const_n_prop_3 X ht
            · exact Real.rpow_pos_of_pos (realD_pos a) _
            · rw [mul_pos_iff_of_pos_right]
              · exact ht.left
              · exact Real.rpow_pos_of_pos (realD_pos a) _
          · positivity
          · positivity
          · rw [inv_pos,mul_pos_iff_of_pos_right (K_pos)]
            exact Real.logb_pos (by norm_num) (one_lt_realD X)
        _ = 2 * t ^ (Real.logb 2 D * K' : ℝ)⁻¹ := by
          rw [Real.mul_rpow,mul_comm, ← Real.rpow_mul (realD_nonneg a), mul_comm (K' : ℝ)]
          · rw [mul_inv, mul_assoc, inv_mul_cancel₀ K_pos.ne', mul_one, Real.inv_logb,
              Real.rpow_logb (realD_pos a) (one_lt_realD X).ne' (by norm_num)]
          · exact ht.left.le
          positivity
        _ ≤ (2 * t ^ κ : ℝ) := by
          rw [mul_le_mul_left (by linarith)]
          have : (t : ℝ) ∈ Ioo 0 1 := ht
          rw [mem_Ioo] at this
          rw [Real.rpow_le_rpow_left_iff_of_base_lt_one (this.left) (this.right)]
          exact kappa_le_log2D_inv_mul_K_inv X

lemma boundary_measure' {k : ℤ} (hk : -S ≤ k) (y : Yk X k) {t : ℝ≥0} (ht : t ∈ Set.Ioo 0 1)
    (htD : (D ^ (-S : ℤ) : ℝ) ≤ t * D ^ k) :
    volume.real ({x | x ∈ I3 hk y ∧ EMetric.infEdist x (I3 hk y)ᶜ ≤ (↑t * ↑D ^ k)}) ≤
      2 * t ^ κ * volume.real (I3 hk y) := by
  dsimp only [Measure.real]
  calc
    volume ({x | x ∈ I3 hk y ∧ EMetric.infEdist x (I3 hk y)ᶜ ≤ (↑t * ↑D ^ k)}) |>.toReal
    _ ≤ ((2 : ℝ≥0∞) * t ^ κ : ℝ≥0∞).toReal * (volume (I3 hk y)).toReal := by
        rw [← ENNReal.toReal_mul]
        rw [ENNReal.toReal_le_toReal]
        · exact boundary_measure hk y ht htD
        · apply ne_of_lt
          apply volume.mono inter_subset_left |>.trans_lt
          apply volume.mono (I3_prop_3_2 hk y) |>.trans_lt
          simp only [OuterMeasure.measureOf_eq_coe, Measure.coe_toOuterMeasure]
          finiteness
        apply ENNReal.mul_ne_top
        · have : 0 ≤ κ := κ_nonneg
          finiteness
        exact volume.mono (I3_prop_3_2 hk y) |>.trans_lt measure_ball_lt_top |>.ne
    _ = 2 * t ^ κ * (volume (I3 hk y)).toReal := by
      congr
      rw [ENNReal.toReal_mul]
      simp only [ENNReal.toReal_ofNat, mul_eq_mul_left_iff, OfNat.ofNat_ne_zero, or_false]
      rw [← ENNReal.toReal_rpow]
      simp only [ENNReal.coe_toReal]

variable (X) in
@[ext]
structure 𝓓 where
  k : ℤ
  hk : -S ≤ k
  hk_max : k ≤ S
  y : Yk X k
  hsub : I3 hk y ⊆ I3 (by trans 0 <;> simp : (-S : ℤ) ≤ S) ⟨o,o_mem_Yk_S⟩

variable (X) in
def max_𝓓 : 𝓓 X where
  k := S
  hk := by trans 0 <;> simp
  hk_max := Int.le_refl (S : ℤ)
  y := ⟨o,o_mem_Yk_S⟩
  hsub := fun ⦃a_1⦄ a ↦ a

def 𝓓.coe (z : 𝓓 X) : Set X := I3 z.hk z.y

variable (X) in
def forget_map (x : 𝓓 X) : (k : Set.Icc (-S : ℤ) S) × (Yk X k) := ⟨⟨x.k,And.intro x.hk x.hk_max⟩,x.y⟩

lemma forget_map_inj : Function.Injective (forget_map X) := by
  intro x1 x2 h
  dsimp only [forget_map] at h
  simp only [Sigma.mk.inj_iff, Subtype.mk.injEq] at h
  exact 𝓓.ext_iff.mpr h

variable (X) in
lemma 𝓓_finite : Finite (𝓓 X) := by
  have _ (k : Set.Icc (-S : ℤ) S) : Finite (Yk X k) :=
    Set.Finite.to_subtype (Yk_finite k.property.left)
  apply Finite.of_injective (forget_map X) forget_map_inj

-- Note: we might want to slightly adapt the construction so that there is only 1 tile at level S
-- with center `o` (then we might not cover all of `ball o (D ^ S)`, but most of it)
variable (X) in
/-- Proof that there exists a grid structure. -/
def grid_existence : GridStructure X D κ S o where
  Grid := 𝓓 X
  fintype_Grid := @Fintype.ofFinite (𝓓 X) (𝓓_finite X)
  coeGrid := fun z => z.coe
  s := fun z => z.k
  c := fun z => z.y
  inj := fun ⟨k,hk,hk_max,y,hsub⟩ ⟨k2,hk2,hk2_max,y2,hsub'⟩ h => by
    simp only [Prod.mk.injEq, 𝓓.mk.injEq] at h hsub hsub' ⊢
    dsimp [𝓓.coe] at h hsub hsub'
    obtain ⟨hl, hr⟩ := h
    subst hr
    simp only [heq_eq_eq, true_and]
    apply I3_prop_1 hk2 (x := y)
    have hl' := hl.symm
    rw [hl']
    simp only [inter_self]
    apply I3_prop_3_1
    simp only [mem_ball, dist_self, inv_pos, Nat.ofNat_pos, mul_pos_iff_of_pos_left]
    exact zpow_pos (realD_pos a) _
  range_s_subset := by
    intro i
    simp only [mem_range, mem_Icc, forall_exists_index]
    intro x hz
    subst hz
    use x.hk, x.hk_max
  topCube := max_𝓓 X
  s_topCube := rfl
  c_topCube := rfl
  subset_topCube := by
    intro i
    exact i.hsub
  Grid_subset_biUnion := by
    intro i l hl
    simp only [mem_Ico] at hl
    simp only [mem_preimage, mem_singleton_iff]
    have : i.coe ⊆ (max_𝓓 X).coe := i.hsub
    intro x hx
    simp only [mem_iUnion, exists_prop]
    have : i.coe ⊆ ⋃ y', I3 hl.left y' := cover_by_cubes hl.left hl.right.le i.hk i.y
    specialize this hx
    simp only [mem_iUnion] at this
    obtain ⟨y', hy'⟩ := this
    have : I3 (hl.left) y' ⊆ (max_𝓓 X).coe := by
      apply dyadic_property
      · exact hl.right.le.trans i.hk_max
      · rw [Set.not_disjoint_iff]
        exact ⟨x, hy', this hx⟩
    use ⟨l,hl.left,hl.right.le.trans i.hk_max,y',this⟩
    simp only [true_and]
    exact hy'
  fundamental_dyadic' := by
    intro i j hk
    if h : Disjoint i.coe j.coe then
      exact Or.inr h
    else
      exact Or.inl (dyadic_property i.hk hk j.hk j.y i.y h)
  ball_subset_Grid := by
    intro i
    apply Subset.trans (ball_subset_ball _) (I3_prop_3_1 i.hk i.y)
    rw [div_eq_mul_inv,mul_comm]
    gcongr
    norm_num
  Grid_subset_ball {i} := I3_prop_3_2 i.hk i.y
  small_boundary := by
    intro i t ht
    if ht' : t < 1 then
      apply boundary_measure' i.hk i.y
      · simp only [mem_Ioo]
        refine ⟨?_, ht'⟩
        apply lt_of_lt_of_le (zpow_pos (realD_pos a) _) ht
      rw [zpow_sub₀, div_le_iff₀] at ht
      · exact ht
      · exact zpow_pos (realD_pos a) _
      apply LT.lt.ne'
      exact realD_pos a
    else
      trans volume.real i.coe
      · apply measureReal_mono (fun x hx => hx.left) <|
          volume.mono (I3_prop_3_2 i.hk i.y) |>.trans_lt _ |>.ne
        simp only [OuterMeasure.measureOf_eq_coe, Measure.coe_toOuterMeasure]
        exact measure_ball_lt_top
      apply le_mul_of_one_le_left (measureReal_nonneg)
      have : 1 ≤ (t : ℝ) ^ κ := Real.one_le_rpow (le_of_not_gt ht') κ_nonneg
      linarith
  coeGrid_measurable {i} := I3_measurableSet i.hk i.y

/-! ## Proof that there exists a tile structure on a grid structure. -/

variable [GridStructure X D κ S o] {I : Grid X}

/-- The constant appearing in 4.2.2 (3 / 10). -/
@[simp] def C𝓩 : ℝ := 3 / 10

section
variable (I)

open scoped Classical in
def 𝓩_cands : Finset (Finset (Θ X)) :=
  Q.range.powerset.filter fun z ↦ z.toSet.PairwiseDisjoint (ball_{I} · C𝓩)

lemma exists_𝓩_max_card : ∃ zmax ∈ 𝓩_cands I, ∀ z ∈ 𝓩_cands I, z.card ≤ zmax.card :=
  (𝓩_cands I).exists_max_image Finset.card ⟨∅, by simp [𝓩_cands]⟩

/-- A finset of maximal cardinality satisfying (4.2.1) and (4.2.2). -/
def 𝓩 : Finset (Θ X) := (exists_𝓩_max_card I).choose

end

lemma 𝓩_spec : 𝓩 I ⊆ Q.range ∧ (𝓩 I).toSet.PairwiseDisjoint (ball_{I} · C𝓩) ∧
    ∀ z ∈ 𝓩_cands I, z.card ≤ (𝓩 I).card := by
  classical
  rw [← and_assoc]; convert (exists_𝓩_max_card I).choose_spec; change _ ↔ 𝓩 I ∈ _
  rw [𝓩_cands, Finset.mem_filter, Finset.mem_powerset]

lemma 𝓩_subset : 𝓩 I ⊆ Q.range := 𝓩_spec.1
lemma 𝓩_pairwiseDisjoint : (𝓩 I).toSet.PairwiseDisjoint (ball_{I} · C𝓩) := 𝓩_spec.2.1
lemma 𝓩_max_card : ∀ z ∈ 𝓩_cands I, z.card ≤ (𝓩 I).card := 𝓩_spec.2.2

lemma 𝓩_nonempty : (𝓩 I).Nonempty := by
  by_contra h; rw [Finset.not_nonempty_iff_eq_empty] at h
  have j := 𝓩_max_card (I := I)
  simp_rw [h, Finset.card_empty, nonpos_iff_eq_zero, Finset.card_eq_zero] at j
  replace j : 𝓩_cands I = {∅} := Finset.eq_singleton_iff_unique_mem.mpr ⟨(by simp [𝓩_cands]), j⟩
  have k : {Q default} ∈ 𝓩_cands I := by simp [𝓩_cands]
  simp_all

instance : Inhabited (𝓩 I) := ⟨⟨_, 𝓩_nonempty.choose_spec⟩⟩

/-- 7 / 10 -/
@[simp] def C4_2_1 : ℝ := 7 / 10 /- 0.6 also works? -/

/-- Equation (4.2.3), Lemma 4.2.1 -/
lemma frequency_ball_cover : Q.range.toSet ⊆ ⋃ z ∈ 𝓩 I, ball_{I} z C4_2_1 := by
  intro θ hθ
  classical
  obtain ⟨z, hz, hz'⟩ : ∃ z, z ∈ 𝓩 I ∧ ¬Disjoint (ball_{I} z C𝓩) (ball_{I} θ C𝓩) := by
    by_contra! h
    have hθ' : θ ∉ (𝓩 I : Set (Θ X)) := fun hθ' ↦ by
      have := h _ hθ'; norm_num at this
    let 𝓩' := insert θ (𝓩 I)
    apply absurd (𝓩_max_card (I := I)) _; push_neg; refine ⟨𝓩', ?_, ?_⟩
    · simp_rw [𝓩', 𝓩_cands, Finset.mem_filter, Finset.mem_powerset, Finset.insert_subset_iff,
        Finset.coe_insert, pairwiseDisjoint_insert_of_notMem hθ', Finset.mem_coe]
      exact ⟨⟨hθ, 𝓩_subset⟩, 𝓩_pairwiseDisjoint, fun y hy ↦ (h y hy).symm⟩
    · rw [Finset.card_insert_of_notMem hθ']; exact lt_add_one _
  rw [not_disjoint_iff] at hz'; obtain ⟨z', h₁z', h₂z'⟩ := hz'
  simp only [mem_iUnion, mem_ball, exists_prop, C𝓩, C4_2_1] at h₁z' h₂z' ⊢
  use z, hz; linarith [dist_triangle_left (α := (WithFunctionDistance (c I) (D ^ s I / 4))) θ z z']

local instance tileData_existence [GridStructure X D κ S o] : PreTileStructure Q D κ S o where
  𝔓 := Σ I : Grid X, 𝓩 I
  fintype_𝔓 := Sigma.instFintype
  𝓘 p := p.1
  surjective_𝓘 I := ⟨⟨I, default⟩, rfl⟩
  𝒬 p := p.2
  range_𝒬 := by rintro _ ⟨p, rfl⟩; rw [← SimpleFunc.mem_range]; exact 𝓩_subset p.2.2

namespace Construction

def Ω₁_aux (I : Grid X) (k : ℕ) : Set (Θ X) :=
  if hk : k < Nat.card (𝓩 I) then
    let z : Θ X := (Finite.equivFin (𝓩 I) |>.symm ⟨k, hk⟩).1
    ball_{I} z C4_2_1 \ (⋃ i ∈ (𝓩 I).toSet \ {z}, ball_{I} i C𝓩) \ ⋃ i < k, Ω₁_aux I i
  else ∅

lemma Ω₁_aux_disjoint (I : Grid X) {k l : ℕ} (hn : k ≠ l) : Disjoint (Ω₁_aux I k) (Ω₁_aux I l) := by
  wlog h : k < l generalizing k l
  · exact (this hn.symm (hn.symm.lt_of_le (Nat.le_of_not_lt h))).symm
  have : Ω₁_aux I k ⊆ ⋃ i < l, Ω₁_aux I i := subset_biUnion_of_mem h
  apply disjoint_of_subset_left this
  rw [Ω₁_aux]
  split_ifs
  · exact disjoint_sdiff_right
  · exact disjoint_empty _

lemma disjoint_ball_Ω₁_aux (I : Grid X) {z z' : Θ X} (hz : z ∈ 𝓩 I) (hz' : z' ∈ 𝓩 I) (hn : z ≠ z') :
    Disjoint (ball_{I} z' C𝓩) (Ω₁_aux I (Finite.equivFin (𝓩 I) ⟨z, hz⟩)) := by
  rw [Ω₁_aux]
  simp only [(Finite.equivFin (𝓩 I) ⟨z, hz⟩).2, dite_true, Fin.eta, Equiv.symm_apply_apply]
  rw [sdiff_sdiff_comm, ← disjoint_sdiff_comm, diff_eq_empty.mpr]
  · exact empty_disjoint _
  · apply subset_biUnion_of_mem (show z' ∈ (𝓩 I).toSet \ {z} by tauto)

def Ω₁ (p : 𝔓 X) : Set (Θ X) := Ω₁_aux p.1 (Finite.equivFin (𝓩 p.1) p.2)

/-- Lemma 4.2.2 -/
lemma disjoint_frequency_cubes {f g : 𝓩 I} (h : (Ω₁ ⟨I, f⟩ ∩ Ω₁ ⟨I, g⟩).Nonempty) : f = g := by
  simp_rw [← not_disjoint_iff_nonempty_inter, Ω₁] at h
  contrapose! h
  apply Ω₁_aux_disjoint
  contrapose! h
  rwa [Fin.val_eq_val, Equiv.apply_eq_iff_eq] at h

/-- Equation (4.2.6), first inclusion -/
lemma ball_subset_Ω₁ (p : 𝔓 X) : ball_(p) (𝒬 p) C𝓩 ⊆ Ω₁ p := by
  rw [Ω₁, Ω₁_aux]; set z := p.2
  simp_rw [Fin.eta, Equiv.symm_apply_apply]
  set k := (Finite.equivFin ↑(𝓩 p.1)) z with h'k
  simp_rw [k.2, dite_true]
  change ball_{p.1} z.1 C𝓩 ⊆ _ \ ⋃ i < k.1, Ω₁_aux p.1 i
  refine subset_diff.mpr ⟨subset_diff.mpr ⟨ball_subset_ball (by norm_num), ?_⟩, ?_⟩
  · rw [disjoint_iUnion₂_right]; intro i hi; rw [mem_diff_singleton] at hi
    exact 𝓩_pairwiseDisjoint z.coe_prop hi.1 hi.2.symm
  · rw [disjoint_iUnion₂_right]; intro i hi
    let z' := (Finite.equivFin ↑(𝓩 p.1)).symm ⟨i, by omega⟩
    have zn : z ≠ z' := by simp only [ne_eq, Equiv.eq_symm_apply, z']; exact Fin.ne_of_gt hi
    simpa [z'] using disjoint_ball_Ω₁_aux p.1 z'.2 z.2 (Subtype.coe_ne_coe.mpr zn.symm)

/-- Equation (4.2.6), second inclusion -/
lemma Ω₁_subset_ball (p : 𝔓 X) : Ω₁ p ⊆ ball_(p) (𝒬 p) C4_2_1 := by
  rw [Ω₁, Ω₁_aux]
  split_ifs
  · let z : Θ X := p.2
    have qz : 𝒬 p = z := rfl
    have zeq : z = p.2 := rfl
    simp only [qz, zeq, Fin.eta, Equiv.symm_apply_apply, sdiff_sdiff, diff_subset]
  · exact empty_subset _

/-- Equation (4.2.5) -/
lemma iUnion_ball_subset_iUnion_Ω₁ : ⋃ z ∈ 𝓩 I, ball_{I} z C4_2_1 ⊆ ⋃ f : 𝓩 I, Ω₁ ⟨I, f⟩ := by
  rw [iUnion₂_subset_iff]; intro z mz (ϑ : Θ X) mϑ
  set f := Finite.equivFin (𝓩 I) with hf
  by_cases h : ∃ y ∈ 𝓩 I, ϑ ∈ ball_{I} y C𝓩
  · obtain ⟨z', mz', hz'⟩ := h
    exact subset_iUnion_of_subset _ subset_rfl (ball_subset_Ω₁ ⟨I, ⟨z', mz'⟩⟩ hz')
  · let L := {k : Fin (Nat.card (𝓩 I)) | ϑ ∈ ball_{I} (f.symm k).1 C4_2_1}
    have Ln : L.Nonempty := by use f ⟨z, mz⟩; rwa [mem_setOf, Equiv.symm_apply_apply]
    obtain ⟨k, mem_k, hk⟩ := L.exists_min_image id L.toFinite Ln
    simp_rw [L, mem_setOf_eq] at mem_k
    simp only [id_eq] at hk
    have q : ∀ i < k, ϑ ∉ Ω₁_aux I i := by
      by_contra! h; obtain ⟨i, li, hi⟩ := h
      have := Ω₁_subset_ball ⟨I, f.symm i⟩
      simp_rw [Ω₁, ← hf, Equiv.apply_symm_apply] at this
      replace this : ϑ ∈ ball_{I} (f.symm i).1 C4_2_1 := this hi
      replace this : i ∈ L := by simp only [L, mem_setOf_eq, this]
      exact absurd (hk i this) (not_le.mpr li)
    rw [mem_iUnion]; use f.symm k; rw [Ω₁, Ω₁_aux]; dsimp only
    rw [Equiv.apply_symm_apply]; simp_rw [k.2]; rw [dite_true, mem_diff, mem_diff]
    refine ⟨⟨mem_k, ?_⟩, ?_⟩
    · rw [mem_iUnion₂]; push_neg at h ⊢; exact fun i mi ↦ h i mi.1
    · rw [mem_iUnion₂]; push_neg; exact fun i mi ↦ q ⟨i, mi.trans k.2⟩ mi

/-- 1 / 5 -/
@[simp] def CΩ : ℝ := 1 / 5

open scoped Classical in
def Ω (p : 𝔓 X) : Set (Θ X) :=
  if h : IsMax p.1 then Ω₁ p else
  have := Grid.opSize_succ_lt h
  ball_(p) (𝒬 p) CΩ ∪ ⋃ (z : Θ X) (hz : z ∈ (𝓩 p.1.succ).toSet ∩ Ω₁ p), Ω ⟨p.1.succ, ⟨z, hz.1⟩⟩
termination_by p.1.opSize

lemma 𝔓_induction (P : 𝔓 X → Prop) (base : ∀ p, IsMax p.1 → P p)
    (ind : ∀ p, ¬IsMax p.1 → (∀ z : 𝓩 p.1.succ, P ⟨p.1.succ, by exact z⟩) → P p) :
    ∀ p, P p := fun p ↦ by
  by_cases h : IsMax p.1
  · exact base p h
  · have := Grid.opSize_succ_lt h
    exact ind p h fun z ↦ (𝔓_induction P base ind ⟨p.1.succ, z⟩)
termination_by p => p.1.opSize

lemma Ω_subset_cball {p : 𝔓 X} : Ω p ⊆ ball_(p) (𝒬 p) 1 := by
  induction p using 𝔓_induction with
  | base p maxI =>
    rw [Ω]; simp only [maxI, dite_true]
    exact (Ω₁_subset_ball p).trans (ball_subset_ball (by norm_num))
  | ind p nmaxI ih =>
    rw [Ω]; simp only [nmaxI, dite_false]
    intro ϑ mϑ
    rcases mϑ with c | c; · exact mem_of_mem_of_subset c (ball_subset_ball (by norm_num))
    obtain ⟨I, ⟨y, my⟩⟩ := p
    dsimp only at nmaxI ih c
    set J := I.succ
    rw [mem_iUnion₂] at c
    obtain ⟨z, ⟨mz₁, mz₂⟩, hz⟩ := c
    simp only [mem_ball]
    calc
      _ ≤ dist_{I} ϑ z + dist_{I} z y := dist_triangle ..
      _ < dist_{I} ϑ z + C4_2_1 := by
        gcongr; simpa using (Ω₁_subset_ball ⟨I, ⟨y, my⟩⟩) mz₂
      _ ≤ C2_1_2 a * dist_{J} ϑ z + C4_2_1 := by
        gcongr; refine Grid.dist_strictMono (lt_of_le_of_ne Grid.le_succ ?_)
        contrapose! nmaxI; exact Grid.max_of_le_succ nmaxI.symm.le
      _ < C2_1_2 a * 1 + C4_2_1 := by
        gcongr
        · rw [C2_1_2]; positivity
        · simpa only [mem_ball] using (ih ⟨z, mz₁⟩) hz
      _ < 2 ^ (-2 : ℝ) + C4_2_1 := by
        gcongr
        rw [mul_one, C2_1_2, Real.rpow_lt_rpow_left_iff one_lt_two, lt_neg]
        simp only [add_mul, neg_mul, neg_add_rev, neg_neg, lt_neg_add_iff_add_lt]
        norm_cast
        calc
        5 * a + 2
        _ < 6 * a := by linarith [four_le_a X]
        _ ≤ 𝕔 * a := by
          gcongr
          linarith [seven_le_c]
      _ < _ := by norm_num

lemma Ω_disjoint_aux {I : Grid X} (nmaxI : ¬IsMax I) {y z : 𝓩 I} (hn : y ≠ z) :
    Disjoint (ball_{I} y.1 CΩ) (⋃ z', ⋃ (x : z' ∈ (𝓩 I.succ).toSet ∩ Ω₁ ⟨I, z⟩),
      Ω ⟨I.succ, ⟨z', x.1⟩⟩) := by
  have dj := (disjoint_frequency_cubes (f := y) (g := z)).mt hn
  rw [← not_disjoint_iff_nonempty_inter, not_not] at dj
  contrapose! hn; rw [not_disjoint_iff] at hn
  obtain ⟨(ϑ : Θ X), mϑ, mϑ'⟩ := hn
  rw [mem_iUnion₂] at mϑ'; obtain ⟨x, ⟨mx₁, mx₂⟩, mϑ₂⟩ := mϑ'
  have u : x ∈ ball_{I} y.1 C𝓩 := by
    rw [@mem_ball, @dist_comm]
    calc
    _ ≤ dist_{I} ϑ y.1 + dist_{I} ϑ x := dist_triangle_left ..
    _ < CΩ + dist_{I} ϑ x := by gcongr; simpa [mem_ball] using mϑ
    _ ≤ CΩ + C2_1_2 a * dist_{I.succ} ϑ x := by
      gcongr; refine Grid.dist_strictMono (lt_of_le_of_ne Grid.le_succ ?_)
      contrapose! nmaxI; exact Grid.max_of_le_succ nmaxI.symm.le
    _ < CΩ + C2_1_2 a * 1 := by
      gcongr
      · rw [C2_1_2]; positivity
      · simpa only using (Ω_subset_cball (p := ⟨I.succ, ⟨x, mx₁⟩⟩)) mϑ₂
    _ < CΩ + 2 ^ (-4 : ℝ) := by
      gcongr
      rw [mul_one, C2_1_2, Real.rpow_lt_rpow_left_iff one_lt_two, lt_neg]
      simp only [add_mul, neg_mul, neg_add_rev, neg_neg, lt_neg_add_iff_add_lt]
      norm_cast
      calc
      5 * a + 4
      _ < 7 * a := by linarith [four_le_a X]
      _ ≤ 𝕔 * a := by
        gcongr
        linarith [seven_le_c]
    _ ≤ _ := by norm_num
  replace u := (ball_subset_Ω₁ ⟨I, y⟩) u
  have := dj.ne_of_mem u mx₂; contradiction

lemma Ω_disjoint {p p' : 𝔓 X} (hn : p ≠ p') (h𝓘 : 𝓘 p = 𝓘 p') : Disjoint (Ω p) (Ω p') := by
  change p.1 = p'.1 at h𝓘; obtain ⟨I, y⟩ := p; obtain ⟨_, z⟩ := p'
  subst h𝓘; dsimp only at hn z ⊢
  replace hn : y ≠ z := fun e ↦ hn (congrArg (Sigma.mk I) e)
  induction I using Grid.induction with
  | base I maxI =>
    unfold Ω; simp only [maxI, dite_true]
    contrapose! hn; rw [not_disjoint_iff_nonempty_inter] at hn
    exact disjoint_frequency_cubes hn
  | ind I nmaxI ih =>
    unfold Ω; simp only [nmaxI, dite_false]
    have dj := (disjoint_frequency_cubes (f := y) (g := z)).mt hn
    rw [← not_disjoint_iff_nonempty_inter, not_not] at dj
    rw [disjoint_union_left]; constructor <;> (rw [disjoint_union_right]; constructor)
    · have binc : ∀ x, ball_{I} x.1 CΩ ⊆ Ω₁ ⟨I, x⟩ := fun x ↦
        (ball_subset_ball (by norm_num)).trans (ball_subset_Ω₁ ⟨I, x⟩)
      exact (dj.mono_left (binc y)).mono_right (binc z)
    · exact Ω_disjoint_aux nmaxI hn
    · exact (Ω_disjoint_aux nmaxI hn.symm).symm
    · rw [disjoint_iUnion₂_left]; intro a ⟨ma₁, ma₂⟩
      rw [disjoint_iUnion₂_right]; intro b ⟨mb₁, mb₂⟩
      exact ih ⟨a, ma₁⟩ ⟨b, mb₁⟩ (by simp [dj.ne_of_mem ma₂ mb₂])

lemma Ω_biUnion {I : Grid X} : Q.range.toSet ⊆ ⋃ p ∈ 𝓘 ⁻¹' ({I} : Set (Grid X)), Ω p := by
  induction I using Grid.induction with
  | base I maxI =>
    intro ϑ mϑ; simp only [mem_preimage, mem_singleton_iff, mem_iUnion, exists_prop]
    have l := ((frequency_ball_cover (I := I)).trans iUnion_ball_subset_iUnion_Ω₁) mϑ
    rw [mem_iUnion] at l; obtain ⟨z, mz⟩ := l; use ⟨I, z⟩
    exact ⟨rfl, by rw [Ω]; simp only [maxI, dite_true, mz]⟩
  | ind I nmaxI ih =>
    intro ϑ mϑ
    replace ih := ih mϑ
    simp only [mem_preimage, mem_singleton_iff, mem_iUnion, exists_prop] at ih ⊢
    obtain ⟨⟨J, z⟩, (rfl : J = I.succ), h⟩ := ih
    have : z.1 ∈ ⋃ z ∈ 𝓩 I, ball_{I} z C4_2_1 :=
      ((Finset.coe_subset.mpr 𝓩_subset).trans frequency_ball_cover) z.2
    rw [mem_iUnion₂] at this; obtain ⟨z', mz', dz⟩ := this
    have zi : ball_{I} z' C4_2_1 ⊆ ⋃ z ∈ 𝓩 I, ball_{I} z C4_2_1 :=
      subset_iUnion₂_of_subset z' mz' (subset_refl _)
    replace zi : ↑z ∈ ⋃ f, Ω₁ ⟨I, f⟩ :=
      mem_of_mem_of_subset dz <| zi.trans iUnion_ball_subset_iUnion_Ω₁
    rw [mem_iUnion] at zi; obtain ⟨z'', mz''⟩ := zi
    use ⟨I, z''⟩, rfl
    rw [Ω]; simp only [nmaxI, dite_false, mem_union]; right
    rw [mem_iUnion₂]; use z.1, ⟨z.2, mz''⟩, h

lemma Ω_RFD {p q : 𝔓 X} (h𝓘 : 𝓘 p ≤ 𝓘 q) : Disjoint (Ω p) (Ω q) ∨ Ω q ⊆ Ω p := by
  by_cases h : 𝔰 q ≤ 𝔰 p
  · rw [or_iff_not_imp_left]; intro hi
    obtain ⟨I, y⟩ := p
    obtain ⟨J, z⟩ := q
    have hij : I = J := le_antisymm h𝓘 (Grid.le_dyadic h h𝓘 le_rfl)
    have k := Ω_disjoint (p := ⟨I, y⟩) (p' := ⟨J, z⟩)
    replace k : (⟨I, y⟩ : 𝔓 X) = ⟨J, z⟩ := by tauto
    rw [k]
  · obtain ⟨J, sJ, lbJ, ubJ⟩ :=
      Grid.exists_sandwiched h𝓘 (𝔰 q - 1) (by change 𝔰 p ≤ _ ∧ _ ≤ 𝔰 q; omega)
    have : q.2.1 ∈ ⋃ z ∈ 𝓩 J, ball_{J} z C4_2_1 :=
      ((Finset.coe_subset.mpr 𝓩_subset).trans frequency_ball_cover) q.2.2
    rw [mem_iUnion₂] at this; obtain ⟨z', mz', dz⟩ := this
    have zi' : ball_{J} z' C4_2_1 ⊆ ⋃ z ∈ 𝓩 J, ball_{J} z C4_2_1 :=
      subset_iUnion₂_of_subset z' mz' (subset_refl _)
    replace zi : ↑q.2 ∈ ⋃ f, Ω₁ ⟨J, f⟩ :=
      mem_of_mem_of_subset dz <| zi'.trans iUnion_ball_subset_iUnion_Ω₁
    clear! z'
    rw [mem_iUnion] at zi; obtain ⟨a, ma⟩ := zi -- Paper's `q'` is `⟨J, a⟩`
    have nmaxJ : ¬IsMax J := by
      by_contra maxJ; rw [Grid.isMax_iff] at maxJ
      rw [maxJ, show s topCube = S from s_topCube (X := X)] at sJ
      have : 𝔰 q ≤ S := scale_mem_Icc.2
      omega
    have succJ : J.succ = q.1 := (Grid.succ_def nmaxJ).mpr ⟨ubJ, by change 𝔰 q = _; omega⟩
    have key : Ω q ⊆ Ω ⟨J, a⟩ := by
      nth_rw 2 [Ω]; simp only [nmaxJ, dite_false]; intro ϑ mϑ; right; rw [mem_iUnion₂]
      refine ⟨q.2, ?_, ?_⟩
      · rw [succJ]; exact ⟨q.2.2, ma⟩
      · change ϑ ∈ Ω ⟨q.1, q.2⟩ at mϑ; convert mϑ
    let q' : 𝔓 X := ⟨J, a⟩
    change 𝓘 p ≤ 𝓘 q' at lbJ
    rcases Ω_RFD lbJ with c | c
    · exact Or.inl (disjoint_of_subset_right key c)
    · exact Or.inr (key.trans c)
termination_by (𝔰 q - 𝔰 p).toNat
decreasing_by
  rw [Int.lt_toNat]
  change (s J - 𝔰 p).toNat < 𝔰 q - 𝔰 p
  rw [sJ, Int.toNat_of_nonneg (by omega), sub_right_comm]
  exact sub_one_lt _

end Construction

variable (X) in
def tile_existence : TileStructure Q D κ S o where
  Ω := Construction.Ω
  biUnion_Ω {I} := by rw [← SimpleFunc.coe_range]; exact Construction.Ω_biUnion
  disjoint_Ω := Construction.Ω_disjoint
  relative_fundamental_dyadic {p q} := Construction.Ω_RFD
  cball_subset {p} := by
    rw [Construction.Ω]; split_ifs with h
    · have : ball_(p) (𝒬 p) 5⁻¹ ⊆ ball_(p) (𝒬 p) C𝓩 := ball_subset_ball (by norm_num)
      exact this.trans (Construction.ball_subset_Ω₁ p)
    · simp
  subset_cball {p} := Construction.Ω_subset_cball


==> anc/Carleson/TileStructure.lean <==
import Carleson.GridStructure

open Set MeasureTheory Metric Function Complex Bornology
open scoped NNReal ENNReal ComplexConjugate
noncomputable section

section Generic
universe u
variable {𝕜 : Type*} [_root_.RCLike 𝕜]
variable {X : Type u} {A : ℝ≥0} [PseudoMetricSpace X] [DoublingMeasure X A]

/- The data in a tile structure, and some basic properties.
This is mostly separated out so that we can nicely define the notation `d_𝔭`.
Note: compose `𝓘` with `Grid` to get the `𝓘` of the paper. -/
class PreTileStructure {A : outParam ℝ≥0} [PseudoMetricSpace X] [DoublingMeasure X A]
  [FunctionDistances 𝕜 X] (Q : outParam (SimpleFunc X (Θ X)))
  (D : outParam ℕ) (κ : outParam ℝ) (S : outParam ℕ) (o : outParam X)
  extends GridStructure X D κ S o where
  protected 𝔓 : Type u
  fintype_𝔓 : Fintype 𝔓
  protected 𝓘 : 𝔓 → Grid
  surjective_𝓘 : Surjective 𝓘
  𝒬 : 𝔓 → Θ X
  range_𝒬 : range 𝒬 ⊆ range Q

export PreTileStructure (𝒬 range_𝒬)

variable {D : ℕ} {κ : ℝ} {S : ℕ} {o : X}
variable [FunctionDistances 𝕜 X] {Q : SimpleFunc X (Θ X)} [PreTileStructure Q D κ S o]

variable (X) in
def 𝔓 := PreTileStructure.𝔓 𝕜 X

instance : Fintype (𝔓 X) := PreTileStructure.fintype_𝔓

def 𝓘 : 𝔓 X → Grid X := PreTileStructure.𝓘

lemma surjective_𝓘 : Surjective (𝓘 : 𝔓 X → Grid X) := PreTileStructure.surjective_𝓘

instance : Inhabited (𝔓 X) := ⟨(surjective_𝓘 default).choose⟩

def 𝔠 (p : 𝔓 X) : X := c (𝓘 p)
def 𝔰 (p : 𝔓 X) : ℤ := s (𝓘 p)

local notation "ball_(" D "," 𝔭 ")" => @ball (WithFunctionDistance (𝔠 𝔭) (D ^ 𝔰 𝔭 / 4)) _

/-- A tile structure. -/
-- note: we don't explicitly include injectivity of `Ω` on `𝔓(I)`, since it follows from these
-- axioms: see `toTileLike_injective`
class TileStructure {A : outParam ℝ≥0} [PseudoMetricSpace X] [DoublingMeasure X A]
    [FunctionDistances ℝ X] (Q : outParam (SimpleFunc X (Θ X)))
    (D : outParam ℕ) (κ : outParam ℝ) (S : outParam ℕ) (o : outParam X)
    extends PreTileStructure Q D κ S o where
  Ω : 𝔓 → Set (Θ X)
  biUnion_Ω {i} : range Q ⊆ ⋃ p ∈ 𝓘 ⁻¹' {i}, Ω p -- 2.0.13, union contains `Q`
  disjoint_Ω {p p'} (h : p ≠ p') (hp : 𝓘 p = 𝓘 p') : -- 2.0.13, union is disjoint
    Disjoint (Ω p) (Ω p')
  relative_fundamental_dyadic {p p'} (h :
    -- why is the next line needed?!!
    letI : PartialOrder (Grid) := @instPartialOrderGrid X A _ _ D κ S o _
    𝓘 p ≤ 𝓘 p') : -- 2.0.14
    Disjoint (Ω p) (Ω p') ∨ Ω p' ⊆ Ω p
  cball_subset {p : _root_.𝔓 X} : ball_(D, p) (𝒬 p) 5⁻¹ ⊆ Ω p -- 2.0.15, first inclusion
  subset_cball {p : _root_.𝔓 X} : Ω p ⊆ ball_(D, p) (𝒬 p) 1 -- 2.0.15, second inclusion

export TileStructure (Ω biUnion_Ω disjoint_Ω relative_fundamental_dyadic)

end Generic

open scoped ShortVariables
variable {X : Type*} [PseudoMetricSpace X] {a : ℕ} {q : ℝ} {K : X → X → ℂ}
  {σ₁ σ₂ : X → ℤ} {F G : Set X} [ProofData a q K σ₁ σ₂ F G]

section

variable [TileStructure Q D κ S o] {p p' : 𝔓 X} {f g : Θ X}

-- maybe we should delete the following three notations, and use `dist_{𝓘 p}` instead?
notation "dist_(" 𝔭 ")" => @dist (WithFunctionDistance (𝔠 𝔭) (D ^ 𝔰 𝔭 / 4)) _
notation "nndist_(" 𝔭 ")" => @nndist (WithFunctionDistance (𝔠 𝔭) (D ^ 𝔰 𝔭 / 4)) _
notation "edist_(" 𝔭 ")" => @edist (WithFunctionDistance (𝔠 𝔭) (D ^ 𝔰 𝔭 / 4)) _
notation "ball_(" 𝔭 ")" => @ball (WithFunctionDistance (𝔠 𝔭) (D ^ 𝔰 𝔭 / 4)) _

@[simp] lemma dist_𝓘 (p : 𝔓 X) : dist_{𝓘 p} f g = dist_(p) f g := rfl
@[simp] lemma nndist_𝓘 (p : 𝔓 X) : nndist_{𝓘 p} f g = nndist_(p) f g := rfl
@[simp] lemma ball_𝓘 (p : 𝔓 X) {r : ℝ} : ball_{𝓘 p} f r = ball_(p) f r := rfl

@[simp] lemma cball_subset {p : 𝔓 X} : ball_(p) (𝒬 p) 5⁻¹ ⊆ Ω p := TileStructure.cball_subset
@[simp] lemma subset_cball {p : 𝔓 X} : Ω p ⊆ ball_(p) (𝒬 p) 1 := TileStructure.subset_cball

lemma ball_eq_of_grid_eq {p q : 𝔓 X} {ϑ : Θ X} {r : ℝ} (h : 𝓘 p = 𝓘 q) :
    ball_(p) ϑ r = ball_(q) ϑ r := by rw [← ball_𝓘, h]

lemma cball_disjoint {p p' : 𝔓 X} (h : p ≠ p') (hp : 𝓘 p = 𝓘 p') :
    Disjoint (ball_(p) (𝒬 p) 5⁻¹) (ball_(p') (𝒬 p') 5⁻¹) :=
  disjoint_of_subset cball_subset cball_subset (disjoint_Ω h hp)

/-- A bound used in both nontrivial cases of Lemma 7.5.5. -/
lemma volume_xDsp_bound {x : X} (hx : x ∈ 𝓘 p) :
    volume (ball (𝔠 p) (4 * D ^ 𝔰 p)) / 2 ^ (3 * a) ≤ volume (ball x (D ^ 𝔰 p)) := by
  apply ENNReal.div_le_of_le_mul'
  have h : dist x (𝔠 p) + 4 * D ^ 𝔰 p ≤ 8 * D ^ 𝔰 p := by
    calc
      _ ≤ 4 * (D : ℝ) ^ 𝔰 p + 4 * ↑D ^ 𝔰 p := by
        gcongr; exact (mem_ball.mp (Grid_subset_ball hx)).le
      _ = _ := by rw [← add_mul]; norm_num
  convert measure_ball_le_of_dist_le' (μ := volume) (by norm_num) h
  unfold As defaultA; norm_cast; rw [← pow_mul']; congr 2
  rw [show (8 : ℕ) = 2 ^ 3 by norm_num, Nat.clog_pow]; norm_num

/-- A bound used in Lemma 7.6.2. -/
lemma volume_xDsp_bound_4 {x : X} (hx : x ∈ 𝓘 p) :
    volume (ball (𝔠 p) (8 * D ^ 𝔰 p)) / 2 ^ (4 * a) ≤ volume (ball x (D ^ 𝔰 p)) := by
  apply ENNReal.div_le_of_le_mul'
  have h : dist x (𝔠 p) + 8 * D ^ 𝔰 p ≤ 16 * D ^ 𝔰 p := by
    calc
      _ ≤ 4 * (D : ℝ) ^ 𝔰 p + 8 * ↑D ^ 𝔰 p := by
        gcongr; exact (mem_ball.mp (Grid_subset_ball hx)).le
      _ ≤ _ := by rw [← add_mul]; gcongr; norm_num
  convert measure_ball_le_of_dist_le' (μ := volume) (by norm_num) h
  unfold As defaultA; norm_cast; rw [← pow_mul']; congr 2
  rw [show (16 : ℕ) = 2 ^ 4 by norm_num, Nat.clog_pow]; norm_num

/-- The set `E` defined in Proposition 2.0.2. -/
def E (p : 𝔓 X) : Set X :=
  { x ∈ 𝓘 p | Q x ∈ Ω p ∧ 𝔰 p ∈ Icc (σ₁ x) (σ₂ x) }

lemma E_subset_𝓘 {p : 𝔓 X} : E p ⊆ 𝓘 p := fun _ ↦ mem_of_mem_inter_left

lemma Q_mem_Ω {p : 𝔓 X} {x : X} (hp : x ∈ E p) : Q x ∈ Ω p := hp.right.left

lemma disjoint_E {p p' : 𝔓 X} (h : p ≠ p') (hp : 𝓘 p = 𝓘 p') : Disjoint (E p) (E p') := by
  have := disjoint_Ω h hp; contrapose! this
  rw [not_disjoint_iff] at this ⊢; obtain ⟨x, mx, mx'⟩ := this
  use Q x, Q_mem_Ω mx, Q_mem_Ω mx'

lemma measurableSet_E {p : 𝔓 X} : MeasurableSet (E p) := by
  refine (Measurable.and ?_ (Measurable.and ?_ ?_)).setOf
  · rw [← measurableSet_setOf]; exact coeGrid_measurable
  · simp_rw [← mem_preimage, ← measurableSet_setOf]; exact SimpleFunc.measurableSet_preimage ..
  · apply (measurable_set_mem _).comp
    apply Measurable.comp (f := fun x ↦ (σ₁ x, σ₂ x)) (g := fun p ↦ Icc p.1 p.2)
    · exact measurable_from_prod_countable fun _ _ _ ↦ trivial
    · exact measurable_σ₁.prodMk measurable_σ₂

lemma volume_E_lt_top : volume (E p) < ⊤ := trans (measure_mono E_subset_𝓘) volume_coeGrid_lt_top

variable (X) in
def TileLike : Type _ := Grid X × OrderDual (Set (Θ X))

def TileLike.fst (x : TileLike X) : Grid X := x.1
def TileLike.snd (x : TileLike X) : Set (Θ X) := x.2

@[simp] lemma TileLike.fst_mk (x : Grid X) (y : Set (Θ X)) : TileLike.fst (x, y) = x := by rfl
@[simp] lemma TileLike.snd_mk (x : Grid X) (y : Set (Θ X)) : TileLike.snd (x, y) = y := by rfl

instance : PartialOrder (TileLike X) := by dsimp [TileLike]; infer_instance

lemma TileLike.le_def (x y : TileLike X) : x ≤ y ↔ x.fst ≤ y.fst ∧ y.snd ⊆ x.snd := by rfl

def toTileLike (p : 𝔓 X) : TileLike X := (𝓘 p, Ω p)

@[simp] lemma toTileLike_fst (p : 𝔓 X) : (toTileLike p).fst = 𝓘 p := by rfl
@[simp] lemma toTileLike_snd (p : 𝔓 X) : (toTileLike p).snd = Ω p := by rfl

/-- This is not defined as such in the blueprint, but `λp ≲ λ'p'` can be written using
`smul l p ≤ smul l' p'`.
Beware: `smul 1 p` is very different from `toTileLike p`. -/
def smul (l : ℝ) (p : 𝔓 X) : TileLike X :=
  (𝓘 p, ball_(p) (𝒬 p) l)

@[simp] lemma smul_fst (l : ℝ) (p : 𝔓 X) : (smul l p).fst = 𝓘 p := by rfl
@[simp] lemma smul_snd (l : ℝ) (p : 𝔓 X) : (smul l p).snd = ball_(p) (𝒬 p) l := by rfl

lemma smul_mono_left {l l' : ℝ} {p : 𝔓 X} (h : l ≤ l') : smul l' p ≤ smul l p := by
  simp [TileLike.le_def, h, ball_subset_ball]

lemma smul_le_toTileLike : smul 1 p ≤ toTileLike p := by
  simp [TileLike.le_def, subset_cball (p := p)]

lemma toTileLike_le_smul : toTileLike p ≤ smul 5⁻¹ p := by
  simp [TileLike.le_def, cball_subset (p := p)]

lemma 𝒬_mem_Ω : 𝒬 p ∈ Ω p := cball_subset <| mem_ball_self <| by norm_num

lemma 𝒬_inj {p' : 𝔓 X} (h : 𝒬 p = 𝒬 p') (h𝓘 : 𝓘 p = 𝓘 p') : p = p' := by
  contrapose! h
  exact fun h𝒬 ↦ (not_disjoint_iff.2 ⟨𝒬 p, 𝒬_mem_Ω, h𝒬 ▸ 𝒬_mem_Ω⟩) (disjoint_Ω h h𝓘)

lemma toTileLike_injective : Injective (fun p : 𝔓 X ↦ toTileLike p) := by
  intros p p' h
  simp_rw [toTileLike, TileLike, Prod.ext_iff] at h
  by_contra h2
  have : Disjoint (Ω p) (Ω p') := disjoint_Ω h2 h.1
  have : Ω p = ∅ := by simpa [← h.2]
  exact notMem_empty _ (by rw [← this]; exact 𝒬_mem_Ω)

instance : PartialOrder (𝔓 X) := PartialOrder.lift toTileLike toTileLike_injective

lemma 𝔓.le_def {p q : 𝔓 X} : p ≤ q ↔ toTileLike p ≤ toTileLike q := by rfl
lemma 𝔓.le_def' {p q : 𝔓 X} : p ≤ q ↔ 𝓘 p ≤ 𝓘 q ∧ Ω q ⊆ Ω p := by rfl

/-- Deduce an inclusion of tiles from an inclusion of their cubes and
non-disjointness of their `Ω`s. -/
lemma tile_le_of_cube_le_and_not_disjoint {p q : 𝔓 X} (hi : 𝓘 p ≤ 𝓘 q)
    {x : Θ X} (mxp : x ∈ Ω p) (mxq : x ∈ Ω q) : p ≤ q :=
  ⟨hi, (relative_fundamental_dyadic hi).resolve_left (not_disjoint_iff.mpr ⟨x, mxp, mxq⟩)⟩

lemma dist_𝒬_lt_one_of_le {p q : 𝔓 X} (h : p ≤ q) : dist_(p) (𝒬 q) (𝒬 p) < 1 :=
  ((cball_subset.trans h.2).trans subset_cball) (mem_ball_self (by norm_num))

lemma dist_𝒬_lt_one_of_le' {p q : 𝔓 X} (h : p ≤ q) : dist_(p) (𝒬 p) (𝒬 q) < 1 :=
  mem_ball'.mp (dist_𝒬_lt_one_of_le h)

lemma 𝓘_strictMono : StrictMono (𝓘 (X := X)) := fun _ _ h ↦ h.le.1.lt_of_ne <|
  fun h' ↦ disjoint_left.mp (disjoint_Ω h.ne h') (h.le.2 𝒬_mem_Ω) 𝒬_mem_Ω

/-- Lemma 5.3.1 -/
lemma smul_mono {m m' n n' : ℝ} (hp : smul n p ≤ smul m p') (hm : m' ≤ m) (hn : n ≤ n') :
    smul n' p ≤ smul m' p' :=
  smul_mono_left hn |>.trans hp |>.trans <| smul_mono_left hm

/-- Lemma 5.3.2 (generalizing `1` to `k > 0`) -/
lemma smul_C2_1_2 (m : ℝ) {n k : ℝ} (hk : 0 < k) (hp : 𝓘 p ≠ 𝓘 p') (hl : smul n p ≤ smul k p') :
    smul (n + C2_1_2 a * m) p ≤ smul m p' := by
  replace hp : 𝓘 p < 𝓘 p' := hl.1.lt_of_ne hp
  have : ball_(p') (𝒬 p') m ⊆ ball_(p) (𝒬 p) (n + C2_1_2 a * m) := fun x hx ↦ by
    rw [@mem_ball] at hx ⊢
    calc
      _ ≤ dist_(p) x (𝒬 p') + dist_(p) (𝒬 p') (𝒬 p) := dist_triangle ..
      _ ≤ C2_1_2 a * dist_(p') x (𝒬 p') + dist_(p) (𝒬 p') (𝒬 p) := by
        gcongr; exact Grid.dist_strictMono hp
      _ < C2_1_2 a * m + dist_(p) (𝒬 p') (𝒬 p) := by gcongr; rw [C2_1_2]; positivity
      _ < _ := by
        rw [add_comm]; gcongr
        exact mem_ball.mp <| mem_of_mem_of_subset (by convert mem_ball_self hk) hl.2
  exact ⟨hl.1, this⟩

lemma dist_LTSeries {n : ℕ} {u : Set (𝔓 X)} {s : LTSeries u} (hs : s.length = n) {f g : Θ X} :
    dist_(s.head.1) f g ≤ C2_1_2 a ^ n * dist_(s.last.1) f g := by
  induction n generalizing s with
  | zero => rw [pow_zero, one_mul]; apply Grid.dist_mono s.head_le_last.1
  | succ n ih =>
    let s' : LTSeries u := s.eraseLast
    specialize ih (show s'.length = n by simp [s', hs])
    have link : dist_(s'.last.1) f g ≤ C2_1_2 a * dist_(s.last.1) f g :=
      Grid.dist_strictMono <| 𝓘_strictMono <| s.eraseLast_last_rel_last (by omega)
    apply ih.trans; rw [pow_succ, mul_assoc]; gcongr; unfold C2_1_2; positivity

end

/-- The constraint on `λ` in the first part of Lemma 5.3.3. -/
def C5_3_3 (a : ℕ) : ℝ := (1 - C2_1_2 a)⁻¹

include q K σ₁ σ₂ F G in
lemma C5_3_3_le : C5_3_3 a ≤ 11 / 10 := by
  rw [C5_3_3, inv_le_comm₀ (sub_pos.mpr <| C2_1_2_lt_one X) (by norm_num), le_sub_comm]
  exact C2_1_2_le_inv_256 X |>.trans <| by norm_num

variable [TileStructure Q D κ S o] {p p' : 𝔓 X} {f g : Θ X}

/-- Lemma 5.3.3, Equation (5.3.3) -/
lemma wiggle_order_11_10 {n : ℝ} (hp : p ≤ p') (hn : C5_3_3 a ≤ n) : smul n p ≤ smul n p' := by
  rcases eq_or_ne (𝓘 p) (𝓘 p') with h | h
  · rcases eq_or_ne p p' with rfl | h2
    · rfl
    · exact absurd h (𝓘_strictMono (lt_of_le_of_ne hp h2)).ne
  · calc
      _ ≤ smul (1 + C2_1_2 a * n) p := by
        apply smul_mono_left
        rwa [← le_sub_iff_add_le, ← one_sub_mul, ← inv_le_iff_one_le_mul₀']
        linarith [C2_1_2_le_inv_256 (X := X)]
      _ ≤ smul n p' := smul_C2_1_2 (k := 5⁻¹) n (by norm_num) h
        (smul_le_toTileLike.trans <| 𝔓.le_def.mp hp |>.trans toTileLike_le_smul)

/-- Lemma 5.3.3, Equation (5.3.4) -/
lemma wiggle_order_100 (hp : smul 10 p ≤ smul 1 p') (hn : 𝓘 p ≠ 𝓘 p') :
    smul 100 p ≤ smul 100 p' :=
  calc
    _ ≤ smul (10 + C2_1_2 a * 100) p :=
      smul_mono_left (by linarith [C2_1_2_le_inv_256 (X := X)])
    _ ≤ _ := smul_C2_1_2 100 zero_lt_one hn hp

/-- Lemma 5.3.3, Equation (5.3.5) -/
lemma wiggle_order_500 (hp : smul 2 p ≤ smul 1 p') (hn : 𝓘 p ≠ 𝓘 p') :
    smul 4 p ≤ smul 500 p' :=
  calc
    _ ≤ smul (2 + C2_1_2 a * 500) p :=
      smul_mono_left (by linarith [C2_1_2_le_inv_256 (X := X)])
    _ ≤ _ := smul_C2_1_2 500 zero_lt_one hn hp

def C5_3_2 (a : ℕ) : ℝ := 2 ^ (-95 * (a : ℝ))

def TileLike.toTile (t : TileLike X) : Set (X × Θ X) :=
  (t.fst : Set X) ×ˢ t.snd

/-- From a TileLike, we can construct a set. This is used in the definitions `E₁` and `E₂`. -/
def TileLike.toSet (t : TileLike X) : Set X :=
  t.fst ∩ G ∩ Q ⁻¹' t.snd

def E₁ (p : 𝔓 X) : Set X :=
  (toTileLike p).toSet

def E₂ (l : ℝ) (p : 𝔓 X) : Set X :=
  (smul l p).toSet

lemma E₁_subset (p : 𝔓 X) : E₁ p ⊆ 𝓘 p := by
  change ↑(𝓘 p) ∩ G ∩ (Q ⁻¹' Ω p) ⊆ ↑(𝓘 p)
  rw [inter_assoc]
  exact inter_subset_left

lemma E₂_subset (l : ℝ) (p : 𝔓 X) : E₂ l p ⊆ 𝓘 p := by
  change ↑(𝓘 p) ∩ G ∩ (Q ⁻¹' (ball_(p) (𝒬 p) l)) ⊆ ↑(𝓘 p)
  rw [inter_assoc]
  exact inter_subset_left

lemma E₂_mono {p : 𝔓 X} : Monotone fun l ↦ E₂ l p := fun l l' hl ↦ by
  simp_rw [E₂, TileLike.toSet, inter_assoc]
  refine inter_subset_inter_right _ (inter_subset_inter_right _ (preimage_mono ?_))
  rw [smul_snd]; exact ball_subset_ball hl

/-- `𝔓(𝔓')` in the blueprint.
The set of all tiles whose cubes are less than the cube of some tile in the given set. -/
def lowerCubes (𝔓' : Set (𝔓 X)) : Set (𝔓 X) :=
  {p | ∃ p' ∈ 𝔓', 𝓘 p ≤ 𝓘 p'}

lemma mem_lowerCubes {𝔓' : Set (𝔓 X)} : p ∈ lowerCubes 𝔓' ↔ ∃ p' ∈ 𝔓', 𝓘 p ≤ 𝓘 p' := by rfl

lemma lowerCubes_mono : Monotone (lowerCubes (X := X)) := fun 𝔓₁ 𝔓₂ hs p mp ↦ by
  rw [lowerCubes, mem_setOf] at mp ⊢; obtain ⟨p', mp', hp'⟩ := mp; use p', hs mp'

lemma subset_lowerCubes {𝔓' : Set (𝔓 X)} : 𝔓' ⊆ lowerCubes 𝔓' := fun p mp ↦ by
  rw [lowerCubes, mem_setOf]; use p

/-- This density is defined to live in `ℝ≥0∞`. Use `ENNReal.toReal` to get a real number. -/
def dens₁ (𝔓' : Set (𝔓 X)) : ℝ≥0∞ :=
  ⨆ (p' ∈ 𝔓') (l ≥ (2 : ℝ≥0)), l ^ (-a : ℝ) *
    ⨆ (p ∈ lowerCubes 𝔓') (_h2 : smul l p' ≤ smul l p),
      volume (E₂ l p) / volume (𝓘 p : Set X)

lemma dens₁_mono {𝔓₁ 𝔓₂ : Set (𝔓 X)} (h : 𝔓₁ ⊆ 𝔓₂) :
    dens₁ 𝔓₁ ≤ dens₁ 𝔓₂ := by
  simp only [dens₁, iSup_le_iff]
  intro p hp r hr
  apply le_iSup₂_of_le p (h hp) <| ENNReal.mul_le_of_le_div' ?_
  simp only [iSup_le_iff]
  intro q hq hqr
  rw [ENNReal.le_div_iff_mul_le (by left; simp)]
  · refine le_iSup₂_of_le r hr ?_
    rw [mul_comm]
    gcongr
    exact le_iSup₂_of_le q (lowerCubes_mono h hq) (le_iSup_iff.mpr fun b a ↦ a hqr)
  · left
    have hr0 : r ≠ 0 := by positivity
    simp [hr0]

/-- This density is defined to live in `ℝ≥0∞`. Use `ENNReal.toReal` to get a real number. -/
def dens₂ (𝔓' : Set (𝔓 X)) : ℝ≥0∞ :=
  ⨆ (p ∈ 𝔓') (r ≥ 4 * (D ^ 𝔰 p : ℝ)),
    volume (F ∩ ball (𝔠 p) r) / volume (ball (𝔠 p) r)

lemma le_dens₂ (𝔓' : Set (𝔓 X)) {p : 𝔓 X} (hp : p ∈ 𝔓') {r : ℝ} (hr : r ≥ 4 * (D ^ 𝔰 p : ℝ)) :
    volume (F ∩ ball (𝔠 p) r) / volume (ball (𝔠 p) r) ≤ dens₂ 𝔓' :=
  le_trans (le_iSup₂ (α := ℝ≥0∞) r hr) (le_iSup₂ p hp)

lemma dens₂_eq_biSup_dens₂ (𝔓' : Set (𝔓 X)) :
    dens₂ (𝔓') = ⨆ (p ∈ 𝔓'), dens₂ ({p}) := by
  simp [dens₂]

/- A rough estimate. It's also less than 2 ^ (-a) -/
lemma dens₁_le_one {𝔓' : Set (𝔓 X)} : dens₁ 𝔓' ≤ 1 := by
  conv_rhs => rw [← mul_one 1]
  simp only [dens₁, mem_lowerCubes, iSup_exists, iSup_le_iff]
  intros i _ j hj
  gcongr
  · calc
    (j : ℝ≥0∞) ^ (-(a : ℝ)) ≤ 2 ^ (-(a : ℝ)) :=
      ENNReal.rpow_le_rpow_of_nonpos (by simp_rw [neg_nonpos, Nat.cast_nonneg'])
        (by exact_mod_cast hj)
    _ ≤ 2 ^ (0 : ℝ) :=
      ENNReal.rpow_le_rpow_of_exponent_le (by norm_num) (neg_nonpos.mpr (Nat.cast_nonneg' _))
    _ = 1 := by norm_num
  simp only [iSup_le_iff, and_imp]
  intros i' _ _ _ _
  calc volume (E₂ j i') / volume (𝓘 i' : Set X)
  _ ≤ volume (𝓘 i' : Set X) / volume (𝓘 i' : Set X) := by gcongr; apply E₂_subset
  _ ≤ 1 := ENNReal.div_self_le_one

lemma volume_E₂_le_dens₁_mul_volume {𝔓' : Set (𝔓 X)} (mp : p ∈ lowerCubes 𝔓') (mp' : p' ∈ 𝔓')
    {l : ℝ≥0} (hl : 2 ≤ l) (sp : smul l p' ≤ smul l p) :
    volume (E₂ l p) ≤ l ^ a * dens₁ 𝔓' * volume (𝓘 p : Set X) := by
  have vpos : volume (𝓘 p : Set X) ≠ 0 := (volume_coeGrid_pos (defaultD_pos a)).ne'
  rw [← ENNReal.div_le_iff_le_mul (.inl vpos) (.inl volume_coeGrid_lt_top.ne),
    ← ENNReal.rpow_natCast, ← neg_neg (a : ℝ), ENNReal.rpow_neg, ← ENNReal.div_eq_inv_mul]
  have plt : (l : ℝ≥0∞) ^ (-(a : ℝ)) ≠ ⊤ := by finiteness
  rw [ENNReal.le_div_iff_mul_le (by simp) (.inl plt), mul_comm, dens₁]
  refine le_iSup₂_of_le p' mp' (le_iSup₂_of_le l hl ?_); gcongr
  exact le_iSup₂_of_le p mp (le_iSup_of_le sp le_rfl)

/-! ### Stack sizes -/

variable {C C' : Set (𝔓 X)} {x x' : X}

open scoped Classical in
/-- The number of tiles `p` in `s` whose underlying cube `𝓘 p` contains `x`. -/
def stackSize (C : Set (𝔓 X)) (x : X) : ℕ :=
  ∑ p with p ∈ C, (𝓘 p : Set X).indicator 1 x

lemma stackSize_setOf_add_stackSize_setOf_not {P : 𝔓 X → Prop} :
    stackSize {p ∈ C | P p} x + stackSize {p ∈ C | ¬P p} x = stackSize C x := by
  classical
  simp_rw [stackSize]
  conv_rhs => rw [← Finset.sum_filter_add_sum_filter_not _ P]
  simp_rw [Finset.filter_filter]
  congr

lemma stackSize_inter_add_stackSize_sdiff :
    stackSize (C ∩ C') x + stackSize (C \ C') x = stackSize C x :=
  stackSize_setOf_add_stackSize_setOf_not

lemma stackSize_sdiff_eq (x : X) :
    stackSize (C \ C') x = stackSize C x - stackSize (C ∩ C') x := by
  exact Nat.eq_sub_of_add_eq' stackSize_inter_add_stackSize_sdiff

lemma stackSize_congr (h : ∀ p ∈ C, x ∈ (𝓘 p : Set X) ↔ x' ∈ (𝓘 p : Set X)) :
    stackSize C x = stackSize C x' := by
  classical
  refine Finset.sum_congr rfl fun p hp ↦ ?_
  rw [Finset.mem_filter_univ] at hp
  simp_rw [indicator, h p hp, Pi.one_apply]

lemma stackSize_mono (h : C ⊆ C') : stackSize C x ≤ stackSize C' x := by
  apply Finset.sum_le_sum_of_subset (fun x ↦ ?_)
  simp [iff_true_intro (@h x)]

open scoped Classical in
-- Simplify the cast of `stackSize C x` from `ℕ` to `ℝ`
lemma stackSize_real (C : Set (𝔓 X)) (x : X) :
    (stackSize C x : ℝ) = ∑ p with p ∈ C, (𝓘 p : Set X).indicator (1 : X → ℝ) x := by
  rw [stackSize, Nat.cast_sum]
  refine Finset.sum_congr rfl (fun u _ ↦ ?_)
  by_cases hx : x ∈ (𝓘 u : Set X) <;> simp [hx]

lemma stackSize_measurable : Measurable fun x ↦ (stackSize C x : ℝ≥0∞) := by
  simp_rw [stackSize, Nat.cast_sum, indicator, Nat.cast_ite]
  refine Finset.measurable_sum _ fun _ _ ↦ Measurable.ite coeGrid_measurable ?_ ?_ <;> simp

lemma stackSize_le_one_of_pairwiseDisjoint {C : Set (𝔓 X)} {x : X}
    (h : C.PairwiseDisjoint (fun p ↦ (𝓘 p : Set X))) : stackSize C x ≤ 1 := by
  by_cases hx : ∃ p ∈ C, x ∈ (𝓘 p : Set X)
  · rcases hx with ⟨p, pC, hp⟩
    rw [stackSize, Finset.sum_eq_single_of_mem p]; rotate_left
    · simp [pC]
    · intro b hb hbp
      simp only [indicator_apply_eq_zero, Pi.one_apply, one_ne_zero, imp_false]
      simp only [Finset.mem_filter_univ] at hb
      exact disjoint_left.1 (h pC hb hbp.symm) hp
    simp [hp]
  · have : stackSize C x = 0 := by
      apply Finset.sum_eq_zero (fun p hp ↦ ?_)
      simp only [Finset.mem_filter_univ, not_exists, not_and,
        indicator_apply_eq_zero, Pi.one_apply, one_ne_zero, imp_false] at hp hx ⊢
      exact hx _ hp
    linarith

lemma eq_empty_of_forall_stackSize_zero (s : Set (𝔓 X)) :
    (∀ x, stackSize s x = 0) → s = ∅ := by
  intro h
  dsimp [stackSize] at h
  simp only [Finset.sum_eq_zero_iff, Finset.mem_filter_univ,
    indicator_apply_eq_zero, Pi.one_apply, one_ne_zero, imp_false] at h
  ext 𝔲
  simp only [mem_empty_iff_false, iff_false]
  obtain ⟨x,hx⟩ := (𝓘 𝔲).nonempty
  exact fun h𝔲 => h x 𝔲 h𝔲 hx

/-! ### Decomposing a set of tiles into disjoint subfamilies -/

/-- Given any family of tiles, one can extract a maximal disjoint subfamily, covering everything. -/
lemma exists_maximal_disjoint_covering_subfamily (A : Set (𝔓 X)) :
    ∃ (B : Set (𝔓 X)), B.PairwiseDisjoint (fun p ↦ (𝓘 p : Set X)) ∧
      B ⊆ A ∧ (∀ a ∈ A, ∃ b ∈ B, (𝓘 a : Set X) ⊆ 𝓘 b) := by
  -- consider the pairwise disjoint families in `A` such that any element of `A` is disjoint from
  -- every member of the family, or contained in one of them.
  let M : Set (Set (𝔓 X)) := {B | B.PairwiseDisjoint (fun p ↦ (𝓘 p : Set X)) ∧ B ⊆ A ∧ ∀ a ∈ A,
    (∃ b ∈ B, (𝓘 a : Set X) ⊆ 𝓘 b) ∨ (∀ b ∈ B, Disjoint (𝓘 a : Set X) (𝓘 b))}
  -- let `B` be a maximal such family. It satisfies the properties of the lemma.
  obtain ⟨B, BM, hB⟩ : ∃ B, MaximalFor (· ∈ M) id B :=
    M.toFinite.exists_maximalFor id _ ⟨∅, by simp [M]⟩
  refine ⟨B, BM.1, BM.2.1, fun a ha ↦ ?_⟩
  rcases BM.2.2 a ha with h'a | h'a
  · exact h'a
  exfalso
  let F := {a' ∈ A | (𝓘 a : Set X) ⊆ 𝓘 a' ∧ ∀ b ∈ B, Disjoint (𝓘 a' : Set X) (𝓘 b)}
  obtain ⟨a', a'F, ha'⟩ : ∃ a' ∈ F, ∀ p ∈ F, (𝓘 a' : Set X) ⊆ 𝓘 p → (𝓘 a' : Set X) = 𝓘 p := by
    obtain ⟨a₀, a₀F, ha₀⟩ :=
      F.toFinite.exists_maximalFor (fun p ↦ (𝓘 p : Set X)) _ ⟨a, ⟨ha, subset_rfl, h'a⟩⟩
    exact ⟨a₀, a₀F, fun p mp lp ↦ subset_antisymm lp (ha₀ mp lp)⟩
  have : insert a' B ∈ M := by
    refine ⟨?_, ?_, fun p hp ↦ ?_⟩
    · apply PairwiseDisjoint.insert BM.1 (fun b hb h'b ↦ a'F.2.2 b hb)
    · apply insert_subset a'F.1 BM.2.1
    rcases BM.2.2 p hp with ⟨b, hb⟩ | h'p
    · exact Or.inl ⟨b, mem_insert_of_mem _ hb.1, hb.2⟩
    by_cases Hp : Disjoint (𝓘 p : Set X) (𝓘 a')
    · right
      simpa [Hp] using h'p
    refine Or.inl ⟨a', mem_insert a' B, ?_⟩
    rcases le_or_ge_or_disjoint (i := 𝓘 p) (j := 𝓘 a') with hij | hij |hij
    · exact (Grid.le_def.1 hij).1
    · have : p ∈ F := ⟨hp, a'F.2.1.trans (Grid.le_def.1 hij).1, h'p⟩
      rw [ha' p this (Grid.le_def.1 hij).1]
    · exact (Hp hij).elim
  have : B = insert a' B := le_antisymm (subset_insert a' B) (hB this (subset_insert a' B))
  have : a' ∈ B := by rw [this]; exact mem_insert a' B
  have : Disjoint (𝓘 a' : Set X) (𝓘 a' : Set X) := a'F.2.2 _ this
  exact disjoint_left.1 this Grid.c_mem_Grid Grid.c_mem_Grid

/-- A disjoint subfamily of `A` covering everything. -/
def maximalSubfamily (A : Set (𝔓 X)) : Set (𝔓 X) :=
  (exists_maximal_disjoint_covering_subfamily A).choose

/-- Iterating `maximalSubfamily` to obtain disjoint subfamilies of `A`. -/
def iteratedMaximalSubfamily (A : Set (𝔓 X)) (n : ℕ) : Set (𝔓 X) :=
  maximalSubfamily (A \ (⋃ (i : {i | i < n}), have : i < n := i.2; iteratedMaximalSubfamily A i))

lemma pairwiseDisjoint_iteratedMaximalSubfamily_image (A : Set (𝔓 X)) (n : ℕ) :
    (iteratedMaximalSubfamily A n).PairwiseDisjoint (fun p ↦ (𝓘 p : Set X)) := by
  rw [iteratedMaximalSubfamily]
  exact (exists_maximal_disjoint_covering_subfamily (X := X) _).choose_spec.1

lemma iteratedMaximalSubfamily_subset (A : Set (𝔓 X)) (n : ℕ) :
    iteratedMaximalSubfamily A n ⊆ A := by
  rw [iteratedMaximalSubfamily]
  exact (exists_maximal_disjoint_covering_subfamily (X := X) _).choose_spec.2.1.trans diff_subset

lemma pairwiseDisjoint_iteratedMaximalSubfamily (A : Set (𝔓 X)) :
    univ.PairwiseDisjoint (iteratedMaximalSubfamily A) := by
  intro m hm n hn hmn
  wlog h'mn : m < n generalizing m n with H
  · exact (H (mem_univ n) (mem_univ m) hmn.symm (by omega)).symm
  have : iteratedMaximalSubfamily A n
      ⊆ A \ ⋃ (i : {i | i < n}), iteratedMaximalSubfamily A i := by
    conv_lhs => rw [iteratedMaximalSubfamily]
    apply (exists_maximal_disjoint_covering_subfamily _).choose_spec.2.1
  apply subset_compl_iff_disjoint_left.1
  rw [compl_eq_univ_diff]
  apply this.trans
  apply diff_subset_diff (subset_univ _)
  apply subset_iUnion_of_subset ⟨m, h'mn⟩
  simp

/-- Any set of tiles can be written as the union of disjoint subfamilies, their number being
controlled by the maximal stack size. -/
lemma eq_biUnion_iteratedMaximalSubfamily (A : Set (𝔓 X)) {N : ℕ} (hN : ∀ x, stackSize A x ≤ N) :
    A = ⋃ n < N, iteratedMaximalSubfamily A n := by
  apply Subset.antisymm; swap
  · simp [iUnion_subset_iff, iteratedMaximalSubfamily_subset]
  -- we show that after `N` steps the maximal subfamilies cover everything. Otherwise, say some
  -- `p` is left. Then `𝓘 p` is contained in an element of each of the previous subfamilies.
  -- This gives `N+1` different elements containing any element of `𝓘 p`, a contradiction with
  -- the maximal stack size.
  intro p hp
  contrapose! hN
  simp only [mem_iUnion, exists_prop, not_exists, not_and] at hN
  have E n (hn : n < N) : ∃ u ∈ iteratedMaximalSubfamily A n, (𝓘 p : Set X) ⊆ (𝓘 u : Set X) := by
    rw [iteratedMaximalSubfamily]
    apply (exists_maximal_disjoint_covering_subfamily _).choose_spec.2.2
    simp only [coe_setOf, mem_setOf_eq, mem_diff, hp,
      mem_iUnion, Subtype.exists, exists_prop, not_exists, not_and, true_and]
    intro i hi
    exact hN i (hi.trans hn)
  choose! u hu h'u using E
  obtain ⟨x, hxp⟩ : ∃ x, x ∈ (𝓘 p : Set X) := ⟨_, Grid.c_mem_Grid⟩
  use x
  have : stackSize {q ∈ A | q = p} x + stackSize {q ∈ A | q ≠ p} x = stackSize A x :=
    stackSize_setOf_add_stackSize_setOf_not
  have : 1 = stackSize {q ∈ A | q = p} x := by
    have : 1 = ∑ q ∈ {p}, (𝓘 q : Set X).indicator 1 x := by simp [hxp]
    rw [this]
    congr
    ext
    simp (config := {contextual := true}) [hp]
  classical
  have : ∑ p with p ∈ u '' (Iio N), (𝓘 p : Set X).indicator 1 x
      ≤ stackSize {q | q ∈ A ∧ q ≠ p} x := by
    apply Finset.sum_le_sum_of_subset
    rintro p hp
    simp only [Finset.mem_filter_univ, mem_image, mem_Iio] at hp
    rcases hp with ⟨n, hn, rfl⟩
    simp only [ne_eq, mem_setOf_eq, Finset.mem_filter,
      Finset.mem_univ, iteratedMaximalSubfamily_subset _ _ (hu n hn), true_and]
    rintro rfl
    exact hN n hn (hu n hn)
  have : ∑ p with p ∈ u '' (Iio N), (𝓘 p : Set X).indicator 1 x
      = ∑ p with p ∈ u '' (Iio N), 1 := by
    apply Finset.sum_congr rfl (fun p hp ↦ ?_)
    simp only [Finset.mem_filter_univ, mem_image, mem_Iio] at hp
    rcases hp with ⟨n, hn, rfl⟩
    have : x ∈ (𝓘 (u n) : Set X) := h'u n hn hxp
    simp [this]
  have : ∑ p with p ∈ u '' (Iio N), 1 = N := by
    have : Finset.filter (fun p ↦ p ∈ u '' Iio N) Finset.univ = Finset.image u (Finset.Iio N) := by
      ext p; simp
    simp only [Finset.sum_const, smul_eq_mul, mul_one, this]
    rw [Finset.card_image_of_injOn, Nat.card_Iio N]
    intro a ha b hb hab
    contrapose! hab
    simp only [Finset.coe_Iio, mem_Iio] at ha hb
    have := pairwiseDisjoint_iteratedMaximalSubfamily A (mem_univ a) (mem_univ b) hab
    exact disjoint_iff_forall_ne.1 this (hu a ha) (hu b hb)
  omega


==> anc/Carleson/ToMathlib/Analysis/Convex/SpecificFunctions/Basic.lean <==
import Mathlib.Analysis.Convex.SpecificFunctions.Basic

open Set Bornology Function ENNReal Metric

-- TODO: Not needed, but good for completeness
-- theorem strictConvexOn_rpow_left (b : ℝ) (hb : 0 < b) :
--     StrictConvexOn ℝ Set.univ (fun (x : ℝ) => b ^ x) := by


theorem ConvexOn_rpow_left (b : ℝ) (hb : 0 < b) :
    ConvexOn ℝ Set.univ (fun (x : ℝ) => b ^ x) := by
  have : (fun x => b ^ x) = (Real.exp ∘ (Real.log b * ·)) := by
    ext x
    simp [Real.rpow_def_of_pos hb]
  exact this ▸ ConvexOn.comp_linearMap convexOn_exp (LinearMap.mul ℝ ℝ (Real.log b))


==> anc/Carleson/ToMathlib/Analysis/Convolution.lean <==
import Mathlib.Analysis.Convolution

open scoped Convolution

namespace MeasureTheory

universe u𝕜 uG uE uE' uF

variable {𝕜 : Type u𝕜} {G : Type uG} {E : Type uE} {E' : Type uE'} {F : Type uF}

variable [NormedAddCommGroup E] [NormedAddCommGroup E'] [NormedAddCommGroup F]
  {f : G → E} {g : G → E'}

variable [NontriviallyNormedField 𝕜]

variable [NormedSpace 𝕜 E] [NormedSpace 𝕜 E'] [NormedSpace 𝕜 F]
variable {L : E →L[𝕜] E' →L[𝕜] F}

variable [MeasurableSpace G]

/-- Special case of `convolution_flip` when `L` is symmetric. -/
theorem convolution_symm {f : G → E} {g : G → E} (L : E →L[𝕜] E →L[𝕜] F)
    (hL : ∀ (x y : E), L x y = L y x) [NormedSpace ℝ F] [AddCommGroup G]
    {μ : Measure G} [μ.IsAddLeftInvariant] [μ.IsNegInvariant] [MeasurableNeg G] [MeasurableAdd G] :
    f ⋆[L, μ] g = g ⋆[L, μ] f := by
  suffices L.flip = L by rw [← convolution_flip, this]
  aesop

/-- The convolution of two a.e. strongly measurable functions is a.e. strongly measurable. -/
protected theorem AEStronglyMeasurable.convolution [NormedSpace ℝ F] [AddGroup G]
    [MeasurableAdd₂ G] [MeasurableNeg G] {μ : Measure G} [SigmaFinite μ] [μ.IsAddRightInvariant]
    (hf : AEStronglyMeasurable f μ) (hg : AEStronglyMeasurable g μ) :
    AEStronglyMeasurable (f ⋆[L, μ] g) μ := by
  suffices AEStronglyMeasurable (fun ⟨x, t⟩ ↦ g (x - t)) (μ.prod μ) from
    (L.aestronglyMeasurable_comp₂ hf.comp_snd this).integral_prod_right'
  refine hg.comp_quasiMeasurePreserving <| QuasiMeasurePreserving.prod_of_left measurable_sub ?_
  apply Filter.Eventually.of_forall (fun x ↦ ?_)
  exact ⟨measurable_sub_const x, by rw [map_sub_right_eq_self μ x]⟩

/-- This implies both of the following theorems `convolutionExists_of_memLp_memLp` and
`enorm_convolution_le_eLpNorm_mul_eLpNorm`. -/
lemma lintegral_enorm_convolution_integrand_le_eLpNorm_mul_eLpNorm [AddGroup G]
    [MeasurableAdd₂ G] [MeasurableNeg G] {μ : Measure G} [SFinite μ] [μ.IsNegInvariant]
    [μ.IsAddLeftInvariant] {p q : ENNReal} (hpq : p.HolderConjugate q)
    (hL : ∀ (x y : G), ‖L (f x) (g y)‖ ≤ ‖f x‖ * ‖g y‖)
    (hf : AEStronglyMeasurable f μ) (hg : AEStronglyMeasurable g μ) (x₀ : G) :
    ∫⁻ a, ‖L (f a) (g (x₀ - a))‖ₑ ∂μ ≤ eLpNorm f p μ * eLpNorm g q μ := by
  rw [eLpNorm_comp_measurePreserving (p := q) hg (μ.measurePreserving_sub_left x₀) |>.symm]
  replace hpq : 1 / 1 = 1 / p + 1 /q := by
    simpa using (ENNReal.HolderConjugate.inv_add_inv_eq_one p q).symm
  replace hpq : ENNReal.HolderTriple p q 1 := ⟨by simpa [eq_comm] using hpq⟩
  have hg' : AEStronglyMeasurable (g <| x₀ - ·) μ :=
    hg.comp_quasiMeasurePreserving <| quasiMeasurePreserving_sub_left μ x₀
  have hL' : ∀ᵐ (x : G) ∂μ, ‖L (f x) (g (x₀ - x))‖ ≤ (1 : NNReal) * ‖f x‖ * ‖g (x₀ - x)‖ := by
    simpa using Filter.Eventually.of_forall (fun x ↦ hL x (x₀ - x))
  simpa [eLpNorm, eLpNorm'] using eLpNorm_le_eLpNorm_mul_eLpNorm'_of_norm hf hg' (L ·) _ hL' (hpqr := hpq)

/-- If `MemLp f p μ` and `MemLp g q μ`, where `p` and `q` are Hölder conjugates, then the
convolution of `f` and `g` exists everywhere. -/
theorem ConvolutionExists.of_memLp_memLp [AddGroup G] [MeasurableAdd₂ G]
    [MeasurableNeg G] (μ : Measure G) [SFinite μ] [μ.IsNegInvariant] [μ.IsAddLeftInvariant]
    [μ.IsAddRightInvariant] {p q : ENNReal} (hpq : p.HolderConjugate q)
    (hL : ∀ (x y : G), ‖L (f x) (g y)‖ ≤ ‖f x‖ * ‖g y‖) (hf : AEStronglyMeasurable f μ)
    (hg : AEStronglyMeasurable g μ) (hfp : MemLp f p μ) (hgq : MemLp g q μ) :
    ConvolutionExists f g L μ := by
  refine fun x ↦ ⟨AEStronglyMeasurable.convolution_integrand_snd L hf hg x, ?_⟩
  apply lt_of_le_of_lt (lintegral_enorm_convolution_integrand_le_eLpNorm_mul_eLpNorm hpq hL hf hg x)
  exact ENNReal.mul_lt_top hfp.eLpNorm_lt_top hgq.eLpNorm_lt_top

/-- If `p` and `q` are Hölder conjugates, then the convolution of `f` and `g` is bounded everywhere
by `eLpNorm f p μ * eLpNorm g q μ`. -/
theorem enorm_convolution_le_eLpNorm_mul_eLpNorm [NormedSpace ℝ F] [AddGroup G]
    [MeasurableAdd₂ G] [MeasurableNeg G] (μ : Measure G) [SFinite μ] [μ.IsNegInvariant]
    [μ.IsAddLeftInvariant] {p q : ENNReal} (hpq : p.HolderConjugate q)
    (hL : ∀ (x y : G), ‖L (f x) (g y)‖ ≤ ‖f x‖ * ‖g y‖)
    (hf : AEStronglyMeasurable f μ) (hg : AEStronglyMeasurable g μ) (x₀ : G) :
    ‖(f ⋆[L, μ] g) x₀‖ₑ ≤ eLpNorm f p μ * eLpNorm g q μ :=
  (enorm_integral_le_lintegral_enorm _).trans <|
    lintegral_enorm_convolution_integrand_le_eLpNorm_mul_eLpNorm hpq hL hf hg x₀

end MeasureTheory


==> anc/Carleson/ToMathlib/Analysis/Normed/Group/Basic.lean <==
import Mathlib.Analysis.Normed.Group.Basic

open scoped ENNReal

section Enorm

@[to_additive]
lemma enorm_div_rev {E : Type*} [SeminormedGroup E] (a b : E) : ‖a / b‖ₑ = ‖b / a‖ₑ := by
  rw [← edist_eq_enorm_div, edist_comm, edist_eq_enorm_div]

end Enorm


section ENormedMonoid

variable {ι E : Type*} [TopologicalSpace E]

theorem enorm_multiset_sum_le [ENormedAddCommMonoid E] (m : Multiset E) :
    ‖m.sum‖ₑ ≤ (m.map fun x => ‖x‖ₑ).sum :=
  m.le_sum_of_subadditive enorm enorm_zero enorm_add_le

@[to_additive existing]
theorem enorm_multiset_prod_le [ENormedCommMonoid E] (m : Multiset E) :
    ‖m.prod‖ₑ ≤ (m.map fun x => ‖x‖ₑ).sum := by
  rw [← Multiplicative.ofAdd_le, ofAdd_multiset_prod, Multiset.map_map]
  refine Multiset.le_prod_of_submultiplicative (Multiplicative.ofAdd ∘ enorm) ?_ (fun x y => ?_) _
  · simp [enorm_one', ofAdd_zero]
  · exact enorm_mul_le' x y

end ENormedMonoid


==> anc/Carleson/ToMathlib/Analysis/SpecialFunctions/Pow/Deriv.lean <==
import Mathlib.Analysis.SpecialFunctions.Pow.Deriv

-- move next to HasDerivAt.rpow
theorem deriv_const_rpow {a f' x : ℝ} {f : ℝ → ℝ} (hf : HasDerivAt f f' x) (ha : 0 < a) :
    deriv (a ^ f ·) x = (Real.log a) * f' * (a ^ f x) := by
  apply HasDerivAt.deriv
  convert HasDerivAt.rpow (hasDerivAt_const x a) hf ha using 1
  ring


==> anc/Carleson/ToMathlib/Annulus.lean <==
/-
Copyright (c) 2024 James Sundstrom. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: James Sundstrom
-/
import Mathlib.MeasureTheory.Constructions.BorelSpace.Metric
import Carleson.ToMathlib.Interval

/-!
# Annulus

In this file we define an annulus in a pseudometric space `X` to be a set consisting of all `y`
such that `dist x y` lies in an interval between `r` and `R`. An annulus is defined for each type
of interval (`Ioo`, `Ioc`, etc.) with a parallel naming scheme, except that we do not define annuli
for `Iio` and `Iic`, as they would be balls.

We also define `EAnnulus` similarly using `edist` instead of `dist`.

## Tags

annulus, eannulus
-/

open Set Metric ENNReal

variable {X : Type*} [PseudoMetricSpace X]

namespace Set

namespace Annulus

/-! ### Annulus -/

def oo (x : X) (r R : ℝ) := {y | dist x y ∈ Ioo r R}
def oc (x : X) (r R : ℝ) := {y | dist x y ∈ Ioc r R}
def co (x : X) (r R : ℝ) := {y | dist x y ∈ Ico r R}
def cc (x : X) (r R : ℝ) := {y | dist x y ∈ Icc r R}
def oi (x : X) (r : ℝ) := {y | dist x y ∈ Ioi r}
def ci (x : X) (r : ℝ) := {y | dist x y ∈ Ici r}

lemma oo_eq {x : X} {r R : ℝ} : oo x r R = ball x R ∩ (closedBall x r)ᶜ := by
  ext; simp [oo, dist_comm, and_comm]

lemma oc_eq {x : X} {r R : ℝ} : oc x r R = closedBall x R ∩ (closedBall x r)ᶜ := by
  ext; simp [oc, dist_comm, and_comm]

lemma co_eq {x : X} {r R : ℝ} : co x r R = ball x R ∩ (ball x r)ᶜ := by
  ext; simp [co, dist_comm, and_comm]

lemma cc_eq {x : X} {r R : ℝ} : cc x r R = closedBall x R ∩ (ball x r)ᶜ := by
  ext; simp [cc, dist_comm, and_comm]

lemma oi_eq {x : X} {r : ℝ} : oi x r = (closedBall x r)ᶜ := by
  ext; simp [oi, dist_comm]

lemma ci_eq {x : X} {r : ℝ} : ci x r = (ball x r)ᶜ := by
  ext; simp [ci, dist_comm]

@[simp]
lemma oo_eq_empty {x : X} {r R : ℝ} (h : R ≤ r) : oo x r R = ∅ := by
  simp [oo, Ioo_eq_empty_of_le h]

@[simp]
lemma oc_eq_empty {x : X} {r R : ℝ} (h : R ≤ r) : oc x r R = ∅ := by
  simp [oc, Ioc_eq_empty_of_le h]

@[simp]
lemma co_eq_empty {x : X} {r R : ℝ} (h : R ≤ r) : co x r R = ∅ := by
  simp [co, Ico_eq_empty_of_le h]

@[simp]
lemma cc_eq_empty {x : X} {r R : ℝ} (h : R < r) : cc x r R = ∅ := by
  simp [cc, Icc_eq_empty_of_lt h]

lemma oo_subset_oo {x : X} {r₁ R₁ r₂ R₂ : ℝ} (hr : r₂ ≤ r₁) (hR : R₁ ≤ R₂) :
    oo x r₁ R₁ ⊆ oo x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨lt_of_le_of_lt hr hr₁, lt_of_lt_of_le hR₁ hR⟩

lemma oo_subset_oc {x : X} {r₁ R₁ r₂ R₂ : ℝ} (hr : r₂ ≤ r₁) (hR : R₁ ≤ R₂) :
    oo x r₁ R₁ ⊆ oc x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨lt_of_le_of_lt hr hr₁, hR₁.le.trans hR⟩

lemma oo_subset_co {x : X} {r₁ R₁ r₂ R₂ : ℝ} (hr : r₂ ≤ r₁) (hR : R₁ ≤ R₂) :
    oo x r₁ R₁ ⊆ co x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨hr.trans hr₁.le, lt_of_lt_of_le hR₁ hR⟩

lemma oo_subset_cc {x : X} {r₁ R₁ r₂ R₂ : ℝ} (hr : r₂ ≤ r₁) (hR : R₁ ≤ R₂) :
    oo x r₁ R₁ ⊆ cc x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨hr.trans hr₁.le, hR₁.le.trans hR⟩

lemma oo_subset_oi {x : X} {r₁ R₁ r₂ : ℝ} (hr : r₂ ≤ r₁) : oo x r₁ R₁ ⊆ oi x r₂ :=
  fun _ ⟨hr₁, _⟩ ↦ lt_of_le_of_lt hr hr₁

lemma oo_subset_ci {x : X} {r₁ R₁ r₂ : ℝ} (hr : r₂ ≤ r₁) : oo x r₁ R₁ ⊆ ci x r₂ :=
  fun _ ⟨hr₁, _⟩ ↦ hr.trans hr₁.le

lemma oc_subset_oo {x : X} {r₁ R₁ r₂ R₂ : ℝ} (hr : r₂ ≤ r₁) (hR : R₁ < R₂) :
    oc x r₁ R₁ ⊆ oo x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨lt_of_le_of_lt hr hr₁, lt_of_le_of_lt hR₁ hR⟩

lemma oc_subset_oc {x : X} {r₁ R₁ r₂ R₂ : ℝ} (hr : r₂ ≤ r₁) (hR : R₁ ≤ R₂) :
    oc x r₁ R₁ ⊆ oc x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨lt_of_le_of_lt hr hr₁, hR₁.trans hR⟩

lemma oc_subset_co {x : X} {r₁ R₁ r₂ R₂ : ℝ} (hr : r₂ ≤ r₁) (hR : R₁ < R₂) :
    oc x r₁ R₁ ⊆ co x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨hr.trans hr₁.le, lt_of_le_of_lt hR₁ hR⟩

lemma oc_subset_cc {x : X} {r₁ R₁ r₂ R₂ : ℝ} (hr : r₂ ≤ r₁) (hR : R₁ ≤ R₂) :
    oc x r₁ R₁ ⊆ cc x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨(lt_of_le_of_lt hr hr₁).le, hR₁.trans hR⟩

lemma oc_subset_oi {x : X} {r₁ R₁ r₂ : ℝ} (hr : r₂ ≤ r₁) : oo x r₁ R₁ ⊆ oi x r₂ :=
  fun _ ⟨hr₁, _⟩ ↦ lt_of_le_of_lt hr hr₁

lemma oc_subset_ci {x : X} {r₁ R₁ r₂ : ℝ} (hr : r₂ ≤ r₁) : oc x r₁ R₁ ⊆ ci x r₂ :=
  fun _ ⟨hr₁, _⟩ ↦ hr.trans hr₁.le

lemma co_subset_oo {x : X} {r₁ R₁ r₂ R₂ : ℝ} (hr : r₂ < r₁) (hR : R₁ ≤ R₂) :
    co x r₁ R₁ ⊆ oo x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨lt_of_lt_of_le hr hr₁, lt_of_lt_of_le hR₁ hR⟩

lemma co_subset_oc {x : X} {r₁ R₁ r₂ R₂ : ℝ} (hr : r₂ < r₁) (hR : R₁ ≤ R₂) :
    co x r₁ R₁ ⊆ oc x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨lt_of_lt_of_le hr hr₁, hR₁.le.trans hR⟩

lemma co_subset_co {x : X} {r₁ R₁ r₂ R₂ : ℝ} (hr : r₂ ≤ r₁) (hR : R₁ ≤ R₂) :
    co x r₁ R₁ ⊆ co x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨hr.trans hr₁, lt_of_lt_of_le hR₁ hR⟩

lemma co_subset_cc {x : X} {r₁ R₁ r₂ R₂ : ℝ} (hr : r₂ ≤ r₁) (hR : R₁ ≤ R₂) :
    co x r₁ R₁ ⊆ cc x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨hr.trans hr₁, hR₁.le.trans hR⟩

lemma co_subset_oi {x : X} {r₁ R₁ r₂ : ℝ} (hr : r₂ < r₁) : co x r₁ R₁ ⊆ oi x r₂ :=
  fun _ ⟨hr₁, _⟩ ↦ lt_of_lt_of_le hr hr₁

lemma co_subset_ci {x : X} {r₁ R₁ r₂ : ℝ} (hr : r₂ ≤ r₁) : co x r₁ R₁ ⊆ ci x r₂ :=
  fun _ ⟨hr₁, _⟩ ↦ hr.trans hr₁

lemma cc_subset_oo {x : X} {r₁ R₁ r₂ R₂ : ℝ} (hr : r₂ < r₁) (hR : R₁ < R₂) :
    cc x r₁ R₁ ⊆ oo x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨lt_of_lt_of_le hr hr₁, lt_of_le_of_lt hR₁ hR⟩

lemma cc_subset_oc {x : X} {r₁ R₁ r₂ R₂ : ℝ} (hr : r₂ < r₁) (hR : R₁ ≤ R₂) :
    cc x r₁ R₁ ⊆ oc x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨lt_of_lt_of_le hr hr₁, hR₁.trans hR⟩

lemma cc_subset_co {x : X} {r₁ R₁ r₂ R₂ : ℝ} (hr : r₂ ≤ r₁) (hR : R₁ < R₂) :
    cc x r₁ R₁ ⊆ co x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨hr.trans hr₁, lt_of_le_of_lt hR₁ hR⟩

lemma cc_subset_cc {x : X} {r₁ R₁ r₂ R₂ : ℝ} (hr : r₂ ≤ r₁) (hR : R₁ ≤ R₂) :
    cc x r₁ R₁ ⊆ cc x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨hr.trans hr₁, hR₁.trans hR⟩

lemma cc_subset_oi {x : X} {r₁ R₁ r₂ : ℝ} (hr : r₂ < r₁) : cc x r₁ R₁ ⊆ oi x r₂ :=
  fun _ ⟨hr₁, _⟩ ↦ lt_of_lt_of_le hr hr₁

lemma cc_subset_ci {x : X} {r₁ R₁ r₂ : ℝ} (hr : r₂ ≤ r₁) : cc x r₁ R₁ ⊆ ci x r₂ :=
  fun _ ⟨hr₁, _⟩ ↦ hr.trans hr₁

lemma oo_subset_ball {x : X} {r R : ℝ} : oo x r R ⊆ ball x R :=
  fun _ ⟨_, h₂⟩ ↦ mem_ball'.mpr h₂

lemma oc_subset_closedBall {x : X} {r R : ℝ} : oc x r R ⊆ closedBall x R :=
  fun _ ⟨_, h₂⟩ ↦ mem_closedBall'.mpr h₂

lemma co_subset_ball {x : X} {r R : ℝ} : co x r R ⊆ ball x R :=
  fun _ ⟨_, h₂⟩ ↦ mem_ball'.mpr h₂

lemma cc_subset_closedBall {x : X} {r R : ℝ} : cc x r R ⊆ closedBall x R :=
  fun _ ⟨_, h₂⟩ ↦ mem_closedBall'.mpr h₂

@[simp]
lemma oc_union_oo {x : X} {r r' R : ℝ} (h₁ : r ≤ r') (h₂ : r' < R) :
    oc x r r' ∪ oo x r' R = oo x r R := by
  ext; simp_rw [oc, oo, mem_union, mem_setOf_eq, ← mem_union, Ioc_union_Ioo_eq_Ioo h₁ h₂]

@[simp]
lemma oc_union_oc {x : X} {r r' R : ℝ} (h₁ : r ≤ r') (h₂ : r' ≤ R) :
    oc x r r' ∪ oc x r' R = oc x r R := by
  ext; simp_rw [oc, mem_union, mem_setOf_eq, ← mem_union, Ioc_union_Ioc_eq_Ioc h₁ h₂]

@[simp]
lemma oo_union_co {x : X} {r r' R : ℝ} (h₁ : r < r') (h₂ : r' ≤ R) :
    oo x r r' ∪ co x r' R = oo x r R := by
  ext; simp_rw [oo, co, mem_union, mem_setOf_eq, ← mem_union, Ioo_union_Ico_eq_Ioo h₁ h₂]

@[simp]
lemma oo_union_cc {x : X} {r r' R : ℝ} (h₁ : r < r') (h₂ : r' ≤ R) :
    oo x r r' ∪ cc x r' R = oc x r R := by
  ext; simp_rw [oo, cc, oc, mem_union, mem_setOf_eq, ← mem_union, Ioo_union_Icc_eq_Ioc h₁ h₂]

@[simp]
lemma cc_union_oo {x : X} {r r' R : ℝ} (h₁ : r ≤ r') (h₂ : r' < R) :
    cc x r r' ∪ oo x r' R = co x r R := by
  ext; simp_rw [cc, oo, co, mem_union, mem_setOf_eq, ← mem_union, Icc_union_Ioo_eq_Ico h₁ h₂]

@[simp]
lemma cc_union_oc {x : X} {r r' R : ℝ} (h₁ : r ≤ r') (h₂ : r' ≤ R) :
    cc x r r' ∪ oc x r' R = cc x r R := by
  ext; simp_rw [cc, oc, mem_union, mem_setOf_eq, ← mem_union, Icc_union_Ioc_eq_Icc h₁ h₂]

@[simp]
lemma co_union_co {x : X} {r r' R : ℝ} (h₁ : r ≤ r') (h₂ : r' ≤ R) :
    co x r r' ∪ co x r' R = co x r R := by
  ext; simp_rw [co, mem_union, mem_setOf_eq, ← mem_union, Ico_union_Ico_eq_Ico h₁ h₂]

@[simp]
lemma co_union_cc {x : X} {r r' R : ℝ} (h₁ : r ≤ r') (h₂ : r' ≤ R) :
    co x r r' ∪ cc x r' R = cc x r R := by
  ext; simp_rw [co, cc, mem_union, mem_setOf_eq, ← mem_union, Ico_union_Icc_eq_Icc h₁ h₂]

@[simp]
lemma oc_union_oi {x : X} {r R : ℝ} (h : r ≤ R) : oc x r R ∪ oi x R = oi x r := by
  ext; simp_rw [oc, oi, mem_union, mem_setOf_eq, ← mem_union, Ioc_union_Ioi_eq_Ioi h]

@[simp]
lemma oo_union_ci {x : X} {r R : ℝ} (h : r < R) :
    oo x r R ∪ ci x R = oi x r := by
  ext; simp_rw [oo, ci, oi, mem_union, mem_setOf_eq, ← mem_union, Ioo_union_Ici_eq_Ioi h]

@[simp]
lemma cc_union_oi {x : X} {r R : ℝ} (h : r ≤ R) : cc x r R ∪ oi x R = ci x r := by
  ext; simp_rw [cc, oi, ci, mem_union, mem_setOf_eq, ← mem_union, Icc_union_Ioi_eq_Ici h]

@[simp]
lemma co_union_ci {x : X} {r R : ℝ} (h : r ≤ R) : co x r R ∪ ci x R = ci x r := by
  ext; simp_rw [co, ci, mem_union, mem_setOf_eq, ← mem_union, Ico_union_Ici_eq_Ici h]

theorem iUnion_co_eq_ci {x : X} {f : ℕ → ℝ} (hf : ∀ n, f 0 ≤ f n) (h2f : ¬BddAbove (range f)) :
    ⋃ (i : Nat), co x (f i) (f (i+1)) = ci x (f 0) := by
  unfold co ci
  rw [iUnion_setOf, ← iUnion_Ico_eq_Ici hf h2f]
  simp only [mem_Ico, mem_iUnion]

theorem iUnion_oc_eq_oi {x : X} {f : ℕ → ℝ} (hf : ∀ n, f 0 ≤ f n) (h2f : ¬BddAbove (range f)) :
    ⋃ (i : Nat), oc x (f i) (f (i+1)) = oi x (f 0) := by
  unfold oc oi
  rw [iUnion_setOf, ← iUnion_Ioc_eq_Ioi hf h2f]
  simp only [mem_iUnion]

variable {ι : Type*} [LinearOrder ι] [SuccOrder ι]

theorem pairwise_disjoint_co_monotone {x : X} {f : ι → ℝ} (hf : Monotone f) :
    Pairwise (Function.onFun Disjoint fun (i : ι) => co x (f i) (f (Order.succ i))) := by
  unfold Function.onFun
  simp only
  intro i j hij
  apply Disjoint.preimage
  exact pairwise_disjoint_Ico_monotone hf hij

theorem pairwise_disjoint_oc_monotone {x : X} {f : ι → ℝ} (hf : Monotone f) :
    Pairwise (Function.onFun Disjoint fun (i : ι) => oc x (f i) (f (Order.succ i))) := by
  unfold Function.onFun
  simp only
  intro i j hij
  apply Disjoint.preimage
  exact pairwise_disjoint_Ioc_monotone hf hij

variable [MeasurableSpace X] [OpensMeasurableSpace X]

@[measurability]
lemma measurableSet_oo {x : X} {r R : ℝ} : MeasurableSet (oo x r R) := by
  rw [oo_eq]; measurability

@[measurability]
lemma measurableSet_oc {x : X} {r R : ℝ} : MeasurableSet (oc x r R) := by
 rw [oc_eq]; measurability

@[measurability]
lemma measurableSet_co {x : X} {r R : ℝ} : MeasurableSet (co x r R) := by
  rw [co_eq]; measurability

@[measurability]
lemma measurableSet_cc {x : X} {r R : ℝ} : MeasurableSet (cc x r R) := by
 rw [cc_eq]; measurability

@[measurability]
lemma measurableSet_oi {x : X} {r : ℝ} : MeasurableSet (oi x r) := by
  rw [oi_eq]; measurability

@[measurability]
lemma measurableSet_ci {x : X} {r : ℝ} : MeasurableSet (ci x r) := by
  rw [ci_eq]; measurability

end Annulus

namespace EAnnulus

/-! ### EAnnulus -/

def oo (x : X) (r R : ℝ≥0∞) := {y | edist x y ∈ Ioo r R}
def oc (x : X) (r R : ℝ≥0∞) := {y | edist x y ∈ Ioc r R}
def co (x : X) (r R : ℝ≥0∞) := {y | edist x y ∈ Ico r R}
def cc (x : X) (r R : ℝ≥0∞) := {y | edist x y ∈ Icc r R}
def oi (x : X) (r : ℝ≥0∞) := {y | edist x y ∈ Ioi r}
def ci (x : X) (r : ℝ≥0∞) := {y | edist x y ∈ Ici r}

lemma oo_eq_annulus {x : X} {r R : ℝ} (hr : 0 ≤ r) :
    oo x (ENNReal.ofReal r) (ENNReal.ofReal R) = Annulus.oo x r R := by
  simp_rw [oo, Annulus.oo, edist_dist, mem_Ioo, ENNReal.ofReal_lt_ofReal_iff_of_nonneg hr,
    ENNReal.ofReal_lt_ofReal_iff_of_nonneg dist_nonneg]

lemma oc_eq_annulus {x : X} {r R : ℝ} (hr : 0 ≤ r) :
    oc x (ENNReal.ofReal r) (ENNReal.ofReal R) = Annulus.oc x r R := by
  by_cases hR : 0 ≤ R
  · simp_rw [oc, Annulus.oc, edist_dist, mem_Ioc, ENNReal.ofReal_lt_ofReal_iff_of_nonneg hr,
      ENNReal.ofReal_le_ofReal_iff hR]
  · have R_le_r := (lt_of_lt_of_le (lt_of_not_ge hR) hr).le
    rw [Annulus.oc_eq_empty R_le_r]
    refine eq_empty_of_forall_notMem (fun y hy ↦ ?_)
    exact not_le_of_gt (lt_of_le_of_lt (ENNReal.ofReal_le_ofReal R_le_r) hy.1) hy.2

lemma co_eq_annulus {x : X} {r R : ℝ} :
    co x (ENNReal.ofReal r) (ENNReal.ofReal R) = Annulus.co x r R := by
  simp_rw [co, Annulus.co, edist_dist, mem_Ico, ENNReal.ofReal_le_ofReal_iff dist_nonneg,
    ENNReal.ofReal_lt_ofReal_iff_of_nonneg dist_nonneg]

lemma cc_eq_annulus {x : X} {r R : ℝ} (h : 0 < r ∨ 0 ≤ R) :
    cc x (ENNReal.ofReal r) (ENNReal.ofReal R) = Annulus.cc x r R := by
  by_cases hR : 0 ≤ R
  · simp_rw [cc, Annulus.cc, edist_dist, mem_Icc, ENNReal.ofReal_le_ofReal_iff dist_nonneg,
      ENNReal.ofReal_le_ofReal_iff hR]
  have r0 := h.resolve_right hR
  have R_lt_r := (lt_of_not_ge hR).trans r0
  rw [Annulus.cc_eq_empty R_lt_r]
  refine eq_empty_of_forall_notMem (fun y hy ↦ ?_)
  exact not_le_of_gt ((ENNReal.ofReal_lt_ofReal_iff r0).mpr R_lt_r) (hy.1.trans hy.2)

lemma oi_eq_annulus {x : X} {r : ℝ} (hr : 0 ≤ r) : oi x (ENNReal.ofReal r) = Annulus.oi x r := by
  simp_rw [oi, Annulus.oi, edist_dist, mem_Ioi, ENNReal.ofReal_lt_ofReal_iff_of_nonneg hr]

lemma ci_eq_annulus {x : X} {r : ℝ} : ci x (ENNReal.ofReal r) = Annulus.ci x r := by
  simp_rw [ci, Annulus.ci, edist_dist, mem_Ici, ENNReal.ofReal_le_ofReal_iff dist_nonneg]

lemma oo_eq_of_lt_top {x : X} {r R : ℝ≥0∞} (hr : r < ∞) (hR : R < ∞) :
    oo x r R = ball x R.toReal ∩ (closedBall x r.toReal)ᶜ := by
  ext
  simp [oo, edist_dist, dist_comm, and_comm, lt_ofReal_iff_toReal_lt hr.ne,
    ofReal_lt_iff_lt_toReal dist_nonneg hR.ne]

lemma oc_eq_of_lt_top {x : X} {r R : ℝ≥0∞} (hr : r < ∞) (hR : R < ∞) :
    oc x r R = closedBall x R.toReal ∩ (closedBall x r.toReal)ᶜ := by
  ext
  simp [oc, edist_dist, dist_comm, and_comm, lt_ofReal_iff_toReal_lt hr.ne,
    ofReal_le_iff_le_toReal hR.ne]

lemma co_eq_of_lt_top {x : X} {r R : ℝ≥0∞} (hr : r < ∞) (hR : R < ∞) :
    co x r R = ball x R.toReal ∩ (ball x r.toReal)ᶜ := by
  ext
  simp [co, edist_dist, dist_comm, and_comm, le_ofReal_iff_toReal_le hr.ne dist_nonneg,
    ofReal_lt_iff_lt_toReal dist_nonneg hR.ne]

lemma cc_eq_of_lt_top {x : X} {r R : ℝ≥0∞} (hr : r < ∞) (hR : R < ∞) :
    cc x r R = closedBall x R.toReal ∩ (ball x r.toReal)ᶜ := by
  ext
  simp [cc, edist_dist, dist_comm, and_comm, le_ofReal_iff_toReal_le hr.ne dist_nonneg,
    ofReal_le_iff_le_toReal hR.ne]

lemma oi_eq_of_lt_top {x : X} {r : ℝ≥0∞} (hr : r < ∞) : oi x r = (closedBall x r.toReal)ᶜ := by
  ext; simp [oi, edist_dist, dist_comm, lt_ofReal_iff_toReal_lt hr.ne]

lemma ci_eq_of_lt_top {x : X} {r : ℝ≥0∞} (hr : r < ∞) : ci x r = (ball x r.toReal)ᶜ := by
  ext; simp [ci, edist_dist, dist_comm, le_ofReal_iff_toReal_le hr.ne dist_nonneg]

@[simp]
lemma oo_eq_empty {x : X} {r R : ℝ≥0∞} (h : R ≤ r) : oo x r R = ∅ := by
  simp [oo, Ioo_eq_empty_of_le h]

@[simp]
lemma oc_eq_empty {x : X} {r R : ℝ≥0∞} (h : R ≤ r) : oc x r R = ∅ := by
  simp [oc, Ioc_eq_empty_of_le h]

@[simp]
lemma co_eq_empty {x : X} {r R : ℝ≥0∞} (h : R ≤ r) : co x r R = ∅ := by
  simp [co, Ico_eq_empty_of_le h]

@[simp]
lemma cc_eq_empty {x : X} {r R : ℝ≥0∞} (h : R < r) : cc x r R = ∅ := by
  simp [cc, Icc_eq_empty_of_lt h]

@[simp]
lemma cc_top_eq_empty {x : X} {R : ℝ≥0∞} : cc x ∞ R = ∅ :=
  eq_empty_of_forall_notMem (fun y hy ↦ (edist_ne_top x y) (top_le_iff.mp hy.1))

@[simp]
lemma oi_eq_empty {x : X} : oi x ∞ = ∅ := by simp [oi, edist_dist]

@[simp]
lemma ci_eq_empty {x : X} : ci x ∞ = ∅ := by simp [ci, edist_dist]

lemma oo_eq_of_top {x : X} {r : ℝ≥0∞} (hr : r < ∞) :
    oo x r ∞ = (closedBall x r.toReal)ᶜ := by
  ext; simpa [oo, edist_dist, dist_comm] using lt_ofReal_iff_toReal_lt hr.ne

lemma oc_eq_of_top {x : X} {r : ℝ≥0∞} (hr : r < ∞) :
    oc x r ∞ = (closedBall x r.toReal)ᶜ := by
  ext; simpa [oc, edist_dist, dist_comm] using lt_ofReal_iff_toReal_lt hr.ne

lemma co_eq_of_top {x : X} {r : ℝ≥0∞} (hr : r < ∞) : co x r ∞ = (ball x r.toReal)ᶜ := by
  ext; simpa [co, edist_dist, dist_comm] using le_ofReal_iff_toReal_le hr.ne dist_nonneg

lemma cc_eq_of_top {x : X} {r : ℝ≥0∞} (hr : r < ∞) : cc x r ∞ = (ball x r.toReal)ᶜ := by
  ext; simpa [cc, edist_dist, dist_comm] using le_ofReal_iff_toReal_le hr.ne dist_nonneg

lemma oo_subset_oo {x : X} {r₁ R₁ r₂ R₂ : ℝ≥0∞} (hr : r₂ ≤ r₁) (hR : R₁ ≤ R₂) :
    oo x r₁ R₁ ⊆ oo x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨lt_of_le_of_lt hr hr₁, lt_of_lt_of_le hR₁ hR⟩

lemma oo_subset_oc {x : X} {r₁ R₁ r₂ R₂ : ℝ≥0∞} (hr : r₂ ≤ r₁) (hR : R₁ ≤ R₂) :
    oo x r₁ R₁ ⊆ oc x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨lt_of_le_of_lt hr hr₁, hR₁.le.trans hR⟩

lemma oo_subset_co {x : X} {r₁ R₁ r₂ R₂ : ℝ≥0∞} (hr : r₂ ≤ r₁) (hR : R₁ ≤ R₂) :
    oo x r₁ R₁ ⊆ co x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨hr.trans hr₁.le, lt_of_lt_of_le hR₁ hR⟩

lemma oo_subset_cc {x : X} {r₁ R₁ r₂ R₂ : ℝ≥0∞} (hr : r₂ ≤ r₁) (hR : R₁ ≤ R₂) :
    oo x r₁ R₁ ⊆ cc x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨hr.trans hr₁.le, hR₁.le.trans hR⟩

lemma oo_subset_oi {x : X} {r₁ R₁ r₂ : ℝ≥0∞} (hr : r₂ ≤ r₁) : oo x r₁ R₁ ⊆ oi x r₂ :=
  fun _ ⟨hr₁, _⟩ ↦ lt_of_le_of_lt hr hr₁

lemma oo_subset_ci {x : X} {r₁ R₁ r₂ : ℝ≥0∞} (hr : r₂ ≤ r₁) : oo x r₁ R₁ ⊆ ci x r₂ :=
  fun _ ⟨hr₁, _⟩ ↦ hr.trans hr₁.le

lemma oc_subset_oo {x : X} {r₁ R₁ r₂ R₂ : ℝ≥0∞} (hr : r₂ ≤ r₁) (hR : R₁ < R₂) :
    oc x r₁ R₁ ⊆ oo x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨lt_of_le_of_lt hr hr₁, lt_of_le_of_lt hR₁ hR⟩

lemma oc_subset_oc {x : X} {r₁ R₁ r₂ R₂ : ℝ≥0∞} (hr : r₂ ≤ r₁) (hR : R₁ ≤ R₂) :
    oc x r₁ R₁ ⊆ oc x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨lt_of_le_of_lt hr hr₁, hR₁.trans hR⟩

lemma oc_subset_co {x : X} {r₁ R₁ r₂ R₂ : ℝ≥0∞} (hr : r₂ ≤ r₁) (hR : R₁ < R₂) :
    oc x r₁ R₁ ⊆ co x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨hr.trans hr₁.le, lt_of_le_of_lt hR₁ hR⟩

lemma oc_subset_cc {x : X} {r₁ R₁ r₂ R₂ : ℝ≥0∞} (hr : r₂ ≤ r₁) (hR : R₁ ≤ R₂) :
    oc x r₁ R₁ ⊆ cc x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨(lt_of_le_of_lt hr hr₁).le, hR₁.trans hR⟩

lemma oc_subset_oi {x : X} {r₁ R₁ r₂ : ℝ≥0∞} (hr : r₂ ≤ r₁) : oo x r₁ R₁ ⊆ oi x r₂ :=
  fun _ ⟨hr₁, _⟩ ↦ lt_of_le_of_lt hr hr₁

lemma oc_subset_ci {x : X} {r₁ R₁ r₂ : ℝ≥0∞} (hr : r₂ ≤ r₁) : oc x r₁ R₁ ⊆ ci x r₂ :=
  fun _ ⟨hr₁, _⟩ ↦ hr.trans hr₁.le

lemma co_subset_oo {x : X} {r₁ R₁ r₂ R₂ : ℝ≥0∞} (hr : r₂ < r₁) (hR : R₁ ≤ R₂) :
    co x r₁ R₁ ⊆ oo x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨lt_of_lt_of_le hr hr₁, lt_of_lt_of_le hR₁ hR⟩

lemma co_subset_oc {x : X} {r₁ R₁ r₂ R₂ : ℝ≥0∞} (hr : r₂ < r₁) (hR : R₁ ≤ R₂) :
    co x r₁ R₁ ⊆ oc x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨lt_of_lt_of_le hr hr₁, hR₁.le.trans hR⟩

lemma co_subset_co {x : X} {r₁ R₁ r₂ R₂ : ℝ≥0∞} (hr : r₂ ≤ r₁) (hR : R₁ ≤ R₂) :
    co x r₁ R₁ ⊆ co x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨hr.trans hr₁, lt_of_lt_of_le hR₁ hR⟩

lemma co_subset_cc {x : X} {r₁ R₁ r₂ R₂ : ℝ≥0∞} (hr : r₂ ≤ r₁) (hR : R₁ ≤ R₂) :
    co x r₁ R₁ ⊆ cc x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨hr.trans hr₁, hR₁.le.trans hR⟩

lemma co_subset_oi {x : X} {r₁ R₁ r₂ : ℝ≥0∞} (hr : r₂ < r₁) : co x r₁ R₁ ⊆ oi x r₂ :=
  fun _ ⟨hr₁, _⟩ ↦ lt_of_lt_of_le hr hr₁

lemma co_subset_ci {x : X} {r₁ R₁ r₂ : ℝ≥0∞} (hr : r₂ ≤ r₁) : co x r₁ R₁ ⊆ ci x r₂ :=
  fun _ ⟨hr₁, _⟩ ↦ hr.trans hr₁

lemma cc_subset_oo {x : X} {r₁ R₁ r₂ R₂ : ℝ≥0∞} (hr : r₂ < r₁) (hR : R₁ < R₂) :
    cc x r₁ R₁ ⊆ oo x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨lt_of_lt_of_le hr hr₁, lt_of_le_of_lt hR₁ hR⟩

lemma cc_subset_oc {x : X} {r₁ R₁ r₂ R₂ : ℝ≥0∞} (hr : r₂ < r₁) (hR : R₁ ≤ R₂) :
    cc x r₁ R₁ ⊆ oc x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨lt_of_lt_of_le hr hr₁, hR₁.trans hR⟩

lemma cc_subset_co {x : X} {r₁ R₁ r₂ R₂ : ℝ≥0∞} (hr : r₂ ≤ r₁) (hR : R₁ < R₂) :
    cc x r₁ R₁ ⊆ co x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨hr.trans hr₁, lt_of_le_of_lt hR₁ hR⟩

lemma cc_subset_cc {x : X} {r₁ R₁ r₂ R₂ : ℝ≥0∞} (hr : r₂ ≤ r₁) (hR : R₁ ≤ R₂) :
    cc x r₁ R₁ ⊆ cc x r₂ R₂ :=
  fun _ ⟨hr₁, hR₁⟩ ↦ ⟨hr.trans hr₁, hR₁.trans hR⟩

lemma cc_subset_oi {x : X} {r₁ R₁ r₂ : ℝ≥0∞} (hr : r₂ < r₁) : cc x r₁ R₁ ⊆ oi x r₂ :=
  fun _ ⟨hr₁, _⟩ ↦ lt_of_lt_of_le hr hr₁

lemma cc_subset_ci {x : X} {r₁ R₁ r₂ : ℝ≥0∞} (hr : r₂ ≤ r₁) : cc x r₁ R₁ ⊆ ci x r₂ :=
  fun _ ⟨hr₁, _⟩ ↦ hr.trans hr₁

@[simp]
lemma oc_union_oo {x : X} {r r' R : ℝ≥0∞} (h₁ : r ≤ r') (h₂ : r' < R) :
    oc x r r' ∪ oo x r' R = oo x r R := by
  ext; simp_rw [oc, oo, mem_union, mem_setOf_eq, ← mem_union, Ioc_union_Ioo_eq_Ioo h₁ h₂]

@[simp]
lemma oc_union_oc {x : X} {r r' R : ℝ≥0∞} (h₁ : r ≤ r') (h₂ : r' ≤ R) :
    oc x r r' ∪ oc x r' R = oc x r R := by
  ext; simp_rw [oc, mem_union, mem_setOf_eq, ← mem_union, Ioc_union_Ioc_eq_Ioc h₁ h₂]

@[simp]
lemma oo_union_co {x : X} {r r' R : ℝ≥0∞} (h₁ : r < r') (h₂ : r' ≤ R) :
    oo x r r' ∪ co x r' R = oo x r R := by
  ext; simp_rw [oo, co, mem_union, mem_setOf_eq, ← mem_union, Ioo_union_Ico_eq_Ioo h₁ h₂]

@[simp]
lemma oo_union_cc {x : X} {r r' R : ℝ≥0∞} (h₁ : r < r') (h₂ : r' ≤ R) :
    oo x r r' ∪ cc x r' R = oc x r R := by
  ext; simp_rw [oo, cc, oc, mem_union, mem_setOf_eq, ← mem_union, Ioo_union_Icc_eq_Ioc h₁ h₂]

@[simp]
lemma cc_union_oo {x : X} {r r' R : ℝ≥0∞} (h₁ : r ≤ r') (h₂ : r' < R) :
    cc x r r' ∪ oo x r' R = co x r R := by
  ext; simp_rw [cc, oo, co, mem_union, mem_setOf_eq, ← mem_union, Icc_union_Ioo_eq_Ico h₁ h₂]

@[simp]
lemma cc_union_oc {x : X} {r r' R : ℝ≥0∞} (h₁ : r ≤ r') (h₂ : r' ≤ R) :
    cc x r r' ∪ oc x r' R = cc x r R := by
  ext; simp_rw [cc, oc, mem_union, mem_setOf_eq, ← mem_union, Icc_union_Ioc_eq_Icc h₁ h₂]

@[simp]
lemma co_union_co {x : X} {r r' R : ℝ≥0∞} (h₁ : r ≤ r') (h₂ : r' ≤ R) :
    co x r r' ∪ co x r' R = co x r R := by
  ext; simp_rw [co, mem_union, mem_setOf_eq, ← mem_union, Ico_union_Ico_eq_Ico h₁ h₂]

@[simp]
lemma co_union_cc {x : X} {r r' R : ℝ≥0∞} (h₁ : r ≤ r') (h₂ : r' ≤ R) :
    co x r r' ∪ cc x r' R = cc x r R := by
  ext; simp_rw [co, cc, mem_union, mem_setOf_eq, ← mem_union, Ico_union_Icc_eq_Icc h₁ h₂]

@[simp]
lemma oc_union_oi {x : X} {r R : ℝ≥0∞} (h : r ≤ R) : oc x r R ∪ oi x R = oi x r := by
  ext; simp_rw [oc, oi, mem_union, mem_setOf_eq, ← mem_union, Ioc_union_Ioi_eq_Ioi h]

@[simp]
lemma oo_union_ci {x : X} {r R : ℝ≥0∞} (h : r < R) :
    oo x r R ∪ ci x R = oi x r := by
  ext; simp_rw [oo, ci, oi, mem_union, mem_setOf_eq, ← mem_union, Ioo_union_Ici_eq_Ioi h]

@[simp]
lemma cc_union_oi {x : X} {r R : ℝ≥0∞} (h : r ≤ R) : cc x r R ∪ oi x R = ci x r := by
  ext; simp_rw [cc, oi, ci, mem_union, mem_setOf_eq, ← mem_union, Icc_union_Ioi_eq_Ici h]

@[simp]
lemma co_union_ci {x : X} {r R : ℝ≥0∞} (h : r ≤ R) : co x r R ∪ ci x R = ci x r := by
  ext; simp_rw [co, ci, mem_union, mem_setOf_eq, ← mem_union, Ico_union_Ici_eq_Ici h]


variable [MeasurableSpace X] [OpensMeasurableSpace X]

@[measurability]
lemma measurableSet_oo {x : X} {r R : ℝ≥0∞} : MeasurableSet (oo x r R) := by
  by_cases hr : r = ∞
  · simp [hr]
  replace hr : r < ∞ := Ne.lt_top hr
  by_cases hR : R = ∞
  · simp [hR, oo_eq_of_top hr, measurableSet_closedBall]
  rw [oo_eq_of_lt_top hr (Ne.lt_top hR)]
  measurability

@[measurability]
lemma measurableSet_oc {x : X} {r R : ℝ≥0∞} : MeasurableSet (oc x r R) := by
  by_cases hr : r = ∞
  · simp [hr]
  replace hr : r < ∞ := Ne.lt_top hr
  by_cases hR : R = ∞
  · simp [hR, oc_eq_of_top hr, measurableSet_closedBall]
  rw [oc_eq_of_lt_top hr (Ne.lt_top hR)]
  measurability

@[measurability]
lemma measurableSet_co {x : X} {r R : ℝ≥0∞} : MeasurableSet (co x r R) := by
  by_cases hr : r = ∞
  · simp [hr]
  replace hr : r < ∞ := Ne.lt_top hr
  by_cases hR : R = ∞
  · simp [hR, co_eq_of_top hr, measurableSet_ball]
  rw [co_eq_of_lt_top hr (Ne.lt_top hR)]
  measurability

@[measurability]
lemma measurableSet_cc {x : X} {r R : ℝ≥0∞} : MeasurableSet (cc x r R) := by
  by_cases hr : r = ∞
  · simp [hr]
  replace hr : r < ∞ := Ne.lt_top hr
  by_cases hR : R = ∞
  · simp [hR, cc_eq_of_top hr, measurableSet_ball]
  rw [cc_eq_of_lt_top hr (Ne.lt_top hR)]
  measurability

@[measurability]
lemma measurableSet_oi {x : X} {r : ℝ≥0∞} : MeasurableSet (oi x r) := by
  by_cases hr : r = ∞
  · simp [hr]
  · rw [oi_eq_of_lt_top (Ne.lt_top hr)]; measurability

@[measurability]
lemma measurableSet_ci {x : X} {r : ℝ≥0∞} : MeasurableSet (ci x r) := by
  by_cases hr : r = ∞
  · simp [hr]
  · rw [ci_eq_of_lt_top (Ne.lt_top hr)]; measurability

end EAnnulus

end Set


==> anc/Carleson/ToMathlib/BoundedCompactSupport.lean <==
/-
Copyright (c) 2024 Joris Roos. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Joris Roos, Sébastien Gouëzel
-/
import Carleson.ToMathlib.BoundedFiniteSupport
import Carleson.ToMathlib.Misc

/-!

EXPERIMENTAL

# Bounded compactly supported functions

The purpose of this file is to provide helper lemmas to streamline proofs that
functions are (essentially) bounded, compactly supported and measurable.

Most functions we need to deal with are of this class.
This can be a useful way to streamline proofs of `L^p` membership,
in particular integrability.

Todo: make `Mathlib.Tactic.FunProp` work for this

This can be expanded as needed

-/

open Bornology Function Set HasCompactSupport
open scoped ENNReal

namespace MeasureTheory

section

variable {X E : Type*} [TopologicalSpace X] [MeasurableSpace X] {μ ν : Measure X} {f : X → E}

-- move near the MeasurePreserving/mono_measure analogues
variable {α : Type*} {m0 : MeasurableSpace α} {μ ν : Measure α}
  {ε : Type*} [TopologicalSpace ε] [ContinuousENorm ε] {f : α → ε} in
theorem eLpNorm_mono_ac (hμν : ν ≪ μ) : eLpNorm f ∞ ν ≤ eLpNorm f ∞ μ := by
  simp_rw [eLpNorm_exponent_top, MeasureTheory.eLpNormEssSup_mono_measure _ hμν]

variable {α : Type*} {m0 : MeasurableSpace α} {μ ν : Measure α}
  {ε : Type*} [TopologicalSpace ε] [ContinuousENorm ε] {f : α → ε} in
theorem MemLp.mono_ac (hf : MemLp f ∞ μ) (hμν : ν ≪ μ) :
    MemLp f ∞ ν :=
⟨hf.1.mono_ac hμν, eLpNorm_mono_ac hμν |>.trans_lt hf.2⟩

variable {α : Type*} {m0 : MeasurableSpace α} {μ : Measure α}
  {ε : Type*} [TopologicalSpace ε] [ContinuousENorm ε]
  {β : Type*} {mβ : MeasurableSpace β} {f : α → β} {g : β → ε} {ν : Measure β} in
theorem MemLp.comp_quasiMeasurePreserving
    (hg : MemLp g ∞ ν) (hf : Measure.QuasiMeasurePreserving f μ ν) : MemLp (g ∘ f) ∞ μ :=
  .comp_of_map (hg.mono_ac hf.absolutelyContinuous) hf.aemeasurable

-- maybe don't upstream
variable {α : Type*} {m0 : MeasurableSpace α} {μ ν : Measure α}
  {E : Type*} [NormedAddCommGroup E] {f : α → E} in
theorem MemLp.ae_norm_le (hf : MemLp f ∞ μ) : ∀ᵐ x ∂μ, ‖f x‖ ≤ (eLpNorm f ⊤ μ).toReal := by
  filter_upwards [ae_le_eLpNormEssSup (f := f)] with x hx
  simp_rw [← toReal_enorm]
  apply ENNReal.toReal_mono hf.2.ne
  simp [hx]

variable [TopologicalSpace E] [ENorm E] [Zero E] in
/- currently we assume that the functions are a.e.-bounded, since that plays better with mathlib.
Since it might be nicer to work with suprema instead of essential suprema, we need to prove
everywhere-boundedness in one place. -/
/-- Bounded compactly supported measurable functions -/
structure BoundedCompactSupport (f : X → E) (μ : Measure X := by volume_tac) :
    Prop where
  memLp_top : MemLp f ∞ μ
  hasCompactSupport : HasCompactSupport f

namespace BoundedCompactSupport

section General

open Bornology in
lemma _root_.isBounded_range_iff_forall_norm_le {α β} [SeminormedAddCommGroup α] {f : β → α} :
    IsBounded (range f) ↔ ∃ C, ∀ x, ‖f x‖ ≤ C := by convert isBounded_iff_forall_norm_le; simp

variable [TopologicalSpace E] [ENorm E] [Zero E]

theorem aestronglyMeasurable (hf : BoundedCompactSupport f μ) : AEStronglyMeasurable f μ :=
  hf.memLp_top.aestronglyMeasurable

theorem boundedFiniteSupport [IsFiniteMeasureOnCompacts μ] (hf : BoundedCompactSupport f μ) :
    BoundedFiniteSupport f μ where
  memLp_top := hf.memLp_top
  measure_support_lt :=
    measure_mono (subset_tsupport _) |>.trans_lt hf.hasCompactSupport.isCompact.measure_lt_top

end General

section ContinuousENorm

variable [TopologicalSpace E] [ContinuousENorm E] [Zero E]

theorem mono_ac (hf : BoundedCompactSupport f μ) (h : ν ≪ μ) :
    BoundedCompactSupport f ν where
  memLp_top := hf.memLp_top.mono_ac h
  hasCompactSupport := hf.hasCompactSupport

theorem mono_measure (hf : BoundedCompactSupport f μ) (h : ν ≤ μ) : BoundedCompactSupport f ν :=
  hf.mono_ac h.absolutelyContinuous

theorem restrict {s : Set X} (hf : BoundedCompactSupport f μ) :
    BoundedCompactSupport f (μ.restrict s) :=
  hf.mono_measure Measure.restrict_le_self


end ContinuousENorm


section  ENormedAddCommMonoid
variable [TopologicalSpace E] [ENormedAddCommMonoid E]

/-- Bounded compactly supported functions are in all `Lᵖ` spaces. -/
theorem memLp [IsFiniteMeasureOnCompacts μ] (hf : BoundedCompactSupport f μ) (p : ℝ≥0∞) :
    MemLp f p μ :=
  hf.boundedFiniteSupport.memLp p

end ENormedAddCommMonoid

section NormedAddCommGroup

variable [NormedAddCommGroup E]

-- todo: prove more results for ENorm-classes (awaiting-mathlib)

/-- Bounded compactly supported functions are integrable. -/
theorem integrable [IsFiniteMeasureOnCompacts μ] (hf : BoundedCompactSupport f μ) :
    Integrable f μ :=
  hf.boundedFiniteSupport.integrable

protected theorem zero : BoundedCompactSupport (fun (_ : X) ↦ (0 : E)) μ where
  memLp_top := memLp_top_const 0
  hasCompactSupport := HasCompactSupport.zero

theorem enorm (hf : BoundedCompactSupport f μ) : BoundedCompactSupport (‖f ·‖ₑ) μ where
  memLp_top := hf.memLp_top.enorm
  hasCompactSupport := hasCompactSupport_comp_left enorm_eq_zero |>.mpr hf.hasCompactSupport

-- preferably use `enorm`
theorem norm (hf : BoundedCompactSupport f μ) : BoundedCompactSupport (‖f ·‖) μ where
  memLp_top := hf.memLp_top.norm
  hasCompactSupport := hasCompactSupport_comp_left norm_eq_zero |>.mpr hf.hasCompactSupport

theorem comp_left_norm {F} [NormedAddCommGroup F] {g : E → F} (hf : BoundedCompactSupport f μ)
    (hg : g 0 = 0) (hg1 : Continuous g) (hg2 : (∀ (a : E), ‖g a‖ = ‖a‖)) :
 BoundedCompactSupport (g ∘ f) μ := by
  refine ⟨?_, hf.hasCompactSupport.comp_left hg⟩
  rw [← memLp_norm_iff]
  · simp_rw [Function.comp_apply, hg2, memLp_norm_iff hf.aestronglyMeasurable, hf.memLp_top]
  exact hg1.comp_aestronglyMeasurable hf.aestronglyMeasurable

protected theorem neg (hf : BoundedCompactSupport f μ) : BoundedCompactSupport (- f) μ where
  memLp_top := hf.memLp_top.neg
  hasCompactSupport := hf.hasCompactSupport.neg'

variable {𝕜 : Type*} [RCLike 𝕜] {g : X → E}

protected theorem add (hf : BoundedCompactSupport f μ) (hg : BoundedCompactSupport g μ) :
    BoundedCompactSupport (f + g) μ where
  memLp_top := hf.memLp_top.add hg.memLp_top
  hasCompactSupport := hf.hasCompactSupport.add hg.hasCompactSupport

protected theorem sub (hf : BoundedCompactSupport f μ) (hg : BoundedCompactSupport g μ) :
    BoundedCompactSupport (f - g) μ := by
  rw [sub_eq_add_neg]
  exact hf.add hg.neg

section Mul

variable {f g : X → 𝕜}

theorem mul_bdd_right (hf : BoundedCompactSupport f μ) (hg : MemLp g ∞ μ) :
    BoundedCompactSupport (f * g) μ where
  memLp_top := hg.mul hf.memLp_top
  hasCompactSupport := hf.hasCompactSupport.mul_right

theorem mul_bdd_left (hf : BoundedCompactSupport f μ) (hg : MemLp g ∞ μ) :
    BoundedCompactSupport (g * f) μ := by
  rw [mul_comm]; exact mul_bdd_right hf hg

theorem mul (hf : BoundedCompactSupport f μ) (hg : BoundedCompactSupport g μ) :
    BoundedCompactSupport (f * g) μ :=
  hf.mul_bdd_right hg.memLp_top

-- doesn't use compact support but is convenient to have here
theorem integrable_mul (hf : BoundedCompactSupport f μ) (hg : Integrable g μ) :
    Integrable (f * g) μ := by
  rw [← memLp_one_iff_integrable] at hg ⊢
  exact hg.mul hf.memLp_top

-- todo: extract 3-4 lemmas from this proof
theorem conj (hf : BoundedCompactSupport f μ) : BoundedCompactSupport (star f) μ where
  memLp_top := by
    refine ⟨RCLike.continuous_conj.comp_aestronglyMeasurable hf.aestronglyMeasurable, ?_⟩
    simp_rw [star]
    rw [MeasureTheory.eLpNorm_congr_enorm_ae (g := f)]
    · exact hf.memLp_top.eLpNorm_lt_top
    simp
  hasCompactSupport := by
    simp_rw [star]
    exact (hasCompactSupport_comp_left (by simp)).2 hf.hasCompactSupport

theorem const_mul (hf : BoundedCompactSupport f μ) (c : 𝕜) :
    BoundedCompactSupport (fun x ↦ c * f x) μ :=
  hf.mul_bdd_left <| memLp_top_const _

theorem mul_const (hf : BoundedCompactSupport f μ) (c : 𝕜) :
    BoundedCompactSupport (fun x ↦ f x * c) μ :=
  hf.mul_bdd_right <| memLp_top_const _

end Mul

/-- If `‖f‖` is bounded by `g` and `g` is bounded compactly supported, then so is `f`. -/
theorem mono {g : X → ℝ≥0∞} (hg : BoundedCompactSupport g μ) (hf : AEStronglyMeasurable f μ)
    (hfg : ∀ x, ‖f x‖ₑ ≤ g x) : BoundedCompactSupport f μ where
  memLp_top := ⟨hf, eLpNorm_mono_enorm hfg |>.trans_lt hg.memLp_top.eLpNorm_lt_top⟩
  hasCompactSupport := by
    refine hg.hasCompactSupport.mono ?_
    by_contra h
    simp only [support_subset_iff, ne_eq, mem_support, not_forall, Decidable.not_not] at h
    obtain ⟨x, hfx, hgx⟩ := h
    specialize hfg x
    simp_rw [hgx, nonpos_iff_eq_zero, enorm_eq_zero, hfx] at hfg

-- use `mono` preferably
theorem mono_norm {g : X → ℝ} (hg : BoundedCompactSupport g μ) (hf : AEStronglyMeasurable f μ)
    (hfg : ∀ x, ‖f x‖ ≤ g x) : BoundedCompactSupport f μ where
  memLp_top := ⟨hf, eLpNorm_mono_real hfg |>.trans_lt hg.memLp_top.eLpNorm_lt_top⟩
  hasCompactSupport := by
    refine hg.hasCompactSupport.mono ?_
    by_contra h
    simp only [support_subset_iff, ne_eq, mem_support, not_forall, Decidable.not_not] at h
    obtain ⟨x, hfx, hgx⟩ := h
    specialize hfg x
    simp_rw [hgx, norm_le_zero_iff, hfx] at hfg

theorem toComplex {f : X → ℝ} (hf : BoundedCompactSupport f μ) :
    BoundedCompactSupport (fun x ↦ (f x : ℂ)) μ :=
  mono (g := (‖f ·‖ₑ)) hf.enorm
    (Complex.continuous_ofReal.comp_aestronglyMeasurable hf.aestronglyMeasurable)
    (by simp [← ofReal_norm])

section Sum

variable {ι : Type*} {s : Finset ι} {F : ι → X → E}

/-- A finite sum of bounded compactly supported functions is bounded compactly supported. -/
theorem finset_sum
    (hF : ∀ i ∈ s, BoundedCompactSupport (F i) μ) :
    BoundedCompactSupport (fun x ↦ ∑ i ∈ s, F i x) μ := by
  classical
  induction s using Finset.induction with
  | empty => simp [BoundedCompactSupport.zero]
  | @insert j s hjs IH =>
    simp_rw [Finset.sum_insert hjs]
    apply BoundedCompactSupport.add
    · exact hF _ (Finset.mem_insert_self j s)
    · exact IH (fun i hi ↦ hF _ (Finset.mem_insert_of_mem hi))

open Classical ComplexConjugate in
/-- Used in Proposition 2.0.4. -/
lemma sq_eLpNorm_le_sums [IsFiniteMeasureOnCompacts μ] {f : ι → X → ℂ}
    (hf : ∀ i, BoundedCompactSupport (f i) μ) {s : Finset ι} :
    eLpNorm (∑ i ∈ s, f i ·) 2 μ ^ 2 ≤
    ∑ i ∈ s, eLpNorm (f i) 2 μ ^ 2 +
    ∑ i ∈ s, ∑ j ∈ s with i ≠ j, ‖∫ x, f i x * conj (f j x) ∂μ‖ₑ := by
  have l₁ {i : ι} : Integrable (fun x ↦ f i x * conj (f i x)) μ :=
    ((hf i).mul (hf i).conj).integrable
  have l₂ {i j : ι} : Integrable (fun x ↦ f i x * conj (f j x)) μ :=
    ((hf i).mul (hf j).conj).integrable
  calc
    _ = ‖∫ x, (∑ i ∈ s, f i x) * conj (∑ j ∈ s, f j x) ∂μ‖ₑ :=
      eLpNorm_two_eq_enorm_integral_mul_conj (memLp (finset_sum fun i _ ↦ hf i) 2)
    _ = ‖∫ x, (∑ i ∈ s, f i x * conj (f i x) +
        ∑ i ∈ s, ∑ j ∈ s with i ≠ j, f i x * conj (f j x)) ∂μ‖ₑ := by
      congr! 3 with x; rw [Finset.sum_range_mul_conj_sum_range]
    _ = ‖(∑ i ∈ s, ∫ x, f i x * conj (f i x) ∂μ) +
        ∑ i ∈ s, ∑ j ∈ s with i ≠ j, ∫ x, f i x * conj (f j x) ∂μ‖ₑ := by
      rw [integral_add]; rotate_left
      · exact integrable_finset_sum _ fun i mi ↦ l₁
      · refine integrable_finset_sum _ fun i mi ↦ integrable_finset_sum _ fun j mj ↦ l₂
      congr
      · exact integral_finset_sum _ fun i mi ↦ l₁
      · rw [integral_finset_sum _ fun i mi ↦ integrable_finset_sum _ fun j mj ↦ l₂]
        congr! with i mi; rw [integral_finset_sum _ fun j mj ↦ l₂]
    _ ≤ ‖∑ i ∈ s, ∫ x, f i x * conj (f i x) ∂μ‖ₑ +
        ‖∑ i ∈ s, ∑ j ∈ s with i ≠ j, ∫ x, f i x * conj (f j x) ∂μ‖ₑ := enorm_add_le _ _
    _ ≤ ∑ i ∈ s, ‖∫ x, f i x * conj (f i x) ∂μ‖ₑ +
        ∑ i ∈ s, ‖∑ j ∈ s with i ≠ j, ∫ x, f i x * conj (f j x) ∂μ‖ₑ := by
      gcongr <;> exact enorm_sum_le _ _
    _ ≤ _ := by
      conv_rhs => enter [1, 2, i]; rw [eLpNorm_two_eq_enorm_integral_mul_conj ((hf i).memLp 2)]
      gcongr; exact enorm_sum_le _ _

end Sum

section Prod

variable {Y : Type*} [MeasureSpace Y] {f : X → 𝕜} {g : Y → 𝕜} {ν : Measure Y}
variable [TopologicalSpace Y]
variable [R1Space (X × Y)]

/-- An elementary tensor of bounded compactly supported functions is
  bounded compactly supported. -/
theorem prod_mul (hf : BoundedCompactSupport f μ) (hg : BoundedCompactSupport g ν) :
    BoundedCompactSupport (uncurry fun x y ↦ f x * g y) (μ.prod ν) where
  memLp_top := by
    -- todo: maybe separate out as lemmas
    have h2f : MemLp (fun z : X × Y ↦ f z.1) ∞ (μ.prod ν) :=
      hf.memLp_top.comp_quasiMeasurePreserving Measure.quasiMeasurePreserving_fst
    have h2g : MemLp (fun z : X × Y ↦ g z.2) ∞ (μ.prod ν) :=
      hg.memLp_top.comp_quasiMeasurePreserving Measure.quasiMeasurePreserving_snd
    -- todo: reorder arguments of `mul`
    exact h2g.mul (r := ∞) h2f
  hasCompactSupport := by
    -- todo: separate out as lemmas
    apply HasCompactSupport.intro <| hf.hasCompactSupport.prod hg.hasCompactSupport
    intro ⟨x, y⟩ hxy
    simp only [uncurry_apply_pair, mul_eq_zero]
    simp only [mem_prod, not_and] at hxy
    by_cases hx : x ∈ tsupport f
    · exact Or.inr (image_eq_zero_of_notMem_tsupport (hxy hx))
    · exact Or.inl (image_eq_zero_of_notMem_tsupport hx)

variable [R1Space X] in
theorem indicator_of_isCompact_closure {f : X → E} (hf : MemLp f ∞ μ)
    {s : Set X} (h's : IsCompact (closure s)) (hs : MeasurableSet s) :
    BoundedCompactSupport (s.indicator f) μ where
  memLp_top := hf.indicator hs
  hasCompactSupport := by
    apply HasCompactSupport.intro h's
    exact fun x hx ↦ by simp [notMem_of_notMem_closure hx]

protected theorem indicator {f : X → E} (hf : BoundedCompactSupport f μ) {s : Set X}
    (hs : MeasurableSet s) : BoundedCompactSupport (s.indicator f) μ where
  memLp_top := hf.memLp_top.indicator hs
  hasCompactSupport := hf.hasCompactSupport.mono (by simp)

variable {F : X × Y → E}

-- -- prove when needed
-- theorem swap (hF : BoundedCompactSupport f μ) : BoundedCompactSupport (F ∘ Prod.swap)

variable {F : X × Y → E}

-- ---- adapt and prove below when needed
-- theorem prod_left (hF : BoundedCompactSupport f μ) :
--     ∀ y, BoundedCompactSupport (fun x ↦ F (x, y)) := fun y ↦ {
--   memLp_top := by
--     rcases isBounded_range_iff_forall_norm_le.1 hF.isBounded with ⟨C, hC⟩
--     apply isBounded_range_iff_forall_norm_le.2 ⟨C, fun x ↦ ?_⟩
--     exact hC (x, y)
--   stronglyMeasurable := hF.stronglyMeasurable.comp_measurable measurable_prodMk_right
--   hasCompactSupport :=
--   -- by
--   --   apply HasCompactSupport.intro
-- }


-- theorem prod_right_ae (hF : BoundedCompactSupport f μ) :
--     ∀ᵐ x, BoundedCompactSupport (fun y ↦ F (x, y)) := hF.swap.prod_left_ae

-- theorem integral_prod_left (hF : BoundedCompactSupport f μ) :
--     BoundedCompactSupport (fun x ↦ ∫ y, F (x, y)) :=
-- --   have := hF.integrable.integrable_prod_left

-- theorem integral_prod_right (hF : BoundedCompactSupport f μ) :
--     BoundedCompactSupport (fun y ↦ ∫ x, F (x, y)) := hF.swap.integral_prod_left

end Prod

end NormedAddCommGroup


end BoundedCompactSupport

end

section Metric
namespace BoundedCompactSupport

variable {X E : Type*} [MetricSpace X] [MeasurableSpace X] {μ : Measure X}
  [TopologicalSpace E] [ENorm E] [Zero E]
  {f : X → E}

theorem isBoundedTSupport (hf : BoundedCompactSupport f μ) : IsBounded (tsupport f) :=
  hf.hasCompactSupport.isBounded

theorem isBoundedSupport (hf : BoundedCompactSupport f μ) : IsBounded (support f) :=
  hf.isBoundedTSupport.subset <| subset_tsupport f


end BoundedCompactSupport

end Metric

end MeasureTheory

section

open Bornology ENNReal MeasureTheory Set

variable {X 𝕜 E F : Type*} [MeasurableSpace X] [MetricSpace X]
variable [NormedAddCommGroup E]
variable {Y W : Type*} [MeasurableSpace Y] [TopologicalSpace Y]
variable [MeasurableSpace W] [TopologicalSpace W] {μ : Measure W}
variable {f : X → 𝕜} {ν : Measure X} [RCLike 𝕜]

lemma BoundedCompactSupport.mul_bdd_right'' (hf : BoundedCompactSupport f ν) {e : W → X}
    {g : W → 𝕜} (he : Continuous e) (he1 : Measure.QuasiMeasurePreserving e μ ν)
    (hg : AEStronglyMeasurable g μ)
    (hg1 : ∀ K : Set X, IsCompact K -> IsCompact (e ⁻¹' K ∩ tsupport g))
    (hg2 : ∀ (A : Set X) (_hA : IsBounded A), IsBounded (g '' (e ⁻¹' A))) :
    BoundedCompactSupport (fun x ↦ f (e x) * g x) μ where
  memLp_top := by
    have := hf.memLp_top.ae_norm_le
    set B := (eLpNorm f ⊤ ν).toReal
    obtain ⟨C, hC⟩ := isBounded_iff_forall_norm_le.1
      (hg2 (tsupport f) hf.hasCompactSupport.isBounded)
    apply memLp_top_of_bound (C := max 0 B * max 0 C)
    · exact (hf.mono_ac he1.absolutelyContinuous |>.aestronglyMeasurable.comp_measurable
        he1.measurable).mul hg
    filter_upwards [he1.ae this] with z hB
    rw [norm_mul]
    by_cases hz : z ∈ e ⁻¹' tsupport f
    · gcongr
      · exact hB.trans (le_max_right ..)
      refine hC _ ?_ |>.trans (le_max_right ..)
      exact mem_image_of_mem g hz
    · simp only [image_eq_zero_of_notMem_tsupport hz, norm_zero, zero_mul,
        mul_nonneg (le_max_left 0 B) (le_max_left 0 C)]
  hasCompactSupport := by
    refine IsCompact.of_isClosed_subset (hg1 _ hf.hasCompactSupport)
      (isClosed_tsupport fun x ↦ f (e x) * g x) ?_
    apply subset_inter ?_ tsupport_mul_subset_right
    apply subset_trans (tsupport_mul_subset_left)
    rw [tsupport, ((isClosed_tsupport f).preimage he ).closure_subset_iff]
    exact fun _ hx ↦ subset_closure hx

lemma BoundedCompactSupport.mul_bdd_left' (hf : BoundedCompactSupport f ν) {e : W → X} {g : W → 𝕜}
    (he : Continuous e) (he1 : Measure.QuasiMeasurePreserving e μ ν)
    (hg : AEStronglyMeasurable g μ)
    (hg1 : ∀ K : Set X, IsCompact K -> IsCompact (e ⁻¹' K ∩ tsupport g))
    (hg2 : ∀ (A : Set X) (_hA : IsBounded A), IsBounded (g '' (e ⁻¹' A))) :
    BoundedCompactSupport (fun x ↦ g x * f (e x)) μ:= by
  simp_rw [mul_comm]; exact mul_bdd_right'' hf he he1 hg hg1 hg2

end


==> anc/Carleson/ToMathlib/BoundedFiniteSupport.lean <==
import Mathlib.MeasureTheory.Function.L1Space.Integrable

/-
This file defines BoundedFiniteSupport.
-/

open MeasureTheory Function ENNReal TopologicalSpace

noncomputable section

variable {X E : Type*} [MeasurableSpace X] {f g : X → E} {μ : Measure X}

variable [TopologicalSpace E] [ENorm E] [Zero E] in
/-- Definition to avoid repeating ourselves.
Blueprint states: *bounded measurable function $g$ on $X$ supported on a set of finite measure*. -/
@[fun_prop]
structure BoundedFiniteSupport (f : X → E) (μ : Measure X := by volume_tac) : Prop where
  memLp_top : MemLp f ∞ μ
  measure_support_lt : μ (support f) < ∞

namespace BoundedFiniteSupport

section Includebfs
variable [TopologicalSpace E] [ENorm E] [Zero E] (bfs : BoundedFiniteSupport f μ)
include bfs

@[fun_prop]
theorem aestronglyMeasurable : AEStronglyMeasurable f μ :=
  bfs.memLp_top.aestronglyMeasurable

@[fun_prop]
theorem aemeasurable [MeasurableSpace E] [PseudoMetrizableSpace E]
    [BorelSpace E] : AEMeasurable f μ :=
  bfs.aestronglyMeasurable.aemeasurable

@[fun_prop]
theorem aestronglyMeasurable_restrict {s : Set X} :
    AEStronglyMeasurable f (μ.restrict s) :=
  bfs.aestronglyMeasurable.restrict

@[fun_prop]
theorem aemeasurable_restrict [MeasurableSpace E] [PseudoMetrizableSpace E]
    [BorelSpace E] {s : Set X} :
    AEMeasurable f (μ.restrict s) :=
  bfs.aemeasurable.restrict

theorem eLpNorm_lt_top :
    eLpNorm f ∞ μ < ∞ :=
  bfs.memLp_top.eLpNorm_lt_top

end Includebfs

section  ENormedAddMonoid
variable [TopologicalSpace E] [ENormedAddMonoid E]

/-- Bounded finitely supported functions are in all `Lᵖ` spaces. -/
theorem memLp (hf : BoundedFiniteSupport f μ) (p : ℝ≥0∞) :
    MemLp f p μ :=
  hf.memLp_top.mono_exponent_of_measure_support_ne_top
    (fun _ ↦ notMem_support.mp) hf.measure_support_lt.ne le_top

end ENormedAddMonoid

section NormedAddCommGroup

variable [NormedAddCommGroup E]

/-- Bounded finitely supported functions are integrable. -/
theorem integrable (hf : BoundedFiniteSupport f μ) : Integrable f μ :=
  memLp_one_iff_integrable.mp <| hf.memLp 1

theorem indicator (bfs : BoundedFiniteSupport f μ) {s : Set X} (hs : MeasurableSet s) :
    BoundedFiniteSupport (s.indicator f) μ := by
  constructor
  · exact MemLp.indicator hs bfs.memLp_top
  · rw[Set.support_indicator]
    apply measure_inter_lt_top_of_right_ne_top
    rw [← lt_top_iff_ne_top]
    exact bfs.measure_support_lt

protected theorem neg (hf : BoundedFiniteSupport f μ) : BoundedFiniteSupport (-f) μ :=
  ⟨memLp_neg_iff.mpr hf.memLp_top, support_neg' f ▸ hf.measure_support_lt⟩

protected theorem add (hf : BoundedFiniteSupport f μ) (hg : BoundedFiniteSupport g μ) :
    BoundedFiniteSupport (f + g) μ :=
  ⟨hf.memLp_top.add hg.memLp_top,
    (measure_mono (support_add f g)).trans_lt <| (measure_union_le (support f) (support g)).trans_lt
      (add_lt_top.mpr ⟨hf.measure_support_lt, hg.measure_support_lt⟩)⟩

protected theorem sub (hf : BoundedFiniteSupport f μ) (hg : BoundedFiniteSupport g μ) :
    BoundedFiniteSupport (f - g) μ :=
  sub_eq_add_neg f g ▸ hf.add hg.neg

end NormedAddCommGroup

end BoundedFiniteSupport


==> anc/Carleson/ToMathlib/CoveredByBalls.lean <==
import Carleson.ToMathlib.Misc
import Mathlib.Analysis.SpecialFunctions.Log.Base

open Metric Finset
open scoped NNReal

variable {X : Type*} [PseudoMetricSpace X]
  {s t : Set X} {n m : ℕ} {r r' r₁ r₂ r₃ : ℝ}

set_option linter.unusedVariables false in
/-- `s` can be covered by at most `N` balls with radius `r`. -/
@[mk_iff]
class inductive CoveredByBalls (s : Set X) (n : ℕ) (r : ℝ) : Prop where
  | mk (balls : Finset X)
    (card_balls : balls.card ≤ n)
    (union_balls : s ⊆ ⋃ x ∈ balls, ball x r) : CoveredByBalls s n r

/- Good first project: prove the following basic properties about `CoveredByBalls`.
Feel free to state some more properties. -/

lemma CoveredByBalls.mono_set (h : CoveredByBalls t n r) (h2 : s ⊆ t) : CoveredByBalls s n r := by
  obtain ⟨b, hn, ht⟩ := h
  exact ⟨b, hn, fun x hx ↦ ht (h2 hx)⟩

lemma CoveredByBalls.mono_nat (h : CoveredByBalls s n r) (h2 : n ≤ m) : CoveredByBalls s m r := by
  obtain ⟨b, hn, hs⟩ := h
  exact ⟨b, hn.trans h2, hs⟩

lemma CoveredByBalls.mono_real (h : CoveredByBalls s n r) (h2 : r ≤ r') :
    CoveredByBalls s n r' := by
  obtain ⟨b, hn, hs⟩ := h
  exact ⟨b, hn, hs.trans (by gcongr)⟩

@[simp]
protected lemma CoveredByBalls.empty : CoveredByBalls (∅ : Set X) n r :=
  ⟨∅, by simp, by simp⟩

@[simp]
lemma CoveredByBalls.zero_left : CoveredByBalls s 0 r ↔ s = ∅ := by
  refine ⟨fun ⟨b, hn, hs⟩ ↦ ?_, by rintro rfl; exact CoveredByBalls.empty⟩
  simp only [nonpos_iff_eq_zero, card_eq_zero] at hn; subst hn; simpa using hs

@[simp]
lemma CoveredByBalls.zero_right : CoveredByBalls s n 0 ↔ s = ∅ := by
  refine ⟨fun ⟨_, _, hs⟩ ↦ ?_, fun hs ↦ ?_⟩
  · simpa using hs
  · have h22 : s ⊆ ⋃ x ∈ (∅ : Finset X), ball x 0 := by
      simp only [notMem_empty, ball_zero, Set.iUnion_of_empty, Set.iUnion_empty]
      exact Set.subset_empty_iff.mpr hs
    use ∅, tsub_add_cancel_iff_le.mp rfl, h22

protected lemma CoveredByBalls.ball (x : X) (r : ℝ) : CoveredByBalls (ball x r) 1 r := by
  let a : Finset X := singleton x
  have h : a.card ≤ 1 := by rfl
  have h2 : ball x r ⊆ ⋃ x ∈ a, ball x r := by simp [a]
  exact ⟨a, h, h2⟩

variable (X) in
/-- Balls of radius `r` in `X` are covered by `n` balls of radius `r'` -/
def BallsCoverBalls (r r' : ℝ) (n : ℕ) : Prop := ∀ x : X, CoveredByBalls (ball x r) n r'

lemma CoveredByBalls.trans (h : CoveredByBalls s n r)
    (h2 : BallsCoverBalls X r r' m) : CoveredByBalls s (n * m) r' := by
  obtain ⟨b0, hb0, hs0⟩ := h
  rw [coveredByBalls_iff]
  have := fun x ↦ ((coveredByBalls_iff ..).mp (h2 x))
  classical
    use b0.biUnion fun x ↦ (this x).choose
    refine ⟨?_, fun p hp ↦ ?_⟩
    · calc
        _ ≤ ∑ x ∈ b0, (this x).choose.card := card_biUnion_le ..
        _ ≤ ∑ _ ∈ b0, m := sum_le_sum fun x _ ↦ (this x).choose_spec.1
        _ ≤ _ := by
          rw [sum_const_nat fun x ↦ congrFun rfl]
          exact Nat.mul_le_mul_right m hb0
    · obtain ⟨b, _, hb⟩ := Set.mem_iUnion₂.mp (hs0 hp)
      have tmp := ((this b).choose_spec.2) hb
      rw [Set.mem_iUnion₂] at tmp ⊢
      obtain ⟨c, _, hc⟩ := tmp
      use c, (by rw [mem_biUnion]; use b), hc

lemma BallsCoverBalls.mono (h : BallsCoverBalls X r₂ r₃ n) (h2 : r₁ ≤ r₂) :
    BallsCoverBalls X r₁ r₃ n := fun x ↦ (h x).mono_set (ball_subset_ball h2)

lemma BallsCoverBalls.trans (h1 : BallsCoverBalls X r₁ r₂ n) (h2 : BallsCoverBalls X r₂ r₃ m) :
    BallsCoverBalls X r₁ r₃ (n * m) := fun x ↦ (h1 x).trans h2

lemma BallsCoverBalls.zero : BallsCoverBalls X 0 r n := by
  intro x
  convert CoveredByBalls.empty
  simp

lemma BallsCoverBalls.nonpos (hr' : r' ≤ 0) : BallsCoverBalls X r' r n :=
  BallsCoverBalls.zero.mono hr'

variable (X) in
/-- For all `r`, balls of radius `r` in `X` are covered by `n` balls of radius `a * r` -/
def AllBallsCoverBalls (a : ℝ) (n : ℕ) : Prop := ∀ r : ℝ, BallsCoverBalls X (a * r) r n

/-- Prove `AllBallsCoverBalls` only for balls of positive radius. -/
lemma AllBallsCoverBalls.mk {a : ℝ} (ha : 0 ≤ a) (h : ∀ r > 0, BallsCoverBalls X (a * r) r n) :
    AllBallsCoverBalls X a n := by
  intro r
  obtain hr|hr := lt_or_ge 0 r
  · exact h r hr
  exact .nonpos (mul_nonpos_of_nonneg_of_nonpos ha hr)

lemma AllBallsCoverBalls.pow {a : ℝ} {k : ℕ} (h : AllBallsCoverBalls X a n) :
    AllBallsCoverBalls X (a ^ k) (n ^ k) := by
  intro r
  induction k with
  | zero => simpa using fun x ↦ .ball x r
  | succ m h2 =>
    specialize h (r * a^m)
    rw [← mul_assoc, mul_comm, ← mul_assoc] at h
    rw [pow_succ, pow_succ']
    rw [mul_comm] at h2
    exact h.trans h2

lemma AllBallsCoverBalls.ballsCoverBalls_pow {a : ℝ} {k : ℕ} (h : AllBallsCoverBalls X a n) :
    BallsCoverBalls X (a ^ k) 1 (n ^ k) := by
  apply h.pow _ |>.mono
  rw [mul_one]

lemma AllBallsCoverBalls.ballsCoverBalls {a : ℝ} (h : AllBallsCoverBalls X a n)
    (h2 : 1 < a) (hr : 0 < r) :
    BallsCoverBalls X r' r (n ^ ⌈Real.logb a (r' / r)⌉₊) := by
  obtain hr'|hr' := le_or_gt r' 0
  · exact .nonpos hr'
  refine h.pow _ |>.mono ?_
  calc
    r' = r' / r * r := by rw [div_mul_cancel₀]; exact hr.ne'
    _ ≤ a ^ ⌈Real.logb a (r' / r)⌉₊ * r := by
      gcongr
      apply Real.le_pow_natCeil_logb h2
      positivity


-- todo: move near `secondCountable_of_almost_dense_set`
/-- A pseudometric space is second countable if, for every `ε > 0` and every ball `B`
with natural number radius around a fiven point `x₀`,
there is a countable set which is `ε`-dense in `B`. -/
theorem Metric.secondCountableTopology_of_almost_dense_set_balls_nat
    {α} [PseudoMetricSpace α] (x₀ : α)
    (H : ∀ ε > (0 : ℝ), ∀ (n : ℕ),
    ∃ s : Set α, s.Countable ∧ ∀ x ∈ ball x₀ n, ∃ y ∈ s, dist x y ≤ ε) :
    SecondCountableTopology α := by
  apply secondCountable_of_almost_dense_set
  intro ε hε
  specialize H ε hε
  choose s h1s y h1y h2y using H
  use ⋃ n, s n, by simp [*]
  intro x
  use y (⌊dist x x₀⌋₊ + 1) x (by simp [Nat.lt_floor_add_one])
  simp only [Set.mem_iUnion, and_true, h2y]
  exact ⟨_, h1y ..⟩

-- todo: move near `secondCountable_of_almost_dense_set`
/-- A pseudometric space is second countable if, for every `ε > 0` and every ball `B`,
there is a countable set which is `ε`-dense in `B`. -/
theorem Metric.secondCountableTopology_of_almost_dense_set_balls
    {α} [PseudoMetricSpace α]
    (H : ∀ (x₀ : α), ∀ ε > (0 : ℝ), ∀ r,
    ∃ s : Set α, s.Countable ∧ ∀ x ∈ ball x₀ r, ∃ y ∈ s, dist x y ≤ ε) :
    SecondCountableTopology α := by
  obtain hX|hX := isEmpty_or_nonempty α
  · exact Finite.toSecondCountableTopology
  inhabit α
  apply secondCountableTopology_of_almost_dense_set_balls_nat default
  intro ε hε n
  obtain ⟨s, hs, h2⟩ := H default ε hε n
  use s


/-- A pseudometric space is second countable if, for every `ε > 0` and every ball `B` is covered
by finitely many balls of radius `ε`. -/
theorem BallsCoverBalls.secondCountableTopology
    (H : ∀ ε > (0 : ℝ), ∀ r, ∃ n, BallsCoverBalls X r ε n) :
    SecondCountableTopology X := by
  refine Metric.secondCountableTopology_of_almost_dense_set_balls fun x₀ ε hε r ↦ ?_
  obtain ⟨n, hn⟩ := H ε hε r
  obtain ⟨s, hs, h2⟩ := hn x₀
  use s, countable_toSet s, fun x hx ↦ ?_
  have := h2 hx
  simp only [Set.mem_iUnion, mem_ball, exists_prop] at this
  obtain ⟨y, hy, h2y⟩ := this
  use y, hy, h2y.le

/-- A pseudometric space is second countable if every ball of radius `a * r` is covered by
`b` many balls of radius `r`. -/
lemma AllBallsCoverBalls.secondCountableTopology {a : ℝ} (h : AllBallsCoverBalls X a n)
    (h2 : 1 < a) : SecondCountableTopology X :=
  BallsCoverBalls.secondCountableTopology fun _ hε _ ↦ ⟨_, h.ballsCoverBalls h2 hε⟩


==> anc/Carleson/ToMathlib/Data/ENNReal.lean <==
import Mathlib.Analysis.Normed.Group.Bounded
import Mathlib.Analysis.Normed.Group.Uniform
import Mathlib.Analysis.Normed.Ring.Basic
import Mathlib.Order.CompletePartialOrder

/-! ## `ENNReal` manipulation lemmas -/

open Function Set Bornology
open scoped NNReal

variable {α ι : Type*} {s : Set ι} {t : Finset α}

namespace ENNReal

attribute [simp] ofReal_of_nonpos
-- protect ENNReal.mul_le_mul_left

theorem ofReal_inv_le {x : ℝ} : ENNReal.ofReal x⁻¹ ≤ (ENNReal.ofReal x)⁻¹ := by
  obtain hx|hx := lt_or_ge 0 x <;> simp [ofReal_inv_of_pos, hx]

theorem ofReal_div_le {x y : ℝ} (hy : 0 ≤ y) :
    ENNReal.ofReal (x / y) ≤ ENNReal.ofReal x / ENNReal.ofReal y := by
  simp_rw [div_eq_mul_inv, ofReal_mul' (inv_nonneg.2 hy)]
  gcongr
  exact ofReal_inv_le

lemma coe_biSup {f : ι → ℝ≥0} (hf : BddAbove (range f)) :
    ⨆ x ∈ s, f x = ⨆ x ∈ s, (f x : ℝ≥0∞) := by
  simp_rw [bddAbove_def, mem_range, forall_exists_index, forall_apply_eq_imp_iff] at hf
  rw [ENNReal.coe_iSup]
  · congr with x
    rw [ENNReal.coe_iSup]
    apply IsBounded.bddAbove
    simp only [Metric.isBounded_iff, mem_range, exists_prop, and_imp, forall_apply_eq_imp_iff,
      dist_self, forall_self_imp]
    aesop
  · simp_rw [bddAbove_def, mem_range, forall_exists_index, forall_apply_eq_imp_iff]
    obtain ⟨K, hK⟩ := hf
    exact ⟨K, fun c ↦ ciSup_le' fun _ ↦ hK c⟩

-- unused
lemma biSup_add_biSup {f g : ι → ℝ≥0∞} (h : ∀ i ∈ s, ∀ j ∈ s, ∃ k ∈ s, f i + g j ≤ f k + g k) :
    (⨆ i ∈ s, f i) + ⨆ i ∈ s, g i = ⨆ i ∈ s, f i + g i := by
  rcases s.eq_empty_or_nonempty with hs | hs
  · simp [hs]
  · refine le_antisymm ?_ (iSup₂_le fun a ma => add_le_add (le_biSup _ ma) (le_biSup _ ma))
    refine biSup_add_biSup_le hs hs fun i hi j hj => ?_
    obtain ⟨k, mk, hk⟩ := h i hi j hj
    exact hk.trans <| le_iSup₂_of_le k mk fun a za ↦ ⟨a, za, le_rfl⟩

-- unused
lemma finsetSum_biSup {f : α → ι → ℝ≥0∞}
    (hf : ∀ i ∈ s, ∀ j ∈ s, ∃ k ∈ s, ∀ a, f a i ≤ f a k ∧ f a j ≤ f a k) :
    ∑ a ∈ t, ⨆ i ∈ s, f a i = ⨆ i ∈ s, ∑ a ∈ t, f a i := by
  induction t using Finset.cons_induction with
  | empty => simp
  | cons a t ha ihs =>
    simp_rw [Finset.sum_cons, ihs]
    exact biSup_add_biSup fun i hi j hj ↦ (hf i hi j hj).imp fun k hk ↦
      ⟨hk.1, add_le_add (hk.2 a).1 (Finset.sum_le_sum fun i a ↦ (hk.2 _).2)⟩

lemma biSup_add_le_add_biSup {f g : ι → ℝ≥0∞} :
    ⨆ i ∈ s, f i + g i ≤ (⨆ i ∈ s, f i) + ⨆ i ∈ s, g i :=
  iSup₂_le fun _ ma => add_le_add (le_biSup _ ma) (le_biSup _ ma)

lemma biSup_finsetSum_le_finsetSum_biSup {f : α → ι → ℝ≥0∞} :
    ⨆ i ∈ s, ∑ a ∈ t, f a i ≤ ∑ a ∈ t, ⨆ i ∈ s, f a i := by
  induction t using Finset.cons_induction with
  | empty => simp
  | cons a t ha ihs =>
    simp only [Finset.sum_cons]
    exact biSup_add_le_add_biSup.trans (add_le_add_left ihs _)

variable {E : Type*} [SeminormedAddCommGroup E]

lemma edist_sum_le_sum_edist {f g : α → E} : edist (∑ i ∈ t, f i) (∑ i ∈ t, g i) ≤
    ∑ i ∈ t, edist (f i) (g i) := by
  induction t using Finset.cons_induction with
  | empty => simp
  | cons a t ha ihs =>
    simp only [Finset.sum_cons]
    exact (edist_add_add_le _ _ _ _).trans (add_le_add_left ihs _)

lemma enorm_sum_eq_sum_enorm {f : α → ℝ} (hf : ∀ i ∈ t, 0 ≤ f i) :
    ‖∑ i ∈ t, f i‖ₑ = ∑ i ∈ t, ‖f i‖ₑ := by
  induction t using Finset.cons_induction with
  | empty => simp
  | cons a t ha ihs =>
    simp only [Finset.sum_cons]
    simp only [Finset.mem_cons, forall_eq_or_imp] at hf
    have n₁ := hf.1
    have n₂ := Finset.sum_nonneg hf.2
    rw [Real.enorm_of_nonneg (add_nonneg n₁ n₂), ENNReal.ofReal_add n₁ n₂,
      ← Real.enorm_of_nonneg n₁, ← Real.enorm_of_nonneg n₂, ihs hf.2]

/-- The reverse triangle inequality for `enorm`. -/
-- TODO: does a seminormed abelian additive group also have an ENormedAddMonoid structure?
lemma enorm_enorm_sub_enorm_le {E} [NormedAddCommGroup E] {x y : E} : ‖‖x‖ₑ - ‖y‖ₑ‖ₑ ≤ ‖x - y‖ₑ := by
  rw [enorm_eq_self, tsub_le_iff_right]
  nth_rw 1 [← sub_add_cancel x y]
  exact enorm_add_le (x - y) y

lemma exists_biSup_le_enorm_add_eps
    {f : ι → E} {ε : ℝ≥0} (εpos : 0 < ε) (hs : s.Nonempty) (hf : IsBounded (f '' s)) :
    ∃ x ∈ s, ⨆ z ∈ s, ‖f z‖ₑ ≤ ‖f x‖ₑ + ε := by
  by_contra! H
  have M : ⨆ z ∈ s, ‖f z‖ₑ + ε ≤ ⨆ z ∈ s, ‖f z‖ₑ := by
    simpa only [iSup_le_iff] using fun i hi ↦ (H i hi).le
  have nt : ⨆ z ∈ s, ‖f z‖ₑ ≠ ⊤ := by -- boundedness of `f` used here
    rw [ne_eq, iSup₂_eq_top]; push_neg
    obtain ⟨C, pC, hC⟩ := hf.exists_pos_norm_le; lift C to ℝ≥0 using pC.le
    simp_rw [mem_image, forall_exists_index, and_imp, forall_apply_eq_imp_iff₂] at hC
    exact ⟨C, coe_lt_top, mod_cast hC⟩
  obtain ⟨B, eB⟩ : ∃ B : ℝ≥0, ⨆ z ∈ s, ‖f z‖ₑ = B := Option.ne_none_iff_exists'.mp nt
  rw [← biSup_add hs, eB] at M
  norm_cast at M
  exact lt_irrefl _ (M.trans_lt (lt_add_of_pos_right B εpos))

lemma exists_enorm_sub_eps_le_biInf
    {f : ι → E} {ε : ℝ≥0} (εpos : 0 < ε) (hs : s.Nonempty) :
    ∃ x ∈ s, ‖f x‖ₑ - ε ≤ ⨅ z ∈ s, ‖f z‖ₑ := by
  obtain ⟨i₀, mi₀⟩ := hs; set A := ⨅ z ∈ s, ‖f z‖ₑ
  have glb : IsGLB ((‖f ·‖ₑ) '' s) A := isGLB_biInf
  rw [isGLB_iff_le_iff] at glb
  by_contra! h
  specialize glb (A + ε)
  have key : A + ε ∈ lowerBounds ((‖f ·‖ₑ) '' s) := fun i mi ↦ by
    rw [mem_image] at mi; obtain ⟨x, mx, hx⟩ := mi
    specialize h x mx; rw [hx] at h; exact (lt_tsub_iff_right.mp h).le
  rw [← glb] at key
  obtain ⟨B, eB⟩ : ∃ B : ℝ≥0, A = B := Option.ne_none_iff_exists'.mp (h i₀ mi₀).ne_top
  rw [eB, ← ENNReal.coe_add, coe_le_coe, ← NNReal.coe_le_coe, NNReal.coe_add,
    add_le_iff_nonpos_right] at key
  rw [← NNReal.coe_pos] at εpos; linarith only [εpos, key]

lemma biInf_enorm_sub_le {f g : ι → E} :
    ⨅ x ∈ s, ‖f x - g x‖ₑ ≤ (⨅ x ∈ s, ‖f x‖ₑ) + (⨆ x ∈ s, ‖g x‖ₑ) := by
  rcases s.eq_empty_or_nonempty with rfl | hs; · simp
  refine ENNReal.le_of_forall_pos_le_add fun ε εpos _ ↦ ?_
  obtain ⟨x, mx, hx⟩ := exists_enorm_sub_eps_le_biInf (f := f) εpos hs
  calc
    _ ≤ ‖f x - g x‖ₑ := biInf_le (fun i ↦ ‖f i - g i‖ₑ) mx
    _ ≤ ‖f x‖ₑ + ‖g x‖ₑ := enorm_sub_le
    _ ≤ ε + (⨅ x ∈ s, ‖f x‖ₑ) + ⨆ x ∈ s, ‖g x‖ₑ :=
      add_le_add (by rwa [← tsub_le_iff_left]) (le_biSup (‖g ·‖ₑ) mx)
    _ = _ := by rw [add_rotate]

end ENNReal

/-- Transfer an inequality over `ℝ` to one of `ENorm`s over `ℝ≥0∞`. -/
lemma Real.enorm_le_enorm {x y : ℝ} (hx : 0 ≤ x) (hy : x ≤ y) : ‖x‖ₑ ≤ ‖y‖ₑ := by
  rw [Real.enorm_of_nonneg hx, Real.enorm_of_nonneg (hx.trans hy)]
  exact ENNReal.ofReal_le_ofReal hy


==> anc/Carleson/ToMathlib/Data/NNReal.lean <==
import Mathlib.Analysis.Normed.Ring.Basic

namespace NNReal

lemma div_self_eq_ite {x : ℝ≥0} : x / x = if 0 < x then 1 else 0 := by
  split_ifs with h
  · exact div_self h.ne'
  · aesop

end NNReal

/-- Transfer an inequality over `ℝ` to one of `NNNorm`s over `ℝ≥0`. -/
lemma Real.nnnorm_le_nnnorm {x y : ℝ} (hx : 0 ≤ x) (hy : x ≤ y) : ‖x‖₊ ≤ ‖y‖₊ := by
  rw [Real.nnnorm_of_nonneg hx, Real.nnnorm_of_nonneg (hx.trans hy)]
  assumption


==> anc/Carleson/ToMathlib/Data/Real/ConjExponents.lean <==
import Mathlib.Data.Real.ConjExponents

open scoped ENNReal

variable {p q : ℝ≥0∞} (h : p.HolderConjugate q)
include h

protected lemma ENNReal.HolderConjugate.toReal_of_ne_top (hp : p ≠ ∞) (hq : q ≠ ∞) :
    p.toReal.HolderConjugate q.toReal where
  left_pos := toReal_pos (HolderConjugate.ne_zero p q) hp
  right_pos := toReal_pos (HolderConjugate.ne_zero q p) hq
  inv_add_inv_eq_inv := by
    rw [← toReal_inv, ← toReal_inv, ← toReal_add, h.inv_add_inv_eq_one, inv_one, toReal_one]
    · exact ENNReal.inv_ne_top.mpr (HolderConjugate.ne_zero p q)
    · exact ENNReal.inv_ne_top.mpr (HolderConjugate.ne_zero q p)


==> anc/Carleson/ToMathlib/ENorm.lean <==
import Mathlib.MeasureTheory.Function.LpSeminorm.Basic

noncomputable section

open ENNReal NNReal Function Set

variable {α α' E E₁ E₂ : Type*}

@[simp] lemma enorm_toReal_le {x : ℝ≥0∞} : ‖x.toReal‖ₑ ≤ x := by simp [← ofReal_norm, ofReal_toReal_le]

@[simp] lemma enorm_toReal {x : ℝ≥0∞} (hx : x ≠ ⊤) : ‖x.toReal‖ₑ = x := by
  simp [hx, ← ofReal_norm_eq_enorm]

@[simp] lemma enorm_NNReal {x : ℝ≥0} : ‖x‖ₑ = x := by rfl

-- TODO appropriate generality (ENormedDivisionSemiring?), for ℝ≥0 it is already there
-- @[simp] lemma enorm_inv'' {a : ℝ≥0} (ha : a ≠ 0): ‖a⁻¹‖ₑ = ‖a‖ₑ⁻¹ := by
--   simp_rw [enorm_NNReal, coe_inv ha]

/-- An enormed monoid is an additive monoid endowed with a continuous enorm.
Note: not sure if this is the "right" class to add to Mathlib. -/
class ENormedAddCommSubMonoid (E : Type*) [TopologicalSpace E] extends ENormedAddCommMonoid E, Sub E where
  sub_add_cancel_of_enorm_le : ∀ ⦃x y : E⦄, ‖y‖ₑ ≤ ‖x‖ₑ → x - y + y = x
  add_right_cancel_of_enorm_lt_top : ∀ ⦃x : E⦄, ‖x‖ₑ < ⊤ → ∀ {y z : E}, y + x = z + x → y = z
  esub_self : ∀ x : E, x - x = 0

/-- An enormed space is an additive monoid endowed with a continuous enorm.
Note: not sure if this is the "right" class to add to Mathlib. -/
class ENormedSpace (E : Type*) [TopologicalSpace E] extends ENormedAddCommMonoid E, Module ℝ≥0 E where
  enorm_smul_eq_smul : ∀ (c : ℝ≥0) (x : E), ‖c • x‖ₑ = c • ‖x‖ₑ

export ENormedAddCommSubMonoid
  (sub_add_cancel_of_enorm_le add_right_cancel_of_enorm_lt_top esub_self)
export ENormedSpace (enorm_smul_eq_smul)

-- mathlib has this (in the _root_ namespace), in a less general setting
attribute [simp] ENormedSpace.enorm_smul_eq_smul

instance : ENormedSpace ℝ≥0∞ where
  enorm := id
  enorm_eq_zero := by simp
  -- enorm_neg := by simp
  enorm_add_le := by simp
  add_comm := by simp [add_comm]
  continuous_enorm := continuous_id
  enorm_smul_eq_smul := by simp
  add_smul := fun _ _ _ ↦ Module.add_smul ..
  zero_smul := by simp

instance : ENormedSpace ℝ≥0 where
  enorm := ofNNReal
  add_smul r s x := by
    simp only [smul_eq_mul]
    ring
  zero_smul := by simp
  enorm_eq_zero := by simp
  enorm_add_le := by simp
  add_comm := by simp [add_comm]
  continuous_enorm := by fun_prop
  enorm_smul_eq_smul c x := by simp [ENNReal.smul_def]

instance [NormedAddCommGroup E] [NormedSpace ℝ E] : ENormedSpace E where
  enorm_smul_eq_smul := by
    simp_rw [enorm_eq_nnnorm, ENNReal.smul_def, NNReal.smul_def, nnnorm_smul]; simp

namespace MeasureTheory

section ContinuousENorm
variable {α E : Type*} {m : MeasurableSpace α} [TopologicalSpace E] [ContinuousENorm E] {μ : Measure α}

variable {ε ε' : Type*} [TopologicalSpace ε] [ContinuousENorm ε]
  [TopologicalSpace ε'] [ContinuousENorm ε']

end ContinuousENorm

lemma esub_zero [TopologicalSpace E] [ENormedAddCommSubMonoid E] {x : E} : x - 0 = x := by
  rw [← add_zero (x - 0)]
  apply sub_add_cancel_of_enorm_le
  simp_rw [enorm_zero, zero_le]

section ENormedSpace

variable {ε : Type*} [TopologicalSpace ε] [ENormedSpace ε]

-- TODO: this lemma and Mathlib's `enorm_smul` could be unified using a `ENormedDivisionSemiring`
-- typeclass
-- (which includes ENNReal and normed fields like ℝ and ℂ), i.e. assuming 𝕜 is a normed semifield.
-- Investigate if this is worthwhile when upstreaming this to mathlib.
lemma enorm_smul_eq_mul {c : ℝ≥0} (z : ε) : ‖c • z‖ₑ = ‖c‖ₑ * ‖z‖ₑ :=
  ENormedSpace.enorm_smul_eq_smul _ _

instance : ContinuousConstSMul ℝ≥0 ℝ≥0∞ where
  continuous_const_smul t := ENNReal.continuous_const_mul (by simp)

open MeasureTheory

-- TODO: put next to MeasureTheory.eLpNorm_const_smul_le (which perhaps can stay)
theorem eLpNorm_const_smul_le' {α : Type*} {m0 : MeasurableSpace α} {p : ℝ≥0∞}
  {μ : Measure α} {c : ℝ≥0} {f : α → ε} : eLpNorm (c • f) p μ ≤ ‖c‖ₑ * eLpNorm f p μ := by
  apply eLpNorm_le_nnreal_smul_eLpNorm_of_ae_le_mul' (p := p) ?_
  filter_upwards with x using by simp [ENNReal.smul_def]

-- TODO: put next to eLpNorm_const_smul
theorem eLpNorm_const_smul' {α : Type*} {m0 : MeasurableSpace α} {p : ℝ≥0∞}
  {μ : Measure α} {c : ℝ≥0} {f : α → ε} :
    eLpNorm (c • f) p μ = ‖c‖ₑ * eLpNorm f p μ := by
  obtain rfl | hc := eq_or_ne c 0
  · simp
  refine le_antisymm eLpNorm_const_smul_le' <| ENNReal.mul_le_of_le_div' ?_
  simpa [ENNReal.div_eq_inv_mul, hc] using eLpNorm_const_smul_le' (c := c⁻¹) (f := c • f)

-- TODO: put next to the unprimed version; perhaps both should stay
lemma eLpNormEssSup_const_smul_le' {α : Type*} {m0 : MeasurableSpace α} {μ : Measure α}
    {c : ℝ≥0} {f : α → ε} : eLpNormEssSup (c • f) μ ≤ ‖c‖ₑ * eLpNormEssSup f μ := by
  have (x : α) : ‖(c • f) x‖ₑ ≤ ↑c * ‖f x‖ₑ := by simp [ENNReal.smul_def]
  apply eLpNormEssSup_le_nnreal_smul_eLpNormEssSup_of_ae_le_mul'
  filter_upwards with x using this x

end ENormedSpace

end MeasureTheory


==> anc/Carleson/ToMathlib/HardyLittlewood.lean <==
import Carleson.Defs
import Carleson.ToMathlib.MeasureTheory.Integral.Average
import Carleson.ToMathlib.RealInterpolation.Main
import Mathlib.MeasureTheory.Covering.Vitali

open MeasureTheory Metric Bornology Set TopologicalSpace Vitali Filter ENNReal Pointwise
open scoped NNReal
noncomputable section

/-! This should roughly contain the contents of chapter 9. -/

section Prelude

variable {X : Type*} [PseudoMetricSpace X] [SeparableSpace X]

variable (X) in
/-- Lemma 9.0.2 -/
-- maybe not suited for Mathlib in this form
lemma covering_separable_space :
    ∃ C : Set X, C.Countable ∧ ∀ r > 0, ⋃ c ∈ C, ball c r = univ := by
  simp_rw [← Metric.dense_iff_iUnion_ball, exists_countable_dense]

-- maybe not suited for Mathlib in this form
lemma countable_globalMaximalFunction :
    (covering_separable_space X).choose ×ˢ (univ : Set ℤ) |>.Countable :=
  (covering_separable_space X).choose_spec.1.prod countable_univ

-- probably not suited for Mathlib in this form
lemma exists_ball_subset_ball_two (c : X) {r : ℝ} (hr : 0 < r) :
    ∃ c' ∈ (covering_separable_space X).choose,
      ∃ m : ℤ, ball c r ⊆ ball c' (2 ^ m) ∧ 2 ^ m ≤ 2 * r ∧ ball c' (2 ^ m) ⊆ ball c (4 * r) := by
  obtain ⟨_, hCr⟩ := (covering_separable_space X).choose_spec
  let m := ⌊Real.logb 2 r⌋
  have hm : 2 ^ m ≤ r := by
    calc _ ≤ (2 : ℝ) ^ (Real.logb 2 r) := by
          convert Real.monotone_rpow_of_base_ge_one one_le_two (Int.floor_le _)
          exact (Real.rpow_intCast 2 m).symm
      _ = _ := Real.rpow_logb zero_lt_two (OfNat.one_ne_ofNat 2).symm hr
  have hm' : r < 2 ^ (m + 1) := by
    calc _ = (2 : ℝ) ^ Real.logb 2 r := (Real.rpow_logb zero_lt_two (OfNat.one_ne_ofNat 2).symm hr).symm
      _ < _ := by
        rw [← Real.rpow_intCast 2 (m + 1)]
        refine Real.strictMono_rpow_of_base_gt_one one_lt_two ?_
        simp [m]
  let a := ((2 : ℝ) ^ (m + 1) - r) / 2
  have h_univ := hCr a (by simp [a, hm'])
  obtain ⟨c', hc', hcc'⟩ := mem_iUnion₂.mp <| h_univ ▸ Set.mem_univ c
  refine ⟨c', hc', m + 1, ball_subset_ball_of_le ?_, ?_, ?_⟩
  · calc
      _ ≤ a + r := by gcongr; exact (dist_comm c c' ▸ mem_ball.mp hcc').le
      _ ≤ _ := by simp only [a, sub_div]; linarith
  · rw [← Real.rpow_intCast 2 (m + 1)]
    push_cast
    rw [Real.rpow_add_one two_ne_zero m, mul_comm]
    gcongr
    exact_mod_cast hm
  · refine ball_subset_ball_of_le ?_
    calc
      _ ≤ a + 2 ^ (m + 1) := by gcongr; exact (mem_ball.mp hcc').le
      _ ≤ 2 ^ (m + 1) + 2 ^ (m + 1) := by
        gcongr
        simp only [a]
        linarith
      _ ≤ 2 * r + 2 * r := by
        rw [← Real.rpow_intCast 2 (m + 1)]
        push_cast
        rw [Real.rpow_add_one two_ne_zero m, mul_comm]
        gcongr <;> simp [hm]
      _ = 4 * r := by ring

end Prelude

variable {X E : Type*} {A : ℝ≥0} [MetricSpace X] [MeasurableSpace X]
  {μ : Measure X} [μ.IsDoubling A] [NormedAddCommGroup E]
  {f : X → E} {x : X} {ι : Type*} {𝓑 : Set ι} {c : ι → X} {r : ι → ℝ}
  -- feel free to assume `A ≥ 16` or similar

-- unused in Carleson
-- move to separate file (not sure where)
lemma lowerSemiContinuousOn_integral_ball [OpensMeasurableSpace X] (hf2 : AEStronglyMeasurable f μ) :
    LowerSemicontinuousOn (fun x : X × ℝ ↦ ∫⁻ y in ball x.1 x.2, ‖f y‖ₑ ∂μ) (univ ×ˢ Ioi 0) := by
  refine lowerSemicontinuousOn_iff_le_liminf.mpr fun x hx ↦ _root_.le_of_forall_pos_le_add ?_
  intro δ hδ
  let M := liminf (fun x ↦ ∫⁻ (y : X) in ball x.1 x.2, ‖f y‖ₑ ∂μ)
      (nhdsWithin x (univ ×ˢ Ioi 0)) + δ
  by_cases htop : liminf (fun x ↦ ∫⁻ (y : X) in ball x.1 x.2, ‖f y‖ₑ ∂μ)
      (nhdsWithin x (univ ×ˢ Ioi 0)) = ∞; · rw [htop]; simp
  have hM : liminf (fun x ↦ ∫⁻ (y : X) in ball x.1 x.2, ‖f y‖ₑ ∂μ)
      (nhdsWithin x (univ ×ˢ Ioi 0)) < M := lt_add_right htop hδ.ne'
  have : ∃ᶠ (z : X × ℝ) in nhdsWithin x (univ ×ˢ Ioi 0),
      ∫⁻ (y : X) in ball z.1 z.2, ‖f y‖ₑ ∂μ < M := by
    refine frequently_lt_of_liminf_lt ?_ hM
    simp only [IsCoboundedUnder, Filter.IsCobounded, ge_iff_le, eventually_map]
    use ∫⁻ (y : X) in ball x.1 x.2, ‖f y‖ₑ ∂μ
    intro a ha; apply Eventually.self_of_nhdsWithin ha hx
  obtain ⟨ns, hns₀, hns₁⟩ :=
    exists_seq_forall_of_frequently (l := nhdsWithin x (univ ×ˢ Ioi 0))
        (p := fun z ↦ ∫⁻ (y : X) in ball z.1 z.2, ‖f y‖ₑ ∂μ < M) this
  let g (n : ℕ) := (ball (ns n).1 (ns n).2).indicator (fun y ↦ ‖f y‖ₑ)
  have (z : X) : (ball x.1 x.2).indicator (fun y ↦ ‖f y‖ₑ) z ≤
      liminf (fun n ↦ g n z) atTop := by
    apply le_liminf_of_le (f := atTop)
    unfold g indicator
    split_ifs with hz
    · have hz2 : ∀ᶠ n : ℕ in atTop, z ∈ ball (ns n).1 (ns n).2 := by
        let dist_sub (y : X × ℝ) := dist z y.1 - y.2
        have : ContinuousOn dist_sub (univ ×ˢ Ioi 0) := by fun_prop
        have : Tendsto (dist_sub ∘ ns) atTop (nhds (dist_sub x)) := Tendsto.comp (this x hx) hns₀
        have : ∀ᶠ (n : ℕ) in atTop, dist z (ns n).1 - (ns n).2 < 0 := by
          rw [mem_ball, ← sub_lt_zero] at hz; exact Tendsto.eventually_lt_const hz this
        filter_upwards [this]; simp
      filter_upwards [hz2]; intro a ha; split_ifs; rfl
    · simp
  calc
  ∫⁻ (y : X) in ball x.1 x.2, ‖f y‖ₑ ∂μ
    ≤ ∫⁻ y, (ball x.1 x.2).indicator (fun z ↦ ‖f z‖ₑ) y ∂μ := by
    rw [lintegral_indicator]; exact measurableSet_ball
  _ ≤ ∫⁻ y, liminf (fun n ↦ g n y) atTop ∂μ := by gcongr with y; exact this y
  _ ≤ liminf (fun n ↦ ∫⁻ y, g n y ∂μ) atTop := by
    exact lintegral_liminf_le' fun n ↦ AEMeasurable.indicator (AEStronglyMeasurable.enorm
        hf2) measurableSet_ball
  _ ≤ M := by
    apply liminf_le_of_le (f := atTop)
    intro b hb
    simp only [eventually_atTop, ge_iff_le] at hb
    obtain ⟨a, ha⟩ := hb
    exact le_of_lt <| lt_of_le_of_lt (ha a le_rfl) <|
        by unfold g; rw [lintegral_indicator measurableSet_ball]; exact hns₁ a

/-- The Hardy-Littlewood maximal function w.r.t. a collection of balls 𝓑.
M_{𝓑, p} in the blueprint. -/
def maximalFunction (μ : Measure X) (𝓑 : Set ι) (c : ι → X) (r : ι → ℝ)
    (p : ℝ) (u : X → E) (x : X) : ℝ≥0∞ :=
  (⨆ i ∈ 𝓑, (ball (c i) (r i)).indicator (x := x)
    fun _ ↦ ⨍⁻ y in ball (c i) (r i), ‖u y‖ₑ ^ p ∂μ) ^ p⁻¹

/-- The Hardy-Littlewood maximal function w.r.t. a collection of balls 𝓑 with exponent 1.
M_𝓑 in the blueprint. -/
abbrev MB (μ : Measure X) (𝓑 : Set ι) (c : ι → X) (r : ι → ℝ) (u : X → E) (x : X) : ℝ≥0∞ :=
  maximalFunction μ 𝓑 c r 1 u x

lemma MB_def : MB μ 𝓑 c r f x = (⨆ i ∈ 𝓑, (ball (c i) (r i)).indicator (x := x)
    fun _ ↦ ⨍⁻ y in ball (c i) (r i), ‖f y‖ₑ ∂μ) := by
  unfold MB maximalFunction; simp_rw [inv_one, rpow_one]

lemma maximalFunction_eq_MB
    {μ : Measure X} {𝓑 : Set ι} {c : ι → X} {r : ι → ℝ} {p : ℝ} {u : X → E} {x : X} (hp : 0 ≤ p) :
    maximalFunction μ 𝓑 c r p u x = (MB μ 𝓑 c r (‖u ·‖ ^ p) x) ^ p⁻¹ := by
  rw [maximalFunction, MB_def]
  congr! 8
  rw [enorm_eq_nnnorm, enorm_eq_nnnorm, ← ENNReal.coe_rpow_of_nonneg _ hp, ENNReal.coe_inj,
    Real.nnnorm_rpow_of_nonneg (by simp), nnnorm_norm]

-- We will replace the criterion `P` used in `MeasureTheory.AESublinearOn.maximalFunction` with the
-- weaker criterion `LocallyIntegrable` that is closed under addition and scalar multiplication.

-- The average that appears in the definition of `MB`
variable (μ c r) in
private def T (i : ι) (u : X → E) := ⨍⁻ (y : X) in ball (c i) (r i), ‖u y‖ₑ ∂μ

-- move
lemma MeasureTheory.LocallyIntegrable.integrableOn_of_isBounded [ProperSpace X]
    {f : X → E} (hf : LocallyIntegrable f μ) {s : Set X}
    (hs : IsBounded s) : IntegrableOn f s μ :=
  hf.integrableOn_isCompact hs.isCompact_closure |>.mono_set subset_closure

-- move
lemma MeasureTheory.LocallyIntegrable.integrableOn_ball [ProperSpace X]
    {f : X → E} (hf : LocallyIntegrable f μ) {x : X} {r : ℝ} : IntegrableOn f (ball x r) μ :=
  hf.integrableOn_of_isBounded isBounded_ball

lemma continuous_integral_ball [OpensMeasurableSpace X]
    (g : X → ℝ≥0∞) (hg : ∀ x : X, ∀ r > (0 : ℝ), ∫⁻ (y : X) in ball x r, g y ∂μ < ⊤)
    (hg2 : AEMeasurable g μ) (hμ : ∀ z : X, ∀ r > (0 : ℝ), μ (sphere z r) = 0 ):
    ContinuousOn (fun x : X × ℝ ↦ ∫⁻ y in ball x.1 x.2, g y ∂μ) (univ ×ˢ Ioi 0) := by
  unfold ContinuousOn ContinuousWithinAt
  intro x hx
  have hx_pos : x.2 > 0 := by simp only [mem_prod, mem_univ, mem_Ioi, true_and] at hx; exact hx
  dsimp only
  have : (fun x : X × ℝ ↦ ∫⁻ (y : X) in ball x.1 x.2, g y ∂μ) =
      fun x : X × ℝ ↦ ∫⁻ (y : X), (ball x.1 x.2).indicator g y ∂μ := by
    ext x
    rw [← lintegral_indicator measurableSet_ball]
  rw [this, ← lintegral_indicator measurableSet_ball]
  apply tendsto_of_seq_tendsto
  intro z hz
  have hz' : Tendsto z atTop (nhds x) := tendsto_nhds_of_tendsto_nhdsWithin hz
  have := isBounded_range_of_tendsto z hz'
  obtain ⟨r, hr⟩ := Bornology.IsBounded.subset_ball this x
  simp only [range, ball, setOf_subset_setOf, forall_exists_index,
        forall_apply_eq_imp_iff] at hr
  simp_rw [Prod.dist_eq] at hr
  have hsub (n : ℕ) : ball (z n).1 (z n).2 ⊆ ball x.1 (x.2 + 2 * r) := by
    unfold ball
    intro y hy
    simp only [mem_setOf_eq] at hy ⊢
    calc
    dist y x.1
      ≤ dist y (z n).1 + dist (z n).1 x.1 := dist_triangle y (z n).1 x.1
    _ ≤ (z n).2 + dist (z n).1 x.1 := by gcongr
    _ ≤ |(z n).2| + dist (z n).1 x.1 := by gcongr; exact le_abs_self (z n).2
    _ = |(z n).2 - x.2 + x.2| + dist (z n).1 x.1 := by rw [@sub_add_cancel]
    _ ≤ |(z n).2 - x.2| + |x.2| + dist (z n).1 x.1 := by
      gcongr; exact abs_add_le _ _
    _ < r + |x.2| + r := by
      gcongr
      · calc
        _ = dist (z n).2 x.2 := by rw [← Real.dist_eq]
        _ ≤ _ := le_max_right (dist (z n).1 x.1) (dist (z n).2 x.2)
        _ < r := hr _
      · calc
        _ ≤ _ := le_max_left (dist (z n).1 x.1) (dist (z n).2 x.2)
        _ < r := hr _
    _ = r + x.2 + r := by
      congr
      simp only [mem_prod, mem_univ, mem_Ioi, true_and] at hx; rw [abs_of_nonneg hx.le]
    _ = x.2 + 2 * r := by linarith
  let bound := (ball x.1 (x.2 + 2 * r)).indicator g
  apply tendsto_lintegral_of_dominated_convergence' bound
  · exact fun _ ↦ AEMeasurable.indicator hg2 measurableSet_ball
  · intro n
    filter_upwards with a
    unfold bound indicator
    split_ifs with h₀ h₁
    · simp
    · contrapose! h₁; exact hsub n h₀
    · simp
    · simp
  · unfold bound
    rw [lintegral_indicator measurableSet_ball]
    apply ne_of_lt
    apply hg
    have : 0 < r := by
      calc
      0 ≤ dist (z 0).1 x.1 := dist_nonneg
      _ ≤ max (dist (z 0).1 x.1) (dist (z 0).2 x.2) := le_max_left _ _
      _ < r := by exact hr _
    linarith
  · have : ∀ᵐ z : X ∂μ, dist z x.1 ≠ x.2 := by
      change (μ ({z | ¬ (dist z x.1 ≠ x.2)}) = 0)
      simp only [ne_eq, Decidable.not_not]
      exact hμ x.1 x.2 hx_pos
    filter_upwards [this]
    intro y hy
    by_cases hy2 : dist y x.1 < x.2
    · simp only [indicator, ball, mem_setOf_eq]
      split_ifs
      apply tendsto_nhds_of_eventually_eq
      have hz2 : ∀ᶠ n : ℕ in atTop, dist y (z n).1 < (z n).2 := by
        let dist_sub (a : X × ℝ) := dist y a.1 - a.2
        have : ContinuousOn dist_sub (univ ×ˢ Ioi 0) := by fun_prop
        have : Tendsto (dist_sub ∘ z) atTop (nhds (dist_sub x)) := Tendsto.comp (this x hx) hz
        have : ∀ᶠ (n : ℕ) in atTop, dist y (z n).1 - (z n).2 < 0 := by
          rw [← sub_lt_zero] at hy2; exact Tendsto.eventually_lt_const hy2 this
        filter_upwards [this]; simp
      filter_upwards [hz2]; intro a ha; split_ifs; rfl
    · have hz2 : ∀ᶠ n : ℕ in atTop, dist y (z n).1 > (z n).2 := by
        let dist_sub (a : X × ℝ) := dist y a.1 - a.2
        have : ContinuousOn dist_sub (univ ×ˢ Ioi 0) := by fun_prop
        have hcmp : Tendsto (dist_sub ∘ z) atTop (nhds (dist_sub x)) := Tendsto.comp (this x hx) hz
        have hy2 : dist y x.1 > x.2 := by order
        have hy2 : 0 < dist y x.1 - x.2 := sub_pos.mpr hy2
        have : ∀ᶠ (n : ℕ) in atTop, 0 < dist y (z n).1 - (z n).2 := by
          exact Tendsto.eventually_const_lt hy2 hcmp
        filter_upwards [this]; simp
      simp only [indicator, ball, mem_setOf_eq]
      apply tendsto_nhds_of_eventually_eq
      filter_upwards [hz2] with n hn
      have : ¬ (dist y (z n).1 < (z n).2) := by linarith
      split_ifs; rfl

-- unused in Carleson
-- move to separate file (not sure where)
lemma continuous_average_ball [μ.IsOpenPosMeasure] [IsFiniteMeasureOnCompacts μ] [OpensMeasurableSpace X]
    [ProperSpace X] (hf : LocallyIntegrable f μ)
    (hμ : ∀ z : X, ∀ r > (0 : ℝ), μ (sphere z r) = 0) :
    ContinuousOn (fun x : X × ℝ ↦ ⨍⁻ y in ball x.1 x.2, ‖f y‖ₑ ∂μ) (univ ×ˢ Ioi 0) := by
  have hopen : IsOpen ((univ : Set X) ×ˢ Ioi (0 : ℝ)) := IsOpen.prod isOpen_univ isOpen_Ioi
  rw [IsOpen.continuousOn_iff hopen]
  intro x hx
  have hx_pos : 0 < x.2 := by simp only [mem_prod, mem_univ, mem_Ioi, true_and] at hx; exact hx
  have : (fun x : X × ℝ ↦ ⨍⁻ y in ball x.1 x.2, ‖f y‖ₑ ∂μ) =
    fun x : X × ℝ ↦ (μ (ball x.1 x.2))⁻¹ * ∫⁻ y in ball x.1 x.2, ‖f y‖ₑ ∂μ
     := by ext x; simp [laverage]
  rw [this]
  apply ENNReal.Tendsto.mul
  · apply Tendsto.inv
    have : (fun z : X × ℝ ↦ μ (ball z.1 z.2)) =
        (fun z : X × ℝ ↦ ∫⁻ (y : X) in ball z.1 z.2, (1 : ℝ≥0∞) ∂μ) := by simp
    rw [this, Eq.symm (setLIntegral_one (ball x.1 x.2))]
    have : ContinuousOn (fun x : X × ℝ ↦ ∫⁻ y in ball x.1 x.2, (1 : ℝ≥0∞) ∂μ) (univ ×ˢ Ioi 0) := by
      apply continuous_integral_ball _ _ aemeasurable_const hμ
      intro p r hr; rw [@setLIntegral_one]; exact measure_ball_lt_top
    rw [IsOpen.continuousOn_iff hopen] at this
    apply this hx
  · exact Or.inr (LT.lt.ne (LocallyIntegrable.integrableOn_ball hf).right)
  · have : ContinuousOn (fun x : X × ℝ ↦ ∫⁻ y in ball x.1 x.2, ‖f y‖ₑ ∂μ) (univ ×ˢ Ioi 0) := by
      apply continuous_integral_ball _ _ _ hμ
      · intro x r hr; exact (LocallyIntegrable.integrableOn_ball hf).right
      · exact AEStronglyMeasurable.enorm (LocallyIntegrable.aestronglyMeasurable hf)
    rw [IsOpen.continuousOn_iff hopen] at this; exact this hx
  · exact Or.inr (inv_ne_top.mpr (ne_of_gt (measure_ball_pos μ x.1 hx_pos)))

-- probably unsuitable for Mathlib
lemma MeasureTheory.LocallyIntegrable.laverage_ball_lt_top [ProperSpace X]
    {f : X → E} (hf : LocallyIntegrable f μ)
    {x₀ : X} {r : ℝ} :
    ⨍⁻ x in ball x₀ r, ‖f x‖ₑ ∂μ < ⊤ :=
  laverage_lt_top hf.integrableOn_ball.2.ne

private lemma T.add_le [MeasurableSpace E] [BorelSpace E] [BorelSpace X] [ProperSpace X]
    (i : ι) {f g : X → E} (hf : LocallyIntegrable f μ) :
    ‖T μ c r i (f + g)‖ₑ ≤ ‖T μ c r i f‖ₑ + ‖T μ c r i g‖ₑ := by
  simp only [T, Pi.add_apply, enorm_eq_self]
  rw [← laverage_add_left hf.integrableOn_ball.aemeasurable.enorm]
  exact laverage_mono (fun x ↦ enorm_add_le (f x) (g x))

-- move to `ENNReal.Basic` or similar
lemma NNReal.smul_ennreal_eq_mul (x : ℝ≥0) (y : ℝ≥0∞) : x • y = x * y := rfl

private lemma T.smul [NormedSpace ℝ E] (i : ι) {f : X → E} {d : ℝ≥0} :
    T μ c r i (d • f) = d • T μ c r i f := by
  simp_rw [T, Pi.smul_apply, NNReal.smul_def, NNReal.smul_ennreal_eq_mul,
    laverage_const_mul ENNReal.coe_ne_top]
  simp [_root_.enorm_smul]

-- move near `exists_disjoint_subfamily_covering_enlargement_closedBall`
-- slightly more general than the Mathlib version
-- the extra conclusion says that if there is a nonnegative radius, then we can choose `r b` to be
-- larger than `r a` (up to a constant)
theorem exists_disjoint_subfamily_covering_enlargement_closedBall' {α} [MetricSpace α] (t : Set ι)
    (x : ι → α) (r : ι → ℝ) (R : ℝ) (hr : ∀ a ∈ t, r a ≤ R) (τ : ℝ) (hτ : 3 < τ) :
    ∃ u ⊆ t,
      (u.PairwiseDisjoint fun a => closedBall (x a) (r a)) ∧
        ∀ a ∈ t, ∃ b ∈ u, closedBall (x a) (r a) ⊆ closedBall (x b) (τ * r b) ∧
        (∀ u ∈ t, 0 ≤ r u → r a ≤ (τ - 1) / 2 * r b) := by
  rcases eq_empty_or_nonempty t with (rfl | _)
  · exact ⟨∅, Subset.refl _, pairwiseDisjoint_empty, by simp⟩
  by_cases ht : ∀ a ∈ t, r a < 0
  · refine ⟨t, .rfl, fun a ha b _ _ ↦ by
      simp only [Function.onFun, closedBall_eq_empty.2 (ht a ha), empty_disjoint],
      fun a ha => ⟨a, ha, by simp only [closedBall_eq_empty.2 (ht a ha), empty_subset],
      fun u hut hu ↦ (ht u hut).not_ge hu |>.elim⟩⟩
  push_neg at ht
  let t' := { a ∈ t | 0 ≤ r a }
  have h2τ : 1 < (τ - 1) / 2 := by linarith
  rcases exists_disjoint_subfamily_covering_enlargement (fun a => closedBall (x a) (r a)) t' r
      ((τ - 1) / 2) h2τ (fun a ha => ha.2) R (fun a ha => hr a ha.1) fun a ha =>
      ⟨x a, mem_closedBall_self ha.2⟩ with
    ⟨u, ut', u_disj, hu⟩
  have A : ∀ a ∈ t', ∃ b ∈ u, closedBall (x a) (r a) ⊆ closedBall (x b) (τ * r b) ∧
    ∀ u ∈ t, 0 ≤ r u → r a ≤ (τ - 1) / 2 * r b := by
    intro a ha
    rcases hu a ha with ⟨b, bu, hb, rb⟩
    refine ⟨b, bu, ?_⟩
    have : dist (x a) (x b) ≤ r a + r b := dist_le_add_of_nonempty_closedBall_inter_closedBall hb
    exact ⟨closedBall_subset_closedBall' <| by linarith, fun _ _ _ ↦ rb⟩
  refine ⟨u, ut'.trans fun a ha => ha.1, u_disj, fun a ha => ?_⟩
  rcases le_or_gt 0 (r a) with (h'a | h'a)
  · exact A a ⟨ha, h'a⟩
  · rcases ht with ⟨b, rb⟩
    rcases A b ⟨rb.1, rb.2⟩ with ⟨c, cu, _, hc⟩
    refine ⟨c, cu, by simp only [closedBall_eq_empty.2 h'a, empty_subset], fun _ _ _ ↦ ?_⟩
    have : 0 ≤ r c := nonneg_of_mul_nonneg_right (rb.2.trans <| hc b rb.1 rb.2) (by positivity)
    exact h'a.le.trans <| by positivity

-- move to Vitali
theorem Vitali.exists_disjoint_subfamily_covering_enlargement_ball {α} [MetricSpace α] (t : Set ι)
    (x : ι → α) (r : ι → ℝ) (R : ℝ) (hr : ∀ a ∈ t, r a ≤ R) (τ : ℝ) (hτ : 3 < τ) :
    ∃ u ⊆ t,
      (u.PairwiseDisjoint fun a => ball (x a) (r a)) ∧
        ∀ a ∈ t, ∃ b ∈ u, ball (x a) (r a) ⊆ ball (x b) (τ * r b) := by
  obtain ⟨σ, hσ, hστ⟩ := exists_between hτ
  obtain ⟨u, hut, hux, hu⟩ :=
    exists_disjoint_subfamily_covering_enlargement_closedBall' t x r R hr σ hσ
  refine ⟨u, hut, fun i hi j hj hij ↦ ?_, fun a ha => ?_⟩
  · exact (hux hi hj hij).mono ball_subset_closedBall ball_subset_closedBall
  obtain ⟨b, hbu, hb⟩ := hu a ha
  refine ⟨b, hbu, ?_⟩
  obtain h2a|h2a := le_or_gt (r a) 0
  · simp_rw [ball_eq_empty.mpr h2a, empty_subset]
  refine ball_subset_closedBall.trans hb.1 |>.trans <| closedBall_subset_ball ?_
  gcongr
  apply pos_of_mul_pos_right <| h2a.trans_le <| hb.2 a ha h2a.le
  linarith

-- move next to Finset.exists_le
lemma Finset.exists_image_le {α β} [Nonempty β] [Preorder β] [IsDirected β (· ≤ ·)]
    (s : Finset α) (f : α → β) : ∃ b : β, ∀ a ∈ s, f a ≤ b := by
  classical
  simpa using s.image f |>.exists_le

-- move
lemma Set.Finite.exists_image_le {α β} [Nonempty β] [Preorder β] [IsDirected β (· ≤ ·)]
    {s : Set α} (hs : s.Finite) (f : α → β) : ∃ b : β, ∀ a ∈ s, f a ≤ b := by
  simpa using hs.toFinset.exists_image_le f

theorem Set.Countable.measure_biUnion_le_lintegral [OpensMeasurableSpace X] (h𝓑 : 𝓑.Countable)
    (l : ℝ≥0∞) (u : X → ℝ≥0∞) (R : ℝ) (hR : ∀ a ∈ 𝓑, r a ≤ R)
    (h2u : ∀ i ∈ 𝓑, l * μ (ball (c i) (r i)) ≤ ∫⁻ x in ball (c i) (r i), u x ∂μ) :
    l * μ (⋃ i ∈ 𝓑, ball (c i) (r i)) ≤ A ^ 2 * ∫⁻ x, u x ∂μ  := by
  obtain ⟨B, hB𝓑, hB, h2B⟩ := Vitali.exists_disjoint_subfamily_covering_enlargement_ball
    𝓑 c r R hR (2 ^ 2) (by norm_num)
  have : Countable B := h𝓑.mono hB𝓑
  have disj := fun i j hij ↦
    hB (Subtype.coe_prop i) (Subtype.coe_prop j) (Subtype.coe_ne_coe.mpr hij)
  calc
    l * μ (⋃ i ∈ 𝓑, ball (c i) (r i)) ≤ l * μ (⋃ i ∈ B, ball (c i) (2 ^ 2 * r i)) := by
          refine mul_left_mono (μ.mono fun x hx ↦ ?_)
          simp only [mem_iUnion, mem_ball, exists_prop] at hx
          rcases hx with ⟨i, i𝓑, hi⟩
          obtain ⟨b, bB, hb⟩ := h2B i i𝓑
          refine mem_iUnion₂.mpr ⟨b, bB, hb <| mem_ball.mpr hi⟩
    _ ≤ l * ∑' i : B, μ (ball (c i) (2 ^ 2 * r i)) :=
          mul_left_mono <| measure_biUnion_le μ (h𝓑.mono hB𝓑) fun i ↦ ball (c i) (2 ^ 2 * r i)
    _ ≤ l * ∑' i : B, A ^ 2 * μ (ball (c i) (r i)) := by
          refine mul_left_mono <| ENNReal.tsum_le_tsum (fun i ↦ ?_)
          rw [sq, sq, mul_assoc, mul_assoc]
          apply (measure_ball_two_le_same (c i) (2 * r i)).trans
          exact mul_left_mono (measure_ball_two_le_same (c i) (r i))
    _ = A ^ 2 * ∑' i : B, l * μ (ball (c i) (r i)) := by
          rw [ENNReal.tsum_mul_left, ENNReal.tsum_mul_left, ← mul_assoc, ← mul_assoc, mul_comm l]
    _ ≤ A ^ 2 * ∑' i : B, ∫⁻ x in ball (c i) (r i), u x ∂μ := by
          gcongr; exact h2u _ (hB𝓑 (Subtype.coe_prop _))
    _ = A ^ 2 * ∫⁻ x in ⋃ i ∈ B, ball (c i) (r i), u x ∂μ := by
          congr; simpa using (lintegral_iUnion (fun i ↦ measurableSet_ball) disj u).symm
    _ ≤ A ^ 2 * ∫⁻ x, u x ∂μ := by
          gcongr; exact setLIntegral_le_lintegral (⋃ i ∈ B, ball (c i) (r i)) u

protected theorem Finset.measure_biUnion_le_lintegral [OpensMeasurableSpace X] (𝓑 : Finset ι)
    (l : ℝ≥0∞) (u : X → ℝ≥0∞)
    (h2u : ∀ i ∈ 𝓑, l * μ (ball (c i) (r i)) ≤ ∫⁻ x in ball (c i) (r i), u x ∂μ) :
    l * μ (⋃ i ∈ 𝓑, ball (c i) (r i)) ≤ A ^ 2 * ∫⁻ x, u x ∂μ  :=
  let ⟨c, hc⟩ := 𝓑.exists_image_le r
  𝓑.countable_toSet.measure_biUnion_le_lintegral l u c hc h2u

protected theorem MeasureTheory.AEStronglyMeasurable.maximalFunction [BorelSpace X] {p : ℝ}
    {u : X → E} (h𝓑 : 𝓑.Countable) : AEStronglyMeasurable (maximalFunction μ 𝓑 c r p u) μ :=
  (AEMeasurable.biSup 𝓑 h𝓑 fun _ _ ↦ aemeasurable_const.indicator measurableSet_ball).pow
    aemeasurable_const |>.aestronglyMeasurable

theorem MeasureTheory.AEStronglyMeasurable.maximalFunction_toReal [BorelSpace X]
    {p : ℝ} {u : X → E} (h𝓑 : 𝓑.Countable) :
    AEStronglyMeasurable (fun x ↦ maximalFunction μ 𝓑 c r p u x |>.toReal) μ :=
  AEStronglyMeasurable.maximalFunction h𝓑 |>.ennreal_toReal

theorem MB_le_eLpNormEssSup {u : X → E} {x : X} : MB μ 𝓑 c r u x ≤ eLpNormEssSup u μ :=
  calc MB μ 𝓑 c r u x ≤
    ⨆ i ∈ 𝓑, (ball (c i) (r i)).indicator (x := x)
        fun _x ↦ ⨍⁻ _y in ball (c i) (r i), eLpNormEssSup u μ ∂μ := by
        simp_rw [MB, maximalFunction, inv_one, ENNReal.rpow_one]
        gcongr
        exact MeasureTheory.enorm_ae_le_eLpNormEssSup u μ
    _ ≤ ⨆ i ∈ 𝓑, (ball (c i) (r i)).indicator (x := x) fun _x ↦ eLpNormEssSup u μ := by
      gcongr; apply setLaverage_const_le
    _ ≤ ⨆ i ∈ 𝓑, eLpNormEssSup u μ := by gcongr; apply indicator_le_self
    _ ≤ eLpNormEssSup u μ := by
      simp_rw [iSup_le_iff, le_refl, implies_true]

protected theorem HasStrongType.MB_top [BorelSpace X] (h𝓑 : 𝓑.Countable) :
    HasStrongType (fun (u : X → E) (x : X) ↦ MB μ 𝓑 c r u x) ⊤ ⊤ μ μ 1 := by
  intro f _
  use AEStronglyMeasurable.maximalFunction h𝓑
  simp only [one_mul, eLpNorm_exponent_top]
  exact essSup_le_of_ae_le _ (Eventually.of_forall fun x ↦ MB_le_eLpNormEssSup)

/- The proof is roughly between (9.0.12)-(9.0.22). -/
protected theorem HasWeakType.MB_one [BorelSpace X] (h𝓑 : 𝓑.Countable)
    {R : ℝ} (hR : ∀ i ∈ 𝓑, r i ≤ R) :
    HasWeakType (MB (E := E) μ 𝓑 c r) 1 1 μ μ (A ^ 2) := by
  intro f _
  use AEStronglyMeasurable.maximalFunction h𝓑
  let Bₗ (ℓ : ℝ≥0∞) := { i ∈ 𝓑 | ∫⁻ y in (ball (c i) (r i)), ‖f y‖ₑ ∂μ ≥ ℓ * μ (ball (c i) (r i)) }
  simp only [wnorm, one_ne_top, wnorm', toReal_one, inv_one, ENNReal.rpow_one, reduceIte, eLpNorm,
    one_ne_zero, eLpNorm', ne_eq, not_false_eq_true, div_self, iSup_le_iff]
  intro t
  by_cases ht : t = 0
  · simp [ht]
  have hBₗ : (Bₗ t).Countable := h𝓑.mono (fun i hi ↦ mem_of_mem_inter_left hi)
  refine le_trans ?_ (hBₗ.measure_biUnion_le_lintegral (c := c) (r := r) (l := t)
    (u := fun x ↦ ‖f x‖ₑ) (R := R) ?_ ?_)
  · refine mul_left_mono <| μ.mono (fun x hx ↦ mem_iUnion₂.mpr ?_)
    -- We need a ball in `Bₗ t` containing `x`. Since `MB μ 𝓑 c r f x` is large, such a ball exists
    simp only [mem_setOf_eq] at hx
    -- replace hx := lt_of_lt_of_le hx coe_toNNReal_le_self
    simp only [MB, maximalFunction, ENNReal.rpow_one, inv_one] at hx
    obtain ⟨i, ht⟩ := lt_iSup_iff.mp hx
    replace hx : x ∈ ball (c i) (r i) :=
      by_contradiction <| fun h ↦ not_lt_of_ge (zero_le t) (ENNReal.coe_lt_coe.mp <| by simp [h] at ht)
    refine ⟨i, ?_, hx⟩
    -- It remains only to confirm that the chosen ball is actually in `Bₗ t`
    simp only [ge_iff_le, mem_setOf_eq, Bₗ]
    have hi : i ∈ 𝓑 :=
      by_contradiction <| fun h ↦ not_lt_of_ge (zero_le t) (ENNReal.coe_lt_coe.mp <| by simp [h] at ht)
    exact ⟨hi, mul_le_of_le_div <| le_of_lt (by simpa [setLAverage_eq, hi, hx] using ht)⟩
  · exact fun i hi ↦ hR i (mem_of_mem_inter_left hi)
  · exact fun i hi ↦ hi.2.trans (setLIntegral_mono' measurableSet_ball fun x _ ↦ by simp)

include A in
theorem MB_ae_ne_top [BorelSpace X] (h𝓑 : 𝓑.Countable)
    {R : ℝ} (hR : ∀ i ∈ 𝓑, r i ≤ R)
    {u : X → E} (hu : MemLp u 1 μ) : ∀ᵐ x : X ∂μ, MB μ 𝓑 c r u x ≠ ∞ := by
  simpa only [enorm_eq_self] using HasWeakType.MB_one h𝓑 hR |>.memWLp hu coe_lt_top |>.ae_ne_top

-- move
lemma MeasureTheory.MemLp.eLpNormEssSup_lt_top {α} [MeasurableSpace α] {μ : Measure α}
    {u : α → E} (hu : MemLp u ⊤ μ) : eLpNormEssSup u μ < ⊤ := by
  simp_rw [MemLp, eLpNorm_exponent_top] at hu
  exact hu.2

include A in
theorem MB_ae_ne_top' [BorelSpace X] (h𝓑 : 𝓑.Countable)
    {R : ℝ} (hR : ∀ i ∈ 𝓑, r i ≤ R)
    ⦃u : X → E⦄ (hu : MemLp u ∞ μ ∨ MemLp u 1 μ) : ∀ᵐ x : X ∂μ, MB μ 𝓑 c r u x ≠ ∞ := by
  obtain hu|hu := hu
  · refine .of_forall fun x ↦ ?_
    simp_rw [← lt_top_iff_ne_top, MB, maximalFunction, inv_one, rpow_one]
    calc
      _ ≤ ⨆ i ∈ 𝓑, (ball (c i) (r i)).indicator
        (fun x ↦ ⨍⁻ (y : X) in ball (c i) (r i), eLpNormEssSup u μ ∂μ) x := by
          gcongr; exact ENNReal.ae_le_essSup fun y ↦ ‖u y‖ₑ
      _ ≤ ⨆ i ∈ 𝓑, (ball (c i) (r i)).indicator (fun x ↦ eLpNormEssSup u μ) x := by
          gcongr; exact setLaverage_const_le
      _ ≤ ⨆ i ∈ 𝓑, eLpNormEssSup u μ := by gcongr; exact indicator_le_self ..
      _ ≤ ⨆ i : ι, eLpNormEssSup u μ := by gcongr; exact iSup_const_le
      _ ≤ eLpNormEssSup u μ := iSup_const_le
      _ < ∞ := hu.eLpNormEssSup_lt_top
  · exact MB_ae_ne_top h𝓑 hR hu

include A in
protected theorem MeasureTheory.AESublinearOn.maximalFunction
    [BorelSpace X] [NormedSpace ℝ E] [MeasurableSpace E] [BorelSpace E]
    [IsFiniteMeasureOnCompacts μ] [ProperSpace X] (h𝓑 : 𝓑.Countable)
    {R : ℝ} (hR : ∀ i ∈ 𝓑, r i ≤ R) :
    AESublinearOn (fun (u : X → E) (x : X) ↦ MB μ 𝓑 c r u x)
    (fun f ↦ MemLp f ∞ μ ∨ MemLp f 1 μ) 1 μ := by
  let P := fun g ↦ g ∈ {f : X → E | MemLp f ∞ μ} + {f | MemLp f 1 μ}
  have hP : ∀ {g}, P g → LocallyIntegrable g μ := by
    rintro _ ⟨f, hf, g, hg, rfl⟩
    exact (MemLp.locallyIntegrable hf le_top).add (MemLp.locallyIntegrable hg le_rfl)
  simp_rw [MB, maximalFunction, inv_one, ENNReal.rpow_one]
  refine AESublinearOn.biSup2 h𝓑 ?_ ?_ MemLp.zero MemLp.zero MemLp.add MemLp.add ?_ ?_ ?_
  · intro u hu
    filter_upwards [MB_ae_ne_top' h𝓑 hR (.inl hu)] with x hx
    simpa [MB, maximalFunction] using hx
  · intro u hu
    filter_upwards [MB_ae_ne_top h𝓑 hR hu] with x hx
    simpa [MB, maximalFunction] using hx
  · intro f c hf; rw [NNReal.smul_def]; exact hf.const_smul _
  · intro f c hf; rw [NNReal.smul_def]; exact hf.const_smul _
  · intro i _
    refine AESublinearOn.const (T μ c r i) P (fun hf hg ↦ T.add_le i (hP hf))
      (fun f d hf ↦ T.smul i) |>.indicator _

/-- The constant factor in the statement that `M_𝓑` has strong type. -/
irreducible_def CMB (A p : ℝ≥0) : ℝ≥0 := C_realInterpolation ⊤ 1 ⊤ 1 p 1 (A ^ 2) 1 p⁻¹

lemma CMB_eq_of_one_lt_q {b q : ℝ≥0} (hq : 1 < q) :
    CMB b q = 2 * (q / (q - 1) * b ^ 2) ^ (q : ℝ)⁻¹ := by
  suffices ENNReal.toNNReal 2 * q ^ (q : ℝ)⁻¹ *
      (ENNReal.ofReal |q - 1|⁻¹).toNNReal ^ (q : ℝ)⁻¹ *
      (b ^ 2) ^ (q : ℝ)⁻¹ = 2 * (q / (q - 1) * b ^ 2) ^ (q : ℝ)⁻¹ by
    simpa [CMB, C_realInterpolation, C_realInterpolation_ENNReal]
  norm_cast
  have e₁ : (ENNReal.ofReal |q - 1|⁻¹).toNNReal = (q - 1)⁻¹ := by
    rw [ofReal_inv_of_pos]; swap
    · rw [abs_sub_pos, NNReal.coe_ne_one]; exact hq.ne'
    rw [toNNReal_inv, inv_inj, ← NNReal.coe_one, ← NNReal.coe_sub hq.le, NNReal.abs_eq,
      ofReal_coe_nnreal, toNNReal_coe]
  rw [e₁, mul_assoc, ← NNReal.mul_rpow, mul_assoc, ← NNReal.mul_rpow, ← mul_assoc, div_eq_mul_inv]

lemma CMB_defaultA_two_eq {a : ℕ} : CMB (defaultA a) 2 = 2 ^ (a + (3 / 2 : ℝ)) := by
  suffices (2 : ℝ≥0) * 2 ^ (2 : ℝ)⁻¹ * (ENNReal.ofReal |2 - 1|⁻¹).toNNReal ^ (2 : ℝ)⁻¹ *
      ((2 ^ a) ^ (2 : ℝ)) ^ (2 : ℝ)⁻¹ = 2 ^ (a + 3 / (2 : ℝ)) by
    simpa [CMB, C_realInterpolation, C_realInterpolation_ENNReal]
  rw [← NNReal.rpow_mul, show (3 / 2 : ℝ) = 1 + (1 / 2 : ℝ) by norm_num]
  repeat rw [NNReal.rpow_add two_ne_zero]
  norm_num
  ring

/-- Special case of equation (2.0.44). The proof is given between (9.0.12) and (9.0.34).
Use the real interpolation theorem instead of following the blueprint. -/
lemma hasStrongType_MB [BorelSpace X] [NormedSpace ℝ E] [MeasurableSpace E] [BorelSpace E]
    [IsFiniteMeasureOnCompacts μ] [ProperSpace X] [Nonempty X] [μ.IsOpenPosMeasure]
    (h𝓑 : 𝓑.Countable) {R : ℝ} (hR : ∀ i ∈ 𝓑, r i ≤ R) {p : ℝ≥0} (hp : 1 < p) :
    HasStrongType (fun (u : X → E) (x : X) ↦ MB μ 𝓑 c r u x) p p μ μ (CMB A p) := by
  have h2p : 0 < p := by positivity
  rw [CMB]
  refine exists_hasStrongType_real_interpolation
    (T := fun (u : X → E) (x : X) ↦ MB μ 𝓑 c r u x ) (p := p) (q := p) (A := 1) (t := (↑p)⁻¹)
    ⟨ENNReal.zero_lt_top, le_rfl⟩
    ⟨zero_lt_one, le_rfl⟩ (by norm_num) le_rfl ?_
    zero_lt_one (pow_pos (A_pos μ) 2)
    (by simp) (by simp)
    (fun f _ ↦ AEStronglyMeasurable.maximalFunction h𝓑)
    ?_ (HasStrongType.MB_top h𝓑 |>.hasWeakType zero_lt_top)
    (HasWeakType.MB_one h𝓑 hR)
  · exact ⟨ENNReal.inv_pos.mpr coe_ne_top, ENNReal.inv_lt_one.mpr <| one_lt_coe_iff.mpr hp⟩
  exact (AESublinearOn.maximalFunction h𝓑 hR).1

lemma hasStrongType_MB_finite [BorelSpace X] [NormedSpace ℝ E] [MeasurableSpace E] [BorelSpace E]
    [IsFiniteMeasureOnCompacts μ] [ProperSpace X] [Nonempty X] [μ.IsOpenPosMeasure]
    (h𝓑 : 𝓑.Finite) {p : ℝ≥0} (hp : 1 < p) :
    HasStrongType (fun (u : X → E) (x : X) ↦ MB μ 𝓑 c r u x) p p μ μ (CMB A p) :=
  hasStrongType_MB h𝓑.countable (Finite.exists_image_le h𝓑 _).choose_spec hp

/-- The constant factor in the statement that `M_{𝓑, p}` has strong type. -/
irreducible_def C2_0_6 (A p₁ p₂ : ℝ≥0) : ℝ≥0 := CMB A (p₂ / p₁) ^ (p₁⁻¹ : ℝ)

/-- Equation (2.0.44). The proof is given between (9.0.34) and (9.0.36).
This is a special case of `hasStrongType_maximalFunction` below, which doesn't have the assumption
`hR` (but uses this result in its proof). -/
theorem hasStrongType_maximalFunction_aux
    [BorelSpace X] [IsFiniteMeasureOnCompacts μ] [ProperSpace X] [Nonempty X] [μ.IsOpenPosMeasure]
    {p₁ p₂ : ℝ≥0} (h𝓑 : 𝓑.Countable) {R : ℝ} (hR : ∀ i ∈ 𝓑, r i ≤ R) (hp₁ : 0 < p₁) (hp₁₂ : p₁ < p₂) :
    HasStrongType (fun (u : X → E) (x : X) ↦ maximalFunction μ 𝓑 c r p₁ u x)
      p₂ p₂ μ μ (C2_0_6 A p₁ p₂) := fun v mlpv ↦ by
  refine ⟨AEStronglyMeasurable.maximalFunction h𝓑, ?_⟩; dsimp only
  have cp₁p : 0 < (p₁ : ℝ) := by positivity
  have p₁n : p₁ ≠ 0 := by exact_mod_cast cp₁p.ne'
  conv_lhs =>
    enter [1, x]
    rw [maximalFunction_eq_MB cp₁p.le, ← enorm_eq_self (MB ..)]
  rw [eLpNorm_enorm_rpow _ (by positivity), ENNReal.ofReal_inv_of_pos cp₁p,
    ENNReal.ofReal_coe_nnreal, ← div_eq_mul_inv, ← ENNReal.coe_div p₁n]
  calc
    _ ≤ (CMB A (p₂ / p₁) * eLpNorm (fun y ↦ ‖v y‖ ^ (p₁ : ℝ)) (p₂ / p₁) μ) ^ p₁.toReal⁻¹ := by
      apply ENNReal.rpow_le_rpow _ (by positivity)
      convert (hasStrongType_MB h𝓑 hR (μ := μ) _ (fun x ↦ ‖v x‖ ^ (p₁ : ℝ)) _).2
      · rw [ENNReal.coe_div p₁n]
      · rwa [lt_div_iff₀, one_mul]; exact cp₁p
      · rw [ENNReal.coe_div p₁n]; exact mlpv.norm_rpow_div p₁
    _ = _ := by
      rw [ENNReal.mul_rpow_of_nonneg _ _ (by positivity), eLpNorm_norm_rpow _ cp₁p,
        ENNReal.ofReal_coe_nnreal, ENNReal.div_mul_cancel (by positivity) (by simp),
        ENNReal.rpow_rpow_inv (by positivity), ← ENNReal.coe_rpow_of_nonneg _ (by positivity),
        C2_0_6]

def tr {𝓑 : Set ι} (h𝓑 : 𝓑.Countable) (k : ℕ) : Set ι := by
  choose g hg using (Set.countable_iff_exists_injective.mp h𝓑)
  exact Subtype.val '' (g ⁻¹' {x : ℕ | x ≤ k})

lemma tr_finite {𝓑 : Set ι} (h𝓑 : 𝓑.Countable) (k : ℕ) :
    (tr h𝓑 k).Finite := by
  refine Finite.image Subtype.val
    (Finite.preimage (Function.Injective.injOn ?_) (finite_le_nat k))
  exact Classical.choose_spec (Set.countable_iff_exists_injective.mp h𝓑)

lemma tr_radius_bound {𝓑 : Set ι} (h𝓑 : 𝓑.Countable) (k : ℕ) :
    ∃ R, ∀ i ∈ (tr h𝓑 k), r i ≤ R :=
  Finite.exists_image_le (tr_finite h𝓑 k) r

def maximalFunction_seq (μ : Measure X) {𝓑 : Set ι} (h𝓑 : 𝓑.Countable) (c : ι → X) (r : ι → ℝ)
    (q : ℝ) (v : X → E) (k : ℕ) (z : X) :
    ℝ≥0∞ :=
  maximalFunction μ (tr h𝓑 k) c r q v z

lemma maximalFunction_seq_mono {𝓑 : Set ι} (h𝓑 : 𝓑.Countable) {p : ℝ≥0} (hp : 0 < p) (u : X → E) :
  Monotone (maximalFunction_seq μ h𝓑 c r p u : ℕ → (X → ℝ≥0∞)) := by
  intro m n hmn x
  unfold maximalFunction_seq maximalFunction
  dsimp only
  apply rpow_le_rpow _ (by positivity)
  apply iSup₂_le
  intro i Hi
  apply le_iSup₂ (f := fun j _ ↦ (ball (c j) (r j)).indicator
    (fun x ↦ ⨍⁻ (y : X) in ball (c j) (r j), ‖u y‖ₑ ^ (ofNNReal p).toReal ∂μ) x)
  obtain ⟨w, hw⟩ := Hi; use w; exact ⟨hw.1.trans hmn, hw.2⟩

lemma maximalFunction_seq_eq {𝓑 : Set ι} (h𝓑 : 𝓑.Countable) {p : ℝ≥0} (hp : 0 < p) (u : X → E) (x : X) :
    maximalFunction μ 𝓑 c r (↑p) u x =
      ⨆ k : ℕ, maximalFunction_seq μ h𝓑 c r (↑p) u k x := by
  let g := Classical.choose (Set.countable_iff_exists_injective.mp h𝓑)
  let 𝓑' (k : ℕ) := Subtype.val '' (g ⁻¹' {x : ℕ | x ≤ k})
  apply ge_antisymm
  · exact iSup_le fun k ↦
        rpow_le_rpow (iSup_le_iSup_of_subset (Subtype.coe_image_subset 𝓑 _)) (by positivity)
  · unfold maximalFunction_seq maximalFunction
    have p_pos : p.toReal > 0 := by positivity
    refine (rpow_le_rpow_iff p_pos).mp ?_
    rw [ENNReal.rpow_inv_rpow (by positivity)]
    apply iSup₂_le_iff.mpr
    intro i Hi
    let k₀ := g ⟨i, Hi⟩
    have k₀large : i ∈ 𝓑' k₀ := by
      unfold 𝓑'
      simp only [preimage_setOf_eq, mem_image, mem_setOf_eq, Subtype.exists, exists_and_right,
          exists_eq_right]
      use Hi
    calc
    (ball (c i) (r i)).indicator
        (fun x ↦ ⨍⁻ (y : X) in ball (c i) (r i), ‖u y‖ₑ ^ p.toReal ∂μ) x
      ≤ (⨆ j ∈ 𝓑' k₀, (ball (c j) (r j)).indicator
        (fun x ↦ ⨍⁻ (y : X) in ball (c j) (r j), ‖u y‖ₑ ^ p.toReal ∂μ) x) := by
      apply le_iSup₂ (i := i)
          (f := fun j _ ↦ (ball (c j) (r j)).indicator
          (fun x ↦ ⨍⁻ (y : X) in ball (c j) (r j), ‖u y‖ₑ ^ p.toReal ∂μ) x) k₀large
    _ = ((⨆ j ∈ 𝓑' k₀, (ball (c j) (r j)).indicator
        (fun x ↦ ⨍⁻ (y : X) in ball (c j) (r j),
            ‖u y‖ₑ ^ p.toReal ∂μ) x)^p.toReal⁻¹ ) ^ p.toReal := by
      rw [ENNReal.rpow_inv_rpow]; positivity
    _ ≤ _ := by
      gcongr
      apply le_iSup (f := fun k ↦ (⨆ i ∈ 𝓑' k, (ball (c i) (r i)).indicator
          (fun x ↦ ⨍⁻ (y : X) in ball (c i) (r i), ‖u y‖ₑ ^ p.toReal ∂μ) x) ^ (p.toReal)⁻¹)

/-- `hasStrongType_maximalFunction` minus the assumption `hR`.
A proof for basically this result is given in Chapter 9, everything following after equation
(9.0.36). -/
theorem hasStrongType_maximalFunction
    [BorelSpace X] [IsFiniteMeasureOnCompacts μ] [ProperSpace X] [μ.IsOpenPosMeasure]
    {p₁ p₂ : ℝ≥0} (h𝓑 : 𝓑.Countable) (hp₁ : 0 < p₁) (hp₁₂ : p₁ < p₂) :
    HasStrongType (fun (u : X → E) (x : X) ↦ maximalFunction μ 𝓑 c r p₁ u x)
      p₂ p₂ μ μ (C2_0_6 A p₁ p₂) := by
  by_cases h : Nonempty X; swap
  · have := not_nonempty_iff.mp h; intro _ _; simp
  intro v mlpv
  dsimp only
  constructor; · exact AEStronglyMeasurable.maximalFunction h𝓑
  have hp₂pos : (ofNNReal p₂).toReal > 0 :=
    toReal_pos (coe_ne_zero.mpr (ne_zero_of_lt hp₁₂)) coe_ne_top
  have hp₂neq_zero : (ofNNReal p₂).toReal ≠ 0 := Ne.symm (ne_of_lt hp₂pos)
  have hp₂inv_pos : (ofNNReal p₂).toReal⁻¹ > 0 := inv_pos_of_pos hp₂pos
  have hestfin : ∀ k : ℕ, eLpNorm
      (fun x ↦ maximalFunction_seq μ h𝓑 c r (↑p₁) v k x) (↑p₂) μ ≤
      ↑(C2_0_6 A p₁ p₂) * eLpNorm v (↑p₂) μ := by
    intro k
    obtain ⟨R, hR⟩ := Finite.exists_image_le (tr_finite h𝓑 k) r
    exact (hasStrongType_maximalFunction_aux (c := c)
        (Finite.countable (tr_finite h𝓑 k)) hR hp₁ hp₁₂ v mlpv).2
  unfold eLpNorm
  split_ifs with h₀
  · simp
  · have h : ENNReal.ofNNReal p₂ = ⊤ := by assumption
    simp at h
  · unfold eLpNorm'
    calc
    _ = (∫⁻ (a : X), (⨆ k, maximalFunction_seq μ h𝓑 c r (↑p₁) v k a) ^ (ofNNReal p₂).toReal ∂μ)
        ^ (1 / (ofNNReal p₂).toReal) := by
      congr; ext x; congr; exact maximalFunction_seq_eq h𝓑 hp₁ v x
    _ ≤ (∫⁻ (a : X), ⨆ k, (maximalFunction_seq μ h𝓑 c r (↑p₁) v k a) ^ (ofNNReal p₂).toReal ∂μ)
        ^ (1 / (ofNNReal p₂).toReal) := by
      gcongr with a
      apply (rpow_le_rpow_iff (z := ((ofNNReal p₂).toReal)⁻¹) (by positivity)).mp
      rw [rpow_rpow_inv (hp₂neq_zero)]
      apply iSup_le
      intro i
      rw [← ENNReal.rpow_rpow_inv (x := maximalFunction_seq _ _ _ _ _ _ _ _) hp₂neq_zero]
      gcongr
      apply le_iSup
          (f := fun j ↦ (maximalFunction_seq μ h𝓑 c r (↑p₁) v j a) ^ (ofNNReal p₂).toReal)
    _ = (⨆ k, ∫⁻ (a : X), maximalFunction_seq μ h𝓑 c r (↑p₁) v k a ^ (ofNNReal p₂).toReal ∂μ)
        ^ (1 / (ofNNReal p₂).toReal) := by
      congr 1
      apply lintegral_iSup'
      · exact fun k ↦
        AEMeasurable.pow_const
          (AEStronglyMeasurable.aemeasurable
            (AEStronglyMeasurable.maximalFunction (Finite.countable (tr_finite h𝓑 k))))
          (ofNNReal p₂).toReal
      · refine ae_of_all μ fun a ⦃k l⦄ hkl ↦ id (rpow_le_rpow ?_ (le_of_lt hp₂pos))
        exact maximalFunction_seq_mono h𝓑 hp₁ v hkl a
    _ ≤ _ := by
      apply (rpow_le_rpow_iff hp₂pos).mp
      rw [one_div, ENNReal.rpow_inv_rpow hp₂neq_zero]
      apply iSup_le
      intro k
      apply (rpow_le_rpow_iff hp₂inv_pos).mp
      rw [ENNReal.rpow_rpow_inv hp₂neq_zero]
      unfold eLpNorm at hestfin
      split_ifs at hestfin
      unfold eLpNorm' at hestfin
      rw [one_div] at hestfin
      exact hestfin k

lemma lowerSemiContinuous_MB :
    LowerSemicontinuous (MB μ 𝓑 c r f) := by
  apply lowerSemicontinuous_iff_isOpen_preimage.mpr
  intro y
  unfold MB maximalFunction
  simp only [rpow_one, inv_one]
  have : ((fun x ↦ (⨆ i ∈ 𝓑, (ball (c i) (r i)).indicator
      (fun x ↦ ⨍⁻ (y : X) in ball (c i) (r i), ‖f y‖ₑ ∂μ) x)) ⁻¹' Ioi y) =
      ⋃ i ∈ 𝓑, (ball (c i) (r i)).indicator
      (fun x ↦ ⨍⁻ (y : X) in ball (c i) (r i), ‖f y‖ₑ ∂μ) ⁻¹' Ioi y := by
    ext x
    simp only [mem_preimage, mem_Ioi, mem_iUnion, exists_prop]
    constructor
    · intro h
      by_contra h₀
      simp only [not_exists, not_and, not_lt] at h₀
      have := iSup₂_le_iff.mpr h₀
      order
    · intro h
      obtain ⟨i, ⟨hi₀, hi₁⟩⟩ := h
      exact lt_iSup_iff.mpr (by use i; refine lt_iSup_iff.mpr (by use hi₀))
  rw [this]
  refine isOpen_biUnion (fun i hi ↦ ?_)
  refine LowerSemicontinuous.isOpen_preimage ?_ y
  refine IsOpen.lowerSemicontinuous_indicator isOpen_ball (zero_le _)

theorem hasWeakType_maximalFunction_equal_exponents₀ [BorelSpace X]
    {p : ℝ≥0} (h𝓑 : 𝓑.Countable) {R : ℝ} (hR : ∀ i ∈ 𝓑, r i ≤ R) (hp : 0 < p) :
    HasWeakType (fun (u : X → E) (x : X) ↦ maximalFunction μ 𝓑 c r p u x)
      p p μ μ (A ^ ((2 / p : ℝ))) := by
  intro v mlpv
  dsimp only
  constructor; · exact AEStronglyMeasurable.maximalFunction h𝓑
  have cp : 0 < (p : ℝ) := by positivity
  have p₁n : p ≠ 0 := by exact_mod_cast cp.ne'
  conv_lhs =>
    enter [1, x]
    rw [maximalFunction_eq_MB cp.le]
  have hmb_one : wnorm (MB μ 𝓑 c r fun x ↦ ‖v x‖ ^ (p : ℝ)) 1 μ ≤ ↑A ^ 2 * eLpNorm (fun x ↦ ‖v x‖ ^ (p : ℝ)) 1 μ := by
    apply (HasWeakType.MB_one h𝓑 hR
      (fun x : X ↦ ‖v x‖ ^ (p : ℝ)) _).2
    convert MemLp.norm_rpow_div mlpv p
    exact Eq.symm (ENNReal.div_self (coe_ne_zero.mpr p₁n) coe_ne_top)
  unfold wnorm wnorm' distribution at hmb_one ⊢
  simp only [one_ne_top, ↓reduceIte, enorm_eq_self, toReal_one, inv_one, rpow_one, iSup_le_iff,
    coe_ne_top, coe_toReal] at hmb_one ⊢
  intro t
  by_cases ht : t = 0
  · rw [ht]; simp
  · apply (rpow_le_rpow_iff cp).mp
    rw [ENNReal.mul_rpow_of_nonneg _ _ NNReal.zero_le_coe]
    convert hmb_one (t ^ (p : ℝ))
    · exact Eq.symm (coe_rpow_of_ne_zero ht ↑p)
    · rw [rpow_inv_rpow (NNReal.coe_ne_zero.mpr p₁n)]
      congr; ext x; rw [coe_rpow_of_ne_zero ht ↑p]; exact (lt_rpow_inv_iff cp)
    · rw [eLpNorm_norm_rpow v cp, ENNReal.mul_rpow_of_nonneg _ _ NNReal.zero_le_coe,
          div_eq_mul_inv, rpow_mul, rpow_inv_rpow (NNReal.coe_ne_zero.mpr p₁n), rpow_two]; simp

theorem hasWeakType_maximalFunction_equal_exponents
    [BorelSpace X] {p : ℝ≥0} (h𝓑 : 𝓑.Countable) (hp : 0 < p) :
    HasWeakType (fun (u : X → E) (x : X) ↦ maximalFunction μ 𝓑 c r p u x)
      p p μ μ (A ^ ((2 / p : ℝ))) := by
  intro v mlpv; dsimp only
  constructor; · exact AEStronglyMeasurable.maximalFunction h𝓑
  have p_pos : (p : ℝ) > 0 := NNReal.coe_pos.mpr hp
  have hestfin (k : ℕ) : wnorm
      (fun x ↦ maximalFunction_seq μ h𝓑 c r p v k x) p μ ≤
      (A ^ (2 / p : ℝ)) * eLpNorm v p μ := by
    obtain ⟨R, hR⟩ := Finite.exists_image_le (tr_finite h𝓑 k) r
    exact (hasWeakType_maximalFunction_equal_exponents₀ (c := c)
        (Finite.countable (tr_finite h𝓑 k)) hR hp v mlpv).2
  unfold wnorm wnorm' at hestfin ⊢
  simp only [coe_ne_top, ↓reduceIte, coe_toReal, iSup_le_iff] at hestfin ⊢
  unfold distribution at hestfin ⊢
  have hunion (t : ℝ≥0) :
      {x | (t : ℝ≥0∞) < ‖ maximalFunction μ 𝓑 c r (↑p) v x‖ₑ } ⊆
      ⋃ k : ℕ, {x | (t : ℝ≥0∞) < ‖ maximalFunction μ (tr h𝓑 k) c r (↑p) v x‖ₑ } := by
    intro x
    simp only [enorm_eq_self, mem_setOf_eq, mem_iUnion]
    intro hx
    by_contra! h₀
    refine (not_le_of_gt (lt_of_le_of_lt' ?_ hx)) (iSup_le h₀)
    rw [maximalFunction_seq_eq _ hp]
    rfl
  let f (k : ℕ) := fun x ↦ maximalFunction μ (tr h𝓑 k) c r (↑p) v x
  have f_mon : Monotone f := by
    refine fun a b hab x ↦ rpow_le_rpow (iSup₂_le fun i Hi ↦ ?_) (by positivity)
    apply le_iSup₂ (f := fun j _ ↦ (ball (c j) (r j)).indicator
        (fun x ↦ ⨍⁻ (y : X) in ball (c j) (r j), ‖v y‖ₑ ^ (ofNNReal p).toReal ∂μ) x)
    obtain ⟨w, hw⟩ := Hi; use w; exact ⟨hw.1.trans hab, hw.2⟩
  intro t
  have hm :
      Monotone (fun k ↦ {x | (t : ℝ≥0∞) < ‖maximalFunction μ (tr h𝓑 k) c r p v x‖ₑ}) := by
    intro m n hmn x
    simp only [enorm_eq_self, mem_setOf_eq]
    exact fun ht ↦ ht.trans_le (f_mon hmn x)
  apply (rpow_le_rpow_iff p_pos).mp
  rw [ENNReal.mul_rpow_of_nonneg _ _ (by positivity)]
  rw [rpow_inv_rpow p_pos.ne']
  by_cases ht : t = 0; · rw [ht]; simp [(zero_rpow_of_pos p_pos)]
  have htp : (t : ℝ≥0∞) ^ (p : ℝ) ≠ 0 :=
    (rpow_pos (coe_pos.mpr ((zero_le t).lt_of_ne' ht)) coe_ne_top).ne'
  have htp' : (t : ℝ≥0∞) ^ (p : ℝ) ≠ ⊤ :=
    ne_of_lt ((rpow_lt_top_iff_of_pos p_pos).mpr coe_lt_top)
  refine (mul_le_iff_le_inv htp htp').mpr ?_
  calc
  _ ≤ _ := measure_mono (hunion t)
  _ ≤ _ := by
    have := MeasureTheory.tendsto_measure_iUnion_atTop (μ := μ) hm
    refine le_of_tendsto_of_frequently this (.of_forall fun x ↦ ?_)
    dsimp only [Function.comp_apply]
    refine (mul_le_iff_le_inv htp htp').mp ?_
    rw [← rpow_inv_rpow (x := μ _) p_pos.ne', ← ENNReal.mul_rpow_of_nonneg _ _ (by positivity)]
    exact (rpow_le_rpow_iff p_pos).mpr (hestfin x t)

def C_weakType_maximalFunction (A p₁ p₂ : ℝ≥0) :=
  if p₁ = p₂ then (ofNNReal A) ^ (2 / p₁ : ℝ) else C2_0_6 A p₁ p₂

lemma C_weakType_maximalFunction_lt_top {A p₁ p₂ : ℝ≥0} :
    C_weakType_maximalFunction A p₁ p₂ < ∞ := by
  unfold C_weakType_maximalFunction
  split_ifs with hps
  · apply rpow_lt_top_of_nonneg (by positivity) (by simp)
  · simp

/-- `hasStrongType_maximalFunction` minus the assumption `hR`, but where `p₁ = p₂` is possible and
we only conclude a weak-type estimate. -/
theorem hasWeakType_maximalFunction
    [BorelSpace X] [IsFiniteMeasureOnCompacts μ] [ProperSpace X] [μ.IsOpenPosMeasure]
    {p₁ p₂ : ℝ≥0} (h𝓑 : 𝓑.Countable) (hp₁ : 0 < p₁) (hp₁₂ : p₁ ≤ p₂) :
    HasWeakType (fun (u : X → E) (x : X) ↦ maximalFunction μ 𝓑 c r p₁ u x)
      p₂ p₂ μ μ (C_weakType_maximalFunction A p₁ p₂) := by
  unfold C_weakType_maximalFunction
  split_ifs with hps
  · rw [← hps]
    exact hasWeakType_maximalFunction_equal_exponents (A := A) h𝓑 hp₁
  · apply HasStrongType.hasWeakType (coe_lt_coe_of_lt (hp₁.trans_le hp₁₂))
    exact hasStrongType_maximalFunction h𝓑 hp₁ (lt_of_le_of_ne hp₁₂ hps)

section GMF

variable [ProperSpace X]

variable (μ) in
/-- The transformation `M` characterized in Proposition 2.0.6.
`p` is `1` in the blueprint, and `globalMaximalFunction μ p u = (M (u ^ p)) ^ p⁻¹ ` -/
@[nolint unusedArguments]
def globalMaximalFunction [μ.IsDoubling A] (p : ℝ) (u : X → E) (x : X) : ℝ≥0∞ :=
  A ^ 2 * maximalFunction μ ((covering_separable_space X).choose ×ˢ (univ : Set ℤ))
    (·.1) (fun x ↦ 2 ^ (x.2)) p u x

protected theorem MeasureTheory.AEStronglyMeasurable.globalMaximalFunction
    [BorelSpace X] {p : ℝ} {u : X → E} : AEStronglyMeasurable (globalMaximalFunction μ p u) μ :=
  AEStronglyMeasurable.maximalFunction countable_globalMaximalFunction
    |>.aemeasurable.const_mul _ |>.aestronglyMeasurable

/-- Equation (2.0.45) -/
theorem laverage_le_globalMaximalFunction [IsFiniteMeasureOnCompacts μ] [μ.IsOpenPosMeasure]
    {u : X → E} {z x : X} {r : ℝ} (h : dist x z < r) :
    ⨍⁻ y in ball z r, ‖u y‖ₑ ∂μ ≤ globalMaximalFunction μ 1 u x := by
  rw [globalMaximalFunction, maximalFunction]
  simp only [gt_iff_lt, mem_prod, mem_univ, and_true, ENNReal.rpow_one, inv_one]
  have hr : 0 < r := lt_of_le_of_lt dist_nonneg h
  obtain ⟨c, hc, m, h_subset, _, h_subset'⟩ := exists_ball_subset_ball_two z hr
  calc
    _ ≤ (μ (ball z r))⁻¹ * ∫⁻ y in ball c (2 ^ m), ‖u y‖ₑ ∂μ := by
      simp only [laverage, MeasurableSet.univ, Measure.restrict_apply, univ_inter,
        lintegral_smul_measure, smul_eq_mul]
      gcongr
      exact lintegral_mono_set h_subset
    _ ≤ A ^ 2 * (μ (ball c (2 ^ m)))⁻¹ * ∫⁻ y in ball c (2 ^ m), ‖u y‖ₑ ∂μ := by
      gcongr
      rw [mul_comm, ← ENNReal.mul_le_iff_le_inv
        ((measure_ball_pos _ (zpow_pos zero_lt_two _) (μ := μ)).ne')
          measure_ball_ne_top, ENNReal.mul_inv_le_iff
            ((measure_ball_pos _ hr (μ := μ)).ne') measure_ball_ne_top]
      exact (μ.mono h_subset').trans <| measure_ball_four_le_same z r
    _ ≤ _ := by
      rw [mul_assoc]
      gcongr
      refine (le_iSup₂ (c, m) hc).trans_eq' ?_
      simp [laverage, indicator_of_mem (h_subset h)]

theorem lintegral_ball_le_volume_globalMaximalFunction [IsFiniteMeasureOnCompacts μ] [μ.IsOpenPosMeasure]
    {u : X → E} {z x : X} {r : ℝ} (h : dist x z < r) :
    ∫⁻ y in (ball z r), ‖u y‖ₑ ∂μ  ≤ μ (ball z r) * globalMaximalFunction μ 1 u x := by
  have : IsFiniteMeasure (μ.restrict (ball z r)) := isFiniteMeasure_restrict.mpr measure_ball_ne_top
  rw [← measure_mul_laverage]
  simp only [MeasurableSet.univ, Measure.restrict_apply, univ_inter]
  gcongr
  exact laverage_le_globalMaximalFunction h

/-- The constant factor in the statement that `M` has strong type. -/
def C2_0_6' (A p₁ p₂ : ℝ≥0) : ℝ≥0 := A ^ 2 * C2_0_6 A p₁ p₂

lemma C2_0_6'_defaultA_one_two_eq {a : ℕ} : C2_0_6' (defaultA a) 1 2 = 2 ^ (3 * a + 3 / (2 : ℝ)) := by
  simp_rw [C2_0_6', C2_0_6, div_one, CMB_defaultA_two_eq, defaultA, Nat.cast_pow, Nat.cast_ofNat,
    NNReal.coe_one, inv_one, NNReal.rpow_one, ← pow_mul, ← NNReal.rpow_natCast]
  rw [← NNReal.rpow_add (by simp)]
  congr 1
  field_simp
  ring

lemma C2_0_6'_defaultA_one_le {a : ℕ} {q : ℝ≥0} (hq : 1 < q) :
    C2_0_6' (defaultA a) 1 q ≤ 2 ^ (4 * a + 1) * (q / (q - 1)) := by
  rw [C2_0_6', C2_0_6, div_one, defaultA, Nat.cast_pow, Nat.cast_ofNat, NNReal.coe_one,
    inv_one, NNReal.rpow_one, CMB_eq_of_one_lt_q hq]
  calc
    _ ≤ (2 ^ a) ^ 2 * (2 * (q / (q - 1) * (2 ^ a) ^ 2)) := by
      conv_rhs => enter [2, 2]; rw [← NNReal.rpow_one (_ * _)]
      gcongr
      · nth_rw 1 [← mul_one 1]; gcongr
        · exact (one_le_div (tsub_pos_of_lt hq)).mpr tsub_le_self
        · norm_cast; rw [← pow_mul]; exact Nat.one_le_two_pow
      · rw [inv_le_one_iff₀]; right; exact_mod_cast hq.le
    _ = _ := by ring

/-- Equation (2.0.46). Easy from `hasStrongType_maximalFunction` -/
theorem hasStrongType_globalMaximalFunction [BorelSpace X] [IsFiniteMeasureOnCompacts μ]
    [μ.IsOpenPosMeasure] {p₁ p₂ : ℝ≥0} (hp₁ : 0 < p₁) (hp₁₂ : p₁ < p₂) :
    HasStrongType (globalMaximalFunction μ p₁ (E := E))
      p₂ p₂ μ μ (C2_0_6' A p₁ p₂) := by
  apply HasStrongType.const_mul (c := C2_0_6 A p₁ p₂)
  exact hasStrongType_maximalFunction countable_globalMaximalFunction hp₁ hp₁₂

def C_weakType_globalMaximalFunction (A p₁ p₂ : ℝ≥0) :=
  A ^ 2 * C_weakType_maximalFunction A p₁ p₂

lemma C_weakType_globalMaximalFunction_lt_top {A p₁ p₂ : ℝ≥0} :
    C_weakType_globalMaximalFunction A p₁ p₂ < ∞ :=
  mul_lt_top (by simp) C_weakType_maximalFunction_lt_top

-- the constant here `A ^ 4` can be improved
theorem hasWeakType_globalMaximalFunction [BorelSpace X] [IsFiniteMeasureOnCompacts μ]
    [μ.IsOpenPosMeasure] {p₁ p₂ : ℝ≥0} (hp₁ : 0 < p₁) (hp₁₂ : p₁ ≤ p₂) :
    HasWeakType (globalMaximalFunction μ p₁ (E := E))
      p₂ p₂ μ μ (C_weakType_globalMaximalFunction A p₁ p₂) := by
  convert HasWeakType.const_mul (c := C_weakType_maximalFunction A p₁ p₂) (e := A ^ 2)
    (coe_ne_zero.mpr (hp₁.trans_le hp₁₂).ne.symm) _
  exact hasWeakType_maximalFunction countable_globalMaximalFunction hp₁ hp₁₂

/-- Use `lowerSemiContinuous_MB` -/
lemma lowerSemiContinuous_globalMaximalFunction :
    LowerSemicontinuous (globalMaximalFunction μ 1 f) := by
  by_cases h : A = 0; · unfold globalMaximalFunction; simp_rw [h]; simp [lowerSemicontinuous_const]
  have : globalMaximalFunction μ 1 f = fun x : X ↦
      ofNNReal A ^ 2 * MB μ ((covering_separable_space X).choose ×ˢ (univ : Set ℤ))
      (fun x ↦ x.1) (fun x ↦ 2 ^ x.2) (fun x ↦ ‖f x‖ ^ (1 : ℝ)) x ^ (1 : ℝ)⁻¹ :=
    funext fun x ↦ congr_arg (HMul.hMul ((A : ℝ≥0∞) ^ 2)) (maximalFunction_eq_MB (zero_le_one' ℝ))
  rw [this]
  simp only [gt_iff_lt, Real.rpow_one, inv_one, rpow_one]
  refine lowerSemicontinuous_iff_isOpen_preimage.mpr fun y ↦ ?_
  by_cases hy : y = ∞; · rw [hy]; simp
  have : (fun x : X ↦ ofNNReal A ^ 2 * MB μ ((covering_separable_space X).choose ×ˢ (univ : Set ℤ))
      (fun x ↦ x.1) (fun x ↦ 2 ^ x.2) (fun x ↦ ‖f x‖) x)⁻¹' Ioi y =
      (fun x : X ↦ MB μ ((covering_separable_space X).choose ×ˢ (univ : Set ℤ)) (fun x ↦ x.1)
      (fun x ↦ 2 ^ x.2) (fun x ↦ ‖f x‖ ) x)⁻¹' Ioi (y / A ^ 2) := by
    ext x
    simp only [gt_iff_lt, mem_preimage, mem_Ioi]
    refine ⟨fun h₀ ↦ div_lt_of_lt_mul' h₀, fun h₀ ↦ ?_⟩; rw [mul_comm]; exact
        (ENNReal.div_lt_iff (Or.inl (ENNReal.pow_ne_zero (coe_ne_zero.mpr h) 2)) (Or.inr hy)).mp h₀
  rw [this]
  exact LowerSemicontinuous.isOpen_preimage lowerSemiContinuous_MB _

theorem globalMaximalFunction_ae_lt_top [BorelSpace X] [IsFiniteMeasureOnCompacts μ]
    [μ.IsOpenPosMeasure] {p₁ p₂ : ℝ≥0} (hp₁ : 0 < p₁) (hp₁₂ : p₁ < p₂)
    {u : X → E} (hu : MemLp u p₂ μ) :
    ∀ᵐ x ∂μ, globalMaximalFunction μ p₁ u x < ∞ := by
  simp_rw [lt_top_iff_ne_top]
  conv => arg 1; intro x; rw [← enorm_eq_self (x := globalMaximalFunction μ p₁ u x)]
  exact MemWLp.ae_ne_top (HasWeakType.memWLp (hasWeakType_globalMaximalFunction hp₁ hp₁₂.le) hu
    C_weakType_globalMaximalFunction_lt_top)

theorem globalMaximalFunction_lt_top {p : ℝ≥0} (hp₁ : 0 < p)
    {u : X → E} (hu : MemLp u ⊤ μ) {x : X} :
    globalMaximalFunction μ p u x < ∞ := by
  unfold globalMaximalFunction
  rw [maximalFunction_eq_MB (by simp)]
  apply mul_lt_top (by simp) (rpow_lt_top_of_nonneg (by simp) (lt_top_iff_ne_top.mp _))
  have : MemLp (fun x ↦ ‖u x‖ ^ p.toReal) ⊤ μ := by
    have rw1 : p.toReal = (p : ℝ≥0∞).toReal := by simp
    have rw2 : (⊤ : ℝ≥0∞) = ⊤ / p := by simp
    rw [rw1, rw2, memLp_norm_rpow_iff hu.aestronglyMeasurable (by positivity) (by simp)]
    exact hu
  exact lt_of_le_of_lt MB_le_eLpNormEssSup (this.eLpNormEssSup_lt_top)

end GMF


==> anc/Carleson/ToMathlib/Interval.lean <==
import Mathlib.Data.Set.Lattice
import Mathlib.Order.SuccPred.Basic
import Mathlib.Tactic.Common

open Function Order Set

namespace Set

variable {α : Type*} {a b c : α}

section Preorder

variable [Preorder α]

theorem Ico_subset_Ici (h : c ≤ a) : Ico a b ⊆ Ici c :=
  (Ico_subset_Ico_left h).trans Ico_subset_Ici_self

theorem Icc_subset_Ici (h : c ≤ a) : Icc a b ⊆ Ici c :=
  (Icc_subset_Icc_left h).trans Icc_subset_Ici_self

theorem Ioc_subset_Ioi (h : c ≤ a) : Ioc a b ⊆ Ioi c :=
  (Ioc_subset_Ioc_left h).trans Ioc_subset_Ioi_self

theorem Ioo_subset_Ioi (h : c ≤ a) : Ioo a b ⊆ Ioi c :=
  (Ioo_subset_Ioo_left h).trans Ioo_subset_Ioi_self

end Preorder

section LinearOrder

variable [LinearOrder α]

theorem iUnion_Ico_eq_Ici {f : ℕ → α} (hf : ∀ n, f 0 ≤ f n) (h2f : ¬BddAbove (range f)) :
    ⋃ (i : Nat), Ico (f i) (f (i+1)) = Ici (f 0) := by
  apply subset_antisymm
  · exact iUnion_subset fun i ↦ Ico_subset_Ici (hf i)
  · intro a ha
    rw [mem_iUnion]
    by_contra! hcontra
    apply h2f
    rw [bddAbove_def]
    use a
    suffices ∀ i, f i ≤ a by simp [this]
    intro i
    induction i
    case zero => exact ha
    case succ i hind =>
      let this := hcontra i
      rw [mem_Ico, not_and, not_lt] at this
      exact this hind

theorem iUnion_Ioc_eq_Ioi {f : ℕ → α} (hf : ∀ n, f 0 ≤ f n) (h2f : ¬BddAbove (range f)) :
    ⋃ (i : Nat), Ioc (f i) (f (i+1)) = Ioi (f 0) := by
  apply subset_antisymm
  · exact iUnion_subset fun i ↦ Ioc_subset_Ioi (hf i)
  · intro a ha
    rw [mem_iUnion]
    by_contra! hcontra
    apply h2f
    rw [bddAbove_def]
    use a
    suffices ∀ i, f i < a by
      intro y hy
      obtain ⟨i, hi⟩ := hy
      rw [← hi]
      exact le_of_lt (this i)
    intro i
    induction i
    case zero => exact ha
    case succ i hind =>
      let this := hcontra i
      rw [mem_Ioc, not_and, not_le] at this
      exact this hind

variable {ι : Type*} [LinearOrder ι] [SuccOrder ι]

theorem pairwise_disjoint_Ico_monotone {f : ι → α} (hf : Monotone f) :
    Pairwise (Function.onFun Disjoint fun (i : ι) => Ico (f i) (f (Order.succ i))) := by
  unfold Function.onFun
  simp_rw [Set.disjoint_iff]
  intro i j hinej
  wlog hij : i < j generalizing i j
  · rw [not_lt] at hij
    have := this hinej.symm (hij.lt_of_ne hinej.symm)
    rwa [inter_comm]
  intro a
  simp only [mem_empty_iff_false, mem_inter_iff, mem_Ico, imp_false, not_and, not_lt, and_imp]
  intro ha ha2 ha3
  have : ¬f j ≤ a := not_le.mpr (lt_of_lt_of_le ha2 (hf (SuccOrder.succ_le_of_lt hij)))
  contradiction

theorem pairwise_disjoint_Ioc_monotone {f : ι → α} (hf : Monotone f) :
    Pairwise (Function.onFun Disjoint fun (i : ι) => Ioc (f i) (f (Order.succ i))) := by
  unfold Function.onFun
  simp_rw [Set.disjoint_iff]
  intro i j hinej
  wlog hij : i < j generalizing i j
  · rw [not_lt] at hij
    have := this hinej.symm (hij.lt_of_ne hinej.symm)
    rwa [inter_comm]
  intro a
  simp only [mem_empty_iff_false, mem_inter_iff, mem_Ioc, imp_false, not_and, and_imp]
  intro ha ha2 ha3
  have : ¬f j < a := not_lt.mpr (le_trans ha2 (hf (SuccOrder.succ_le_of_lt hij)))
  contradiction

end LinearOrder

end Set


==> anc/Carleson/ToMathlib/MeasureTheory/Function/AEEqFun.lean <==
import Mathlib.MeasureTheory.Function.AEEqFun
import Carleson.ToMathlib.Misc

open MeasureTheory Finset

theorem AEEqFun.mk_sum {α E ι : Type*} {m0 : MeasurableSpace α}
    {μ : Measure α} [inst : NormedAddCommGroup E] [DecidableEq ι] {s : Finset ι} {f : ι → α → E}
    (hf : ∀ i ∈ s, AEStronglyMeasurable (f i) μ) :
      AEEqFun.mk (∑ i ∈ s, f i) (Finset.aestronglyMeasurable_sum' s hf) =
      ∑ i ∈ s.attach, AEEqFun.mk (f ↑i) (hf i (Finset.coe_mem i)) := by
  induction' s using Finset.induction_on with i s hi h
  · aesop
  · simp_rw [sum_insert hi]
    rw [sum_attach_insert hi, ← AEEqFun.mk_add_mk, h fun i hi ↦ hf i (mem_insert_of_mem hi)]


==> anc/Carleson/ToMathlib/MeasureTheory/Function/L1Integrable.lean <==
import Mathlib.MeasureTheory.Function.L1Space.Integrable
import Carleson.ToMathlib.BoundedCompactSupport

open MeasureTheory Complex

variable {X : Type*} [MeasureSpace X]

open scoped ComplexConjugate

-- move to Function/L1/Integrable.lean
lemma _root_.MeasureTheory.Integrable.conj {f : X → ℂ} (hf : Integrable f) :
    Integrable (fun x ↦ conj (f x)) := by
  have := hf.1
  -- XXX: (by fun_prop) worked in Forests, but doesn't work here
  apply Integrable.congr' hf (Continuous.comp_aestronglyMeasurable continuous_conj this)
  filter_upwards with x
  exact (norm_conj (f x)).symm

-- TODO: compare with mul and conj in BoundedCompactSupport
@[fun_prop]
lemma _root_.MeasureTheory.Integrable.mul_conj [TopologicalSpace X] {f g : X → ℂ} (hf : Integrable f)
    (hf' : BoundedCompactSupport f) (hg : Integrable g) : Integrable (fun x ↦ f x * conj (g x)) := by
  apply Integrable.bdd_mul' hg.conj hf.1 (c := (eLpNormEssSup f volume).toReal)
  apply (ae_le_eLpNormEssSup (f := f) (μ := volume)).mono fun x hx ↦ ?_
  rw [← ofReal_norm] at hx
  exact (ENNReal.ofReal_le_iff_le_toReal hf'.1.eLpNorm_ne_top).mp hx


==> anc/Carleson/ToMathlib/MeasureTheory/Function/LpSeminorm/Basic.lean <==
import Mathlib.MeasureTheory.Function.LpSeminorm.Basic
import Mathlib.MeasureTheory.Constructions.BorelSpace.Basic
import Mathlib.Analysis.Normed.Group.Basic
import Carleson.ToMathlib.Misc -- for iSup_rpow

open MeasureTheory Set
open scoped ENNReal

variable {α ε E F G : Type*} {m m0 : MeasurableSpace α} {p : ℝ≥0∞} {q : ℝ} {μ ν : Measure α}
  [NormedAddCommGroup E] [NormedAddCommGroup F] [NormedAddCommGroup G] [ENorm ε]

namespace MeasureTheory

section MapMeasure

variable {β : Type*} {mβ : MeasurableSpace β} {f : α → β} {g : β → E}

theorem eLpNormEssSup_map_measure' [MeasurableSpace E] [OpensMeasurableSpace E]
    (hg : AEMeasurable g (Measure.map f μ)) (hf : AEMeasurable f μ) :
    eLpNormEssSup g (Measure.map f μ) = eLpNormEssSup (g ∘ f) μ :=
  essSup_map_measure hg.enorm hf

theorem eLpNorm_map_measure' [MeasurableSpace E] [OpensMeasurableSpace E]
    (hg : AEMeasurable g (Measure.map f μ)) (hf : AEMeasurable f μ) :
    eLpNorm g p (Measure.map f μ) = eLpNorm (g ∘ f) p μ := by
  by_cases hp_zero : p = 0
  · aesop
  by_cases hp_top : p = ∞
  · rw [hp_top, eLpNorm_exponent_top]
    exact eLpNormEssSup_map_measure' hg hf
  simp_rw [eLpNorm_eq_lintegral_rpow_enorm hp_zero hp_top]
  rw [lintegral_map' (hg.enorm.pow_const p.toReal) hf]
  rfl

theorem eLpNorm_comp_measurePreserving' {ν : Measure β} [MeasurableSpace E]
    [OpensMeasurableSpace E] (hg : AEMeasurable g ν) (hf : MeasurePreserving f μ ν) :
    eLpNorm (g ∘ f) p μ = eLpNorm g p ν :=
  Eq.symm <| hf.map_eq ▸ eLpNorm_map_measure' (hf.map_eq ▸ hg) hf.aemeasurable

end MapMeasure

section Suprema

theorem eLpNormEssSup_iSup {α : Type*} {ι : Type*} [Countable ι] [MeasurableSpace α]
    {μ : Measure α} (f : ι → α → ℝ≥0∞) :
    ⨆ n, eLpNormEssSup (f n) μ = eLpNormEssSup (⨆ n, f n) μ := by
  simp_rw [eLpNormEssSup, essSup_eq_sInf, enorm_eq_self]
  apply le_antisymm
  · refine iSup_le fun i ↦ le_sInf fun b hb ↦ sInf_le ?_
    simp only [iSup_apply, mem_setOf_eq] at hb ⊢
    exact nonpos_iff_eq_zero.mp <|le_of_le_of_eq
        (measure_mono fun ⦃x⦄ h ↦ lt_of_lt_of_le h (le_iSup (fun i ↦ f i x) i)) hb
  · apply sInf_le
    simp only [iSup_apply, mem_setOf_eq]
    apply nonpos_iff_eq_zero.mp
    calc
    _ ≤ μ (⋃ i, {x | ⨆ n, sInf {a | μ {x | a < f n x} = 0} < f i x}) := by
      refine measure_mono fun x hx ↦ mem_iUnion.mpr ?_
      simp only [mem_setOf_eq] at hx
      exact lt_iSup_iff.mp hx
    _ ≤ _ := measure_iUnion_le _
    _ ≤ ∑' i, μ {x | sInf {a | μ {x | a < f i x} = 0} < f i x} := by
      gcongr with i; apply le_iSup _ i
    _ ≤ ∑' i, μ {x | eLpNormEssSup (f i) μ < ‖f i x‖ₑ} := by
      gcongr with i; rw [eLpNormEssSup, essSup_eq_sInf]; rfl
    _ = ∑' i, 0 := by congr with i; exact meas_eLpNormEssSup_lt
    _ = 0 := by simp

/-- Monotone convergence applied to eLpNorms. AEMeasurable variant.
  Possibly imperfect hypotheses, particularly on `p`. Note that for `p = ∞` the stronger
  statement in `eLpNormEssSup_iSup` holds. -/
theorem eLpNorm_iSup' {α : Type*} [MeasurableSpace α] {μ : Measure α} {p : ℝ≥0∞}
    {f : ℕ → α → ℝ≥0∞} (hf : ∀ n, AEMeasurable (f n) μ) (h_mono : ∀ᵐ x ∂μ, Monotone fun n => f n x) :
    ⨆ n, eLpNorm (f n) p μ = eLpNorm (⨆ n, f n) p μ := by
  unfold eLpNorm
  split_ifs with hp hp'
  · simp
  · apply eLpNormEssSup_iSup
  · unfold eLpNorm'
    have := ENNReal.toReal_pos hp hp'
    rw [← iSup_rpow (by positivity), ← lintegral_iSup']
    · congr 2 with a; rw [← iSup_rpow (by positivity)]; simp
    · fun_prop
    · filter_upwards [h_mono] with a ha m n hmn
      beta_reduce; gcongr; simp only [enorm_eq_self]; apply ha hmn

end Suprema

end MeasureTheory


==> anc/Carleson/ToMathlib/MeasureTheory/Function/LpSeminorm/TriangleInequality.lean <==
import Carleson.ToMathlib.Misc
import Carleson.ToMathlib.MeasureTheory.Function.AEEqFun

open MeasureTheory

lemma MemLp.toLp_sum {α : Type*} {E : Type*} {m0 : MeasurableSpace α} {p : ENNReal}
    {μ : Measure α} [NormedAddCommGroup E] {ι : Type*} [DecidableEq ι] (s : Finset ι) {f : ι → α → E} (hf : ∀ i ∈ s, MemLp (f i) p μ) :
    MemLp.toLp (∑ i ∈ s, f i) (memLp_finset_sum' s hf) = ∑ i : ↑s, (MemLp.toLp (f i) (hf i (Finset.coe_mem i))) := by
  rw [Finset.univ_eq_attach]
  refine Lp.ext_iff.mpr ?_
  rw [Subtype.val, AddSubgroup.val_finset_sum]
  exact AEEqFun.ext_iff.mp (AEEqFun.mk_sum (fun i hi ↦ (hf i hi).aestronglyMeasurable))


==> anc/Carleson/ToMathlib/MeasureTheory/Function/LpSpace/ContinuousFunctions.lean <==
import Mathlib.MeasureTheory.Function.LpSpace.ContinuousFunctions

open MeasureTheory

lemma ContinuousMap.MemLp {α : Type*} {E : Type*} {m0 : MeasurableSpace α} {p : ENNReal} (μ : Measure α)
    [NormedAddCommGroup E] [TopologicalSpace α] [BorelSpace α] [SecondCountableTopologyEither α E] [CompactSpace α]
    [IsFiniteMeasure μ] (𝕜 : Type*) [Fact (1 ≤ p)] [NormedField 𝕜] [NormedSpace 𝕜 E] (f : C(α, E)) : MemLp f p μ := by
  have := Lp.mem_Lp_iff_memLp.mp (Subtype.val_prop (ContinuousMap.toLp p μ 𝕜 f))
  rw [ContinuousMap.coe_toLp, memLp_congr_ae (ContinuousMap.coeFn_toAEEqFun _ _)] at this
  exact this


==> anc/Carleson/ToMathlib/MeasureTheory/Function/LpSpace/Indicator.lean <==
import Mathlib.MeasureTheory.Function.LpSeminorm.CompareExp

noncomputable section

open MeasureTheory Filter
open scoped NNReal ENNReal Topology symmDiff

variable {α E : Type*} {m : MeasurableSpace α} {p : ℝ≥0∞} {μ : Measure α} [NormedAddCommGroup E]
variable {X : Type*} [TopologicalSpace X] [MeasurableSpace X]
  {μ : Measure X} [IsFiniteMeasureOnCompacts μ]

namespace MeasureTheory

-- not actually used in the project, but we want to upstream this and similar lemmas.

/-- A bounded measurable function with compact support is in L^p. -/
theorem _root_.HasCompactSupport.memLp_of_enorm_bound {f : X → E} (hf : HasCompactSupport f)
    (h2f : AEStronglyMeasurable f μ) {C : ℝ≥0∞} (hfC : ∀ᵐ x ∂μ, ‖f x‖ₑ ≤ C) (hC : C ≠ ⊤) :
      MemLp f p μ := by
  have : MemLp f ∞ μ :=
    ⟨h2f, eLpNormEssSup_le_of_ae_enorm_bound hfC |>.trans_lt hC.lt_top⟩
  exact this.mono_exponent_of_measure_support_ne_top
    (fun x ↦ image_eq_zero_of_notMem_tsupport) hf.measure_ne_top le_top

end MeasureTheory


==> anc/Carleson/ToMathlib/MeasureTheory/Integral/Average.lean <==
import Mathlib.MeasureTheory.Integral.Average

open MeasureTheory MeasureTheory.Measure Filter Set

open scoped ENNReal

variable {α : Type*} {m : MeasurableSpace α} {μ : Measure α} {s : Set α}

lemma laverage_mono_ae {f g : α → ℝ≥0∞} (h : ∀ᵐ a ∂μ, f a ≤ g a) :
    ⨍⁻ a, f a ∂μ ≤ ⨍⁻ a, g a ∂μ :=
  lintegral_mono_ae <| h.filter_mono <| Measure.ae_mono' Measure.smul_absolutelyContinuous

@[gcongr]
lemma setLAverage_mono_ae {f g : α → ℝ≥0∞} (h : ∀ᵐ a ∂μ, f a ≤ g a) :
    ⨍⁻ a in s, f a ∂μ ≤ ⨍⁻ a in s, g a ∂μ :=
  laverage_mono_ae <| h.filter_mono <| ae_mono Measure.restrict_le_self

lemma setLAverage_le_essSup (f : α → ℝ≥0∞) : ⨍⁻ x in s, f x ∂μ ≤ essSup f μ := by
  by_cases hμ : IsFiniteMeasure (μ.restrict s); swap
  · simp [laverage, not_isFiniteMeasure_iff.mp hμ]
  by_cases hμ0 : μ s = 0
  · rw [laverage, ← setLIntegral_univ]
    exact le_of_eq_of_le (setLIntegral_measure_zero univ f <| by simp [hμ0]) (zero_le (essSup f μ))
  apply le_of_le_of_eq (laverage_mono_ae <| Eventually.filter_mono ae_restrict_le ae_le_essSup)
  have : NeZero (μ.restrict s) :=
    have : NeZero (μ s) := { out := hμ0 }
    restrict.neZero
  exact laverage_const (μ.restrict s) _

lemma laverage_le_essSup (f : α → ℝ≥0∞) : ⨍⁻ x, f x ∂μ ≤ essSup f μ := by
  simpa using setLAverage_le_essSup (s := univ) f


==> anc/Carleson/ToMathlib/MeasureTheory/Integral/Bochner/ContinuousLinearMap.lean <==
import Mathlib.MeasureTheory.Integral.Bochner.ContinuousLinearMap

open MeasureTheory

-- Put after `setIntegral_re_add_im`

lemma starRingEnd_div_mul_eq_norm {α 𝕜 : Type*} [RCLike 𝕜] {f : α → 𝕜} (x : α) :
    starRingEnd 𝕜 (f x / ‖f x‖) * f x = ‖f x‖ := by
  simp only [div_eq_inv_mul, map_mul, map_inv₀, RCLike.conj_ofReal, mul_assoc, RCLike.conj_mul]
  norm_cast
  rcases eq_or_ne (‖f x‖) 0 with hx | hx
  · simp [hx]
  · rw [pow_two, inv_mul_cancel_left₀ hx]

-- move to Mathlib.Analysis.Normed.Module.Basic, next to nnnorm_algebraMap'
lemma enorm_algebraMap' {𝕜 : Type*} (𝕜' : Type*) [NormedField 𝕜] [SeminormedRing 𝕜']
    [NormedAlgebra 𝕜 𝕜'] [NormOneClass 𝕜'] (x : 𝕜) : ‖(algebraMap 𝕜 𝕜') x‖ₑ = ‖x‖ₑ := by
  simp [enorm_eq_nnnorm]

lemma enorm_integral_norm_eq_integral_enorm {α 𝕜 : Type*} [MeasurableSpace α] [RCLike 𝕜]
    {μ : Measure α} {f : α → 𝕜} (hf : Integrable f μ) : ‖∫ x, ‖f x‖ ∂μ‖ₑ = ∫⁻ x, ‖f x‖ₑ ∂μ := by
  simp_rw [enorm_eq_nnnorm]
  rw [lintegral_coe_eq_integral]
  · simp only [coe_nnnorm, ENNReal.ofReal, ENNReal.coe_inj]
    have : |∫ (a : α), ‖f a‖ ∂μ| = ∫ (a : α), ‖f a‖ ∂μ :=
      abs_eq_self.2 (integral_nonneg (fun _ ↦ by positivity))
    aesop
  · simpa only [coe_nnnorm] using hf.norm

lemma enorm_integral_starRingEnd_mul_eq_lintegral_enorm
    {𝕜 : Type*} [RCLike 𝕜] {α : Type*} [MeasurableSpace α] {μ : Measure α} {f : α → 𝕜}
    (hf : Integrable f μ) :
    ‖∫ x, starRingEnd 𝕜 (f x / ‖f x‖) * f x ∂μ‖ₑ = ∫⁻ x, ‖f x‖ₑ ∂μ := by
  simp_rw [starRingEnd_div_mul_eq_norm, integral_ofReal, enorm_algebraMap',
    enorm_integral_norm_eq_integral_enorm hf]

lemma enorm_integral_mul_starRingEnd_comm
    {𝕜 : Type*} [RCLike 𝕜] {α : Type*} [MeasurableSpace α] {μ : Measure α} {f g : α → 𝕜} :
    ‖∫ x, f x * starRingEnd 𝕜 (g x) ∂μ‖ₑ = ‖∫ x, g x * starRingEnd 𝕜 (f x) ∂μ‖ₑ := by
  rw [← RCLike.enorm_conj, ← integral_conj]; congr! 3; simp [mul_comm]

-- Like this it fits copy-paste next to setIntegral_union
section SetIntegral_Union_2

variable {X E : Type*} [MeasurableSpace X]
variable [NormedAddCommGroup E] [NormedSpace ℝ E]
variable {f : X → E} {s t : Set X} {μ : Measure X}

theorem MeasureTheory.setIntegral_union_2 (hst : Disjoint s t) (ht : MeasurableSet t) (hfst : IntegrableOn f (s ∪ t) μ) :
    ∫ x in s ∪ t, f x ∂μ = ∫ x in s, f x ∂μ + ∫ x in t, f x ∂μ :=
  setIntegral_union hst ht hfst.left_of_union hfst.right_of_union

end SetIntegral_Union_2

-- [Mathlib.MeasureTheory.Integral.Bochner.Set]
theorem MeasureTheory.exists_ne_zero_of_setIntegral_ne_zero {α E : Type*} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [MeasurableSpace α] {μ : MeasureTheory.Measure α} {f : α → E} {U : Set α}
    (hU : ∫ (u : α) in U, f u ∂μ ≠ 0) : ∃ u : α, u ∈ U ∧ f u ≠ 0 := by
  contrapose! hU
  exact setIntegral_eq_zero_of_forall_eq_zero hU

-- [Mathlib.MeasureTheory.Integral.Bochner.Basic]
theorem MeasureTheory.exists_ne_zero_of_integral_ne_zero {α E : Type*} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [MeasurableSpace α] {μ : MeasureTheory.Measure α} {f : α → E}
    (h : ∫ (u : α), f u ∂μ ≠ 0) : ∃ u : α, f u ≠ 0 := by
  contrapose! h
  exact integral_eq_zero_of_ae ((Set.eqOn_univ f 0).mp fun ⦃x⦄ a ↦ h x).eventuallyEq


==> anc/Carleson/ToMathlib/MeasureTheory/Integral/IntegrableOn.lean <==
import Mathlib.MeasureTheory.Integral.IntegrableOn

open Set Filter TopologicalSpace MeasureTheory Function

open scoped Topology Interval Filter ENNReal MeasureTheory

-- Upstreaming note: Hypotheses and variables have been matched to corresponding Mathlib file

variable {α β ε ε' E F : Type*} [MeasurableSpace α]

section NormedAddCommGroup

variable [NormedAddCommGroup E] {f g : α → ε'} {s t : Set α} {μ ν : Measure α}
variable [TopologicalSpace ε'] [ENormedAddMonoid ε']

theorem integrableOn_of_integrableOn_inter_support [PseudoMetrizableSpace ε'] {f : α → ε'}
  (hs : MeasurableSet s) (hf : IntegrableOn f (s ∩ support f) μ) :
    IntegrableOn f s μ := by
  apply IntegrableOn.of_forall_diff_eq_zero hf hs
  simp

end NormedAddCommGroup


==> anc/Carleson/ToMathlib/MeasureTheory/Integral/Lebesgue.lean <==
import Mathlib.MeasureTheory.Integral.Lebesgue.Map

open ENNReal

namespace MeasureTheory

open SimpleFunc

/-- Generalization of `MeasureTheory.lintegral_eq_iSup_eapprox_lintegral` assuming a.e.
measurability of `f` -/
theorem lintegral_eq_iSup_eapprox_lintegral' {α : Type*} {m : MeasurableSpace α} {μ : Measure α}
    {f : α → ENNReal} (hf : AEMeasurable f μ) :
    ∫⁻ (a : α), f a ∂μ = ⨆ (n : ℕ), (eapprox (hf.mk f) n).lintegral μ :=
  calc
    _ = ∫⁻ a, hf.mk f a ∂μ                               := lintegral_congr_ae hf.ae_eq_mk
    _ = ∫⁻ a, ⨆ n, (eapprox (hf.mk f) n : α → ℝ≥0∞) a ∂μ := by
      simp [iSup_eapprox_apply hf.measurable_mk]
    _ = ⨆ n, ∫⁻ a, eapprox (hf.mk f) n a ∂μ              :=
      lintegral_iSup (fun _ ↦ SimpleFunc.measurable _) (fun _ _ h ↦ monotone_eapprox (hf.mk f) h)
    _ = ⨆ n, (eapprox (hf.mk f) n).lintegral μ           := by simp [lintegral_eq_lintegral]

/-- Generalization of `MeasureTheory.lintegral_comp` assuming a.e. measurability of `f` and `g` -/
theorem lintegral_comp' {α : Type*} {β : Type*} {m : MeasurableSpace α} {μ : Measure α}
    [MeasurableSpace β] {f : β → ENNReal} {g : α → β} (hf : AEMeasurable f (μ.map g))
    (hg : AEMeasurable g μ) : lintegral μ (f ∘ g) = ∫⁻ a, f a ∂μ.map g := by
  rw [μ.map_congr hg.ae_eq_mk] at hf ⊢
  calc  ∫⁻ a, (f ∘ g) a ∂μ
    _ = ∫⁻ a, (hf.mk f ∘ hg.mk g) a ∂μ   := by
      rw [lintegral_congr_ae (hg.ae_eq_mk.fun_comp f)]
      exact lintegral_congr_ae (ae_of_ae_map hg.measurable_mk.aemeasurable hf.ae_eq_mk)
    _ = ∫⁻ a, hf.mk f a ∂μ.map (hg.mk g) := lintegral_comp hf.measurable_mk hg.measurable_mk
    _ = ∫⁻ a, f a ∂μ.map (hg.mk g)       := lintegral_congr_ae hf.ae_eq_mk.symm

lemma lintegral_set_mono_fn {α : Type*} {m : MeasurableSpace α} {μ : Measure α} {s : Set α}
    (hs : MeasurableSet s) ⦃f g : α → ℝ≥0∞⦄ (hfg : ∀ x ∈ s, f x ≤ g x) :
    ∫⁻ (a : α) in s, f a ∂μ ≤ ∫⁻ (a : α) in s, g a ∂μ := by
  rw [← lintegral_indicator hs, ← lintegral_indicator hs]
  apply lintegral_mono_fn
  intro x
  unfold Set.indicator
  split
  · rename_i hxs
    exact hfg x hxs
  · rfl

end MeasureTheory


==> anc/Carleson/ToMathlib/MeasureTheory/Integral/MeanInequalities.lean <==
import Carleson.ToMathlib.Data.Real.ConjExponents
import Carleson.ToMathlib.MeasureTheory.Function.LpSeminorm.Basic
import Carleson.ToMathlib.MeasureTheory.Integral.Periodic
import Carleson.ToMathlib.MeasureTheory.Measure.Haar.Unique

open NNReal ENNReal MeasureTheory Finset

variable {α : Type*} [MeasurableSpace α] {μ : Measure α}

namespace ENNReal

/-- **Minkowski inequality** for finite sums of `ENNReal`-valued functions. -/
theorem Lp_add_le_sum
    {ι κ : Type*} {s : Finset ι} {t : Finset κ} {f : ι → κ → ℝ≥0∞} {p : ℝ} (hp : 1 ≤ p) :
    (∑ i ∈ s, (∑ j ∈ t, f i j) ^ p) ^ (1 / p) ≤ ∑ j ∈ t, (∑ i ∈ s, f i j ^ p) ^ (1 / p) := by
  have ppos : 0 < p := by positivity
  have pinvpos : 0 < 1 / p := by positivity
  induction t using Finset.cons_induction with
  | empty =>
    simp_rw [sum_empty, ENNReal.zero_rpow_of_pos ppos, sum_const_zero, nonpos_iff_eq_zero,
      ENNReal.zero_rpow_of_pos pinvpos]
  | cons a t h ih =>
    simp_rw [sum_cons]
    calc
      _ ≤ (∑ x ∈ s, f x a ^ p) ^ (1 / p) + (∑ i ∈ s, (∑ j ∈ t, f i j) ^ p) ^ (1 / p) :=
        Lp_add_le _ _ _ hp
      _ ≤ _ := by gcongr

-- Add after `lintegral_prod_norm_pow_le`
/-- A version of Hölder with multiple arguments, allowing `∞` as an exponent. -/
theorem lintegral_prod_norm_pow_le' {α ι : Type*} [MeasurableSpace α] {μ : Measure α}
    {s : Finset ι} {f : ι → α → ℝ≥0∞} (hf : ∀ i ∈ s, AEMeasurable (f i) μ)
    {p : ι → ℝ≥0∞} (hp : ∑ i ∈ s, (p i)⁻¹ = 1) :
    ∫⁻ (a : α), ∏ i ∈ s, f i a ∂μ ≤ ∏ i ∈ s, eLpNorm (f i) (p i) μ := by
  classical
  revert hp hf
  refine Finset.strongInduction (fun s hs hf hp ↦ ?_) s (p := fun s ↦
    (∀ i ∈ s, AEMeasurable (f i) μ) → (∑ i ∈ s, (p i)⁻¹ = 1) →
    ∫⁻ (a : α), ∏ i ∈ s, f i a ∂μ ≤ ∏ i ∈ s, eLpNorm (f i) (p i) μ)
  by_cases exists_top : ∃ i₀ ∈ s, p i₀ = ∞    -- If one of the exponents is `∞`, we reduce to the
  · obtain ⟨i₀, hi₀, pi₀_eq_top⟩ := exists_top -- case without it and use the inductive hypothesis
    calc ∫⁻ (a : α), ∏ i ∈ s, f i a ∂μ
      _ = ∫⁻ (a : α), f i₀ a * ∏ i ∈ s.erase i₀, f i a ∂μ :=
        lintegral_congr (fun a ↦ (Finset.mul_prod_erase s (f · a) hi₀).symm)
      _ ≤ eLpNorm (f i₀) (p i₀) μ * ∫⁻ (a : α), ∏ i ∈ s.erase i₀, f i a ∂μ := by
        rw [← lintegral_const_mul'', pi₀_eq_top]
        · exact lintegral_mono_ae <| (ae_le_essSup (f i₀)).mono (fun a ha ↦ mul_le_mul_right' ha _)
        · exact Finset.aemeasurable_prod _ (fun i hi ↦ hf i (Finset.mem_of_mem_erase hi))
      _ ≤ eLpNorm (f i₀) (p i₀) μ * ∏ i ∈ s.erase i₀, eLpNorm (f i) (p i) μ := by
        apply mul_left_mono
        apply hs (s.erase i₀) (s.erase_ssubset hi₀) (fun i hi ↦ hf i (s.erase_subset i₀ hi))
        simpa [← Finset.add_sum_erase s _ hi₀, pi₀_eq_top] using hp
      _ = _ := Finset.mul_prod_erase s (fun i ↦ eLpNorm (f i) (p i) μ) hi₀
  -- If all exponents are finite, we're in the case covered by `ENNReal.lintegral_prod_norm_pow_le`
  have hf' : ∀ i ∈ s, AEMeasurable (fun a ↦ ((f i a) ^ (p i).toReal)) μ :=
    fun i hi ↦ (hf i hi).pow_const (p i).toReal
  have hp₁ : ∑ i ∈ s, (p i).toReal⁻¹ = 1 := by
    simp_rw [← (ENNReal.toReal_eq_one_iff 1).mpr rfl, ← ENNReal.toReal_inv]
    suffices (∑ x ∈ s, (p x)⁻¹).toReal = ∑ x ∈ s, (p x)⁻¹.toReal by rw [← this, hp]
    refine ENNReal.toReal_sum (fun i hi eq_top ↦ ?_)
    exact ENNReal.one_ne_top <| hp ▸ ENNReal.sum_eq_top.mpr ⟨i, hi, eq_top⟩
  have hp₂ : ∀ i ∈ s, 0 ≤ (p i).toReal⁻¹ := by intros; positivity
  have p_ne_0 : ∀ i ∈ s, p i ≠ 0 :=
    fun i hi eq0 ↦ one_ne_top <| hp.symm.trans <| ENNReal.sum_eq_top.mpr ⟨i, hi, by simp [eq0]⟩
  have p_ne_top : ∀ i ∈ s, p i ≠ ∞ := fun i hi h ↦ exists_top ⟨i, hi, h⟩
  convert ENNReal.lintegral_prod_norm_pow_le s hf' hp₁ hp₂ with a i₀ hi₀ i hi
  · rw [← ENNReal.rpow_mul, mul_inv_cancel₀, rpow_one]
    exact ENNReal.toReal_ne_zero.mpr ⟨p_ne_0 i₀ hi₀, (exists_top ⟨i₀, hi₀, ·⟩)⟩
  · simp [eLpNorm, eLpNorm', p_ne_0 i hi, p_ne_top i hi]

/-- **Hölder's inequality** for functions `α → ℝ≥0∞`, using exponents in `ℝ≥0∞` -/
theorem lintegral_mul_le_eLpNorm_mul_eLqNorm {p q : ℝ≥0∞} (hpq : p.HolderConjugate q)
    {f g : α → ENNReal} (hf : AEMeasurable f μ) (hg : AEMeasurable g μ) :
    ∫⁻ (a : α), (f * g) a ∂μ ≤ eLpNorm f p μ * eLpNorm g q μ := by
  by_cases pq_top : p = ∞ ∨ q = ∞
  · wlog hp : p = ∞
    · have hq := pq_top.resolve_left hp
      simpa only [mul_comm] using this hpq.symm hg hf (Or.inl hq) hq
    apply le_of_le_of_eq <| lintegral_mono_ae ((ae_le_essSup f).mono (fun a ha ↦ mul_right_mono ha))
    simp [eLpNorm, eLpNorm', eLpNormEssSup, hp, hpq.conj_eq, lintegral_const_mul'' _ hg]
  push_neg at pq_top
  have hp : p ≠ 0 := HolderConjugate.ne_zero p q
  have hq : q ≠ 0 := HolderConjugate.ne_zero q p
  convert ENNReal.lintegral_mul_le_Lp_mul_Lq μ (hpq.toReal_of_ne_top pq_top.1 pq_top.2) hf hg
  all_goals simp [eLpNorm, eLpNorm', pq_top, hp, hq]

/-- **Cauchy–Schwarz inequality** for functions `α → ℝ≥0∞` (Hölder's inequality squared). -/
theorem sq_lintegral_mul_le_mul_lintegral_sq {f g : α → ℝ≥0∞}
    (hf : AEMeasurable f μ) (hg : AEMeasurable g μ) :
    (∫⁻ a, f a * g a ∂μ) ^ 2 ≤ (∫⁻ a, f a ^ 2 ∂μ) * ∫⁻ a, g a ^ 2 ∂μ := by
  convert pow_le_pow_left₀ (zero_le _)
    (lintegral_mul_le_Lp_mul_Lq μ Real.HolderConjugate.two_two hf hg) 2
  rw [mul_pow, ← ENNReal.rpow_natCast, ← ENNReal.rpow_mul, ← ENNReal.rpow_natCast,
    ← ENNReal.rpow_mul, show (1 : ℝ) / 2 * (2 : ℕ) = 1 by norm_num, ENNReal.rpow_one,
    ENNReal.rpow_one]
  simp_rw [show (2 : ℝ) = (2 : ℕ) by rfl, ← ENNReal.rpow_natCast]

end ENNReal


section Convolution

open scoped Convolution

-- Used in the proof of Young's convolution inequality
private lemma r_sub_p_nonneg {p q r : ℝ} (p0 : 0 < p) (hq : 1 ≤ q) (r0 : 0 < r)
    (hpqr : p⁻¹ + q⁻¹ = r⁻¹ + 1) : 0 ≤ r - p := by
  rw [sub_nonneg, ← inv_le_inv₀ r0 p0, ← add_le_add_iff_right, hpqr]
  exact add_le_add_left ((inv_le_one₀ (lt_of_lt_of_le one_pos hq)).mpr hq) r⁻¹

namespace ENNReal

universe u𝕜 uG uE uE' uF

variable {𝕜 : Type u𝕜} {G : Type uG} [MeasurableSpace G] {μ : Measure G}
  {E : Type uE} {E' : Type uE'} {F : Type uF}

variable [NormedAddCommGroup E] [NormedAddCommGroup E'] [NormedAddCommGroup F]
  {f : G → E} {g : G → E'}

-- Used in the proof of `enorm_convolution_le_eLpNorm_mul_eLpNorm_mul_eLpNorm`
open ENNReal in
private lemma eLpNorm_eq_eLpNorm_rpow (h : G → E) {r e : ℝ} (r0 : 0 < r) (e0 : 0 < e)
    (re0 : 0 ≤ r - e) (μ0 : μ ≠ 0) :
    eLpNorm (‖h ·‖ₑ ^ ((r - e) / r)) (ENNReal.ofReal (e * r) / ENNReal.ofReal (r - e)) μ =
    eLpNorm h (ENNReal.ofReal e) μ ^ ((r - e) / r) := by
  have er_pos : 0 < e * r := _root_.mul_pos e0 r0
  by_cases exp_zero : 0 = r - e
  · simp [eLpNorm, eLpNorm', ← exp_zero, er_pos.not_ge, eLpNormEssSup_const _ μ0]
  have r_sub_e_pos : 0 < r - e := lt_of_le_of_ne re0 exp_zero
  have lt_top : ENNReal.ofReal (e * r) / ENNReal.ofReal (r - e) < ∞ :=
    div_lt_top ofReal_ne_top <| (not_iff_not.mpr ofReal_eq_zero).mpr r_sub_e_pos.not_ge
  simp only [eLpNorm, eLpNorm', reduceIte, div_eq_zero_iff, ofReal_eq_zero, ofReal_ne_top,
    lt_top.ne, er_pos.not_ge, e0.not_ge, or_self, enorm_eq_self, ← rpow_mul]
  congr
  · ext; congr; field_simp; ring
  · field_simp

variable [NontriviallyNormedField 𝕜]

variable [NormedSpace 𝕜 E] [NormedSpace 𝕜 E'] [NormedSpace 𝕜 F] [NormedSpace ℝ F]
variable {L : E →L[𝕜] E' →L[𝕜] F}

-- Used to handle trivial case `c ≤ 0` when proving versions of Young's convolution inequality
-- assuming `∀ (x y : G), ‖L (f x) (g y)‖ ≤ c * ‖f x‖ * ‖g y‖)`
private theorem convolution_zero_of_c_nonpos [AddGroup G] {f : G → E} {g : G → E'} {c : ℝ}
    (hL : ∀ (x y : G), ‖L (f x) (g y)‖ ≤ c * ‖f x‖ * ‖g y‖) (hc : c ≤ 0) : f ⋆[L, μ] g = 0 := by
  have : ∀ (x y : G), L (f x) (g y) = 0 :=
    fun x y ↦ norm_le_zero_iff.mp <| (hL x y).trans <| mul_nonpos_of_nonpos_of_nonneg
      (mul_nonpos_of_nonpos_of_nonneg hc (norm_nonneg (f x))) (norm_nonneg (g y))
  unfold convolution
  simp only [this, integral_zero]
  rfl

-- Auxiliary inequality used to prove inequalities with simpler conditions on f and g.
private theorem eLpNorm_top_convolution_le_aux [AddGroup G] {p q : ℝ≥0∞}
    (hpq : p.HolderConjugate q) {f : G → E} {g : G → E'} (hf : AEMeasurable (‖f ·‖ₑ) μ)
    (hg : ∀ x : G, AEMeasurable (‖g <| x - ·‖ₑ) μ)
    (hg' : ∀ x : G, eLpNorm (‖g <| x - ·‖ₑ) q μ = eLpNorm (‖g ·‖ₑ) q μ)
    (c : ℝ) (hL : ∀ (x y : G), ‖L (f x) (g y)‖ ≤ c * ‖f x‖ * ‖g y‖) :
    eLpNorm (f ⋆[L, μ] g) ∞ μ ≤ ENNReal.ofReal c * eLpNorm f p μ * eLpNorm g q μ := by
  by_cases hc : c ≤ 0
  · simp [convolution_zero_of_c_nonpos hL hc]
  push_neg at hc
  rw [eLpNorm_exponent_top, eLpNormEssSup]
  refine essSup_le_of_ae_le _ (Filter.Eventually.of_forall fun x ↦ ?_)
  apply le_trans <| enorm_integral_le_lintegral_enorm _
  calc ∫⁻ y, ‖(L (f y)) (g (x - y))‖ₑ ∂μ
    _ ≤ ∫⁻ y, ENNReal.ofReal c * ‖f y‖ₑ * ‖g (x - y)‖ₑ ∂μ := by
      simp_rw [← ofReal_norm_eq_enorm, ← ENNReal.ofReal_mul hc.le]
      refine lintegral_mono (fun y ↦ ?_)
      rw [← ENNReal.ofReal_mul <| mul_nonneg hc.le (norm_nonneg _)]
      exact ENNReal.ofReal_le_ofReal <| hL y (x - y)
    _ ≤ _ := by
      simp_rw [mul_assoc, lintegral_const_mul' _ _ ofReal_ne_top]
      simpa [hg' x] using mul_left_mono (ENNReal.lintegral_mul_le_eLpNorm_mul_eLqNorm hpq hf (hg x))

variable [AddGroup G] [TopologicalSpace G] [IsTopologicalAddGroup G] [BorelSpace G]
  [μ.IsAddHaarMeasure] [LocallyCompactSpace G] [SecondCountableTopology G]

/-- Special case of **Young's convolution inequality** when `r = ∞`. -/
theorem eLpNorm_top_convolution_le [MeasurableSpace E] [OpensMeasurableSpace E]
    [MeasurableSpace E'] [OpensMeasurableSpace E'] [μ.IsNegInvariant] {p q : ℝ≥0∞}
    (hpq : p.HolderConjugate q) {f : G → E} {g : G → E'} (hf : AEMeasurable f μ)
    (hg : AEMeasurable g μ) (c : ℝ) (hL : ∀ (x y : G), ‖L (f x) (g y)‖ ≤ c * ‖f x‖ * ‖g y‖) :
    eLpNorm (f ⋆[L, μ] g) ∞ μ ≤ ENNReal.ofReal c * eLpNorm f p μ * eLpNorm g q μ := by
  refine eLpNorm_top_convolution_le_aux hpq hf.enorm ?_ ?_ c hL
  · intro x; exact (hg.comp_quasiMeasurePreserving (quasiMeasurePreserving_sub_left μ x)).enorm
  · intro x; exact eLpNorm_comp_measurePreserving' hg (μ.measurePreserving_sub_left x)

/-- Special case of **Young's convolution inequality** when `r = ∞`. -/
theorem eLpNorm_top_convolution_le' [μ.IsNegInvariant] {p q : ℝ≥0∞} (hpq : p.HolderConjugate q) {f : G → E} {g : G → E'}
    (hf : AEStronglyMeasurable f μ) (hg : AEStronglyMeasurable g μ) (c : ℝ)
    (hL : ∀ (x y : G), ‖L (f x) (g y)‖ ≤ c * ‖f x‖ * ‖g y‖) :
    eLpNorm (f ⋆[L, μ] g) ∞ μ ≤ ENNReal.ofReal c * eLpNorm f p μ * eLpNorm g q μ := by
  refine eLpNorm_top_convolution_le_aux hpq hf.enorm ?_ ?_ c hL
  · intro x; exact (hg.comp_quasiMeasurePreserving (quasiMeasurePreserving_sub_left μ x)).enorm
  · intro x; apply eLpNorm_comp_measurePreserving hg (Measure.measurePreserving_sub_left μ x)

-- Auxiliary inequality used to prove versions with simpler conditions on `f` and `g`
open ENNReal in
omit [LocallyCompactSpace G] [SecondCountableTopology G] in
private theorem enorm_convolution_le_eLpNorm_mul_eLpNorm_mul_eLpNorm_aux
    [μ.IsNegInvariant] {p q r : ℝ}
    (hp : 1 ≤ p) (hq : 1 ≤ q) (hr : 1 ≤ r) (hpqr : p⁻¹ + q⁻¹ = r⁻¹ + 1) {f : G → E} {g : G → E'}
    (hf : AEMeasurable (‖f ·‖ₑ) μ) (hg : ∀ x : G, AEMeasurable (‖g <| x - ·‖ₑ) μ)
    (c : ℝ) (hL : ∀ (x y : G), ‖L (f x) (g y)‖ ≤ c * ‖f x‖ * ‖g y‖) (x : G) :
    ‖(f ⋆[L, μ] g) x‖ₑ ≤
      .ofReal c * eLpNorm (fun y ↦ (‖f y‖ₑ ^ p * ‖g (x - y)‖ₑ ^ q) ^ (1 / r)) (.ofReal r) μ *
      ((eLpNorm f (.ofReal p) μ) ^ ((r - p) / r) *
      (eLpNorm g (.ofReal q) μ) ^ ((r - q) / r)) := by
  by_cases hc : c ≤ 0
  · simp [convolution_zero_of_c_nonpos hL hc]
  push_neg at hc
  by_cases μ0 : μ = 0
  · simp [μ0, convolution]
  push_neg at μ0
  let F (i : Fin 3) : G → ℝ≥0∞ :=
    match i with
    | 0 => fun y ↦ (‖f y‖ₑ ^ p * ‖g (x - y)‖ₑ ^ q) ^ (1 / r)
    | 1 => fun y ↦ ‖f y‖ₑ ^ ((r - p) / r)
    | 2 => fun y ↦ ‖g (x - y)‖ₑ ^ ((r - q) / r)
  let P : Fin 3 → ℝ≥0∞ :=
    ![.ofReal r, .ofReal (p * r) / .ofReal (r - p), .ofReal (q * r) / .ofReal (r - q)]
  have p0 : 0 < p := lt_of_lt_of_le one_pos hp
  have q0 : 0 < q := lt_of_lt_of_le one_pos hq
  have r0 : 0 < r := lt_of_lt_of_le one_pos hr
  have rp0 : 0 ≤ r - p := r_sub_p_nonneg p0 hq r0 hpqr
  have rq0 : 0 ≤ r - q := r_sub_p_nonneg q0 hp r0 <| add_comm p⁻¹ q⁻¹ ▸ hpqr
  calc
    _ ≤ ∫⁻ y, ‖L (f y) (g (x - y))‖ₑ ∂μ := by
      exact enorm_integral_le_lintegral_enorm (fun y ↦ L (f y) (g (x - y)))
    _ ≤ ∫⁻ y, .ofReal c * ‖f y‖ₑ * ‖g (x - y)‖ₑ ∂μ := by
      refine lintegral_mono (fun y ↦ ?_)
      rw [← enorm_norm, ← enorm_norm (f y), ← enorm_norm (g (x - y)), mul_assoc, ← enorm_mul]
      rw [Real.enorm_of_nonneg (norm_nonneg _)]
      rw [Real.enorm_of_nonneg (mul_nonneg (norm_nonneg _) (norm_nonneg _))]
      rw [← ENNReal.ofReal_mul hc.le]
      exact ENNReal.ofReal_le_ofReal <| le_of_le_of_eq (hL y (x - y)) (mul_assoc _ _ _)
    _ = ∫⁻ y, ENNReal.ofReal c * ‖f y‖ₑ ^ (p / r + (r - p) / r) *
                           ‖g (x - y)‖ₑ ^ (q / r + (r - q) / r) ∂μ := by
      refine lintegral_congr (fun y ↦ ?_)
      suffices p / r + (r - p) / r = 1 ∧ q / r + (r - q) / r = 1 by simp [this]
      rw [← add_div, ← add_div, add_sub_cancel, add_sub_cancel, and_self, div_self r0.ne.symm]
    _ = ∫⁻ y, ENNReal.ofReal c * (F 0) y * ((F 1) y * (F 2) y) ∂μ := by
      refine lintegral_congr (fun y ↦ ?_)
      simp_rw [F, mul_rpow_of_nonneg _ _ (one_div_nonneg.mpr (one_pos.le.trans hr))]
      repeat rw [← ENNReal.rpow_mul, ENNReal.rpow_add_of_nonneg]
      · ring_nf
      all_goals positivity
    _ = ∫⁻ y, ENNReal.ofReal c * ∏ i ∈ Finset.univ, (F i) y ∂μ := by
      simp [mul_assoc, Fin.prod_univ_succ]
    _ ≤ ENNReal.ofReal c * eLpNorm (F 0) (P 0) μ *
          (eLpNorm (F 1) (P 1) μ * eLpNorm (F 2) (P 2) μ) := by
      rw [lintegral_const_mul' _ _ ofReal_ne_top, mul_assoc]
      refine mul_le_mul_of_nonneg_left ?_ (zero_le (ENNReal.ofReal c))
      -- Check that the assumptions of `lintegral_prod_norm_pow_le'` apply
      have ae_meas_g := hg x
      have := (hf.pow_const p).mul (ae_meas_g.pow_const q)
      have ae_meas : ∀ i ∈ Finset.univ, AEMeasurable (F i) μ :=
        fun ⟨v, _⟩ _ ↦ by interval_cases v <;> exact AEMeasurable.pow_const (by assumption) _
      suffices ∑ i, (P i)⁻¹ = 1 by
        simpa [Fin.prod_univ_succ] using lintegral_prod_norm_pow_le' ae_meas this
      -- It remains to check ∑ (P i)⁻¹ = 1, which is trivial, aside from technicalities in `ℝ≥0∞`
      simp_rw [Fin.sum_univ_succ, Fin.succ_zero_eq_one, Fin.succ_one_eq_two,
        Finset.univ_eq_empty, Finset.sum_empty, add_zero, P, Matrix.cons_val_zero,
        Matrix.cons_val_one, Matrix.cons_val_two, Matrix.tail_cons, Matrix.head_cons,
        Matrix.cons_val_zero]
      repeat rw [ENNReal.inv_div]
      · rw [ofReal_sub r p0.le, ofReal_sub r q0.le, ofReal_mul p0.le, ofReal_mul q0.le]
        repeat rw [ENNReal.sub_div (by simp [p0, q0, r0])]
        nth_rewrite 2 5 [← one_mul (ENNReal.ofReal r)]
        nth_rewrite 2 [← mul_one (ENNReal.ofReal p), ← mul_one (ENNReal.ofReal q)]
        repeat rw [ENNReal.mul_div_mul_right _ _ (by simp [r0]) (by simp), one_div]
        repeat rw [ENNReal.mul_div_mul_left _ _ (by simp [p0, q0]) (by simp), one_div]
        rw [← ENNReal.ofReal_one, ← congr_arg ENNReal.ofReal (sub_eq_iff_eq_add'.mpr hpqr)]
        rw [ofReal_sub _ (inv_pos.mpr r0).le, ← add_assoc]
        rw [ofReal_add (inv_pos.mpr p0).le (inv_pos.mpr q0).le]
        have : AddLECancellable (ENNReal.ofReal r)⁻¹ := ENNReal.cancel_of_ne (by simp [r0])
        rw [← this.add_tsub_assoc_of_le, ← this.add_tsub_assoc_of_le, this.add_tsub_cancel_left]
        · rw [ofReal_inv_of_pos p0, ofReal_inv_of_pos q0, ofReal_inv_of_pos r0]
        all_goals exact ENNReal.inv_le_inv.mpr <| ofReal_le_ofReal (sub_nonneg.mp (by assumption))
      all_goals simp [p0, q0, r0]
    _ = _ := by
      congr
      · exact eLpNorm_eq_eLpNorm_rpow f r0 p0 rp0 μ0
      · simp_rw [P, Matrix.cons_val_two, Matrix.tail_cons, Matrix.head_cons]
        rw [eLpNorm_eq_eLpNorm_rpow (g <| x - ·) r0 q0 rq0 μ0]
        simp [eLpNorm, eLpNorm', lintegral_sub_left_eq_self (‖g ·‖ₑ ^ (ENNReal.ofReal q).toReal) x]

open ENNReal in
/-- This inequality is used in the proof of Young's convolution inequality
`eLpNorm_convolution_le_ofReal`. See `enorm_convolution_le_eLpNorm_mul_eLpNorm_mul_eLpNorm'` for
a version assuming a.e. strong measurability instead. -/
theorem enorm_convolution_le_eLpNorm_mul_eLpNorm_mul_eLpNorm [MeasurableSpace E]
    [OpensMeasurableSpace E] [MeasurableSpace E'] [OpensMeasurableSpace E']
    [μ.IsNegInvariant] {p q r : ℝ}
    (hp : 1 ≤ p) (hq : 1 ≤ q) (hr : 1 ≤ r) (hpqr : p⁻¹ + q⁻¹ = r⁻¹ + 1)
    {f : G → E} {g : G → E'} (hf : AEMeasurable f μ) (hg : AEMeasurable g μ)
    (c : ℝ) (hL : ∀ (x y : G), ‖L (f x) (g y)‖ ≤ c * ‖f x‖ * ‖g y‖) (x : G) :
    ‖(f ⋆[L, μ] g) x‖ₑ ≤
      .ofReal c * eLpNorm (fun y ↦ (‖f y‖ₑ ^ p * ‖g (x - y)‖ₑ ^ q) ^ (1 / r)) (.ofReal r) μ *
      ((eLpNorm f (.ofReal p) μ) ^ ((r - p) / r) *
      (eLpNorm g (.ofReal q) μ) ^ ((r - q) / r)) :=
  enorm_convolution_le_eLpNorm_mul_eLpNorm_mul_eLpNorm_aux hp hq hr hpqr hf.enorm
    (fun x ↦ (hg.comp_quasiMeasurePreserving <| quasiMeasurePreserving_sub_left μ x).enorm) c hL x

open ENNReal in
/-- This inequality is used in the proof of Young's convolution inequality
`eLpNorm_convolution_le_ofReal'`. -/
theorem enorm_convolution_le_eLpNorm_mul_eLpNorm_mul_eLpNorm'
    [μ.IsNegInvariant] {p q r : ℝ}
    (hp : 1 ≤ p) (hq : 1 ≤ q) (hr : 1 ≤ r) (hpqr : p⁻¹ + q⁻¹ = r⁻¹ + 1)
    {f : G → E} {g : G → E'} (hf : AEStronglyMeasurable f μ) (hg : AEStronglyMeasurable g μ)
    (c : ℝ) (hL : ∀ (x y : G), ‖L (f x) (g y)‖ ≤ c * ‖f x‖ * ‖g y‖) (x : G) :
    ‖(f ⋆[L, μ] g) x‖ₑ ≤
      .ofReal c * eLpNorm (fun y ↦ (‖f y‖ₑ ^ p * ‖g (x - y)‖ₑ ^ q) ^ (1 / r)) (.ofReal r) μ *
      ((eLpNorm f (.ofReal p) μ) ^ ((r - p) / r) *
      (eLpNorm g (.ofReal q) μ) ^ ((r - q) / r)) :=
  enorm_convolution_le_eLpNorm_mul_eLpNorm_mul_eLpNorm_aux hp hq hr hpqr hf.enorm
    (fun x ↦ (hg.comp_quasiMeasurePreserving <| quasiMeasurePreserving_sub_left μ x).enorm) c hL x

-- Auxiliary inequality used to prove versions with simpler conditions on `f` and `g`
private theorem eLpNorm_convolution_le_ofReal_aux
    [μ.IsAddRightInvariant] {p q r : ℝ}
    (hp : 1 ≤ p) (hq : 1 ≤ q) (hr : 1 ≤ r) (hpqr : p⁻¹ + q⁻¹ = r⁻¹ + 1) {f : G → E} {g : G → E'}
    (hf : AEMeasurable (‖f ·‖ₑ) μ) (hg : ∀ x : G, AEMeasurable (‖g <| x - ·‖ₑ) μ)
    (hg' : AEMeasurable (fun (x : G × G) ↦ ‖(g ∘ fun p ↦ p.1 - p.2) x‖ₑ ^ q) (μ.prod μ))
    (c : ℝ) (hL : ∀ (x y : G), ‖L (f x) (g y)‖ ≤ c * ‖f x‖ * ‖g y‖) :
    eLpNorm (f ⋆[L, μ] g) (.ofReal r) μ ≤
    .ofReal c * eLpNorm f (.ofReal p) μ * eLpNorm g (.ofReal q) μ := by
  have p0 : 0 < p := lt_of_lt_of_le one_pos hp
  have q0 : 0 < q := lt_of_lt_of_le one_pos hq
  have r0 : 0 < r := lt_of_lt_of_le one_pos hr
  have hf' := hf.pow_const p
  have hfg := hf'.comp_snd.mul hg'
  replace hg' := hg'.pow_const q
  rw [← ENNReal.rpow_le_rpow_iff r0]
  repeat rw [ENNReal.mul_rpow_of_nonneg _ _ r0.le]
  calc eLpNorm (f ⋆[L, μ] g) (ENNReal.ofReal r) μ ^ r
    _ = ∫⁻ (x : G), ‖(f ⋆[L, μ] g) x‖ₑ ^ r ∂μ := by simp [eLpNorm, eLpNorm', r0, r0.le, r0.ne.symm]
    _ ≤ _ :=
      lintegral_mono <| fun x ↦ ENNReal.rpow_le_rpow (h₂ := r0.le) <|
        enorm_convolution_le_eLpNorm_mul_eLpNorm_mul_eLpNorm_aux hp hq hr hpqr hf hg c hL x
    _ = (ENNReal.ofReal c) ^ r *
        (∫⁻ x, (eLpNorm (fun y ↦ (‖f y‖ₑ^p * ‖g (x-y)‖ₑ^q) ^ (1/r)) (ENNReal.ofReal r) μ) ^ r ∂μ) *
        (eLpNorm f (ENNReal.ofReal p) μ ^ (r - p) * eLpNorm g (ENNReal.ofReal q) μ ^ (r - q)) := by
      simp_rw [ENNReal.mul_rpow_of_nonneg _ _ r0.le]
      rw [lintegral_mul_const'', ← ENNReal.rpow_mul, ← ENNReal.rpow_mul, lintegral_const_mul']
      · field_simp
      · exact ENNReal.rpow_ne_top_of_nonneg r0.le ofReal_ne_top
      · apply AEMeasurable.const_mul
        simpa [eLpNorm, eLpNorm', r0.not_ge, r0.ne.symm, r0.le] using hfg.lintegral_prod_right'
    _ = _ := by
      have (a b : ℝ≥0∞) : a ^ r * b ^ r = (a ^ p * b ^ q) * (a ^ (r - p) * b ^ (r - q)) := calc
        _ = (a ^ p * a ^ (r - p)) * (b ^ q * b ^ (r - q)) := by
          rw [← ENNReal.rpow_add_of_nonneg p _ p0.le, ← ENNReal.rpow_add_of_nonneg q _ q0.le,
            add_sub_cancel, add_sub_cancel]
          · exact r_sub_p_nonneg q0 hp r0 <| add_comm p⁻¹ q⁻¹ ▸ hpqr
          · exact r_sub_p_nonneg p0 hq r0 hpqr
        _ = _ := by ring
      rw [mul_assoc, mul_assoc, this]
      congr
      calc
        _ = ∫⁻ x, ((∫⁻ y, ((‖f y‖ₑ ^ p * ‖g (x - y)‖ₑ ^ q) ^ r⁻¹) ^ r ∂μ) ^ r⁻¹) ^ r ∂μ := by
          simp [eLpNorm, eLpNorm', r0.not_ge, ENNReal.toReal_ofReal r0.le]
        _ = ∫⁻ x, (∫⁻ y, (‖f y‖ₑ ^ p * ‖g (x - y)‖ₑ ^ q) ∂μ) ∂μ := by
          simp_rw [← ENNReal.rpow_mul, inv_mul_cancel₀ r0.ne.symm, ENNReal.rpow_one]
        _ = ∫⁻ y, (∫⁻ x, (‖f y‖ₑ ^ p * ‖g (x - y)‖ₑ ^ q) ∂μ) ∂μ :=
          lintegral_lintegral_swap hfg
        _ = (∫⁻ y, ‖f y‖ₑ ^ p ∂μ) * (∫⁻ x, ‖g x‖ₑ ^ q ∂μ) := by
          have {y : G} : ‖f y‖ₑ ^ p ≠ ∞ := ENNReal.rpow_ne_top_of_nonneg p0.le enorm_ne_top
          simp_rw [lintegral_const_mul' _ _ this, ← lintegral_mul_const'' _ hf',
            lintegral_sub_right_eq_self (‖g ·‖ₑ ^ q) _]
        _ = eLpNorm f (ENNReal.ofReal p) μ ^ p * eLpNorm g (ENNReal.ofReal q) μ ^ q := by
          simp [eLpNorm, eLpNorm', ← ENNReal.rpow_mul, p0.not_ge, q0.not_ge, p0.le, q0.le,
            p0.ne.symm, q0.ne.symm]

theorem eLpNorm_convolution_le_ofReal [MeasurableSpace E] [OpensMeasurableSpace E]
    [MeasurableSpace E'] [OpensMeasurableSpace E']
    [μ.IsAddRightInvariant] {p q r : ℝ}
    (hp : 1 ≤ p) (hq : 1 ≤ q) (hr : 1 ≤ r) (hpqr : p⁻¹ + q⁻¹ = r⁻¹ + 1)
    {f : G → E} {g : G → E'} (hf : AEMeasurable f μ) (hg : AEMeasurable g μ)
    (c : ℝ) (hL : ∀ (x y : G), ‖L (f x) (g y)‖ ≤ c * ‖f x‖ * ‖g y‖) :
    eLpNorm (f ⋆[L, μ] g) (.ofReal r) μ ≤
    .ofReal c * eLpNorm f (.ofReal p) μ * eLpNorm g (.ofReal q) μ := by
  refine eLpNorm_convolution_le_ofReal_aux hp hq hr hpqr hf.enorm ?_ ?_ c hL
  · intro x; exact hg.comp_quasiMeasurePreserving (quasiMeasurePreserving_sub_left μ x) |>.enorm
  · exact hg.comp_quasiMeasurePreserving (quasiMeasurePreserving_sub μ μ) |>.enorm.pow_const q

theorem eLpNorm_convolution_le_ofReal'
    [μ.IsAddRightInvariant] {p q r : ℝ}
    (hp : 1 ≤ p) (hq : 1 ≤ q) (hr : 1 ≤ r) (hpqr : p⁻¹ + q⁻¹ = r⁻¹ + 1)
    {f : G → E} {g : G → E'} (hf : AEStronglyMeasurable f μ) (hg : AEStronglyMeasurable g μ)
    (c : ℝ) (hL : ∀ (x y : G), ‖L (f x) (g y)‖ ≤ c * ‖f x‖ * ‖g y‖) :
    eLpNorm (f ⋆[L, μ] g) (.ofReal r) μ ≤
    .ofReal c * eLpNorm f (.ofReal p) μ * eLpNorm g (.ofReal q) μ := by
  refine eLpNorm_convolution_le_ofReal_aux hp hq hr hpqr hf.enorm ?_ ?_ c hL
  · intro x; exact hg.comp_quasiMeasurePreserving (quasiMeasurePreserving_sub_left μ x) |>.enorm
  · exact hg.comp_quasiMeasurePreserving (quasiMeasurePreserving_sub μ μ) |>.enorm.pow_const q

-- Auxiliary result to prove the following versions with simpler assumptions on `f` and `g`
private theorem eLpNorm_convolution_le_of_norm_le_mul_aux
    [μ.IsAddRightInvariant] {p q r : ℝ≥0∞}
    (hp : 1 ≤ p) (hq : 1 ≤ q) (hr : 1 ≤ r) (hpqr : p⁻¹ + q⁻¹ = r⁻¹ + 1)
    {f : G → E} {g : G → E'} (hf : AEMeasurable (‖f ·‖ₑ) μ)
    (hg : ∀ (x : G), AEMeasurable (‖g <| x - ·‖ₑ) μ)
    (hg' : ∀ (x : G), eLpNorm (‖g <| x - ·‖ₑ) q μ = eLpNorm (‖g ·‖ₑ) q μ)
    (hg'' : AEMeasurable (fun x ↦ ‖(g ∘ fun p ↦ p.1 - p.2) x‖ₑ ^ q.toReal) (μ.prod μ))
    (c : ℝ) (hL : ∀ (x y : G), ‖L (f x) (g y)‖ ≤ c * ‖f x‖ * ‖g y‖) :
    eLpNorm (f ⋆[L, μ] g) r μ ≤ .ofReal c * eLpNorm f p μ * eLpNorm g q μ := by
  -- First use `eLpNorm_top_convolution_le` to handle the cases where any exponent is `∞`
  by_cases r_top : r = ∞
  · rw [r_top, ENNReal.inv_top, zero_add] at hpqr
    have hpq : p.HolderConjugate q := holderConjugate_iff.mpr hpqr
    rw [r_top]
    refine eLpNorm_top_convolution_le_aux hpq hf hg hg' c hL
  have hpq : 1 < p⁻¹ + q⁻¹ := by
    rw [hpqr]
    nth_rewrite 1 [← zero_add 1]
    apply ENNReal.add_lt_add_right ENNReal.one_ne_top
    exact (zero_le r⁻¹).lt_or_eq.resolve_right (ENNReal.inv_ne_zero.mpr r_top).symm
  have p_ne_top : p ≠ ∞ := by contrapose! hq; simpa [hq] using hpq
  have q_ne_top : q ≠ ∞ := by contrapose! hp; simpa [hp] using hpq
  -- When all exponents are finite, apply `eLpNorm_convolution_le_ofReal`
  rw [← ENNReal.ofReal_toReal_eq_iff.mpr p_ne_top, ← ENNReal.ofReal_toReal_eq_iff.mpr q_ne_top,
    ← ENNReal.ofReal_toReal_eq_iff.mpr r_top]
  refine eLpNorm_convolution_le_ofReal_aux ?_ ?_ ?_ ?_ hf hg hg'' c hL; rotate_right
  · simp_rw [← ENNReal.toReal_one, ← ENNReal.toReal_inv]
    rw [← ENNReal.toReal_add _ ENNReal.one_ne_top, ← ENNReal.toReal_add, hpqr]
    all_goals exact ENNReal.inv_ne_top.mpr (fun h ↦ (h ▸ one_pos).not_ge (by assumption))
  all_goals rwa [← ENNReal.toReal_one, ENNReal.toReal_le_toReal ENNReal.one_ne_top (by assumption)]

variable (L)

/-- **Young's convolution inequality**: the `L^r` seminorm of a convolution `(f ⋆[L, μ] g)` is
bounded by `‖L‖ₑ` times the product of the `L^p` and `L^q` seminorms, where
`1 / p + 1 / q = 1 / r + 1`. Here `‖L‖ₑ` is replaced with a bound for `L` restricted to the ranges
of `f` and `g`; see `eLpNorm_convolution_le_enorm_mul` for a version using `‖L‖ₑ` explicitly. -/
theorem eLpNorm_convolution_le_of_norm_le_mul [MeasurableSpace E] [OpensMeasurableSpace E]
    [MeasurableSpace E'] [OpensMeasurableSpace E']
    [μ.IsAddRightInvariant] {p q r : ℝ≥0∞}
    (hp : 1 ≤ p) (hq : 1 ≤ q) (hr : 1 ≤ r) (hpqr : p⁻¹ + q⁻¹ = r⁻¹ + 1)
    {f : G → E} {g : G → E'} (hf : AEMeasurable f μ) (hg : AEMeasurable g μ)
    (c : ℝ) (hL : ∀ (x y : G), ‖L (f x) (g y)‖ ≤ c * ‖f x‖ * ‖g y‖) :
    eLpNorm (f ⋆[L, μ] g) r μ ≤ .ofReal c * eLpNorm f p μ * eLpNorm g q μ := by
  refine eLpNorm_convolution_le_of_norm_le_mul_aux hp hq hr hpqr hf.enorm ?_ ?_ ?_ c hL
  · intro x; exact hg.enorm.comp_quasiMeasurePreserving (quasiMeasurePreserving_sub_left μ x)
  · intro x; exact eLpNorm_comp_measurePreserving' hg (μ.measurePreserving_sub_left x)
  · exact hg.comp_quasiMeasurePreserving (quasiMeasurePreserving_sub μ μ) |>.enorm.pow_const _

/-- **Young's convolution inequality**: the `L^r` seminorm of a convolution `(f ⋆[L, μ] g)` is
bounded by `‖L‖ₑ` times the product of the `L^p` and `L^q` seminorms, where
`1 / p + 1 / q = 1 / r + 1`. Here `‖L‖ₑ` is replaced with a bound for `L` restricted to the ranges
of `f` and `g`; see `eLpNorm_convolution_le_enorm_mul` for a version using `‖L‖ₑ` explicitly. -/
theorem eLpNorm_convolution_le_of_norm_le_mul'
    [μ.IsAddRightInvariant] {p q r : ℝ≥0∞}
    (hp : 1 ≤ p) (hq : 1 ≤ q) (hr : 1 ≤ r) (hpqr : p⁻¹ + q⁻¹ = r⁻¹ + 1)
    {f : G → E} {g : G → E'} (hf : AEStronglyMeasurable f μ) (hg : AEStronglyMeasurable g μ)
    (c : ℝ) (hL : ∀ (x y : G), ‖L (f x) (g y)‖ ≤ c * ‖f x‖ * ‖g y‖) :
    eLpNorm (f ⋆[L, μ] g) r μ ≤ .ofReal c * eLpNorm f p μ * eLpNorm g q μ := by
  refine eLpNorm_convolution_le_of_norm_le_mul_aux hp hq hr hpqr hf.enorm ?_ ?_ ?_ c hL
  · intro x; exact hg.enorm.comp_quasiMeasurePreserving (quasiMeasurePreserving_sub_left μ x)
  · intro x; apply eLpNorm_comp_measurePreserving hg (μ.measurePreserving_sub_left x)
  · exact hg.comp_quasiMeasurePreserving (quasiMeasurePreserving_sub μ μ) |>.enorm.pow_const _

/-- **Young's convolution inequality**: the `L^r` seminorm of a convolution `(f ⋆[L, μ] g)` is
bounded by `‖L‖ₑ` times the product of the `L^p` and `L^q` seminorms, where
`1 / p + 1 / q = 1 / r + 1`. -/
theorem eLpNorm_convolution_le_enorm_mul [MeasurableSpace E] [OpensMeasurableSpace E]
    [MeasurableSpace E'] [OpensMeasurableSpace E']
    [μ.IsAddRightInvariant] {p q r : ℝ≥0∞}
    (hp : 1 ≤ p) (hq : 1 ≤ q) (hr : 1 ≤ r) (hpqr : p⁻¹ + q⁻¹ = r⁻¹ + 1)
    {f : G → E} {g : G → E'} (hf : AEMeasurable f μ) (hg : AEMeasurable g μ) :
    eLpNorm (f ⋆[L, μ] g) r μ ≤ ‖L‖ₑ * eLpNorm f p μ * eLpNorm g q μ := by
  rw [← enorm_norm, Real.enorm_of_nonneg (norm_nonneg L)]
  exact eLpNorm_convolution_le_of_norm_le_mul L hp hq hr hpqr hf hg ‖L‖ <| fun x y ↦
    ((L (f x)).le_opNorm (g y)).trans <| mul_le_mul_of_nonneg_right (L.le_opNorm _) (norm_nonneg _)

/-- **Young's convolution inequality**: the `L^r` seminorm of a convolution `(f ⋆[L, μ] g)` is
bounded by `‖L‖ₑ` times the product of the `L^p` and `L^q` seminorms, where
`1 / p + 1 / q = 1 / r + 1`. -/
theorem eLpNorm_convolution_le_enorm_mul' [μ.IsAddRightInvariant] {p q r : ℝ≥0∞}
    (hp : 1 ≤ p) (hq : 1 ≤ q) (hr : 1 ≤ r) (hpqr : p⁻¹ + q⁻¹ = r⁻¹ + 1)
    {f : G → E} {g : G → E'} (hf : AEStronglyMeasurable f μ) (hg : AEStronglyMeasurable g μ) :
    eLpNorm (f ⋆[L, μ] g) r μ ≤ ‖L‖ₑ * eLpNorm f p μ * eLpNorm g q μ := by
  rw [← enorm_norm, Real.enorm_of_nonneg (norm_nonneg L)]
  exact eLpNorm_convolution_le_of_norm_le_mul' L hp hq hr hpqr hf hg ‖L‖ <| fun x y ↦
    ((L (f x)).le_opNorm (g y)).trans <| mul_le_mul_of_nonneg_right (L.le_opNorm _) (norm_nonneg _)

open Set AddCircle in
lemma eLpNorm_Ioc_convolution_le_of_norm_le_mul_aux (a : ℝ) {T : ℝ} [hT : Fact (0 < T)]
    {p q r : ℝ≥0∞} (hp : 1 ≤ p) (hq : 1 ≤ q) (hr : 1 ≤ r) (hpqr : p⁻¹ + q⁻¹ = r⁻¹ + 1)
    {f : ℝ → E} {g : ℝ → E'} (hfT : f.Periodic T) (hgT : g.Periodic T)
    (hf : AEStronglyMeasurable f) (hg : AEStronglyMeasurable g)
    (c : ℝ) (hL : ∀ (x y : ℝ), ‖L (f x) (g y)‖ ≤ c * ‖f x‖ * ‖g y‖) :
    eLpNorm (fun x ↦ ∫ y in a..a+T, L (f y) (g (x - y))) r (volume.restrict (Ioc a (a + T))) ≤
    .ofReal c * eLpNorm f p (volume.restrict (Ioc a (a + T))) *
      eLpNorm g q (volume.restrict (Ioc a (a + T))) :=
  calc
    _ = eLpNorm (liftIoc T a fun x ↦ ∫ (y : ℝ) in a..a + T, (L (f y)) (g (x - y))) r := by
      rw [← eLpNorm_liftIoc' T a]
      · apply AEStronglyMeasurable.sub
        · apply AEStronglyMeasurable.integral_prod_right' (f := fun z ↦ L (f z.2) (g (z.1 - z.2)))
          apply L.aestronglyMeasurable_comp₂ hf.restrict.comp_snd
          exact hg.comp_quasiMeasurePreserving (quasiMeasurePreserving_sub _ _)
        · have empty_interval := Set.Ioc_eq_empty_of_le ((le_add_iff_nonneg_right a).mpr hT.out.le)
          simpa [empty_interval] using aestronglyMeasurable_const
    _ = eLpNorm (liftIoc T a f ⋆[L] liftIoc T a g) r := by
      rw [← liftIoc_convolution_liftIoc L a hfT hgT]
    _ ≤ .ofReal c * eLpNorm (liftIoc T a f) p * eLpNorm (liftIoc T a g) q := by
      exact eLpNorm_convolution_le_of_norm_le_mul' L hp hq hr hpqr (hf.liftIoc T a) (hg.liftIoc T a)
        c (by intros; apply hL)
    _ = _ := by
      rw [← eLpNorm_liftIoc' T a hf, ← eLpNorm_liftIoc' T a hg]

open Set AddCircle in
/-- **Young's convolution inequality** on (a, a + T]: the `L^r` seminorm of the convolution
of `T`-periodic functions over (a, a + T] is bounded by `‖L‖ₑ` times the product of
the `L^p` and `L^q` seminorms on that interval, where `1 / p + 1 / q = 1 / r + 1`. Here `‖L‖ₑ`
is replaced with a bound for `L` restricted to the ranges of `f` and `g`; see
`eLpNorm_Ioc_convolution_le_enorm_mul` for a version using `‖L‖ₑ` explicitly. -/
theorem eLpNorm_Ioc_convolution_le_of_norm_le_mul (a : ℝ) {T : ℝ} [hT : Fact (0 < T)]
    {p q r : ℝ≥0∞} (hp : 1 ≤ p) (hq : 1 ≤ q) (hr : 1 ≤ r) (hpqr : p⁻¹ + q⁻¹ = r⁻¹ + 1)
    {f : ℝ → E} {g : ℝ → E'} (hgT : g.Periodic T)
    (hf : AEStronglyMeasurable f) (hg : AEStronglyMeasurable g)
    (c : ℝ) (hL : ∀ (x y : ℝ), ‖L (f x) (g y)‖ ≤ c * ‖f x‖ * ‖g y‖) :
    eLpNorm (fun x ↦ ∫ y in a..a+T, L (f y) (g (x - y))) r (volume.restrict (Ioc a (a + T))) ≤
    .ofReal c * eLpNorm f p (volume.restrict (Ioc a (a + T))) *
      eLpNorm g q (volume.restrict (Ioc a (a + T))) := by
  let f' := AddCircle.liftIoc T a f
  let f'' := fun (x : ℝ) ↦ f' x
  have hfT : f''.Periodic T := by simp [Function.Periodic, f'']
  have : eLpNorm (fun x ↦ ∫ y in a..a+T, L (f'' y) (g (x - y))) r
        (volume.restrict (Ioc a (a + T))) ≤
      .ofReal c * eLpNorm f'' p (volume.restrict (Ioc a (a + T))) *
      eLpNorm g q (volume.restrict (Ioc a (a + T))) := by
    apply eLpNorm_Ioc_convolution_le_of_norm_le_mul_aux L a hp hq hr hpqr hfT hgT _ hg
    · intro x y
      simp only [liftIoc, Function.comp_apply, restrict_apply, f'', f']
      apply hL
    have A : AEStronglyMeasurable f'
        (Measure.map (fun (x : ℝ) ↦ (x : AddCircle T)) (volume : Measure ℝ)) :=
      AEStronglyMeasurable.mono_ac (quasiMeasurePreserving_coe_addCircle T).absolutelyContinuous
        (by fun_prop)
    exact A.comp_measurable (by fun_prop)
  convert this using 3 with x
  · rw [intervalIntegral.integral_of_le (by linarith [hT.out]),
      intervalIntegral.integral_of_le (by linarith [hT.out])]
    apply setIntegral_congr_fun measurableSet_Ioc (fun y hy ↦ ?_)
    congr
    exact (equivIoc_coe_of_mem a hy).symm
  · apply eLpNorm_congr_ae
    filter_upwards [self_mem_ae_restrict measurableSet_Ioc] with y hy
    congr
    exact (equivIoc_coe_of_mem a hy).symm

open Set in
/-- **Young's convolution inequality** on (a, a + T]: the `L^r` seminorm of the convolution
of `T`-periodic functions over (a, a + T] is bounded by `‖L‖ₑ` times the product of
the `L^p` and `L^q` seminorms on that interval, where `1 / p + 1 / q = 1 / r + 1`. -/
theorem eLpNorm_Ioc_convolution_le_enorm_mul (a : ℝ) {T : ℝ} [hT : Fact (0 < T)]
    {p q r : ℝ≥0∞} (hp : 1 ≤ p) (hq : 1 ≤ q) (hr : 1 ≤ r) (hpqr : p⁻¹ + q⁻¹ = r⁻¹ + 1)
    {f : ℝ → E} {g : ℝ → E'} (hgT : g.Periodic T)
    (hf : AEStronglyMeasurable f) (hg : AEStronglyMeasurable g) :
    eLpNorm (fun x ↦ ∫ y in a..a+T, L (f y) (g (x - y))) r (volume.restrict (Ioc a (a + T))) ≤
    ‖L‖ₑ * eLpNorm f p (volume.restrict (Ioc a (a + T)))
      * eLpNorm g q (volume.restrict (Ioc a (a + T))) := by
  rw [← enorm_norm, Real.enorm_of_nonneg (norm_nonneg L)]
  exact eLpNorm_Ioc_convolution_le_of_norm_le_mul L a hp hq hr hpqr hgT hf hg ‖L‖ <| fun x y ↦
    ((L (f x)).le_opNorm (g y)).trans <| mul_le_mul_of_nonneg_right (L.le_opNorm _) (norm_nonneg _)

end ENNReal

end Convolution


==> anc/Carleson/ToMathlib/MeasureTheory/Integral/Periodic.lean <==
import Mathlib.MeasureTheory.Integral.IntervalIntegral.Periodic
import Mathlib.Analysis.Convolution
import Carleson.ToMathlib.Topology.Instances.AddCircle.Defs

open Set Function MeasureTheory MeasureTheory.Measure TopologicalSpace AddSubgroup intervalIntegral

open scoped MeasureTheory NNReal ENNReal

open scoped Convolution

section AE

variable (T : ℝ) [hT : Fact (0 < T)]

instance AddCircle.noAtoms_volume : NoAtoms (volume : Measure (AddCircle T)) where
  measure_singleton x := by simpa [hT.out.le] using AddCircle.volume_closedBall T (x := x) 0

variable {B : Type*} {T a : ℝ} [hT : Fact (0 < T)] (f : ℝ → B)

theorem AddCircle.liftIoc_ae_eq_liftIco : liftIoc T a f =ᵐ[volume] liftIco T a f :=
  .mono (by simp [Filter.Eventually, ae]) (fun _ ↦ liftIoc_eq_liftIco_of_ne f)

end AE


namespace AddCircle

variable (T : ℝ) [hT : Fact (0 < T)]

-- Add before `measurableEquivIoc`
theorem measurable_equivIoc (a : ℝ) : Measurable (equivIoc T a) :=
  measurable_of_measurable_on_compl_singleton _
    (continuousOn_iff_continuous_restrict.mp <| continuousOn_of_forall_continuousAt fun _x hx =>
      continuousAt_equivIoc T a hx).measurable

theorem measurable_equivIco (a : ℝ) : Measurable (equivIco T a) :=
  measurable_of_measurable_on_compl_singleton _
    (continuousOn_iff_continuous_restrict.mp <| continuousOn_of_forall_continuousAt fun _x hx =>
      continuousAt_equivIco T a hx).measurable

-- Replacement for existing proof of `measurableEquivIoc` now that the proof of `measurable_toFun`
-- is extracted as a separate lemma. The name is primed here only to avoid a collision.
noncomputable def measurableEquivIoc' (a : ℝ) : AddCircle T ≃ᵐ Ioc a (a + T) where
  toEquiv := equivIoc T a
  measurable_toFun := measurable_equivIoc T a
  measurable_invFun := AddCircle.measurable_mk'.comp measurable_subtype_coe

-- Replacement for existing proof of `measurableEquivIco` now that the proof of `measurable_toFun`
-- is extracted as a separate lemma. The name is primed here only to avoid a collision.
noncomputable def measurableEquivIco' (a : ℝ) : AddCircle T ≃ᵐ Ico a (a + T) where
  toEquiv := equivIco T a
  measurable_toFun := measurable_equivIco T a
  measurable_invFun := AddCircle.measurable_mk'.comp measurable_subtype_coe

variable {E : Type*} (T a : ℝ) [hT : Fact (0 < T)] {f : ℝ → E}

lemma map_subtypeVal_map_equivIoc_volume :
    (volume.map (equivIoc T a)).map Subtype.val = volume.restrict (Ioc a (a + T)) := by
  have h := measurable_equivIoc T a
  rw [← (AddCircle.measurePreserving_mk T a).map_eq]
  rw [Measure.map_map measurable_subtype_coe h, Measure.map_map (measurable_subtype_coe.comp h)]
  · exact (Measure.map_congr <| Filter.Eventually.mono (self_mem_ae_restrict measurableSet_Ioc) <|
      fun x hx ↦ AddCircle.liftIoc_coe_apply hx).trans Measure.map_id
  · exact fun _ ↦ id

end AddCircle


namespace MeasureTheory

open AddCircle

variable {E : Type*} (T a : ℝ) [hT : Fact (0 < T)] {f : ℝ → E}

@[fun_prop] protected theorem AEStronglyMeasurable.liftIoc [TopologicalSpace E]
    (hf : AEStronglyMeasurable f) : AEStronglyMeasurable (liftIoc T a f) :=
  (map_subtypeVal_map_equivIoc_volume T a ▸ hf.restrict).comp_measurable
    measurable_subtype_coe |>.comp_measurable (measurable_equivIoc T a)

@[fun_prop] protected theorem AEStronglyMeasurable.liftIco [TopologicalSpace E]
    (hf : AEStronglyMeasurable f) : AEStronglyMeasurable (liftIco T a f) :=
  (hf.liftIoc T a).congr (liftIoc_ae_eq_liftIco f)

@[fun_prop] protected theorem AEMeasurable.liftIoc [MeasurableSpace E] (hf : AEMeasurable f) :
    AEMeasurable (liftIoc T a f) :=
  (map_subtypeVal_map_equivIoc_volume T a ▸ hf.restrict).comp_measurable
    measurable_subtype_coe |>.comp_measurable (measurable_equivIoc T a)

@[fun_prop] protected theorem AEMeasurable.liftIco [MeasurableSpace E] (hf : AEMeasurable f) :
    AEMeasurable (liftIco T a f) :=
  (hf.liftIoc T a).congr (liftIoc_ae_eq_liftIco f)

theorem map_coe_addCircle_volume_eq :
    Measure.map (fun (x : ℝ) ↦ (x : AddCircle T)) volume =
      (⊤ : ℝ≥0∞) • (volume : Measure (AddCircle T)) := by
  have : (volume : Measure ℝ) =
      Measure.sum (fun (n : ℤ) ↦ volume.restrict (Ioc (n • T) ((n + 1) • T))) := by
    rw [← restrict_iUnion (Set.pairwise_disjoint_Ioc_zsmul T) (fun n ↦ measurableSet_Ioc),
      iUnion_Ioc_zsmul hT.out, restrict_univ]
  rw [this, Measure.map_sum (by fun_prop)]
  have A (n : ℤ) : Measure.map (fun (x : ℝ) ↦ (x : AddCircle T))
      (volume.restrict (Ioc (n • T) ((n + 1) • T)) ) = volume := by
    simp only [zsmul_eq_mul, Int.cast_add, Int.cast_one, add_mul, one_mul]
    exact (AddCircle.measurePreserving_mk T (n * T)).map_eq
  simp only [A]
  ext s hs
  simp [hs]

theorem quasiMeasurePreserving_coe_addCircle :
    QuasiMeasurePreserving (fun (x : ℝ) ↦ (x : AddCircle T)) := by
  refine ⟨by fun_prop, ?_⟩
  rw [map_coe_addCircle_volume_eq]
  exact smul_absolutelyContinuous

end MeasureTheory


namespace AddCircle

section Convolution

variable {𝕜 E E' F : Type*} [NormedAddCommGroup E] [NormedAddCommGroup E'] [NormedAddCommGroup F]
  [NontriviallyNormedField 𝕜] [NormedSpace 𝕜 E] [NormedSpace 𝕜 E'] [NormedSpace 𝕜 F]
  [NormedSpace ℝ F] (L : E →L[𝕜] E' →L[𝕜] F) {f : ℝ → E} {g : ℝ → E'}

variable {T : ℝ} [hT : Fact (0 < T)] (a : ℝ)

theorem liftIco_convolution_liftIco (hf : f.Periodic T) (hg : g.Periodic T) :
    liftIco T a f ⋆[L] liftIco T a g = liftIco T a fun x ↦ ∫ y in a..a+T, L (f y) (g (x - y)) := by
  refine funext (fun q ↦ QuotientAddGroup.induction_on q (fun x ↦ ?_))
  have : Periodic (fun x ↦ ∫ y in a..a+T, L (f y) (g (x-y))) T := by
    intro; refine integral_congr (fun _ _ ↦ ?_); rw [add_sub_right_comm, hg]
  rw [convolution, ← AddCircle.intervalIntegral_preimage T a, liftIco_coe_apply_of_periodic a this]
  refine integral_congr (fun y _ ↦ ?_)
  rw [AddCircle.liftIco_coe_apply_of_periodic a hf, ← AddCircle.liftIco_coe_apply_of_periodic a hg]
  rfl

theorem liftIoc_convolution_liftIoc (hf : f.Periodic T) (hg : g.Periodic T) :
    liftIoc T a f ⋆[L] liftIoc T a g = liftIoc T a fun x ↦ ∫ y in a..a+T, L (f y) (g (x - y)) := by
  have : Periodic (fun x ↦ ∫ y in a..a+T, L (f y) (g (x-y))) T := by
    intro; refine integral_congr (fun _ _ ↦ ?_); rw [add_sub_right_comm, hg]
  rw [← liftIco_eq_liftIoc a a hf, ← liftIco_eq_liftIoc a a hg, ← liftIco_eq_liftIoc a a this]
  exact liftIco_convolution_liftIco L a hf hg

end Convolution

section eLpNorm

variable {𝕜 B : Type*} [NormedAddCommGroup B]

variable (T : ℝ) [hT : Fact (0 < T)] (a a' : ℝ) {f : ℝ → B} (hf : AEStronglyMeasurable f)
include hf

/-- The norm of the lift of a function `f` is equal to the norm of `f` on that period. -/
theorem eLpNorm_liftIoc (p : ℝ≥0∞) :
    eLpNorm (AddCircle.liftIoc T a f) p = eLpNorm ((Set.Ioc a (a + T)).indicator f) p := by
  set I := Ioc a (a + T)
  have : I.indicator f = I.indicator (liftIoc T a f ∘ QuotientAddGroup.mk) := by
    ext x
    by_cases hx : x ∈ I
    · simpa [hx] using (liftIoc_coe_apply hx).symm
    · simp [hx]
  rw [this, eLpNorm_indicator_eq_eLpNorm_restrict measurableSet_Ioc]
  exact (eLpNorm_comp_measurePreserving (hf.liftIoc T a) (AddCircle.measurePreserving_mk T a)).symm

/-- The norm of the lift of a function `f` is equal to the norm of `f` on that period. -/
theorem eLpNorm_liftIoc' (p : ℝ≥0∞) :
    eLpNorm (AddCircle.liftIoc T a f) p = eLpNorm f p (volume.restrict ((Set.Ioc a (a + T)))) := by
  rw [eLpNorm_liftIoc _ _ hf, eLpNorm_indicator_eq_eLpNorm_restrict measurableSet_Ioc]

/-- The norm of the lift of a function `f` is equal to the norm of `f` on that period. -/
theorem eLpNorm_liftIco (p : ℝ≥0∞) :
    eLpNorm (AddCircle.liftIco T a f) p = eLpNorm ((Set.Ico a (a + T)).indicator f) p := by
  rw [eLpNorm_congr_ae (liftIoc_ae_eq_liftIco f).symm, eLpNorm_liftIoc T a hf,
    eLpNorm_indicator_eq_eLpNorm_restrict measurableSet_Ico,
    eLpNorm_indicator_eq_eLpNorm_restrict measurableSet_Ioc, restrict_Ico_eq_restrict_Ioc]

/-- The norm of the lift of a function `f` is equal to the norm of `f` on that period. -/
theorem eLpNorm_liftIco' (p : ℝ≥0∞) :
    eLpNorm (AddCircle.liftIco T a f) p = eLpNorm f p (volume.restrict (Set.Ico a (a + T))) := by
  rw [eLpNorm_liftIco _ _ hf, eLpNorm_indicator_eq_eLpNorm_restrict measurableSet_Ico]

/-- The norm of the lift of a periodic function `f` is equal to the norm of `f` on any period. -/
theorem eLpNorm_liftIoc_of_periodic (hfT : Periodic f T) (p : ℝ≥0∞) :
    eLpNorm (AddCircle.liftIoc T a f) p = eLpNorm ((Set.Ioc a' (a' + T)).indicator f) p := by
  rw [liftIoc_eq_liftIoc a a' hfT, eLpNorm_liftIoc T a' hf p]

/-- The norm of the lift of a periodic function `f` is equal to the norm of `f` on any period. -/
theorem eLpNorm_liftIoc_of_periodic' (hfT : Periodic f T) (p : ℝ≥0∞) :
    eLpNorm (AddCircle.liftIoc T a f) p = eLpNorm f p (volume.restrict (Set.Ioc a' (a' + T))) := by
  rw [eLpNorm_liftIoc_of_periodic T a a' hf hfT,
    eLpNorm_indicator_eq_eLpNorm_restrict measurableSet_Ioc]

/-- The norm of the lift of a periodic function `f` is equal to the norm of `f` on any period. -/
theorem eLpNorm_liftIco_of_periodic (hfT : Periodic f T) (p : ℝ≥0∞) :
    eLpNorm (AddCircle.liftIco T a f) p = eLpNorm ((Set.Ico a' (a' + T)).indicator f) p := by
  rw [liftIco_eq_liftIco a a' hfT, eLpNorm_liftIco T a' hf p]

/-- The norm of the lift of a periodic function `f` is equal to the norm of `f` on any period. -/
theorem eLpNorm_liftIco_of_periodic' (hfT : Periodic f T) (p : ℝ≥0∞) :
    eLpNorm (AddCircle.liftIco T a f) p = eLpNorm f p (volume.restrict (Set.Ico a' (a' + T))) := by
  rw [eLpNorm_liftIco_of_periodic T a a' hf hfT,
    eLpNorm_indicator_eq_eLpNorm_restrict measurableSet_Ico]

end eLpNorm

end AddCircle


==> anc/Carleson/ToMathlib/MeasureTheory/Measure/ENNReal.lean <==
import Mathlib.MeasureTheory.Constructions.BorelSpace.Order

open Set TopologicalSpace ENNReal

variable {ι X : Type*} [PseudoEMetricSpace ι] [SeparableSpace ι] [MeasurableSpace X]

/-- Given `T : Set ι` over a separable pseudometric space `ι`, let `f : ι → X → ℝ≥0∞` be
* measurable in `x` for all `t ∈ T`
* **continuous** on `T` for all `x`

Then the supremum of `f` over `T` is measurable.
The proof follows https://math.stackexchange.com/a/4685735/357390. -/
lemma measurable_biSup_of_continuousOn {T : Set ι} {f : ι → X → ℝ≥0∞}
    (mf : ∀ t ∈ T, Measurable (f t)) (cf : ∀ x, ContinuousOn (f · x) T) :
    Measurable (⨆ t ∈ T, f t) := by
  refine measurable_of_Ioi fun c ↦ ?_
  obtain ⟨J, sJ, cJ, dJ⟩ := (IsSeparable.of_separableSpace T).exists_countable_dense_subset
  suffices (⨆ t ∈ T, f t) ⁻¹' Ioi c = ⋃ j ∈ J, {x | c < f j x} by
    rw [this]; refine MeasurableSet.biUnion cJ fun j mj ↦ ?_
    exact measurableSet_lt measurable_const (mf j (sJ mj))
  ext x
  simp_rw [mem_preimage, mem_Ioi, iSup_apply, lt_biSup_iff, mem_iUnion₂, mem_setOf_eq, exists_prop]
  constructor <;> rintro ⟨t, mt, ht⟩
  · simp_rw [continuousOn_iff] at cf
    obtain ⟨u, ou, mu, hu⟩ := cf _ _ mt _ isOpen_Ioi ht
    specialize dJ mt; rw [mem_closure_iff] at dJ
    specialize dJ u ou mu; obtain ⟨j, mj⟩ := dJ; use j, mj.2
    simpa using (inter_subset_inter subset_rfl sJ).trans hu mj
  · use t, sJ mt


==> anc/Carleson/ToMathlib/MeasureTheory/Measure/Haar/Unique.lean <==
import Mathlib.MeasureTheory.Measure.Haar.Unique

open MeasureTheory Measure
open scoped ENNReal

variable {G : Type*} [TopologicalSpace G] [Group G] [IsTopologicalGroup G]
  [MeasurableSpace G] [BorelSpace G]

namespace MeasureTheory
namespace Measure

-- This is a generalization of `IsHaarMeasure.isInvInvariant_of_regular`, using the same proof.
-- Now `IsHaarMeasure.isInvInvariant_of_regular` can be proven as a special case.
/-- Any regular bi-invariant Haar measure is invariant under inversion. -/
@[to_additive "Any regular bi-invariant additive Haar measure is invariant under negation."]
instance (priority := 100) IsHaarMeasure.isInvInvariant_of_isMulRightInvariant (μ : Measure G)
    [μ.IsHaarMeasure] [LocallyCompactSpace G] [μ.IsMulRightInvariant] [μ.Regular] :
    IsInvInvariant μ := by
  constructor
  let c : ℝ≥0∞ := haarScalarFactor μ.inv μ
  have hc : μ.inv = c • μ := isMulLeftInvariant_eq_smul_of_regular μ.inv μ
  have : map Inv.inv (map Inv.inv μ) = c ^ 2 • μ := by
    rw [← inv_def μ, hc, Measure.map_smul, ← inv_def μ, hc, smul_smul, pow_two]
  have μeq : μ = c ^ 2 • μ := by
    simpa [map_map continuous_inv.measurable continuous_inv.measurable] using this
  have K : TopologicalSpace.PositiveCompacts G := Classical.arbitrary _
  have : c ^ 2 * μ K = 1 ^ 2 * μ K := by
    conv_rhs => rw [μeq]
    simp
  have : c ^ 2 = 1 ^ 2 :=
    (ENNReal.mul_left_inj (measure_pos_of_nonempty_interior _ K.interior_nonempty).ne'
          K.isCompact.measure_lt_top.ne).1 this
  have : c = 1 := (ENNReal.pow_right_strictMono two_ne_zero).injective this
  rw [hc, this, one_smul]

section CommGroup

variable {G : Type*} [CommGroup G] [TopologicalSpace G] [IsTopologicalGroup G]
  [MeasurableSpace G] [BorelSpace G] (μ : Measure G) [IsHaarMeasure μ]

-- This is the new proof of `IsHaarMeasure.isInvInvariant_of_regular`; the prime is only used on
-- the name temporarily to avoid a collision.
/-- Any regular Haar measure is invariant under inversion in an abelian group. -/
@[to_additive "Any regular additive Haar measure is invariant under negation in an abelian group."]
instance (priority := 100) IsHaarMeasure.isInvInvariant_of_regular'
    [LocallyCompactSpace G] [μ.Regular] : μ.IsInvInvariant :=
  IsHaarMeasure.isInvInvariant_of_isMulRightInvariant μ

end CommGroup

end Measure
end MeasureTheory


==> anc/Carleson/ToMathlib/MeasureTheory/Measure/IsDoubling.lean <==
import Carleson.ToMathlib.Misc
import Carleson.ToMathlib.CoveredByBalls
import Mathlib.Data.Real.StarOrdered
import Mathlib.MeasureTheory.Measure.Lebesgue.VolumeOfBalls
import Mathlib.Order.CompletePartialOrder

open MeasureTheory Measure NNReal ENNReal Metric Filter Topology TopologicalSpace
noncomputable section

section Doubling

/-- The blow-up factor of repeatedly increasing the size of balls. -/
def As (A : ℝ≥0) (s : ℝ) : ℝ≥0 := A ^ ⌈Real.logb 2 s⌉₊

end Doubling

namespace MeasureTheory

/-- A doubling measure is a measure on a metric space with the condition that doubling
the radius of a ball only increases the volume by a constant factor, independent of the ball. -/
-- should `ℝ≥0` be `ℝ≥0∞`?
class Measure.IsDoubling {X : Type*} [MeasurableSpace X] [PseudoMetricSpace X]
    (μ : Measure X) (A : outParam ℝ≥0) : Prop where
  measure_ball_two_le_same : ∀ (x : X) r, μ (ball x (2 * r)) ≤ A * μ (ball x r)
export IsDoubling (measure_ball_two_le_same)

section PseudoMetric

variable {X : Type*} [PseudoMetricSpace X]

lemma ball_subset_ball_of_le {x x' : X} {r r' : ℝ}
    (hr : dist x x' + r' ≤ r) : ball x' r' ⊆ ball x r := by
  rw [dist_comm, add_comm] at hr
  exact ball_subset_ball' hr

lemma dist_lt_of_not_disjoint_ball {x x' : X} {r r' : ℝ} (hd : ¬Disjoint (ball x r) (ball x' r')) :
    dist x x' < r + r' := by
  obtain ⟨y, dy₁, dy₂⟩ := Set.not_disjoint_iff.mp hd
  rw [mem_ball] at dy₁ dy₂
  calc
    _ ≤ dist y x + dist y x' := dist_triangle_left ..
    _ < _ := by gcongr

lemma eq_zero_of_isDoubling_zero [MeasurableSpace X] (μ : Measure X) [hμ : μ.IsDoubling 0] :
    μ = 0 := by
  rcases isEmpty_or_nonempty X with hX | ⟨⟨x⟩⟩
  · exact eq_zero_of_isEmpty μ
  have M (r : ℝ) : μ (ball x r) = 0 := by
    have := hμ.measure_ball_two_le_same x (r / 2)
    simp only [ENNReal.coe_zero, zero_mul, nonpos_iff_eq_zero] at this
    convert this
    ring
  rw [← measure_univ_eq_zero, ← iUnion_ball_nat x]
  exact measure_iUnion_null_iff.mpr fun i ↦ M ↑i

variable {A : ℝ≥0} [MeasurableSpace X] {μ : Measure X} [μ.IsDoubling A]

variable (μ) in
lemma eq_zero_of_isDoubling_lt_one [ProperSpace X] [IsFiniteMeasureOnCompacts μ] (hA : A < 1) :
    μ = 0 := by
  rcases isEmpty_or_nonempty X with hX | ⟨⟨x⟩⟩
  · simp [eq_zero_of_isEmpty μ]
  have M (r : ℝ) (hr : 0 ≤ r) : μ (ball x r) = 0 := by
    have I : μ (ball x r) ≤ A * μ (ball x r) := calc
      _ = μ (ball x (2 * (r / 2))) := by
        have : 2 * (r / 2) = r := by ring
        simp [this]
      _ ≤ A * μ (ball x (r / 2)) := by
        apply measure_ball_two_le_same (μ := μ)
      _ ≤ A * μ (ball x r) := by gcongr; linarith
    by_contra H
    have : μ (ball x r) < 1 * μ (ball x r) := by
      apply I.trans_lt (ENNReal.mul_lt_mul_right' H measure_ball_lt_top.ne (mod_cast hA))
    simp at this
  rw [← measure_univ_eq_zero, ← iUnion_ball_nat x]
  exact measure_iUnion_null_iff.mpr fun i ↦ M ↑i (Nat.cast_nonneg' i)

lemma IsDoubling.mono {A'} (h : A ≤ A') : IsDoubling μ A' where
  measure_ball_two_le_same := by
    intro x r
    calc μ (Metric.ball x (2 * r))
      _ ≤ A * μ (Metric.ball x r) := measure_ball_two_le_same _ _
      _ ≤ A' * μ (Metric.ball x r) := by gcongr

lemma measure_ball_two_le_same_iterate (x : X) (r : ℝ) (n : ℕ) :
    μ (ball x ((2 ^ n) * r)) ≤ A ^ n * μ (ball x r) := by
  induction n with
  | zero => simp
  | succ m ih =>
      simp_rw [add_comm m 1, pow_add, pow_one, mul_assoc]
      exact le_trans (measure_ball_two_le_same x _) (mul_le_mul_left' ih A)

lemma measure_ball_four_le_same (x : X) (r : ℝ) :
    μ (ball x (4 * r)) ≤ A ^ 2 * μ (ball x r) := by
  convert measure_ball_two_le_same_iterate x r 2
  · norm_num
  · infer_instance

lemma measure_ball_le_same (x : X) {r s r' : ℝ} (hsp : 0 < s) (hs : r' ≤ s * r) :
    μ (ball x r') ≤ As A s * μ (ball x r) := by
  /-If the large ball is empty, then they all are-/
  if hr: r < 0 then
    have hr' : r' < 0 := by
      calc r' ≤ s * r := hs
      _ < 0 := mul_neg_of_pos_of_neg hsp hr
    rw [ball_eq_empty.mpr hr.le, ball_eq_empty.mpr hr'.le]
    simp only [measure_empty, mul_zero, le_refl]
  else
  push_neg at hr
  /- Show inclusion in larger ball -/
  have haux : s * r ≤ 2 ^ ⌈Real.logb 2 s⌉₊ * r := by
    gcongr
    apply Real.le_pow_natCeil_logb (by norm_num) hsp
  have h1 : ball x r' ⊆ ball x (2 ^ ⌈Real.logb 2 s⌉₊ * r) :=
    ball_subset_ball <| hs.trans haux
  /- Apply result for power of two to slightly larger ball -/
  calc μ (ball x r')
      ≤ μ (ball x (2 ^ ⌈Real.logb 2 s⌉₊ * r)) := by gcongr
    _ ≤ As A s * μ (ball x r) := measure_ball_two_le_same_iterate x r _

lemma measure_ball_le_of_dist_le' {x x' : X} {r r' s : ℝ} (hs : 0 < s)
    (h : dist x x' + r' ≤ s * r) :
    μ (ball x' r') ≤ As A s * μ (ball x r) := by
  calc
    μ (ball x' r')
      ≤ μ (ball x (dist x x' + r')) := by gcongr; exact ball_subset_ball_of_le le_rfl
    _ ≤ As A s * μ (ball x r) := measure_ball_le_same x hs h

include A in
variable (μ) in
lemma isOpenPosMeasure_of_isDoubling [NeZero μ] : IsOpenPosMeasure μ := by
  refine ⟨fun U hU h2U h3U ↦ ?_⟩
  obtain ⟨x, hx⟩ := h2U
  obtain ⟨r, hr, hx⟩ := Metric.isOpen_iff.mp hU x hx
  replace h3U := measure_mono_null hx h3U
  obtain ⟨r', h⟩ : ∃ r', μ (ball x r') ≠ 0 := by
    have hμ := NeZero.ne μ
    rw [← measure_univ_ne_zero, ← Metric.iUnion_ball_nat x, ne_eq,
      measure_iUnion_null_iff, not_forall] at hμ
    obtain ⟨n, hn⟩ := hμ
    exact ⟨n, hn⟩
  have hr' : 0 < r' := by
    by_contra! hr'
    simp [hr', Metric.ball_eq_empty.mpr] at h
  refine h (nonpos_iff_eq_zero.mp ?_)
  calc
    μ (ball x r') ≤ As A (r' / r) * μ (ball x r) := by -- error if not in tactic mode
        exact measure_ball_le_same x (by positivity) (div_mul_cancel₀ _ hr.ne').ge
      _ = 0 := by rw [h3U, mul_zero]

instance : IsUnifLocDoublingMeasure (μ : Measure X) where
  exists_measure_closedBall_le_mul'' := by
    use max 1 A^2, Set.univ, by simp only [univ_mem]
    simp only [mem_principal]
    use Set.univ
    simp only [Set.subset_univ, Set.inter_self, true_and]
    ext r
    simp only [ENNReal.coe_pow, Set.mem_setOf_eq, Set.mem_univ, iff_true]
    intro x
    letI : Nonempty X := ⟨x⟩
    by_cases hr : r ≤ 0
    · have cball_eq : closedBall x (2 * r) = closedBall x r:= by
        if hr' : r < 0 then
          have : 2 * r < 0 := by linarith
          rw [closedBall_eq_empty.mpr hr', closedBall_eq_empty.mpr this]
        else
          push_neg at hr'
          have : r = 0 := le_antisymm hr hr'
          rw [this]
          simp only [mul_zero]
      rw [cball_eq]
      nth_rw 1 [← one_mul (μ (closedBall x r))]
      gcongr
      have : (1 : ℝ≥0∞) ≤ (max 1 A : ℝ≥0) := by
        simp
      rw [← one_mul 1, pow_two]
      gcongr
    · calc
        μ (closedBall x (2 * r))
          ≤ μ (ball x (2 * (2 * r))) := μ.mono (closedBall_subset_ball (by linarith))
        _ ≤ A * μ (ball x (2 * r)) := measure_ball_two_le_same x (2 * r)
        _ ≤ A * (A * μ (ball x r)) := mul_le_mul_of_nonneg_left
          (measure_ball_two_le_same x r) (zero_le _)
        _ = ↑(A ^ 2) * μ (ball x r) := by simp only [pow_two, coe_mul, mul_assoc]
        _ ≤ ↑(A ^ 2) * μ (closedBall x r) := mul_le_mul_of_nonneg_left
          (μ.mono ball_subset_closedBall) (zero_le ((A ^ 2 : ℝ≥0) : ℝ≥0∞))
        _ ≤ ↑(max 1 A ^ 2) * μ (closedBall x r) := by gcongr; exact le_max_right 1 A

-- todo: move
lemma Nat.exists_max_image {α : Type*} {s : Set α} (hs : s.Nonempty)
    {f : α → ℕ} (h : BddAbove (f '' s)) : ∃ x ∈ s, ∀ y ∈ s, f y ≤ f x := by
  let n := sSup (f '' s)
  obtain ⟨x, hx, h2x⟩ : n ∈ f '' s := Nat.sSup_mem (hs.image f) h
  use x, hx
  simp_rw [h2x, n]
  intro y hy
  exact le_csSup h <| Set.mem_image_of_mem f hy

include A in
lemma IsDoubling.measure_ball_lt_top [IsLocallyFiniteMeasure μ] {x : X} {r : ℝ} :
    μ (ball x r) < ∞ := by
  obtain hr|hr := le_or_gt r 0
  · simp [Metric.ball_eq_empty.mpr hr]
  obtain ⟨U, hxU, hU, h2U⟩ := exists_isOpen_measure_lt_top μ x
  obtain ⟨ε, hε, hx⟩ := Metric.isOpen_iff.mp hU x hxU
  have : μ (ball x ε) < ∞ := measure_mono hx |>.trans_lt h2U
  calc
    μ (ball x r) ≤ As A (r / ε) * μ (ball x ε) := by
        apply measure_ball_le_same x (by positivity)
        rw [div_mul_cancel₀ _ hε.ne']
    _ < ∞ := mul_lt_top (by simp) this

include μ in
variable (μ) in
lemma IsDoubling.allBallsCoverBalls [OpensMeasurableSpace X] [NeZero μ]
    [IsLocallyFiniteMeasure μ] : AllBallsCoverBalls X 2 ⌈As A 9⌉₊ := by
  classical
  have := isOpenPosMeasure_of_isDoubling μ
  have hA : A ≠ 0 := by
    rintro rfl
    exact NeZero.ne μ <| eq_zero_of_isDoubling_zero μ
  refine .mk (by norm_num) fun r hr x ↦ ?_
  set R := 2 * r
  set R' := R + r / 2
  set N : ℕ := ⌈As A 9⌉₊
  let S := { s : Finset X | ↑s ⊆ ball x R ∧ ∀ x y, x ∈ s → y ∈ s → x ≠ y → r ≤ dist x y }
  have h1 : ∀ s ∈ S, s.card ≤ N := by
    by_contra!
    obtain ⟨s, ⟨h1s, h2s⟩, h3s⟩ := this
    let B := ⋃ y ∈ s, ball y (r / 2)
    have : ∀ y ∈ s, (As A 9 : ℝ≥0∞)⁻¹ * μ (ball x R') ≤ μ (ball y (r / 2)) := by
      intro y hy
      rw [ENNReal.inv_mul_le_iff]
      apply measure_ball_le_of_dist_le' (by norm_num)
      · calc
          dist y x + R' ≤ R + R' := by
            gcongr
            apply le_of_lt
            simpa using h1s hy
          _ ≤ 9 * (r / 2) := by simp_rw [R', R]; linarith
      · simp [As, hA]
      · simp
    have lem : (s : Set X).PairwiseDisjoint fun y ↦ ball y (r / 2) := by
      intro i hi j hj hij
      refine Set.disjoint_left.mpr fun z hzi hzj ↦ ?_
      exact lt_irrefl _ <| by calc
        r ≤ dist i j := h2s i j hi hj hij
        _ ≤ dist i z + dist z j := dist_triangle ..
        _ < r / 2 + r / 2 := by gcongr; exacts [mem_ball'.mp hzi, mem_ball.mp hzj]
        _ = r := by linarith
    exact lt_irrefl _ <| calc
      μ (ball x R') ≤ N * (As A 9 : ℝ≥0∞)⁻¹ * μ (ball x R') := by
          conv_lhs => rw [← one_mul (μ _)]
          gcongr
          rw [← div_eq_mul_inv, ENNReal.le_div_iff_mul_le, one_mul]
          · simp [N, Nat.le_ceil]
          · simp [As, hA]
          · simp
      _ < s.card * (As A 9 : ℝ≥0∞)⁻¹ * μ (ball x R') := by
          gcongr
          · refine isOpen_ball.measure_ne_zero μ ?_
            have : 0 < R' := by positivity
            simp [this]
          · exact IsDoubling.measure_ball_lt_top.ne
          · simp [As]
          · simp [As, hA]
      _ = ∑ y ∈ s, (As A 9 : ℝ≥0∞)⁻¹ * μ (ball x R') := by
          simp_rw [Finset.sum_const, nsmul_eq_mul, mul_assoc]
      _ ≤ ∑ y ∈ s, μ (ball y (r / 2)) := by gcongr with i hi; exact this i hi
      _ = μ (⋃ y ∈ s, ball y (r / 2)) := by
          rw [measure_biUnion_finset lem]
          intros; apply measurableSet_ball
      _ ≤ μ (ball x R') := by
          apply measure_mono
          simp_rw [Set.iUnion_subset_iff]
          intro i hi z hz
          rw [mem_ball]
          calc
            dist z x ≤ dist z i + dist i x := dist_triangle ..
            _ < r / 2 + R := by simp at hz; gcongr; simpa using h1s hi
            _ = R' := by ring
  have h1' : BddAbove ((·.card) '' S) := by
    simp only [bddAbove_def, Set.mem_image, forall_exists_index, and_imp, forall_apply_eq_imp_iff₂]
    use N, h1
  have h2 : S.Nonempty := ⟨∅, by simp, by simp⟩
  obtain ⟨s, hs, s_max⟩ := Nat.exists_max_image h2 h1'
  have := hs; obtain ⟨h1s, h2s⟩ := this
  use s, h1 s hs
  intro y hy
  simp only [Set.mem_iUnion, mem_ball, exists_prop]
  by_contra! h2y
  have hys : y ∉ s := by intro h3y; simpa [hr.not_ge] using h2y y h3y
  have h2 : insert y s ∈ S := by
    suffices ∀ (x y_1 : X), x = y ∨ x ∈ s → y_1 = y ∨ y_1 ∈ s → ¬x = y_1 → r ≤ dist x y_1 by
      simp [Set.subset_def, -Metric.mem_ball] at h1s
      simp [S] at hs hy
      simp [S, Set.insert_subset_iff, hs, hy, eq_true_intro this]
    rintro u v (rfl|hu) (rfl|hv) huv
    · simp at huv
    · exact h2y v hv
    · rw [dist_comm]; exact h2y u hu
    · exact hs.2 u v hu hv huv
  specialize s_max (insert y s) h2
  simp [hys] at s_max

variable [ProperSpace X] [IsFiniteMeasureOnCompacts μ]

lemma measureReal_ball_two_le_same (x : X) (r : ℝ) :
    μ.real (ball x (2 * r)) ≤ A * μ.real (ball x r) := by
  simp_rw [Measure.real, ← ENNReal.coe_toReal, ← toReal_mul]
  gcongr
  · exact ENNReal.mul_ne_top coe_ne_top measure_ball_lt_top.ne
  · exact measure_ball_two_le_same x r

lemma measureReal_ball_two_le_same_iterate (x : X) (r : ℝ) (n : ℕ) :
    μ.real (ball x ((2 ^ n) * r)) ≤ A ^ n * μ.real (ball x r) := by
  induction n with
  | zero => simp
  | succ m ih =>
      simp_rw [add_comm m 1, pow_add, pow_one, mul_assoc]
      exact le_trans (measureReal_ball_two_le_same x _) (by gcongr)

lemma measureReal_ball_pos [μ.IsOpenPosMeasure] (x : X) {r : ℝ} (hr : 0 < r) :
    0 < μ.real (ball x r) :=
  toReal_pos ((measure_ball_pos μ x hr).ne.symm) (measure_ball_lt_top.ne)

variable (μ) in
lemma one_le_A [Nonempty X] [μ.IsOpenPosMeasure] : 1 ≤ A := by
  obtain ⟨x⟩ := ‹Nonempty X›
  have : 0 < μ.real (ball x 1) := measureReal_ball_pos x (by linarith)
  apply le_of_mul_le_mul_right _ this
  simp only [val_eq_coe, NNReal.coe_one, one_mul]
  calc
    μ.real (ball x 1)
      ≤ μ.real (ball x (2 * 1)) := by
        rw [mul_one]
        exact ENNReal.toReal_mono (measure_ball_lt_top.ne)
          (μ.mono (ball_subset_ball (by linarith)))
    _ ≤ A * μ.real (ball x 1) := measureReal_ball_two_le_same x 1

variable (μ) in
lemma A_pos [Nonempty X] [μ.IsOpenPosMeasure] : 0 < A := by
  calc
    0 < 1 := by norm_num
    _ ≤ A := one_le_A μ

variable (μ) in
lemma A_pos' [Nonempty X] [μ.IsOpenPosMeasure] : 0 < (A : ℝ≥0∞) := by
  rw [ENNReal.coe_pos]
  exact A_pos μ

variable (μ) in
lemma As_pos [Nonempty X] [μ.IsOpenPosMeasure] (s : ℝ) : 0 < As A s :=
  pow_pos (A_pos μ) ⌈Real.logb 2 s⌉₊

variable (μ) in
lemma As_pos' [Nonempty X] [μ.IsOpenPosMeasure] (s : ℝ) : 0 < (As A s : ℝ≥0∞) := by
  rw [ENNReal.coe_pos]; exact As_pos μ s

lemma measureReal_ball_four_le_same (x : X) (r : ℝ) :
    μ.real (ball x (4 * r)) ≤ A ^ 2 * μ.real (ball x r) := by
  calc μ.real (ball x (4 * r))
      = μ.real (ball x (2 * (2 * r))) := by ring_nf
    _ ≤ A * μ.real (ball x (2 * r)) := measureReal_ball_two_le_same ..
    _ ≤ A * (A * μ.real (ball x r)) := mul_le_mul_of_nonneg_left
      (measureReal_ball_two_le_same ..) (zero_le_coe)
    _ = A ^ 2 * μ.real (ball x r) := by ring_nf

lemma measureReal_ball_le_same (x : X) {r s r' : ℝ} (hsp : 0 < s) (hs : r' ≤ s * r) :
    μ.real (ball x r') ≤ As A s * μ.real (ball x r) := by
  have hz := measure_ball_le_same (μ := μ) x hsp hs
  have hbr': μ (ball x r') ≠ ⊤ := measure_ball_ne_top
  have hbr: μ (ball x r) ≠ ⊤ := measure_ball_ne_top
  have hAs : (As A s: ℝ≥0∞) ≠ ⊤ := coe_ne_top
  rw [← ENNReal.ofReal_toReal hbr, ← ENNReal.ofReal_toReal hbr',
    ← ENNReal.ofReal_toReal hAs, ← ENNReal.ofReal_mul] at hz
  · simp only [coe_toReal] at hz
    rw [← ENNReal.ofReal_le_ofReal_iff]
    · exact hz
    positivity
  · simp only [coe_toReal, zero_le_coe]

/-- Version of `measureReal_ball_le_same` without ceiling function. -/
lemma measureReal_ball_le_same' (x : X) {r t : ℝ} (ht : 0 < t) (h't : t ≤ 1) :
    μ.real (ball x r) ≤ A * t ^ (- Real.logb 2 A) * μ.real (ball x (t * r)) := by
  rcases lt_or_ge A 1 with hA | hA
  · simp [eq_zero_of_isDoubling_lt_one μ hA]
  have : r = t⁻¹ * (t * r) := (eq_inv_mul_iff_mul_eq₀ ht.ne').mpr rfl
  apply (measureReal_ball_le_same x (inv_pos_of_pos ht) this.le).trans
  gcongr
  simp only [As, Real.logb_inv, NNReal.coe_pow]
  have : t = 2 ^ (Real.logb 2 t) := by rw [Real.rpow_logb (by norm_num) (by norm_num) ht]
  conv_rhs => rw [this]
  have : (A : ℝ) = 2 ^ (Real.logb 2 (A : ℝ)) := by
    rw [Real.rpow_logb (by norm_num) (by norm_num)]
    apply zero_lt_one.trans_le hA
  nth_rewrite 1 2 [this]
  rw [← Real.rpow_mul zero_le_two, ← Real.rpow_natCast, ← Real.rpow_mul zero_le_two,
    ← Real.rpow_add zero_lt_two]
  apply (Real.rpow_le_rpow_left_iff one_lt_two).2
  have : (⌈-Real.logb 2 t⌉₊ : ℝ) < -Real.logb 2 t + 1 := by
    apply Nat.ceil_lt_add_one
    simp only [Left.nonneg_neg_iff]
    rw [Real.logb_nonpos_iff one_lt_two ht]
    exact h't
  calc
  Real.logb 2 ↑A * ↑⌈-Real.logb 2 t⌉₊
  _ ≤ Real.logb 2 ↑A * (-Real.logb 2 t + 1) := by
    gcongr
    exact Real.logb_nonneg one_lt_two hA
  _ = _ := by ring

lemma measureNNReal_ball_le_of_dist_le' {x x' : X} {r r' s : ℝ} (hs : 0 < s)
    (h : dist x x' + r' ≤ s * r) :
    (μ (ball x' r')).toNNReal ≤ As A s * (μ (ball x r)).toNNReal := by
  simp only [← ENNReal.coe_le_coe, coe_mul, ENNReal.coe_toNNReal measure_ball_ne_top]
  exact measure_ball_le_of_dist_le' hs h

end PseudoMetric

section Normed

open Module ENNReal

lemma Subsingleton.ball_eq {α} [PseudoMetricSpace α] [Subsingleton α] {x : α} {r : ℝ} :
    ball x r = if r > 0 then {x} else ∅ := by
  ext y; cases Subsingleton.elim x y; simp

instance InnerProductSpace.IsDoubling {E : Type*} [NormedAddCommGroup E]
    [InnerProductSpace ℝ E] [MeasurableSpace E] [BorelSpace E] [FiniteDimensional ℝ E] :
    IsDoubling (volume : Measure E) (2 ^ finrank ℝ E) where
  measure_ball_two_le_same x r := by
    obtain hE|hE := subsingleton_or_nontrivial E
    · simp_rw [Subsingleton.ball_eq, finrank_zero_of_subsingleton]; simp
    simp_rw [InnerProductSpace.volume_ball, ofReal_mul zero_le_two, ← ENNReal.rpow_natCast,
      ENNReal.mul_rpow_of_ne_top ofReal_ne_top ofReal_ne_top, ENNReal.rpow_natCast, mul_assoc]
    simp

end Normed

end MeasureTheory


==> anc/Carleson/ToMathlib/MeasureTheory/Measure/NNReal.lean <==
import Mathlib.MeasureTheory.Measure.Haar.OfBasis
import Mathlib.MeasureTheory.Measure.Lebesgue.Basic

open MeasureTheory NNReal ENNReal Set

noncomputable
instance NNReal.MeasureSpace : MeasureSpace ℝ≥0 := ⟨Measure.Subtype.measureSpace.volume⟩

lemma NNReal.volume_val {s : Set ℝ≥0} : volume s = volume (Subtype.val '' s) := by
  apply comap_subtype_coe_apply measurableSet_Ici

-- sanity check: this measure is what you expect
example : volume (Ioo (3 : ℝ≥0) 5) = 2 := by
  have : Subtype.val '' Ioo (3 : ℝ≥0) 5 = Ioo (3 : ℝ) 5 := by
    ext x
    constructor
    · simp only [val_eq_coe, mem_image, mem_Ioo, Subtype.exists, coe_mk, exists_and_right,
      exists_eq_right, forall_exists_index, and_imp]
      intro hx1 hx2 hx3
      exact ⟨hx2, hx3⟩
    · intro hx
      simp only [val_eq_coe, mem_image, mem_Ioo, Subtype.exists, coe_mk, exists_and_right,
        exists_eq_right]
      have : 0 ≤ x := by linarith [hx.1]
      use this
      rw [← Subtype.coe_lt_coe, ← Subtype.coe_lt_coe]
      exact hx

  rw [NNReal.volume_val, this]
  simpa only [Real.volume_Ioo, ENNReal.ofReal_eq_ofNat] using by norm_num

-- integral over a function over NNReal equals the integral over the right set of real numbers

noncomputable
instance : MeasureSpace ℝ≥0∞ where
  volume := (volume : Measure ℝ≥0).map ENNReal.ofNNReal

--TODO: move these lemmas somewhere else?
lemma ENNReal.map_toReal_eq_map_toReal_comap_ofReal {s : Set ℝ≥0∞} (h : ∞ ∉ s) :
    ENNReal.toReal '' s = NNReal.toReal '' (ENNReal.ofNNReal ⁻¹' s) := by
  ext x
  simp only [mem_image, mem_preimage]
  constructor
  · rintro ⟨y, hys, hyx⟩
    have : y ≠ ∞ := ne_of_mem_of_not_mem hys h
    use y.toNNReal
    rw [coe_toNNReal this]
    use hys
    rwa [coe_toNNReal_eq_toReal]
  · rintro ⟨y, hys, hyx⟩
    use ENNReal.ofNNReal y, hys, hyx

lemma ENNReal.map_toReal_eq_map_toReal_comap_ofReal' {s : Set ℝ≥0∞} (h : ∞ ∈ s) :
    ENNReal.toReal '' s = NNReal.toReal '' (ENNReal.ofNNReal ⁻¹' s) ∪ {0}:= by
  ext x
  simp only [mem_image]
  constructor
  · rintro ⟨y, hys, hyx⟩
    by_cases hy : y = ∞
    · rw [← hyx, hy]
      simp
    left
    use y.toNNReal
    simp only [mem_preimage]
    rw [coe_toNNReal hy]
    use hys
    rwa [coe_toNNReal_eq_toReal]
  · rintro (⟨y, hys, hyx⟩ | hx)
    · use ENNReal.ofNNReal y, hys, hyx
    · use ∞, h
      simp only [toReal_top, hx.symm]

lemma ENNReal.map_toReal_ae_eq_map_toReal_comap_ofReal {s : Set ℝ≥0∞} :
    ENNReal.toReal '' s =ᵐ[volume] NNReal.toReal '' (ENNReal.ofNNReal ⁻¹' s) := by
  by_cases h : ∞ ∈ s
  · rw [ENNReal.map_toReal_eq_map_toReal_comap_ofReal' h, union_singleton]
    apply insert_ae_eq_self
  rw [ENNReal.map_toReal_eq_map_toReal_comap_ofReal h]

lemma ENNReal.volume_val {s : Set ℝ≥0∞} (hs : MeasurableSet s) :
    volume s = volume (ENNReal.toReal '' s) := by
  calc volume s
    _ = volume (ENNReal.ofNNReal ⁻¹' s) :=
      MeasureTheory.Measure.map_apply_of_aemeasurable (by fun_prop) hs
    _ = volume (NNReal.toReal '' (ENNReal.ofNNReal ⁻¹' s)) := NNReal.volume_val
    _ = volume (ENNReal.toReal '' s) := Eq.symm (measure_congr ENNReal.map_toReal_ae_eq_map_toReal_comap_ofReal)

lemma ENNReal.volume_eq_volume_preimage {s : Set ℝ≥0∞} (hs : MeasurableSet s) :
    volume s = volume (ENNReal.ofReal ⁻¹' s ∩ Ici 0) := by
  rw [ENNReal.volume_val hs, measure_congr ENNReal.map_toReal_ae_eq_map_toReal_comap_ofReal]
  congr; ext x; simp only [mem_image, mem_preimage, mem_inter_iff, mem_Ici]
  constructor <;> intro h
  · obtain ⟨x', hx', rfl⟩ := h; simpa
  · lift x to ℝ≥0 using h.2; rw [ofReal_coe_nnreal] at h; use x, h.1

lemma Ioo_zero_top_ae_eq_univ : Ioo 0 ∞ =ᶠ[ae volume] Set.univ := by
    simp only [ae_eq_univ]
    rw [ENNReal.volume_val]
    · have : (Ioo 0 ⊤)ᶜ = {0, ∞} := by rw [@compl_def]; ext x; simp [pos_iff_ne_zero]; tauto
      rw [this]
      have : ENNReal.toReal '' {0, ⊤} = { 0 } := by unfold image; simp
      rw [this]
      simp
    · measurability

lemma ae_in_Ioo_zero_top : ∀ᵐ x : ℝ≥0∞, x ∈ Ioo 0 ∞ := by
  filter_upwards [Ioo_zero_top_ae_eq_univ] with a ha
  simp only [eq_iff_iff] at ha; exact ha.mpr trivial

lemma map_restrict_Ioi_eq_restrict_Ioi :
    (volume.restrict (Ioi 0)).map ENNReal.ofReal = volume.restrict (Ioi 0) := by
  ext s hs
  rw [Measure.map_apply measurable_ofReal hs]
  simp only [measurableSet_Ioi, Measure.restrict_apply']
  rw [ENNReal.volume_eq_volume_preimage (by measurability)]
  congr 1
  ext x
  simp +contextual [LT.lt.le]

lemma map_restrict_Ioi_eq_volume :
    (volume.restrict (Ioi 0)).map ENNReal.ofReal = volume := by
  refine Eq.trans map_restrict_Ioi_eq_restrict_Ioi ?_
  refine Measure.restrict_eq_self_of_ae_mem ?_
  filter_upwards [ae_in_Ioo_zero_top] with a ha using ha.1

--TODO: move somewhere else and add more lemmas for Ioo, Ico etc. ?
lemma ENNReal.toReal_Icc_eq_Icc {a b : ℝ≥0∞} (ha : a ≠ ∞) (hb : b ≠ ∞) :
    ENNReal.toReal '' Set.Icc a b = Set.Icc a.toReal b.toReal := by
  ext x
  simp only [mem_image, mem_Icc]
  constructor
  · rintro ⟨y, hy, hyx⟩
    rwa [← hyx,
          toReal_le_toReal ha (lt_top_iff_ne_top.mp (hy.2.trans_lt (lt_top_iff_ne_top.mpr hb))),
          toReal_le_toReal (lt_top_iff_ne_top.mp (hy.2.trans_lt (lt_top_iff_ne_top.mpr hb))) hb]
  · rintro hx
    use ENNReal.ofReal x
    constructor
    · rwa [le_ofReal_iff_toReal_le ha (le_trans toReal_nonneg hx.1), ofReal_le_iff_le_toReal hb]
    · rw [toReal_ofReal_eq_iff]
      exact (le_trans toReal_nonneg hx.1)

-- sanity check: this measure is what you expect
example : volume (Set.Icc (3 : ℝ≥0∞) 42) = 39 := by
  rw [ENNReal.volume_val measurableSet_Icc]
  rw [ENNReal.toReal_Icc_eq_Icc (Ne.symm top_ne_ofNat) (Ne.symm top_ne_ofNat)]
  rw [toReal_ofNat, Real.volume_Icc, ofReal_eq_ofNat]
  norm_num

lemma lintegral_nnreal_eq_lintegral_Ici_ofReal {f : ℝ≥0 → ℝ≥0∞} : ∫⁻ x : ℝ≥0, f x = ∫⁻ x in Ici (0 : ℝ), f x.toNNReal := by
  change ∫⁻ (x : ℝ≥0), f x = ∫⁻ (x : ℝ) in Ici 0, (f ∘ Real.toNNReal) x
  rw [← lintegral_subtype_comap measurableSet_Ici]
  simp
  rfl

lemma lintegral_nnreal_eq_lintegral_Ioi_ofReal {f : ℝ≥0∞ → ℝ≥0∞} : ∫⁻ x : ℝ≥0, f x = ∫⁻ x in Ioi (0 : ℝ), f (.ofReal x) := by
  rw [lintegral_nnreal_eq_lintegral_Ici_ofReal]
  exact setLIntegral_congr Ioi_ae_eq_Ici.symm

lemma lintegral_ennreal_eq_lintegral_of_nnreal {f : ℝ≥0∞ → ℝ≥0∞} :
    ∫⁻ x : ℝ≥0∞, f x = ∫⁻ x : ℝ≥0, f x := by
  refine (MeasurePreserving.lintegral_comp_emb ⟨by fun_prop, rfl⟩ ?_ f).symm
  refine isEmbedding_coe.measurableEmbedding ?_
  rw [range_coe']; exact measurableSet_Iio

lemma lintegral_ennreal_eq_lintegral_Ioi_ofReal {f : ℝ≥0∞ → ℝ≥0∞} :
    ∫⁻ x : ℝ≥0∞, f x = ∫⁻ x in Ioi (0 : ℝ), f (.ofReal x) :=
  lintegral_ennreal_eq_lintegral_of_nnreal.trans lintegral_nnreal_eq_lintegral_Ioi_ofReal

-- TODO: are there better names?
lemma lintegral_nnreal_eq_lintegral_toNNReal_Ioi (f : ℝ≥0 → ℝ≥0∞) :
    ∫⁻ x : ℝ≥0, f x = ∫⁻ x in Ioi (0 : ℝ), f x.toNNReal := by
  rw [lintegral_nnreal_eq_lintegral_Ici_ofReal]
  exact setLIntegral_congr Ioi_ae_eq_Ici.symm

-- TODO: do we actually use this?
lemma lintegral_nnreal_toReal_eq_lintegral_Ioi (f : ℝ → ℝ≥0∞) :
    ∫⁻ x : ℝ≥0, f (x.toReal) = ∫⁻ x in Ioi (0 : ℝ), f x := by
  rw [lintegral_nnreal_eq_lintegral_toNNReal_Ioi]
  refine setLIntegral_congr_fun_ae measurableSet_Ioi ?_
  filter_upwards with x hx
  have : max x 0 = x := max_eq_left_of_lt hx
  simp [this]

lemma lintegral_nnreal_toReal_eq_lintegral_Ici (f : ℝ → ℝ≥0∞) :
    ∫⁻ x : ℝ≥0, f (x.toReal) = ∫⁻ x in Ici (0 : ℝ), f x := by
  rw [lintegral_nnreal_toReal_eq_lintegral_Ioi]
  exact setLIntegral_congr Ioi_ae_eq_Ici

-- TODO: lemmas about interaction with the Bochner integral


==> anc/Carleson/ToMathlib/MeasureTheory/Measure/Prod.lean <==
import Mathlib.MeasureTheory.Measure.Prod
import Mathlib.MeasureTheory.MeasurableSpace.Defs
import Mathlib.MeasureTheory.Measure.MeasureSpaceDef
import Mathlib.MeasureTheory.Integral.Lebesgue.Basic

namespace MeasureTheory

open MeasureTheory Measure Function
open scoped ENNReal

variable {α β : Type*}

variable [MeasurableSpace α] [MeasurableSpace β]
variable {μ : Measure α} {ν : Measure β}

-- Proof copied from `MeasureTheory.AEStronglyMeasurable.integral_prod_right'`
-- Was it intentional that there's no left version?
theorem AEMeasurable.lintegral_prod_right' [SFinite ν] ⦃f : α × β → ℝ≥0∞⦄
    (hf : AEMeasurable f (μ.prod ν)) : AEMeasurable (fun (x : α) ↦ ∫⁻ (y : β), f (x, y) ∂ν) μ :=
  ⟨fun x ↦ ∫⁻ y, hf.mk f (x, y) ∂ν, hf.measurable_mk.lintegral_prod_right', by
    filter_upwards [ae_ae_of_ae_prod hf.ae_eq_mk] with _ hx using lintegral_congr_ae hx⟩

theorem AEMeasurable.lintegral_prod_right [SFinite ν] {f : α → β → ℝ≥0∞}
    (hf : AEMeasurable (uncurry f) (μ.prod ν)) : AEMeasurable (fun x ↦ ∫⁻ y, f x y ∂ν) μ :=
  hf.lintegral_prod_right'

end MeasureTheory


==> anc/Carleson/ToMathlib/MeasureTheory/Measure/Restrict.lean <==
import Mathlib.MeasureTheory.Measure.Restrict

open Set MeasureTheory

variable {α ι : Type*}
variable {m0 : MeasurableSpace α}
variable {μ : Measure α}

namespace MeasureTheory

namespace Measure

-- Add after `restrict_iUnion_le`
theorem restrict_biUnion_le {μ : Measure α} {s : ι → Set α} (T : Set ι) [hT : Countable T] :
    μ.restrict (⋃ i ∈ T, s i) ≤ sum fun (i : T) => μ.restrict (s i) :=
  le_iff.2 fun t ht ↦ by simpa [ht, inter_iUnion] using measure_biUnion_le μ hT (t ∩ s ·)

end Measure

end MeasureTheory


==> anc/Carleson/ToMathlib/MeasureTheory/Measure/SumRestrict.lean <==
/-
Copyright (c) 2025 James Sundstrom. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: James Sundstrom
-/
import Carleson.ToMathlib.MeasureTheory.Measure.Restrict
import Mathlib.MeasureTheory.Measure.Restrict
import Mathlib.Data.Set.Card

/-!
# Sum of restrictions of measures

In this file we prove an upper bound on a sum of restrictions of a measure `μ`. This can be used
to compare `∫ x ∈ X, f x ∂μ` with `∑ i, ∫ x ∈ (s i), f x ∂μ`, where `s` is a cover of `X`.
-/

open Set Finset

lemma MeasureTheory.Measure.sum_restrict_le {α : Type*} [MeasurableSpace α] {ι : Type*}
    {μ : Measure α} (s : ι → Set α) {M : ℕ} (hs_meas : ∀ i, MeasurableSet (s i))
    (hs : ∀ y, {i | y ∈ s i}.encard ≤ M) :
    Measure.sum (fun i ↦ μ.restrict (s i)) ≤ M • μ.restrict (⋃ i, s i) := by
  classical
  refine le_iff.mpr (fun t ht ↦ ?_)
  rw [sum_apply _ ht]
  refine ENNReal.summable.tsum_le_of_sum_le (fun F ↦ ?_)
  have : Fintype (𝒫 (F : Set ι)) := F.finite_toSet.powerset.fintype
  -- `P` is a partition of `⋃ i ∈ F, s i` indexed by `C ∈ Cs` (nonempty subsets of `F`).
  -- `P` is a partition of `s i` when restricted to `C ∈ G i` (subsets of `F` containing `i`).
  let P (C : Set ι) := (⋂ i ∈ C, s i) ∩ (⋂ i ∈ ((F : Set ι) \ C), (s i)ᶜ)
  let Cs := (𝒫 (F : Set ι) \ {∅}).toFinset
  let G (i : ι) := { C | C ∈ 𝒫 F ∧ i ∈ C }
  have subset_F (C : Cs) : (C : Set ι) ⊆ F := (mem_toFinset.mp (Subtype.coe_prop C)).1
  have P_meas (C : Cs) : MeasurableSet (P C) :=
    MeasurableSet.biInter (F.countable_toSet.mono (subset_F C)) (fun i _ ↦ hs_meas i) |>.inter <|
      MeasurableSet.biInter (F.countable_toSet.mono diff_subset) (fun i _ ↦ (hs_meas i).compl)
  have P_cover {i : ι} (hi : i ∈ F) : s i ⊆ ⋃ C ∈ G i, P C :=
    fun x hx ↦ Set.mem_biUnion ⟨sep_subset _ (x ∈ s ·), ⟨hi, hx⟩⟩ <| by
      simp_rw [P, mem_diff, mem_setOf_eq, mem_inter_iff, mem_iInter, mem_compl_iff]; tauto
  have iUnion_P : ⋃ C ∈ Cs, P C ⊆ ⋃ i, s i := by
    intro x hx
    simp_rw [Cs, toFinset_diff, toFinset_singleton, mem_sdiff, mem_iUnion] at hx
    have ⟨C, ⟨_, C_nonempty⟩, hxC⟩ := hx
    have ⟨i, hi⟩ := Set.nonempty_iff_ne_empty.mpr <| Finset.notMem_singleton.mp C_nonempty
    exact ⟨s i, ⟨i, rfl⟩, hxC.1 (s i) ⟨i, by simp [hi]⟩⟩
  have P_subset_s {i : ι} (hi : i ∈ F) {C : Set ι} (hiC : i ∈ C) : P C ⊆ s i := by
    intro x hx; simp only [mem_inter_iff, mem_iInter, P] at hx; exact hx.1 i hiC
  have mem_C {i : ι} (hi : i ∈ F) {C : Set ι} {x : α} (hx : x ∈ P C) (hxs : x ∈ s i) : i ∈ C := by
    rw [mem_inter_iff, mem_iInter₂, mem_iInter₂] at hx; exact of_not_not (hx.2 i ⟨hi, ·⟩ hxs)
  have C_subset_C {C₁ C₂ : Cs} {x : α} (hx : x ∈ P C₁ ∩ P C₂) : (C₁ : Set ι) ⊆ (C₂ : Set ι) :=
    fun i hi ↦ mem_C ((subset_F C₁) hi) hx.2 <| P_subset_s ((subset_F C₁) hi) hi hx.1
  calc ∑ i ∈ F, (μ.restrict (s i)) t
    _ ≤ ∑ i ∈ F, Measure.sum (fun (C : G i) ↦ μ.restrict (P C)) t := by
      refine F.sum_le_sum fun i hi ↦ ?_;
      exact le_trans (restrict_mono_set μ (P_cover hi) t) (restrict_biUnion_le (G i) t)
    _ = ∑ i ∈ F, ∑' (C : G i), μ.restrict (P C) t := by simp_rw [Measure.sum_apply _ ht]
    _ = ∑' C, ∑ i ∈ F, (G i).indicator (fun C ↦ μ.restrict (P C) t) C := by
      rw [Summable.tsum_finsetSum (fun _ _ ↦ ENNReal.summable)]; simp_rw [← tsum_subtype (G _)]
    _ = ∑ C ∈ Cs, ∑ i ∈ F, C.indicator (fun _ ↦ (μ.restrict (P C)) t) i := by
      rw [sum_eq_tsum_indicator]
      congr with C; by_cases hC : C ∈ 𝒫 F <;> by_cases hC' : C = ∅ <;>
        simp [hC, hC', Cs, G, indicator, -mem_powerset_iff]
    _ = ∑ C ∈ Cs, {a ∈ F | a ∈ C}.card • μ.restrict (P C) t := by simp [indicator, ← sum_filter]
    _ ≤ ∑ C ∈ Cs, M • μ.restrict (P C) t := by
      gcongr ∑ C ∈ Cs, ?_ with C hC
      by_cases hPC : P C = ∅
      · simp [hPC]
      have hCM : C.encard ≤ M :=
        have ⟨x, hx⟩ := Set.nonempty_iff_ne_empty.mpr hPC
        le_trans (encard_mono (mem_iInter₂.mp hx.1)) (hs x)
      have hC : C.Finite := finite_of_encard_le_coe hCM
      exact nsmul_le_nsmul_left (zero_le _) <| calc {a ∈ F | a ∈ C}.card
        _ ≤ hC.toFinset.card := card_mono <| fun i hi ↦ hC.mem_toFinset.mpr (F.mem_filter.mp hi).2
        _ = C.ncard          := ncard_eq_toFinset_card C hC |>.symm
        _ ≤ M                := ENat.toNat_le_of_le_coe hCM
    _ = M • (μ.restrict (⋃ C ∈ Cs, (P C)) t) := by
      have : ⋃ C ∈ Cs, P C = ⋃ (C : Cs), P C := Set.biUnion_eq_iUnion _ _
      rw [← smul_sum, this, μ.restrict_iUnion _ P_meas]
      · rw [Measure.sum_apply _ ht, Finset.tsum_subtype (f := fun i ↦ μ.restrict (P i) t)]
      · refine fun C₁ C₂ hC ↦ Set.disjoint_iff.mpr (fun x hx ↦ hC (Subtype.eq ?_))
        exact subset_antisymm (C_subset_C hx) (C_subset_C (Set.inter_comm _ _ ▸ hx))
    _ ≤ (M • μ.restrict (⋃ i, s i)) t := by
      rw [Measure.smul_apply]; refine nsmul_le_nsmul_right (μ.restrict_mono_set iUnion_P t) M


==> anc/Carleson/ToMathlib/MinLayer.lean <==
/-
Copyright (c) 2024 Jeremy Tan. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Jeremy Tan, Joachim Breitner
-/
import Mathlib.Order.KrullDimension

/-!
# Minimal and maximal layers of a set

This file defines `Set.minLayer` and `Set.maxLayer` as the sets obtained from iterated application
of `minimals`/`maximals` on a set, excluding earlier layers.

## Main declarations

* `Set.minLayer` (`Set.maxLayer`): The `n`th minimal (maximal) layer of the given set `A`.
* `Set.pairwiseDisjoint_minLayer` (`Set.pairwiseDisjoint_maxLayer`),
  `Set.isAntichain_minLayer` (`Set.isAntichain_maxLayer`):
  minimal (maximal) layers are pairwise disjoint antichains.
* `Set.iUnion_minLayer_iff_bounded_series`: if the length of `LTSeries` in `A` is bounded,
  `A` equals the union of its `minLayer`s up to `n`.
-/

namespace Set

variable {α : Type*} [PartialOrder α]

/-- The `n`th minimal layer of `A`. -/
def minLayer (A : Set α) (n : ℕ) : Set α :=
  {a | Minimal (· ∈ A \ ⋃ (k < n), A.minLayer k) a}

/-- The `n`th maximal layer of `A`. -/
def maxLayer (A : Set α) (n : ℕ) : Set α :=
  A.minLayer (α := αᵒᵈ) n

/-- The elements above `A`'s `n` minimal layers. -/
def layersAbove (A : Set α) (n : ℕ) : Set α :=
  A \ ⋃ (k ≤ n), A.minLayer k

/-- The elements below `A`'s `n` maximal layers. -/
def layersBelow (A : Set α) (n : ℕ) : Set α :=
  A \ ⋃ (k ≤ n), A.maxLayer k

variable {A : Set α} {m n : ℕ} {a : α}

lemma maxLayer_def : A.maxLayer n = {a | Maximal (· ∈ A \ ⋃ (k < n), A.maxLayer k) a} := by
  rw [maxLayer, minLayer]; rfl

lemma minLayer_subset : A.minLayer n ⊆ A :=
  calc
    _ ⊆ A \ ⋃ (k < n), A.minLayer k := by
      rw [minLayer]; refine fun _ h ↦ ?_; rw [mem_setOf] at h; exact h.prop
    _ ⊆ A := diff_subset

lemma maxLayer_subset : A.maxLayer n ⊆ A := minLayer_subset

lemma layersAbove_subset : A.layersAbove n ⊆ A := diff_subset

lemma layersBelow_subset : A.layersBelow n ⊆ A := diff_subset

lemma minLayer_zero : A.minLayer 0 = {a | Minimal (· ∈ A) a} := by rw [minLayer]; simp

lemma maxLayer_zero : A.maxLayer 0 = {a | Maximal (· ∈ A) a} := by rw [maxLayer_def]; simp

lemma disjoint_minLayer_of_ne (h : m ≠ n) : Disjoint (A.minLayer m) (A.minLayer n) := by
  wlog hl : m < n generalizing m n; · exact (this h.symm (by omega)).symm
  rw [disjoint_right]; intro p hp
  rw [minLayer] at hp; replace hp := hp.1.2; contrapose! hp
  exact mem_iUnion₂_of_mem hl hp

lemma disjoint_maxLayer_of_ne (h : m ≠ n) : Disjoint (A.maxLayer m) (A.maxLayer n) :=
  disjoint_minLayer_of_ne h

lemma pairwiseDisjoint_minLayer : univ.PairwiseDisjoint A.minLayer := fun _ _ _ _ ↦
  disjoint_minLayer_of_ne

lemma pairwiseDisjoint_maxLayer : univ.PairwiseDisjoint A.maxLayer := fun _ _ _ _ ↦
  disjoint_minLayer_of_ne

lemma isAntichain_minLayer : IsAntichain (· ≤ ·) (A.minLayer n) := by
  rw [minLayer]; apply setOf_minimal_antichain

lemma isAntichain_maxLayer : IsAntichain (· ≤ ·) (A.maxLayer n) := by
  rw [maxLayer_def]; apply setOf_maximal_antichain

lemma exists_le_in_minLayer_of_le (ha : a ∈ A.minLayer n) (hm : m ≤ n) :
    ∃ c ∈ A.minLayer m, c ≤ a := by
  induction n, hm using Nat.le_induction generalizing a with
  | base => use a
  | succ n _ ih =>
    have nma : a ∉ A.minLayer n :=
      disjoint_right.mp (disjoint_minLayer_of_ne (by omega)) ha
    rw [minLayer, mem_setOf, minimal_iff] at ha nma
    have al : a ∈ A \ ⋃ (l < n), A.minLayer l := by
      have : a ∈ A \ ⋃ (k < n + 1), A.minLayer k := ha.1
      simp only [mem_diff, mem_iUnion, exists_prop, not_exists, not_and] at this ⊢
      exact ⟨this.1, fun l hl h => this.2 l (Nat.lt_succ_of_lt hl) h⟩
    simp_rw [al, true_and] at nma; push_neg at nma; obtain ⟨a', ha', la⟩ := nma
    have ma' : a' ∈ A.minLayer n := by
      by_contra h
      have a'l : a' ∈ A \ ⋃ (l < n + 1), A.minLayer l := by
        have : ∀ l, l < n + 1 ↔ l < n ∨ l = n := by omega
        simp_rw [this, iUnion_or, iUnion_union_distrib]
        simp only [iUnion_iUnion_eq_left, mem_diff, mem_union, mem_iUnion, exists_prop, not_or,
          not_exists, not_and] at ha' ⊢
        tauto
      exact absurd (ha.2 a'l la.1) (ne_eq _ _ ▸ la.2)
    obtain ⟨c, mc, lc⟩ := ih ma'; use c, mc, lc.trans la.1

lemma exists_le_in_maxLayer_of_le (ha : a ∈ A.maxLayer n) (hm : m ≤ n) :
    ∃ c ∈ A.maxLayer m, a ≤ c := exists_le_in_minLayer_of_le (α := αᵒᵈ) ha hm

open Order

-- XXX: is this in mathlib already/can it also be removed?
lemma subtype_mk_minimal_iff (α : Type*) [Preorder α]
    (s : Set α) (t : Set s) (x : α) (hx : x ∈ s) :
    Minimal (· ∈ t) (⟨x, hx⟩ : s) ↔ Minimal (fun y ↦ ∃ h, y ∈ s ∧ ⟨y, h⟩ ∈ t) x := by
  wlog hxt : (⟨x, hx⟩ : s) ∈ t
  · clear this
    have : ¬Minimal (· ∈ t) (⟨x, hx⟩ : s) := by contrapose! hxt; exact hxt.prop
    simp_rw [this, false_iff, exists_and_left]; clear this; contrapose! hxt
    have : x ∈ {y | y ∈ s ∧ ∃ (x : y ∈ s), ⟨y, x⟩ ∈ t} := hxt.prop
    simp_all
  change Minimal (· ∈ t) _ ↔ _
  rw [← OrderEmbedding.minimal_mem_image_iff
    (f := ⟨Function.Embedding.subtype (· ∈ s), by simp⟩) hxt]
  simp_rw [RelEmbedding.coe_mk, Function.Embedding.coe_subtype, Set.mem_image, Subtype.exists,
    exists_and_right, exists_eq_right, exists_and_left]
  congr! 2
  rw [iff_and_self, forall_exists_index]
  exact fun h _ ↦ h

/-- `A.minLayer n` comprises exactly `A`'s elements of height `n`. -/
lemma minLayer_eq_setOf_height : A.minLayer n = {x | ∃ hx : x ∈ A, height (⟨x, hx⟩ : A) = n} := by
  induction n using Nat.strongRec with
  | ind n ih =>
    ext x
    simp only [mem_setOf_eq]
    wlog hxs : x ∈ A
    · simp only [hxs, IsEmpty.exists_iff, iff_false]
      contrapose! hxs; exact minLayer_subset hxs
    simp only [hxs, exists_true_left]
    rw [minLayer]
    simp_rw [height_eq_coe_iff_minimal_le_height]
    simp (config := {contextual := true}) only [ih]; clear ih
    have : Minimal (n ≤ height ·) (⟨x, hxs⟩ : A) ↔
        Minimal (· ∈ {y | n ≤ height y}) (⟨x, hxs⟩ : A) := Eq.to_iff rfl
    rw [this, subtype_mk_minimal_iff, mem_setOf]
    congr! 2 with y
    wlog hys : y ∈ A
    · simp [hys]
    simp only [mem_diff, hys, mem_iUnion, exists_prop, not_exists, not_and, true_and, mem_setOf_eq,
      exists_true_left]
    cases height (⟨y, hys⟩ : A)
    · simp
    · simp only [Nat.cast_inj, Nat.cast_le]
      exact ⟨fun h ↦ by contrapose! h; simp [h], fun h m hm ↦ by omega⟩

lemma iUnion_lt_minLayer_iff_bounded_series :
    ⋃ (k < n), A.minLayer k = A ↔ ∀ p : LTSeries A, p.length < n := by
  refine ⟨fun h p ↦ ?_, fun hlength ↦ ?_⟩
  · have hx : p.last.1 ∈ ⋃ (k < n), A.minLayer k := h.symm ▸ p.last.2
    simp only [minLayer_eq_setOf_height, mem_iUnion, mem_setOf_eq, Subtype.coe_eta,
      Subtype.coe_prop, exists_const, exists_prop] at hx
    obtain ⟨i, hix, hi⟩ := hx
    have hh := length_le_height_last (p := p)
    rw [hi, Nat.cast_le] at hh
    exact hh.trans_lt hix
  · ext x
    simp only [minLayer_eq_setOf_height, mem_iUnion, mem_setOf_eq, exists_prop]
    wlog hxs : x ∈ A; · simp [hxs]
    simp only [hxs, exists_true_left, iff_true]
    suffices height (⟨x, hxs⟩ : A) < n by
      revert this
      cases height (⟨x, hxs⟩ : A) <;> simp
    cases n with
    | zero =>
      specialize hlength (RelSeries.singleton _ ⟨x, hxs⟩)
      simp at hlength
    | succ n =>
      simp only [Nat.lt_succ_iff] at hlength
      apply lt_of_le_of_lt (b := ↑n) _ (mod_cast lt_add_one n)
      exact iSup_le fun _ ↦ by simp [hlength]

/-- `A` equals the union of its `minLayer`s up to `n` iff
all `LTSeries` in `A` have length at most `n`. -/
lemma iUnion_minLayer_iff_bounded_series :
    ⋃ (k ≤ n), A.minLayer k = A ↔ ∀ p : LTSeries A, p.length ≤ n := by
  simp [← lt_succ_iff, iUnion_lt_minLayer_iff_bounded_series]

variable [Fintype α]

lemma exists_le_in_layersAbove_of_le (ha : a ∈ A.layersAbove n) (hm : m ≤ n) :
    ∃ c ∈ A.minLayer m, c ≤ a := by
  classical
  have ma : a ∈ A \ ⋃ (l' < n), A.minLayer l' := by
    simp only [layersAbove, mem_diff, mem_iUnion, exists_prop, not_exists, not_and] at ha ⊢
    exact ⟨ha.1, fun l' hl' h ↦ ha.2 l' (le_of_lt hl') h⟩
  let C : Finset α :=
    (A.toFinset \ (Finset.range n).biUnion fun l ↦ (A.minLayer l).toFinset).filter (· ≤ a)
  have Cn : C.Nonempty := by
    use a
    simp_rw [C, Finset.mem_filter, le_rfl, and_true, Finset.mem_sdiff,
      Finset.mem_biUnion, Finset.mem_range, not_exists, not_and, mem_toFinset]
    simp_rw [mem_diff, mem_iUnion, exists_prop, not_exists, not_and] at ma
    exact ma
  obtain ⟨a', ma', mina'⟩ := C.exists_minimal Cn
  simp_rw [C, Finset.mem_filter, Finset.mem_sdiff, Finset.mem_biUnion, Finset.mem_range, not_exists,
    not_and, mem_toFinset] at ma' mina'
  conv at mina' => enter [x]; rw [and_imp]
  have ma'₁ : a' ∈ A.minLayer n := by
    rw [minLayer, mem_setOf, minimal_iff]
    simp_rw [mem_diff, mem_iUnion, exists_prop, not_exists, not_and]
    exact ⟨ma'.1, fun y hy ly ↦ le_antisymm (mina' hy (ly.trans ma'.2) ly) ly⟩
  obtain ⟨c, mc, lc⟩ := exists_le_in_minLayer_of_le ma'₁ hm
  use c, mc, lc.trans ma'.2

lemma exists_le_in_layersBelow_of_le (ha : a ∈ A.layersBelow n) (hm : m ≤ n) :
    ∃ c ∈ A.maxLayer m, a ≤ c := exists_le_in_layersAbove_of_le (α := αᵒᵈ) ha hm

end Set


==> anc/Carleson/ToMathlib/Misc.lean <==
import Carleson.ToMathlib.ENorm
import Mathlib.Analysis.SpecialFunctions.Log.Base
import Mathlib.Analysis.SpecialFunctions.Trigonometric.Bounds
import Mathlib.MeasureTheory.Integral.Average
import Mathlib.MeasureTheory.Measure.Haar.OfBasis

/-
* This file can import all ToMathlib files.
* If adding more than a few results, please put them in a more appropriate file in ToMathlib.
-/

open Function Set
open scoped ENNReal

-- todo: rename and protect `Real.RCLike`

namespace Real
-- to Mathlib.Analysis.SpecialFunctions.Log.Base
lemma le_pow_natCeil_logb {b x : ℝ} (hb : 1 < b) (hx : 0 < x) :
    x ≤ b ^ ⌈Real.logb b x⌉₊ := by
  calc
    x = b ^ Real.logb b x := by rw [Real.rpow_logb (by linarith) hb.ne' hx]
    _ ≤ b ^ ⌈Real.logb b x⌉₊ := by
      rw [← Real.rpow_natCast]
      gcongr
      · exact hb.le
      apply Nat.le_ceil

end Real

section ENNReal

open ENNReal

lemma tsum_one_eq' {α : Type*} (s : Set α) : ∑' (_:s), (1 : ℝ≥0∞) = s.encard := by
  if hfin : s.Finite then
    have hfin' : Finite s := hfin
    rw [tsum_def]
    simp only [ENNReal.summable, ↓reduceDIte]
    have hsup: support (fun (_ : s) ↦ (1 : ℝ≥0∞)) = Set.univ := by
      ext i
      simp only [mem_support, ne_eq, one_ne_zero, not_false_eq_true, mem_univ]
    have hsupfin: (Set.univ : Set s).Finite := finite_univ
    rw [← hsup] at hsupfin
    rw [if_pos hsupfin, hfin.encard_eq_coe_toFinset_card]
    simp only [ENat.toENNReal_coe]
    rw [Finset.card_eq_sum_ones]
    rw [finsum_eq_sum (fun (_ : s) ↦ (1 :ℝ≥0∞)) hsupfin]
    simp only [Finset.sum_const, nsmul_eq_mul, mul_one, smul_eq_mul, Nat.cast_inj]
    apply Finset.card_bij (fun a _ => a.val)
    · intro a
      simp only [Finite.mem_toFinset, mem_support, ne_eq, one_ne_zero, not_false_eq_true,
        Subtype.coe_prop, imp_self]
    · intro a _ a' _ heq
      ext
      exact heq
    · intro a ha
      use ⟨a, by simpa [Finite.mem_toFinset] using ha⟩
      simp only [Finite.mem_toFinset, mem_support, ne_eq, one_ne_zero, not_false_eq_true,
        exists_const]
  else
  have : Infinite s := infinite_coe_iff.mpr hfin
  rw [ENNReal.tsum_const_eq_top_of_ne_zero (by norm_num), Set.encard_eq_top_iff.mpr hfin]
  simp only [ENat.toENNReal_top]

lemma ENNReal.tsum_const_eq' {α : Type*} (s : Set α) (c : ℝ≥0∞) :
    ∑' (_:s), (c : ℝ≥0∞) = s.encard * c := by
  nth_rw 1 [← one_mul c]
  rw [ENNReal.tsum_mul_right,tsum_one_eq']

/-! ## `ENNReal` manipulation lemmas -/

lemma ENNReal.sum_geometric_two_pow_toNNReal {k : ℕ} (hk : k > 0) :
    ∑' (n : ℕ), (2 : ℝ≥0∞) ^ (-k * n : ℤ) = (1 / (1 - 1 / 2 ^ k) : ℝ).toNNReal := by
  conv_lhs =>
    enter [1, n]
    rw [← rpow_intCast, show (-k * n : ℤ) = (-k * n : ℝ) by simp, rpow_mul, rpow_natCast]
  rw [tsum_geometric, show (2 : ℝ≥0∞) = (2 : ℝ).toNNReal by simp,
    ← coe_rpow_of_ne_zero (by simp), ← Real.toNNReal_rpow_of_nonneg zero_le_two,
    ← coe_one, ← Real.toNNReal_one, ← coe_sub, NNReal.sub_def,
    Real.toNNReal_one, NNReal.coe_one, Real.coe_toNNReal', max_eq_left (by positivity),
    Real.rpow_neg zero_le_two, Real.rpow_natCast, one_div]
  have : ((1 : ℝ) - (2 ^ k)⁻¹).toNNReal ≠ 0 := by
    rw [ne_eq, Real.toNNReal_eq_zero, tsub_le_iff_right, zero_add, not_le, inv_lt_one_iff₀]
    right; exact one_lt_pow₀ (M₀ := ℝ) _root_.one_lt_two hk.ne'
  rw [← coe_inv this, coe_inj, Real.toNNReal_inv, one_div]

lemma ENNReal.sum_geometric_two_pow_neg_one : ∑' (n : ℕ), (2 : ℝ≥0∞) ^ (-n : ℤ) = 2 := by
  conv_lhs => enter [1, n]; rw [← one_mul (n : ℤ), ← neg_mul, ← Nat.cast_one]
  rw [ENNReal.sum_geometric_two_pow_toNNReal zero_lt_one]; norm_num

lemma ENNReal.sum_geometric_two_pow_neg_two :
    ∑' (n : ℕ), (2 : ℝ≥0∞) ^ (-2 * n : ℤ) = ((4 : ℝ) / 3).toNNReal := by
  conv_lhs => enter [1, n, 2]; rw [← Nat.cast_two]
  rw [ENNReal.sum_geometric_two_pow_toNNReal zero_lt_two]; norm_num

lemma tsum_geometric_ite_eq_tsum_geometric {k c : ℕ} :
    (∑' (n : ℕ), if k ≤ n then (2 : ℝ≥0∞) ^ (-c * (n - k) : ℤ) else 0) =
    ∑' (n : ℕ), 2 ^ (-c * n : ℤ) := by
  convert (Injective.tsum_eq (f := fun n ↦ if k ≤ n then (2 : ℝ≥0∞) ^ (-c * (n - k) : ℤ) else 0)
    (add_left_injective k) (fun n mn ↦ _)).symm
  · simp
  · rw [mem_support, ne_eq, ite_eq_right_iff, Classical.not_imp] at mn
    use n - k, Nat.sub_add_cancel mn.1

lemma ENNReal.toReal_zpow (x : ℝ≥0∞) (z : ℤ) : x.toReal ^ z = (x ^ z).toReal := by
  rw [← rpow_intCast, ← toReal_rpow, Real.rpow_intCast]

-- TODO: this helper lemma may be useful in other places to, for instance in `HardyLittlewood.lean`
lemma iSup_rpow {f : ℕ → ℝ≥0∞} {p : ℝ} (hp : 0 < p) :
    (⨆ n, f n) ^ p = ⨆ n, f n ^ p := by
  apply le_antisymm
  · rw [← rpow_le_rpow_iff (z := p⁻¹) (by positivity), rpow_rpow_inv (by positivity)]
    refine iSup_le fun i ↦ ?_
    rw [← rpow_le_rpow_iff (z := p) (by positivity), rpow_inv_rpow (by positivity)]
    apply le_iSup _ i
  · apply iSup_le; intro i; gcongr; apply le_iSup _ i

end ENNReal

section NNReal


@[simp]
lemma _root_.ENNReal.nnorm_toReal {x : ℝ≥0∞} : ‖x.toReal‖₊ = x.toNNReal := by
  ext; simp [ENNReal.toReal]

end NNReal

namespace MeasureTheory

set_option linter.style.refine false in
variable {α : Type*} {β : Type*} {s : Set α} {f g : α → β}
  {m : MeasurableSpace α} {mβ : MeasurableSpace β} {μ : Measure α} in
@[measurability, fun_prop]
protected theorem _root_.AEMeasurable.piecewise {d : DecidablePred (· ∈ s)} (hs : MeasurableSet s)
    (hf : AEMeasurable f μ) (hg : AEMeasurable g μ) : AEMeasurable (piecewise s f g) μ := by
  refine' ⟨_, hf.measurable_mk.piecewise hs hg.measurable_mk, ?_⟩
  · assumption
  filter_upwards [hf.ae_eq_mk, hg.ae_eq_mk] with x hfx hgx
  simp_rw [Set.piecewise, ← hfx, ← hgx]

variable {α : Type*} {β : Type*} {p : α → Prop} {f g : α → β}
  {m : MeasurableSpace α} {mβ : MeasurableSpace β} {μ : Measure α} in
@[measurability, fun_prop]
protected theorem _root_.AEMeasurable.ite {d : DecidablePred p} (hp : MeasurableSet {a | p a})
    (hf : AEMeasurable f μ) (hg : AEMeasurable g μ) :
    AEMeasurable (fun x => ite (p x) (f x) (g x)) μ :=
  hf.piecewise hp hg


/-! ## Partitioning an interval -/


lemma lintegral_Ioc_partition {a b : ℕ} {c : ℝ} {f : ℝ → ℝ≥0∞} (hc : 0 ≤ c) :
    ∫⁻ t in Ioc (a * c) (b * c), f t =
    ∑ l ∈ Finset.Ico a b, ∫⁻ t in Ioc (l * c) ((l + 1 : ℕ) * c), f t := by
  rcases lt_or_ge b a with h | h
  · rw [Finset.Ico_eq_empty (by omega), Ioc_eq_empty (by rw [not_lt]; gcongr),
      setLIntegral_empty, Finset.sum_empty]
  induction b, h using Nat.le_induction with
  | base =>
    rw [Finset.Ico_self, Ioc_self, setLIntegral_empty, Finset.sum_empty]
  | succ b h ih =>
    have li : a * c ≤ b * c := by gcongr
    rw [← Ioc_union_Ioc_eq_Ioc li (by gcongr; omega),
      lintegral_union measurableSet_Ioc (Ioc_disjoint_Ioc_of_le le_rfl),
      ← Order.succ_eq_add_one, ← Finset.insert_Ico_right_eq_Ico_succ h,
      Finset.sum_insert Finset.right_notMem_Ico,
      add_comm (lintegral ..), ih, Order.succ_eq_add_one]

/-! ## Averaging -/

-- Named for consistency with `lintegral_add_left'`
-- Maybe add laverage/laverage theorems for all the other lintegral_add statements?
lemma laverage_add_left {α : Type*} {m0 : MeasurableSpace α} {μ : Measure α}
    {f g : α → ENNReal} (hf : AEMeasurable f μ) :
    ⨍⁻ x, (f x + g x) ∂μ = ⨍⁻ x, f x ∂μ + ⨍⁻ x, g x ∂μ := by
  simp_rw [laverage_eq, ENNReal.div_add_div_same, lintegral_add_left' hf]

-- Named for consistency with `lintegral_mono'`
lemma laverage_mono {α : Type*} {m0 : MeasurableSpace α} {μ : Measure α}
    {f g : α → ENNReal} (h : ∀ x, f x ≤ g x) :
    ⨍⁻ x, f x ∂μ ≤ ⨍⁻ x, g x ∂μ := by
  simp_rw [laverage_eq]
  exact ENNReal.div_le_div_right (lintegral_mono h) (μ univ)

lemma laverage_const_mul {α : Type*} {m0 : MeasurableSpace α} {μ : Measure α}
    {f : α → ENNReal} {c : ENNReal} (hc : c ≠ ⊤) :
    c * ⨍⁻ x, f x ∂μ = ⨍⁻ x, c * f x ∂μ := by
  simp_rw [laverage_eq, ← mul_div_assoc c, lintegral_const_mul' c f hc]

-- The following two lemmas are unused

-- Named for consistency with `lintegral_add_left'`
-- Maybe add laverage/setLaverage theorems for all the other lintegral_add statements?
lemma setLaverage_add_left' {α : Type*} {m0 : MeasurableSpace α} {μ : Measure α}
    {s : Set α} {f g : α → ENNReal} (hf : AEMeasurable f μ) :
    ⨍⁻ x in s, (f x + g x) ∂μ = ⨍⁻ x in s, f x ∂μ + ⨍⁻ x in s, g x ∂μ := by
  simp_rw [setLAverage_eq, ENNReal.div_add_div_same, lintegral_add_left' hf.restrict]

-- Named for consistency with `setLintegral_mono'`
lemma setLaverage_mono' {α : Type*} {m0 : MeasurableSpace α} {μ : Measure α}
    {s : Set α} (hs : MeasurableSet s) {f g : α → ENNReal} (h : ∀ x ∈ s, f x ≤ g x) :
    ⨍⁻ x in s, f x ∂μ ≤ ⨍⁻ x in s, g x ∂μ := by
  simp_rw [setLAverage_eq]
  exact ENNReal.div_le_div_right (setLIntegral_mono' hs h) (μ s)

lemma AEStronglyMeasurable_continuousMap_coe {X Y : Type*} [TopologicalSpace X] [TopologicalSpace Y]
    [MeasurableSpace X] [OpensMeasurableSpace X] [TopologicalSpace.PseudoMetrizableSpace Y]
    [SecondCountableTopologyEither X Y]
    (f : C(X, Y)) : StronglyMeasurable f :=
  (map_continuous _).stronglyMeasurable

end MeasureTheory

namespace MeasureTheory
variable {α : Type*} {m : MeasurableSpace α} {μ : Measure α} {s : Set α}
  {F : Type*} [NormedAddCommGroup F]

attribute [fun_prop] Continuous.comp_aestronglyMeasurable
  AEStronglyMeasurable.mul AEStronglyMeasurable.prodMk
  AEMeasurable.restrict AEStronglyMeasurable.restrict
  AEStronglyMeasurable.const_smul AEStronglyMeasurable.const_smul'
  AEStronglyMeasurable.smul_const
  AEStronglyMeasurable.mul AEStronglyMeasurable.add
  AEStronglyMeasurable.mul_const AEStronglyMeasurable.const_mul
  AEStronglyMeasurable.inv AEStronglyMeasurable.div
attribute [gcongr] Measure.AbsolutelyContinuous.prod -- todo: also add one-sided versions for gcongr
attribute [fun_prop] AEStronglyMeasurable.comp_measurable

lemma measure_mono_ae' {A B : Set α} (h : μ (B \ A) = 0) : μ B ≤ μ A := by
  apply measure_mono_ae
  change μ {x | ¬ B x ≤ A x} = 0
  simpa only [le_Prop_eq, Classical.not_imp]

theorem AEStronglyMeasurable.ennreal_toReal {u : α → ℝ≥0∞} (hu : AEStronglyMeasurable u μ) :
    AEStronglyMeasurable (fun x ↦ (u x).toReal) μ := by
  refine aestronglyMeasurable_iff_aemeasurable.mpr ?_
  exact ENNReal.measurable_toReal.comp_aemeasurable hu.aemeasurable

lemma setLaverage_const_le {c : ℝ≥0∞} : ⨍⁻ _x in s, c ∂μ ≤ c := by
  simp_rw [setLAverage_eq, lintegral_const, Measure.restrict_apply MeasurableSet.univ,
    univ_inter, div_eq_mul_inv, mul_assoc]
  conv_rhs => rw [← mul_one c]
  gcongr
  exact ENNReal.mul_inv_le_one (μ s)

theorem eLpNormEssSup_lt_top_of_ae_ennnorm_bound {f : α → F} {C : ℝ≥0∞}
    (hfC : ∀ᵐ x ∂μ, ‖f x‖₊ ≤ C) : eLpNormEssSup f μ ≤ C := essSup_le_of_ae_le C hfC

theorem restrict_absolutelyContinuous : μ.restrict s ≪ μ :=
  fun s hs ↦ Measure.restrict_le_self s |>.trans hs.le |>.antisymm <| zero_le _

section eLpNorm

variable {p : ℝ≥0∞}

open NNReal ENNReal NormedSpace MeasureTheory Set Filter Topology Function

lemma eLpNormEssSup_toReal_le {f : α → ℝ≥0∞} :
    eLpNormEssSup (ENNReal.toReal ∘ f) μ ≤ eLpNormEssSup f μ := by
  simp_rw [eLpNormEssSup, enorm_eq_self]
  apply essSup_mono_ae _
  apply Eventually.of_forall (by simp)

lemma eLpNormEssSup_toReal_eq {f : α → ℝ≥0∞} (hf : ∀ᵐ x ∂μ, f x ≠ ∞) :
    eLpNormEssSup (ENNReal.toReal ∘ f) μ = eLpNormEssSup f μ := by
  simp_rw [eLpNormEssSup, enorm_eq_self]
  apply essSup_congr_ae
  filter_upwards [hf] with x hx
  simp [hx]

lemma eLpNorm'_toReal_le {f : α → ℝ≥0∞} {p : ℝ} (hp : 0 ≤ p) :
    eLpNorm' (ENNReal.toReal ∘ f) p μ ≤ eLpNorm' f p μ := by
  simp_rw [eLpNorm', enorm_eq_self]
  gcongr
  simp

lemma eLpNorm'_toReal_eq {f : α → ℝ≥0∞} {p : ℝ} (hf : ∀ᵐ x ∂μ, f x ≠ ∞) :
    eLpNorm' (ENNReal.toReal ∘ f) p μ = eLpNorm' f p μ := by
  simp_rw [eLpNorm', enorm_eq_self]
  congr 1
  apply lintegral_congr_ae
  filter_upwards [hf] with x hx
  simp [hx]

lemma eLpNorm_toReal_le {f : α → ℝ≥0∞} :
    eLpNorm (ENNReal.toReal ∘ f) p μ ≤ eLpNorm f p μ := by
  simp_rw [eLpNorm]
  split_ifs
  · rfl
  · exact eLpNormEssSup_toReal_le
  · exact eLpNorm'_toReal_le toReal_nonneg

lemma eLpNorm_toReal_eq {f : α → ℝ≥0∞} (hf : ∀ᵐ x ∂μ, f x ≠ ∞) :
    eLpNorm (ENNReal.toReal ∘ f) p μ = eLpNorm f p μ := by
  simp_rw [eLpNorm]
  split_ifs
  · rfl
  · exact eLpNormEssSup_toReal_eq hf
  · exact eLpNorm'_toReal_eq hf

lemma sq_eLpNorm_two {ε : Type*} [ENorm ε] {f : α → ε} :
    eLpNorm f 2 μ ^ 2 = ∫⁻ x, ‖f x‖ₑ ^ 2 ∂μ := by
  simpa using eLpNorm_nnreal_pow_eq_lintegral (f := f) two_ne_zero

open ComplexConjugate in
/-- One of the very few cases where a norm can be moved _out of_ an integral. -/
lemma eLpNorm_two_eq_enorm_integral_mul_conj {f : α → ℂ} (lpf : MemLp f 2 μ) :
    eLpNorm f 2 μ ^ 2 = ‖∫ x, f x * conj (f x) ∂μ‖ₑ := by
  conv_rhs => enter [1, 2, x]; rw [RCLike.mul_conj, ← RCLike.ofReal_pow]
  rw [integral_ofReal, integral_eq_lintegral_of_nonneg_ae (.of_forall fun _ ↦ by simp)]; swap
  · exact lpf.aestronglyMeasurable.norm.pow 2
  conv_rhs => enter [1, 1, 1, 2, x]; rw [ENNReal.ofReal_pow (norm_nonneg _), ofReal_norm]
  rw [← sq_eLpNorm_two, ← enorm_norm]
  simp_rw [Complex.coe_algebraMap, Complex.norm_real, enorm_norm]
  rw [toReal_pow, enorm_pow, enorm_toReal lpf.eLpNorm_ne_top]

end eLpNorm

namespace MemLp

variable {p : ℝ≥0∞}
theorem toReal {f : α → ℝ≥0∞} (hf : MemLp f p μ) : MemLp (f · |>.toReal) p μ :=
  ⟨hf.aestronglyMeasurable.aemeasurable.ennreal_toReal.aestronglyMeasurable,
    eLpNorm_toReal_le.trans_lt hf.eLpNorm_lt_top⟩

end MemLp

theorem Integrable.toReal {f : α → ℝ≥0∞} (hf : Integrable f μ) : Integrable (f · |>.toReal) μ := by
  rw [← memLp_one_iff_integrable] at hf ⊢; exact hf.toReal

end MeasureTheory

section

open MeasureTheory Bornology
variable {E X : Type*} {p : ℝ≥0∞} [NormedAddCommGroup E] [TopologicalSpace X] [MeasurableSpace X]
  {μ : Measure X} [IsFiniteMeasureOnCompacts μ] {f : X → E}

---- now obsolete -> `BoundedCompactSupport.memLp`
-- lemma _root_.HasCompactSupport.memLp_of_isBounded (hf : HasCompactSupport f)
--     (h2f : IsBounded (range f))
--     (h3f : AEStronglyMeasurable f μ) {p : ℝ≥0∞} : MemLp f p μ := by
--   obtain ⟨C, hC⟩ := h2f.exists_norm_le
--   simp only [mem_range, forall_exists_index, forall_apply_eq_imp_iff] at hC
--   exact hf.memLp_of_bound h3f C <| .of_forall hC

end

/-! ## `EquivalenceOn` -/

/-- An equivalence relation on the set `s`. -/
structure EquivalenceOn {α : Type*} (r : α → α → Prop) (s : Set α) : Prop where
  /-- An equivalence relation is reflexive: `x ~ x` -/
  refl  : ∀ x ∈ s, r x x
  /-- An equivalence relation is symmetric: `x ~ y` implies `y ~ x` -/
  symm  : ∀ {x y}, x ∈ s → y ∈ s → r x y → r y x
  /-- An equivalence relation is transitive: `x ~ y` and `y ~ z` implies `x ~ z` -/
  trans : ∀ {x y z}, x ∈ s → y ∈ s → z ∈ s → r x y → r y z → r x z

namespace EquivalenceOn

variable {α : Type*} {r : α → α → Prop} {s : Set α} {hr : EquivalenceOn r s} {x y : α}

variable (hr) in
/-- The setoid defined from an equivalence relation on a set. -/
protected def setoid : Setoid s where
  r x y := r x y
  iseqv := {
    refl := fun x ↦ hr.refl x x.2
    symm := fun {x y} ↦ hr.symm x.2 y.2
    trans := fun {x y z} ↦ hr.trans x.2 y.2 z.2
  }

include hr in
lemma exists_rep (x : α) : ∃ y, x ∈ s → y ∈ s ∧ r x y :=
  ⟨x, fun hx ↦ ⟨hx, hr.refl x hx⟩⟩

open Classical in
variable (hr) in
/-- An arbitrary representative of `x` w.r.t. the equivalence relation `r`. -/
protected noncomputable def out (x : α) : α :=
  if hx : x ∈ s then (Quotient.out (s := hr.setoid) ⟦⟨x, hx⟩⟧ : s) else x

lemma out_mem (hx : x ∈ s) : hr.out x ∈ s := by
  rw [EquivalenceOn.out, dif_pos hx]
  apply Subtype.prop

@[simp]
lemma out_mem_iff : hr.out x ∈ s ↔ x ∈ s := by
  refine ⟨fun h ↦ ?_, out_mem⟩
  by_contra hx
  rw [EquivalenceOn.out, dif_neg hx] at h
  exact hx h

lemma out_rel (hx : x ∈ s) : r (hr.out x) x := by
  rw [EquivalenceOn.out, dif_pos hx]
  exact @Quotient.mk_out _ (hr.setoid) ⟨x, hx⟩

lemma rel_out (hx : x ∈ s) : r x (hr.out x) := hr.symm (out_mem hx) hx (out_rel hx)

lemma out_inj (hx : x ∈ s) (hy : y ∈ s) (h : r x y) : hr.out x = hr.out y := by
  simp_rw [EquivalenceOn.out, dif_pos hx, dif_pos hy]
  congr 1
  simp_rw [Quotient.out_inj, Quotient.eq]
  exact h

lemma out_inj' (hx : x ∈ s) (hy : y ∈ s) (h : r (hr.out x) (hr.out y)) : hr.out x = hr.out y := by
  apply out_inj hx hy
  refine hr.trans hx ?_ hy (rel_out hx) <| hr.trans ?_ ?_ hy h <| out_rel hy
  all_goals simpa

variable (hr) in
/-- The set of representatives of an equivalence relation on a set. -/
def reprs : Set α := hr.out '' s

lemma out_mem_reprs (hx : x ∈ s) : hr.out x ∈ hr.reprs := ⟨x, hx, rfl⟩

lemma reprs_subset : hr.reprs ⊆ s := by
  rintro _ ⟨x, hx, rfl⟩
  exact out_mem hx

lemma reprs_inj (hx : x ∈ hr.reprs) (hy : y ∈ hr.reprs) (h : r x y) : x = y := by
  obtain ⟨x, hx, rfl⟩ := hx
  obtain ⟨y, hy, rfl⟩ := hy
  exact out_inj' hx hy h

end EquivalenceOn

namespace Set.Finite

lemma biSup_eq {α : Type*} {ι : Type*} [CompleteLinearOrder α] {s : Set ι}
    (hs : s.Finite) (hs' : s.Nonempty) (f : ι → α) :
    ∃ i ∈ s, ⨆ j ∈ s, f j = f i := by
  simpa [sSup_image, eq_comm] using hs'.image f |>.csSup_mem (hs.image f)

end Set.Finite

lemma Real.self_lt_two_rpow (x : ℝ) : x < 2 ^ x := by
  rcases lt_or_ge x 0 with h | h
  · exact h.trans (rpow_pos_of_pos zero_lt_two x)
  · calc
      _ < (⌊x⌋₊.succ : ℝ) := Nat.lt_succ_floor x
      _ ≤ 2 ^ (⌊x⌋₊ : ℝ) := by exact_mod_cast Nat.lt_pow_self one_lt_two
      _ ≤ _ := rpow_le_rpow_of_exponent_le one_le_two (Nat.floor_le h)

@[fun_prop]
lemma Complex.measurable_starRingEnd : Measurable (starRingEnd ℂ) :=
   Complex.continuous_conj.measurable

namespace ENNReal

lemma rpow_le_rpow_of_nonpos {x y : ℝ≥0∞} {z : ℝ} (hz : z ≤ 0) (h : x ≤ y) :
    y ^ z ≤ x ^ z := by
  rw [← neg_neg z, rpow_neg y, rpow_neg x, ← inv_rpow, ← inv_rpow]
  exact rpow_le_rpow (ENNReal.inv_le_inv.mpr h) (neg_nonneg.mpr hz)

lemma rpow_lt_rpow_of_neg {x y : ℝ≥0∞} {z : ℝ} (hz : z < 0) (h : x < y) :
    y ^ z < x ^ z := by
  rw [← neg_neg z, ENNReal.rpow_neg y, ENNReal.rpow_neg x, ← ENNReal.inv_rpow, ← ENNReal.inv_rpow]
  exact ENNReal.rpow_lt_rpow (ENNReal.inv_lt_inv.mpr h) (neg_pos.mpr hz)

lemma rpow_lt_rpow_iff_of_neg {x y : ℝ≥0∞} {z : ℝ} (hz : z < 0) :
    x ^ z < y ^ z ↔ y < x :=
  ⟨lt_imp_lt_of_le_imp_le (fun h ↦ ENNReal.rpow_le_rpow_of_nonpos (le_of_lt hz) h),
    fun h ↦ ENNReal.rpow_lt_rpow_of_neg hz h⟩

lemma rpow_le_rpow_iff_of_neg {x y : ℝ≥0∞} {z : ℝ} (hz : z < 0) :
    x ^ z ≤ y ^ z ↔ y ≤ x :=
  le_iff_le_iff_lt_iff_lt.2 <| ENNReal.rpow_lt_rpow_iff_of_neg hz

theorem rpow_le_self_of_one_le {x : ℝ≥0∞} {y : ℝ} (hx : 1 ≤ x) (hy : y ≤ 1) :
    x ^ y ≤ x := by
  nth_rw 2 [← ENNReal.rpow_one x]
  exact ENNReal.rpow_le_rpow_of_exponent_le hx hy

end ENNReal

namespace Set

section Indicator

open ComplexConjugate

attribute [gcongr] Set.indicator_le_indicator mulIndicator_le_mulIndicator_of_subset

lemma indicator_eq_indicator' {α : Type*} {M : Type*} [Zero M] {s : Set α} {f g : α → M} (h : ∀ x ∈ s, f x = g x) :
    s.indicator f = s.indicator g := by
  ext x
  unfold indicator
  split
  · rename_i hxs
    exact h x hxs
  · rfl

lemma indicator_eq_indicator_one_mul {ι M : Type*} [MulZeroOneClass M]
    (s : Set ι) (f : ι → M) (x : ι) : s.indicator f x = s.indicator 1 x * f x := by
  simp only [indicator]; split_ifs <;> simp

lemma conj_indicator {α 𝕜 : Type*} [RCLike 𝕜] {f : α → 𝕜} (s : Set α) (x : α) :
    conj (s.indicator f x) = s.indicator (conj f) x := by
  simp only [indicator]; split_ifs <;> simp

lemma eq_indicator_one_mul_of_norm_le {X : Type*} {F : Set X} {f : X → ℂ}
    (hf : ∀ x, ‖f x‖ ≤ F.indicator 1 x) :
    f = (F.indicator 1) * f := by
  ext y
  simp only [Pi.mul_apply, indicator, Pi.one_apply, ite_mul, one_mul, zero_mul]
  split_ifs with hy
  · rfl
  · specialize hf y
    simp only [indicator, hy, ↓reduceIte] at hf
    rw [← norm_eq_zero]
    exact le_antisymm hf (norm_nonneg _)

lemma indicator_one_le_one {X : Type*} {G : Set X} (x : X) :
    G.indicator (1 : X → ℝ) x ≤ 1 := by
  classical
  exact le_trans (ite_le_sup _ _ _) (by simp)

end Indicator

end Set

section Norm

open Complex

-- for mathlib?
lemma norm_indicator_one_le {α E}
    [SeminormedAddCommGroup E] [One E] [NormOneClass E] {s : Set α} (x : α) :
    ‖s.indicator (1 : α → E) x‖ ≤ 1 :=
  Trans.trans (norm_indicator_le_norm_self 1 x) norm_one

@[simp] lemma norm_exp_I_mul_ofReal (x : ℝ) : ‖exp (I * x)‖ = 1 := by
  rw [mul_comm, Complex.norm_exp_ofReal_mul_I]

@[simp] lemma enorm_exp_I_mul_ofReal (x : ℝ) : ‖exp (I * x)‖ₑ = 1 := by
  rw [← enorm_norm, mul_comm, Complex.norm_exp_ofReal_mul_I, enorm_one]

lemma norm_exp_I_mul_sub_ofReal (x y : ℝ) : ‖exp (I * (x - y))‖ = 1 := by
  rw [mul_comm, ← ofReal_sub, Complex.norm_exp_ofReal_mul_I]

@[simp] lemma norm_exp_neg_I_mul_ofReal (x : ℝ) : ‖exp (-(I * x))‖ = 1 := by
  rw [exp_neg, norm_inv, norm_exp_I_mul_ofReal, inv_one]

lemma norm_exp_neg_I_mul_ofReal' (x : ℝ) : ‖exp (-I * x)‖ = 1 := by simp

lemma norm_one_sub_exp_neg_I_mul_ofReal (x : ℝ) : ‖1 - exp (-(I * x))‖ = ‖1 - exp (I * x)‖ := by
  have : 1 - exp (I * x) = - exp (I * x) * (1 - exp (I * (-x))) := by
    simp [mul_sub, ← exp_add]; ring
  simp [this]

lemma norm_exp_I_mul_ofReal_sub_one {x : ℝ} : ‖exp (I * x) - 1‖ = ‖2 * Real.sin (x / 2)‖ := by
  rw [show ‖2 * Real.sin (x / 2)‖ = ‖2 * sin (x / 2)‖ by norm_cast, two_sin]
  nth_rw 2 [← one_mul (_ - _), ← exp_zero]
  rw [← neg_add_cancel (x / 2 * I), exp_add, mul_assoc _ _ (_ - _), mul_sub, ← exp_add, ← exp_add,
    ← add_mul, ← add_mul]; norm_cast
  rw [add_neg_cancel, ofReal_zero, zero_mul, exp_zero, add_halves, ← neg_mul, norm_mul, norm_I,
    mul_one, norm_mul, show -(ofReal (x / 2)) = ofReal (-x / 2) by norm_cast; exact neg_div' 2 x,
    norm_exp_ofReal_mul_I, one_mul, ← norm_neg, neg_sub, mul_comm]

lemma norm_exp_I_mul_ofReal_sub_one_le {x : ℝ} : ‖exp (I * x) - 1‖ ≤ ‖x‖ := by
  rw [norm_exp_I_mul_ofReal_sub_one]
  calc
    _ = 2 * |Real.sin (x / 2)| := by simp
    _ ≤ 2 * |x / 2| := (mul_le_mul_iff_of_pos_left zero_lt_two).mpr Real.abs_sin_le_abs
    _ = _ := by rw [abs_div, Nat.abs_ofNat, Real.norm_eq_abs]; ring

lemma enorm_exp_I_mul_ofReal_sub_one_le {x : ℝ} : ‖exp (I * x) - 1‖ₑ ≤ ‖x‖ₑ := by
  iterate 2 rw [← enorm_norm, Real.enorm_of_nonneg (norm_nonneg _)]
  exact ENNReal.ofReal_le_ofReal norm_exp_I_mul_ofReal_sub_one_le

open Real in
lemma exp_I_mul_eq_one_iff_of_lt_of_lt (x : ℝ) (hx : -(2 * π) < x) (h'x : x < 2 * π) :
    exp (I * x) = 1 ↔ x = 0 := by
  refine ⟨fun h ↦ ?_, fun h ↦ by simp [h]⟩
  have : Real.cos x = 1 := by simpa [mul_comm I x] using congr(($h).re)
  rwa [Real.cos_eq_one_iff_of_lt_of_lt hx h'x] at this

end Norm

section BddAbove
-- move near BddAbove.range_add if that imports Finset.sum

variable {ι ι' α M : Type*} [Preorder M]

@[simp]
theorem BddAbove.range_const {c : M} : BddAbove (range (fun _ : ι ↦ c)) :=
  bddAbove_singleton.mono Set.range_const_subset

variable [One M] in
@[to_additive (attr := simp)]
theorem BddAbove.range_one : BddAbove (range (1 : ι → M)) :=
  .range_const

variable [AddCommMonoid M] [AddLeftMono M] [AddRightMono M] in
theorem BddAbove.range_finsetSum {s : Finset ι} {f : ι → ι' → M}
    (hf : ∀ i ∈ s, BddAbove (range (f i))) :
    BddAbove (range (fun x ↦ ∑ i ∈ s, f i x)) := by
  classical
  induction s using Finset.induction with
  | empty => simp
  | insert j s hjs IH =>
    simp_rw [Finset.sum_insert hjs]
    apply BddAbove.range_add
    · exact hf _ (Finset.mem_insert_self j s)
    · exact IH fun _ hi ↦ hf _ (Finset.mem_insert_of_mem hi)

open Bornology
@[to_additive isBounded_iff_bddAbove_norm]
lemma isBounded_iff_bddAbove_norm' {E} [SeminormedCommGroup E] {s : Set E} :
    IsBounded s ↔ BddAbove (Norm.norm '' s) := by
  simp [isBounded_iff_forall_norm_le', bddAbove_def]

@[to_additive isBounded_range_iff_bddAbove_norm]
lemma isBounded_range_iff_bddAbove_norm' {ι E} [SeminormedAddCommGroup E] {f : ι → E} :
    IsBounded (range f) ↔ BddAbove (range (‖f ·‖)) := by
  rw [isBounded_iff_bddAbove_norm, ← range_comp, Function.comp_def]

@[to_additive isBounded_image_iff_bddAbove_norm]
lemma isBounded_image_iff_bddAbove_norm' {ι E} [SeminormedAddCommGroup E] {f : ι → E} {s : Set ι} :
    IsBounded (f '' s) ↔ BddAbove ((‖f ·‖) '' s) := by
  rw [isBounded_iff_bddAbove_norm, ← image_comp, Function.comp_def]

end BddAbove

namespace MeasureTheory

open Metric Bornology
variable {𝕜 : Type*} [RCLike 𝕜] {X α : Type*}

namespace HasCompactSupport

variable [Zero α] {f : X → α}

variable [PseudoMetricSpace X] [ProperSpace X]

theorem of_support_subset_closedBall {x : X}
    {r : ℝ} (hf : support f ⊆ closedBall x r) :
    HasCompactSupport f :=
  HasCompactSupport.of_support_subset_isCompact (isCompact_closedBall ..) hf

theorem of_support_subset_isBounded {s : Set X}
    (hs : IsBounded s) (hf : support f ⊆ s) :
    HasCompactSupport f :=
  IsCompact.closure_of_subset hs.isCompact_closure <| Trans.trans hf subset_closure

end HasCompactSupport

namespace Integrable

variable [MeasureSpace X]

-- must be in mathlib but can't find it
theorem indicator_const {c : ℝ} {s : Set X}
    (hs : MeasurableSet s) (h2s : volume s < ⊤) : Integrable (s.indicator (fun _ ↦ c)) :=
  (integrable_indicator_iff hs).mpr <| integrableOn_const h2s.ne

end Integrable



-- Currently unused.
-- The assumption `int_f` can likely be removed, as otherwise the integral is zero.
open Classical in
theorem setIntegral_biUnion_le_sum_setIntegral {X : Type*} {ι : Type*} [MeasurableSpace X]
    {f : X → ℝ} (s : Finset ι) {S : ι → Set X} {μ : Measure X}
    (f_ae_nonneg : ∀ᵐ (x : X) ∂μ.restrict (⋃ i ∈ s, S i), 0 ≤ f x)
    (int_f : IntegrableOn f (⋃ i ∈ s, S i) μ) :
    ∫ x in (⋃ i ∈ s, S i), f x ∂μ ≤ ∑ i ∈ s, ∫ x in S i, f x ∂μ := by
  have res_res : ∀ i ∈ s, (μ.restrict (⋃ i ∈ s, S i)).restrict (S i) = μ.restrict (S i) :=
    fun i hi ↦ by rw [Measure.restrict_restrict_of_subset]; exact (subset_biUnion_of_mem hi)
  -- Show that it suffices to prove the result in the case where the integrand is measurable
  set g := AEMeasurable.mk f int_f.aemeasurable with hg
  have g_ae_nonneg : ∀ᵐ (x : X) ∂μ.restrict (⋃ i ∈ s, S i), 0 ≤ g x := by
    apply f_ae_nonneg.congr ∘ int_f.aemeasurable.ae_eq_mk.mp
    exact Filter.Eventually.of_forall (fun _ h ↦ by rw [h])
  have int_g : ∀ i ∈ s, Integrable g (μ.restrict (S i)) := by
    intro i hi
    have := (int_f.congr int_f.aemeasurable.ae_eq_mk).restrict (s := S i)
    rwa [res_res i hi] at this
  have : ∑ i ∈ s, ∫ (x : X) in S i, f x ∂μ = ∑ i ∈ s, ∫ (x : X) in S i, g x ∂μ := by
    refine Finset.sum_congr rfl (fun i hi ↦ integral_congr_ae ?_)
    convert int_f.aemeasurable.ae_eq_mk.restrict (s := S i) using 2
    rw [Measure.restrict_restrict_of_subset]
    exact (subset_biUnion_of_mem hi)
  rw [this, integral_congr_ae int_f.aemeasurable.ae_eq_mk]
  -- Now prove the result for the measurable integrand `g`
  have meas : MeasurableSet {x | 0 ≤ g x} :=
    have : {x | 0 ≤ g x} = g ⁻¹' (Ici 0) := by simp [preimage, mem_Ici]
    this ▸ (AEMeasurable.measurable_mk int_f.aemeasurable) measurableSet_Ici
  rw [← integral_finset_sum_measure int_g]
  set μ₀ : ι → Measure X := fun i ↦ ite (i ∈ s) (μ.restrict (S i)) 0
  refine integral_mono_measure ?_ ?_ (integrable_finset_sum_measure.mpr int_g)
  · refine Measure.le_iff.mpr (fun T hT ↦ ?_)
    simp_rw [μ.restrict_apply hT, Measure.coe_finset_sum, s.sum_apply, inter_iUnion]
    apply le_trans <| measure_biUnion_finset_le s (T ∩ S ·)
    exact s.sum_le_sum (fun _ _ ↦ ge_of_eq (μ.restrict_apply hT))
  · have : ∑ i ∈ s, μ.restrict (S i) = Measure.sum μ₀ := by
      ext T hT
      simp only [Measure.sum_apply (hs := hT), Measure.coe_finset_sum, s.sum_apply, μ₀]
      rw [tsum_eq_sum (s := s) (fun b hb ↦ by simp [hb])]
      exact Finset.sum_congr rfl (fun i hi ↦ by simp [hi])
    rw [Filter.EventuallyLE, this, Measure.ae_sum_iff' (by exact meas)]
    intro i
    by_cases hi : i ∈ s
    · simp only [Pi.zero_apply, hi, reduceIte, μ₀, ← res_res i hi, ae_restrict_iff meas, ← hg]
      exact g_ae_nonneg.mono (fun _ h _ ↦ h)
    · simp [hi, μ₀]

-- Analogous to `MeasureTheory.integral_smul_const` in Mathlib
theorem average_smul_const {X : Type*} {E : Type*} [MeasurableSpace X]
    {μ : MeasureTheory.Measure X} [NormedAddCommGroup E] [NormedSpace ℝ E] {𝕜 : Type*}
    [RCLike 𝕜] [NormedSpace 𝕜 E] [CompleteSpace E] (f : X → 𝕜) (c : E) :
    ⨍ (x : X), f x • c ∂μ = (⨍ (x : X), f x ∂μ) • c :=
  integral_smul_const f c

end MeasureTheory

namespace ENNReal

theorem lintegral_Lp_smul {α : Type*} [MeasurableSpace α] {μ : MeasureTheory.Measure α}
    {f : α → ℝ≥0∞} (hf : AEMeasurable f μ) {p : ℝ} (hp : p > 0) (c : NNReal) :
    (∫⁻ x : α, (c • f) x ^ p ∂μ) ^ (1 / p) = c • (∫⁻ x : α, f x ^ p ∂μ) ^ (1 / p) := by
  simp_rw [smul_def, Pi.smul_apply, smul_eq_mul, mul_rpow_of_nonneg _ _ hp.le,
    MeasureTheory.lintegral_const_mul'' _ (hf.pow_const p),
    mul_rpow_of_nonneg _ _ (one_div_nonneg.mpr hp.le), ← rpow_mul, mul_one_div_cancel hp.ne.symm,
    rpow_one]

-- Analogous to `ENNReal.ofReal_pow` in Mathlib
-- Currently unused
theorem ofReal_zpow {p : ℝ} (hp : 0 < p) (n : ℤ) :
    ENNReal.ofReal (p ^ n) = ENNReal.ofReal p ^ n := by
  rw [ofReal_eq_coe_nnreal hp.le, ← coe_zpow, ← ofReal_coe_nnreal, NNReal.coe_zpow, NNReal.coe_mk]
  exact NNReal.coe_ne_zero.mp hp.ne.symm

end ENNReal


--TODO: to mathlib
@[to_additive (attr := simp)]
theorem prod_attach_insert {α β : Type*} {s : Finset α} {a : α} [DecidableEq α] [CommMonoid β]
    {f : { i // i ∈ insert a s } → β} (ha : a ∉ s) :
    ∏ x ∈ (insert a s).attach, f x =
    f ⟨a, Finset.mem_insert_self a s⟩ * ∏ x ∈ s.attach, f ⟨x, Finset.mem_insert_of_mem x.2⟩ := by
  rw [Finset.attach_insert, Finset.prod_insert, Finset.prod_image]
  · intros x hx y hy h
    ext
    simpa using h
  · simp [ha]

@[to_additive]
lemma Finset.prod_finset_product_filter_right {α β γ : Type*} {s : Finset α} {t : Finset β}
    {p : α → Prop} {q : α → β → Prop} [DecidablePred p] [DecidableRel q]
    [DecidablePred fun r : α × β ↦ p r.1 ∧ q r.1 r.2] {f : α → β → γ} [CommMonoid γ] :
    ∏ x ∈ s with p x, ∏ y ∈ t with q x y, f x y =
    ∏ r ∈ s ×ˢ t with p r.1 ∧ q r.1 r.2, f r.1 r.2 := by
  convert (prod_finset_product_right' ((t ×ˢ s).filter fun r ↦ p r.2 ∧ q r.2 r.1) _ _ _).symm
  · refine Finset.prod_equiv (Equiv.prodComm α β) (fun r ↦ ?_) (by simp)
    simp_rw [mem_filter, mem_product, Equiv.prodComm_apply, Prod.fst_swap, Prod.snd_swap]
    tauto
  · intro r; simp only [mem_filter, mem_product]; tauto

open Classical ComplexConjugate in
lemma Finset.sum_range_mul_conj_sum_range {α : Type*} {s : Finset α} {f : α → ℂ} :
    ∑ j ∈ s, f j * conj (f j) + ∑ j ∈ s, ∑ j' ∈ s with j ≠ j', f j * conj (f j') =
    (∑ j ∈ s, f j) * conj (∑ j' ∈ s, f j') := by
  calc
    _ = ∑ j ∈ s, ∑ j' ∈ s with j = j', f j * conj (f j') +
        ∑ j ∈ s, ∑ j' ∈ s with j ≠ j', f j * conj (f j') := by
      rw [add_left_inj]
      congr! with j mj; simp_rw [filter_eq, mj, ite_true, sum_singleton]
    _ = _ := by
      conv_lhs =>
        rw [← sum_add_distrib]; enter [2, j]; rw [sum_filter_add_sum_filter_not, ← mul_sum]
      rw [sum_mul, map_sum]

lemma Finset.pow_sum_comm {ι R : Type*} [Semiring R] {s : Finset ι} {f : ι → R}
    (hf : ∀ i ∈ s, ∀ j ∈ s, i ≠ j → f i * f j = 0) {n : ℕ} (hn : 1 ≤ n) :
    (∑ i ∈ s, f i) ^ n = ∑ i ∈ s, f i ^ n := by
  induction n, hn using Nat.le_induction with
  | base => simp
  | succ n hn ih =>
    simp_rw [pow_succ, ih, sum_mul, mul_sum]
    congr! 1 with x mx
    refine Finset.sum_eq_single _ (fun y my hn ↦ ?_) (fun _ ↦ by contradiction)
    rw [← Nat.sub_one_add_one (show n ≠ 0 by omega), pow_succ, mul_assoc, hf _ mx _ my hn.symm,
      mul_zero]

namespace MeasureTheory

lemma sum_sq_eLpNorm_indicator_le_of_pairwiseDisjoint
    {α ι F : Type*} [MeasurableSpace α] [NormedAddCommGroup F] {μ : Measure α}
    {s : Finset ι} {f : α → F} {t : ι → Set α} (meast : ∀ i, MeasurableSet (t i))
    (hpd : s.toSet.PairwiseDisjoint t) :
    ∑ i ∈ s, eLpNorm ((t i).indicator f) 2 μ ^ 2 ≤ eLpNorm f 2 μ ^ 2 := by
  simp_rw [sq_eLpNorm_two]
  conv_lhs =>
    enter [2, i, 2, x]
    rw [enorm_indicator_eq_indicator_enorm, sq, ← inter_indicator_mul, inter_self]
    enter [2, y]; rw [← sq]
  conv_lhs => enter [2, i]; rw [lintegral_indicator (meast i)]
  rw [← lintegral_biUnion_finset hpd fun _ _ ↦ meast _]
  exact setLIntegral_le_lintegral _ _

theorem measurable_measure_ball {α : Type*} [PseudoMetricSpace α] [SecondCountableTopology α]
    [MeasurableSpace α] [OpensMeasurableSpace α] {μ : Measure α} [SFinite μ] :
    Measurable fun (a, r) ↦ μ (Metric.ball a r) := by
  let s : Set (α × α × ℝ) := setOf fun (b, a, r) ↦ b ∈ Metric.ball a r
  apply measurable_measure_prodMk_right (s := s)
  unfold s Metric.ball
  simp_rw [mem_setOf]
  apply measurableSet_lt
  · fun_prop
  · fun_prop

end MeasureTheory


==> anc/Carleson/ToMathlib/Order/Chain.lean <==
import Mathlib.Order.Preorder.Chain
import Mathlib.Data.Set.Lattice

lemma IsChain.pairwiseDisjoint_iUnion₂ {α β : Type*} [PartialOrder β] [OrderBot β]
    (c : Set (Set α)) (hc : IsChain (· ⊆ ·) c) (f : α → β)
    (h : ∀ s ∈ c, s.PairwiseDisjoint f) : (⋃ s ∈ c, s).PairwiseDisjoint f := by
  apply Set.pairwise_iUnion₂ (directedOn hc)
  exact fun s hs ↦ h s hs


==> anc/Carleson/ToMathlib/RealInterpolation/InterpolatedExponents.lean <==
import Mathlib.Analysis.SpecialFunctions.Pow.NNReal

/-!
# Results about working with (interpolated) exponents

This files contains convenience results for working with interpolated exponents,
as well as results about a particular choice of exponent that we will use for the proof
of the real interpolation theorem.
-/
noncomputable section

open ENNReal Real Set

variable {p₀ q₀ p₁ q₁ p q t : ℝ≥0∞}

namespace ENNReal

-- the Ioc version is true for r = ∞ also
theorem mem_sub_Ioo {q r : ℝ≥0∞} (hr : r ≠ ⊤) (hq : q ∈ Ioo 0 r) : r - q ∈ Ioo 0 r := by
  obtain (rfl | hr') := eq_zero_or_pos r
  · apply False.elim (by simp at hq)
  exact ⟨tsub_pos_of_lt hq.2, (ENNReal.sub_lt_self_iff hr).mpr ⟨hr', hq.1⟩⟩

lemma sub_toReal_of_le {t : ℝ≥0∞} (ht : t ≤ 1) : 1 - t.toReal = (1 - t).toReal := by
  rw [← toReal_one, toReal_sub_of_le ht one_ne_top]

lemma sub_sub_toReal_of_le {t : ℝ≥0∞} (ht : t ≤ 1) : t.toReal = 1 - (1 - t).toReal := by
  rw [← sub_toReal_of_le ht, _root_.sub_sub_cancel]

lemma one_sub_one_sub_eq {t : ℝ≥0∞} (ht : t ∈ Ioo 0 1) : 1 - (1 - t) = t :=
  sub_sub_cancel one_ne_top ht.2.le

lemma one_le_toReal {a : ℝ≥0∞} (ha₁ : 1 ≤ a) (ha₂ : a < ⊤) : 1 ≤ a.toReal :=
  toReal_mono ha₂.ne_top ha₁

lemma coe_rpow_ne_top {a : ℝ} {q : ℝ} (hq : 0 ≤ q) : ENNReal.ofReal a ^ q ≠ ⊤ := by finiteness

-- Note this lemma can directly be applied to elements of `ℝ≥0` as well
lemma coe_rpow_ne_top' {a : ℝ} {q : ℝ} (hq : 0 < q) : ENNReal.ofReal a ^ q ≠ ⊤ := by finiteness

lemma coe_pow_pos {a : ℝ} {q : ℝ} (ha : 0 < a) : 0 < ENNReal.ofReal a ^ q :=
  ENNReal.rpow_pos (ofReal_pos.mpr ha) coe_ne_top

lemma rpow_ne_top' {a : ℝ≥0∞} {q : ℝ} (ha : a ≠ 0) (ha' : a ≠ ⊤) : a ^ q ≠ ⊤ := by finiteness

-- unused (one reference in an also-unused lemma)
lemma exp_toReal_pos' {q : ℝ≥0∞} (hq : 1 ≤ q) (hq' : q < ⊤) : 0 < q.toReal :=
  toReal_pos (lt_of_lt_of_le zero_lt_one hq).ne' hq'.ne_top

@[aesop (rule_sets := [finiteness]) unsafe apply]
lemma ne_top_of_Ico {p q r : ℝ≥0∞} (hq : q ∈ Ico p r) : q ≠ ⊤ := hq.2.ne_top

lemma lt_top_of_Ico {p q r : ℝ≥0∞} (hq : q ∈ Ico p r) : q < ⊤ := by finiteness

@[aesop (rule_sets := [finiteness]) unsafe apply]
lemma ne_top_of_Ioo {p q r : ℝ≥0∞} (hq : q ∈ Ioo p r) : q ≠ ⊤ := hq.2.ne_top

lemma lt_top_of_Ioo {p q r : ℝ≥0∞} (hq : q ∈ Ioo p r) : q < ⊤ := (ne_top_of_Ioo hq).lt_top

-- XXX: generalise interval bounds!
lemma toReal_mem_Ioo {t : ℝ≥0∞} (ht : t ∈ Ioo 0 1) : t.toReal ∈ Ioo 0 1 :=
  ⟨toReal_pos ht.1.ne' (ne_top_of_Ioo ht), toReal_lt_of_lt_ofReal (by simp [ht.2])⟩

-- XXX: generalise interval bounds!
lemma ofReal_mem_Ioo_0_1 (t : ℝ) (h : t ∈ Ioo 0 1) : ENNReal.ofReal t ∈ Ioo 0 1 :=
  ⟨ofReal_pos.mpr h.1, ofReal_lt_one.mpr h.2⟩

lemma ne_top_of_Ioc {p q r : ℝ≥0∞} (hq : q ∈ Ioc p r) (hr : r < ⊤) : q ≠ ⊤ :=
  hq.2.trans_lt hr |>.ne_top

lemma pos_of_rb_Ioc {p q r : ℝ≥0∞} (hr : q ∈ Ioc p r) : 0 < r :=
  zero_le p |>.trans_lt hr.1 |>.trans_le hr.2

lemma pos_of_Ioo {p q r : ℝ≥0∞} (hq : q ∈ Ioo p r) : 0 < q := pos_of_gt hq.1

lemma ne_zero_of_Ioo {p q r : ℝ≥0∞} (hq : q ∈ Ioo p r) : q ≠ 0 := (pos_of_gt hq.1).ne'

lemma pos_of_Icc_1 {p q : ℝ≥0∞} (hp : p ∈ Icc 1 q) : 0 < p := lt_of_lt_of_le zero_lt_one hp.1

lemma pos_of_ge_1 {p : ℝ≥0∞} (hp : 1 ≤ p) : 0 < p := lt_of_lt_of_le zero_lt_one hp

lemma pos_rb_of_Icc_1_inh {p q : ℝ≥0∞} (hp : p ∈ Icc 1 q) : 0 < q :=
  lt_of_lt_of_le zero_lt_one (le_trans hp.1 hp.2)

lemma toReal_pos_of_Ioo {q p r : ℝ≥0∞} (hp : p ∈ Ioo q r) : 0 < p.toReal :=
  toReal_pos (ne_zero_of_lt hp.1) hp.2.ne_top

lemma toReal_ne_zero_of_Ioo {q p r : ℝ≥0∞} (hp : p ∈ Ioo q r) : p.toReal ≠ 0 :=
  toReal_ne_zero.mpr ⟨ne_zero_of_lt hp.1, hp.2.ne_top⟩

-- TODO: check which ones are actually used
lemma eq_of_rpow_eq (a b : ℝ≥0∞) (c : ℝ) (hc : c ≠ 0) (h : a ^ c = b ^ c) : a = b := by
  rw [← ENNReal.rpow_rpow_inv hc a, ← ENNReal.rpow_rpow_inv hc b]
  exact congrFun (congrArg HPow.hPow h) c⁻¹

lemma le_of_rpow_le {a b : ℝ≥0∞} {c : ℝ} (hc : 0 < c) (h : a ^ c ≤ b ^ c) : a ≤ b := by
  rw [← ENNReal.rpow_rpow_inv hc.ne' a, ← ENNReal.rpow_rpow_inv hc.ne' b]
  exact (ENNReal.rpow_le_rpow_iff (inv_pos_of_pos hc)).mpr h

lemma coe_inv_exponent (hp₀ : 0 < p₀) : ENNReal.ofReal (p₀⁻¹.toReal) = p₀⁻¹ :=
  ofReal_toReal_eq_iff.mpr (inv_ne_top.mpr hp₀.ne')

end ENNReal

/-! ## Convenience results for working with (interpolated) exponents -/
namespace ComputationsInterpolatedExponents

lemma ENNReal_preservation_positivity₀ (ht : t ∈ Ioo 0 1) (hpq : p ≠ ⊤ ∨ q ≠ ⊤) :
    0 < (1 - t) * p⁻¹ + t * q⁻¹ := by
  obtain dir|dir := hpq
  · exact Left.add_pos_of_pos_of_nonneg (mul_pos ((tsub_pos_of_lt ht.2).ne')
      (ENNReal.inv_ne_zero.mpr dir)) (zero_le _)
  · exact Right.add_pos_of_nonneg_of_pos (zero_le _)
      <| ENNReal.mul_pos ht.1.ne' (ENNReal.inv_ne_zero.mpr dir)

lemma ENNReal_preservation_positivity (ht : t ∈ Ioo 0 1) (hpq : p ≠ q) :
    0 < (1 - t) * p⁻¹ + t * q⁻¹ := by
  apply ENNReal_preservation_positivity₀ ht
  cases (lt_or_gt_of_ne hpq) <;> exact Ne.ne_or_ne ⊤ hpq

lemma ENNReal_preservation_positivity' (hp₀ : 0 < p₀) (hp₁ : 0 < p₁) (ht : t ≠ ⊤)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) : 0 < p := by
  rw [← inv_inv p, hp]
  simp [ENNReal.mul_eq_top, hp₀.ne', hp₁.ne', ht]

lemma interp_exp_ne_top (hp₀p₁ : p₀ ≠ p₁) (ht : t ∈ Ioo 0 1)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) : p ≠ ⊤ := by
  apply ENNReal.inv_ne_zero.mp
  refine hp ▸ (ENNReal_preservation_positivity₀ ht ?_).ne'
  by_contra! h
  exact hp₀p₁ (h.1.trans h.2.symm)

lemma interp_exp_ne_top' (hp₀p₁ : p₀ ≠ ⊤ ∨ p₁ ≠ ⊤) (ht : t ∈ Ioo 0 1)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) : p ≠ ⊤ :=
  ENNReal.inv_ne_zero.mp (hp ▸ (ENNReal_preservation_positivity₀ ht hp₀p₁).ne')

lemma interp_exp_eq (hp₀p₁ : p₀ = p₁)
    (ht : t ∈ Ioo 0 1) (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) :
    p₀ = p := by
  rw [← inv_inv (a := p), hp, ← hp₀p₁, ← add_mul]
  have : 1 - t + t = 1 := by rw [tsub_add_cancel_iff_le]; exact ht.2.le
  rw [this, one_mul, inv_inv]

lemma interp_exp_lt_top (hp₀p₁ : p₀ ≠ p₁)
    (ht : t ∈ Ioo 0 1)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) : p < ⊤ :=
  Ne.lt_top <| interp_exp_ne_top hp₀p₁ ht hp

lemma interp_exp_lt_top' (hp₀p₁ : p₀ ≠ ⊤ ∨ p₁ ≠ ⊤)
    (ht : t ∈ Ioo 0 1)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) : p < ⊤ :=
  Ne.lt_top <| interp_exp_ne_top' hp₀p₁ ht hp

lemma interp_exp_between (hp₀ : 0 < p₀) (hp₁ : 0 < p₁)
    (hp₀p₁ : p₀ < p₁) (ht : t ∈ Ioo 0 1)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) : p ∈ Ioo p₀ p₁ := by
  have ht' : t ≠ ∞ := (ht.2.trans one_lt_top).ne
  refine ⟨?_, ?_⟩ <;> apply ENNReal.inv_lt_inv.mp
  · rw [hp]
    have : p₀⁻¹ = (1 - t) * p₀⁻¹ + t * p₀⁻¹ := by
      rw [← add_mul, tsub_add_eq_max, max_eq_left_of_lt, one_mul]
      exact ht.2
    nth_rw 2 [this]
    gcongr
    · exact mul_ne_top (sub_ne_top top_ne_one.symm) (inv_ne_top.mpr hp₀.ne')
    · exact ht.1.ne'
    · exact ht'
  · rw [hp]
    have : p₁⁻¹ = (1 - t) * p₁⁻¹ + t * p₁⁻¹ := by
      rw [← add_mul, tsub_add_eq_max, max_eq_left_of_lt, one_mul]
      exact ht.2
    nth_rw 1 [this]
    gcongr
    · exact mul_ne_top ht' (inv_ne_top.mpr hp₁.ne')
    · exact (tsub_pos_iff_lt.mpr ht.2).ne'
    · exact (mem_sub_Ioo (one_ne_top) ht).2.trans one_lt_top |>.ne

lemma one_le_interp_exp_aux (hp₀ : 1 ≤ p₀) (hp₁ : 1 ≤ p₁) (hp₀p₁ : p₀ < p₁) (ht : t ∈ Ioo 0 1)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) : 1 ≤ p :=
  hp₀.trans_lt
    (interp_exp_between (zero_lt_one.trans_le hp₀) (zero_lt_one.trans_le hp₁) hp₀p₁ ht hp).1 |>.le

lemma switch_exponents (ht : t ∈ Ioo 0 1) (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) :
    p⁻¹ = (1 - (1 - t)) * p₁⁻¹ + (1 - t) * p₀⁻¹ := by
  rwa [add_comm, one_sub_one_sub_eq ht]

lemma one_le_interp (hp₀ : 1 ≤ p₀) (hp₁ : 1 ≤ p₁)
    (hp₀p₁ : p₀ ≠ p₁) (ht : t ∈ Ioo 0 1)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) : 1 ≤ p := by
  rcases (lt_or_gt_of_ne hp₀p₁) with p₀lt_p₁ | p₁lt_p₀
  · exact one_le_interp_exp_aux hp₀ hp₁ p₀lt_p₁ ht hp
  · exact one_le_interp_exp_aux hp₁ hp₀ p₁lt_p₀ (mem_sub_Ioo one_ne_top ht) (switch_exponents ht hp)

lemma one_le_interp_toReal (hp₀ : 1 ≤ p₀) (hp₁ : 1 ≤ p₁)
    (hp₀p₁ : p₀ ≠ p₁) (ht : t ∈ Ioo 0 1)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) : 1 ≤ p.toReal :=
  one_le_toReal (one_le_interp hp₀ hp₁ hp₀p₁ ht hp) (interp_exp_ne_top hp₀p₁ ht hp).lt_top

-- unused
lemma exp_toReal_ne_zero_of_Ico {q p : ℝ≥0∞} (hq : q ∈ Ico 1 p) : q.toReal ≠ 0 :=
  (exp_toReal_pos' hq.1 (lt_top_of_Ico hq)).ne'

-- TODO : decide if this is wanted
-- local instance : Coe ℝ ℝ≥0∞ where
--   coe x := ENNReal.ofReal x

lemma inv_of_interpolated_pos' (hp₀p₁ : p₀ ≠ p₁) (ht : t ∈ Ioo 0 1)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) : 0 < p⁻¹ :=
  ENNReal.inv_pos.mpr (interp_exp_ne_top hp₀p₁ ht hp)

-- TODO: remove, this is redundant, but for now mirror the development for reals...
lemma interpolated_pos' (hp₀ : 0 < p₀) (hp₁ : 0 < p₁) (ht : t ≠ ∞)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) : 0 < p :=
  ENNReal_preservation_positivity' hp₀ hp₁ ht hp

lemma exp_toReal_pos (hp₀ : 0 < p₀) (hp₀' : p₀ ≠ ⊤) : 0 < p₀.toReal :=
  toReal_pos hp₀.ne' hp₀'

lemma interp_exp_in_Ioo_zero_top (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hp₁ : 0 < p₁)
    (hp₀p₁ : p₀ ≠ ⊤ ∨ p₁ ≠ ⊤)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) : p ∈ Ioo 0 ⊤ :=
  ⟨interpolated_pos' hp₀ hp₁ (ne_top_of_Ioo ht) hp, interp_exp_lt_top' hp₀p₁ ht hp⟩

lemma inv_toReal_pos_of_ne_top (hp₀ : 0 < p₀) (hp' : p₀ ≠ ⊤) : 0 < p₀⁻¹.toReal :=
  toReal_inv _ ▸ inv_pos_of_pos (exp_toReal_pos hp₀ hp')

lemma inv_toReal_ne_zero_of_ne_top (hp₀ : 0 < p₀) (hp' : p₀ ≠ ⊤) : p₀⁻¹.toReal ≠ 0 :=
  (inv_toReal_pos_of_ne_top hp₀ hp').ne'

lemma interp_exp_toReal_pos (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hp₁ : 0 < p₁) (hp₀p₁ : p₀ ≠ p₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) : 0 < p.toReal :=
  toReal_pos (interpolated_pos' hp₀ hp₁ (ne_top_of_Ioo ht) hp).ne' (interp_exp_ne_top hp₀p₁ ht hp)

lemma interp_exp_toReal_pos' (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hp₁ : 0 < p₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹)
    (hp₀p₁ : p₀ ≠ ⊤ ∨ p₁ ≠ ⊤) : 0 < p.toReal :=
  toReal_pos (interpolated_pos' hp₀ hp₁ (ne_top_of_Ioo ht) hp).ne' (interp_exp_ne_top' hp₀p₁ ht hp)

lemma interp_exp_inv_pos (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀)
    (hp₁ : 0 < p₁) (hp₀p₁ : p₀ ≠ p₁) (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) :
    0 < p⁻¹.toReal :=
  toReal_inv _ ▸ inv_pos_of_pos (interp_exp_toReal_pos ht hp₀ hp₁ hp₀p₁ hp)

lemma interp_exp_inv_ne_zero (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀)
    (hp₁ : 0 < p₁) (hp₀p₁ : p₀ ≠ p₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) : p⁻¹.toReal ≠ 0 :=
  (interp_exp_inv_pos ht hp₀ hp₁ hp₀p₁ hp).ne'

lemma preservation_interpolation (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀)
    (hp₁ : 0 < p₁) (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) :
    p⁻¹.toReal = (1 - t).toReal * (p₀⁻¹).toReal + t.toReal * (p₁⁻¹).toReal := by
  rw [hp, ← toReal_mul, ← toReal_mul, toReal_add (by finiteness) (by finiteness)]

lemma preservation_positivity_inv_toReal (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hp₁ : 0 < p₁)
    (hp₀p₁ : p₀ ≠ p₁) :
    0 < (1 - t.toReal) * (p₀⁻¹).toReal + t.toReal * (p₁⁻¹).toReal := by
  -- TODO: do we need aux' ever? if so, extract as general lemma!
  -- have aux' : 0 < (1 - t).toReal :=
  --   toReal_pos (tsub_pos_iff_lt.mpr ht.2).ne' (sub_ne_top top_ne_one.symm)
  have aux : 0 < 1 - t.toReal := by simpa using (toReal_mem_Ioo ht).2
  rcases (eq_or_ne p₀ ⊤) with p₀eq_top | p₀ne_top
  · rw [p₀eq_top]
    simp only [inv_top, toReal_zero, mul_zero, zero_add]
    apply mul_pos (toReal_mem_Ioo ht).1
    rw [toReal_inv]
    refine inv_pos_of_pos (exp_toReal_pos hp₁ ?_)
    rw [p₀eq_top] at hp₀p₁
    exact hp₀p₁.symm
  · exact add_pos_of_pos_of_nonneg
      (mul_pos aux <| toReal_inv _ ▸ inv_pos_of_pos (exp_toReal_pos hp₀ p₀ne_top))
      (mul_nonneg (toReal_mem_Ioo ht).1.le toReal_nonneg)

lemma ne_inv_toReal_exponents (hp₀ : 0 < p₀) (hp₁ : 0 < p₁) (hp₀p₁ : p₀ ≠ p₁) :
    p₀⁻¹.toReal ≠ p₁⁻¹.toReal := by
  refine fun h ↦ hp₀p₁ ?_
  rw [← inv_inv p₀, ← inv_inv p₁]
  apply congrArg Inv.inv
  rw [← ofReal_toReal_eq_iff.mpr (inv_ne_top.mpr hp₀.ne'),
    ← ofReal_toReal_eq_iff.mpr (inv_ne_top.mpr hp₁.ne')]
  exact congrArg ENNReal.ofReal h

lemma ne_inv_toReal_exp_interp_exp (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hp₁ : 0 < p₁) (hp₀p₁ : p₀ ≠ p₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) : p₀⁻¹.toReal ≠ p⁻¹.toReal := by
  rw [preservation_interpolation ht hp₀ hp₁ hp, ← sub_ne_zero]
  convert mul_ne_zero (toReal_ne_zero_of_Ioo ht)
    (sub_ne_zero_of_ne (ne_inv_toReal_exponents hp₀ hp₁ hp₀p₁)) using 1
  -- These lines used to be
  -- rw [ENNReal.sub_mul, one_mul, add_comm_sub, sub_add_eq_sub_sub, sub_self, zero_sub,
  -- neg_sub, ← _root_.mul_sub]
  rw [mul_sub, tsub_add_eq_tsub_tsub]
  nth_rw 1 [← one_mul p₀⁻¹.toReal]
  have : (1 - t) + t = 1 := by rw [tsub_add_cancel_iff_le]; exact ht.2.le
  rw [← sub_mul]
  congr
  rw [sub_eq_iff_eq_add', ← toReal_add (by finiteness) (by finiteness), this, ← ENNReal.toReal_one]

lemma ne_sub_toReal_exp (hp₀ : 0 < p₀) (hp₁ : 0 < p₁) (hp₀p₁ : p₀ ≠ p₁) :
    p₁⁻¹.toReal - p₀⁻¹.toReal ≠ 0 :=
  sub_ne_zero_of_ne (ne_inv_toReal_exponents hp₀ hp₁ hp₀p₁).symm

lemma ne_toReal_exp_interp_exp (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hp₁ : 0 < p₁) (hp₀p₁ : p₀ ≠ p₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) : p₀.toReal ≠ p.toReal := by
  refine fun h ↦ ne_inv_toReal_exp_interp_exp ht hp₀ hp₁ hp₀p₁ hp ?_
  repeat rw [toReal_inv _]
  exact congrArg Inv.inv h

lemma ne_toReal_exp_interp_exp₁ (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hp₁ : 0 < p₁) (hp₀p₁ : p₀ ≠ p₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) :
    p.toReal ≠ p₁.toReal :=
  (ne_toReal_exp_interp_exp (mem_sub_Ioo one_ne_top ht) hp₁ hp₀ hp₀p₁.symm (switch_exponents ht hp)).symm

lemma ofReal_inv_interp_sub_exp_pos₁ (ht : t ∈ Ioo 0 1) (hq₀ : 0 < q₀) (hq₁ : 0 < q₁)
    (hq₀q₁ : q₀ ≠ q₁)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) :
    ENNReal.ofReal |q.toReal - q₁.toReal|⁻¹ > 0 :=
  ofReal_pos.mpr (inv_pos_of_pos (abs_sub_pos.mpr (ne_toReal_exp_interp_exp₁ ht hq₀ hq₁ hq₀q₁ hq)))

lemma ofReal_inv_interp_sub_exp_pos₀ (ht : t ∈ Ioo 0 1) (hq₀ : 0 < q₀) (hq₁ : 0 < q₁)
    (hq₀q₁ : q₀ ≠ q₁) (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) :
    ENNReal.ofReal |q.toReal - q₀.toReal|⁻¹ > 0 :=
  ofReal_pos.mpr (inv_pos_of_pos (abs_sub_pos.mpr
    (ne_toReal_exp_interp_exp ht hq₀ hq₁ hq₀q₁ hq).symm))

lemma exp_lt_iff (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hp₁ : 0 < p₁) (hp₀p₁ : p₀ ≠ p₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) :
    p < p₀ ↔ p₁ < p₀ := by
  rcases lt_or_gt_of_ne hp₀p₁ with p₀lt_p₁ | p₁lt_p₀
  · exact ⟨fun h ↦ (not_le_of_gt h (le_of_lt (interp_exp_between hp₀ hp₁ p₀lt_p₁ ht hp).1)).elim,
      fun h ↦ (not_le_of_gt h p₀lt_p₁.le).elim⟩
  · exact ⟨fun _ ↦ p₁lt_p₀,
      fun _ ↦ (interp_exp_between hp₁ hp₀ p₁lt_p₀ (mem_sub_Ioo one_ne_top ht) (switch_exponents ht hp)).2⟩

lemma exp_gt_iff (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hp₁ : 0 < p₁) (hp₀p₁ : p₀ ≠ p₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) :
    p₀ < p ↔ p₀ < p₁ := by
  rcases lt_or_gt_of_ne hp₀p₁ with p₀lt_p₁ | p₁lt_p₀
  · exact ⟨fun _ ↦ p₀lt_p₁, fun _ ↦ (interp_exp_between hp₀ hp₁ p₀lt_p₁ ht hp).1⟩
  · exact ⟨fun h ↦ (not_le_of_gt h (interp_exp_between hp₁ hp₀ p₁lt_p₀
      (mem_sub_Ioo one_ne_top ht) (switch_exponents ht hp)).2.le).elim,
      fun h ↦ (not_le_of_gt h p₁lt_p₀.le).elim⟩

lemma exp_lt_exp_gt_iff (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hp₁ : 0 < p₁) (hp₀p₁ : p₀ ≠ p₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) :
    p < p₀ ↔ p₁ < p := by
  rw [exp_lt_iff ht hp₀ hp₁ hp₀p₁ hp, ← exp_gt_iff (mem_sub_Ioo one_ne_top ht) hp₁ hp₀ hp₀p₁.symm
    (switch_exponents ht hp)]

lemma exp_gt_exp_lt_iff (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hp₁ : 0 < p₁) (hp₀p₁ : p₀ ≠ p₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) :
    p₀ < p ↔ p < p₁ := by
  rw [exp_gt_iff ht hp₀ hp₁ hp₀p₁ hp, ← exp_lt_iff (mem_sub_Ioo one_ne_top ht) hp₁ hp₀ hp₀p₁.symm
    (switch_exponents ht hp)]

lemma exp_lt_iff₁ (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hp₁ : 0 < p₁) (hp₀p₁ : p₀ ≠ p₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) :
    p < p₁ ↔ p₀ < p₁ := by
  rw [← exp_gt_exp_lt_iff ht hp₀ hp₁ hp₀p₁ hp]
  exact exp_gt_iff ht hp₀ hp₁ hp₀p₁ hp

lemma exp_gt_iff₁ (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hp₁ : 0 < p₁) (hp₀p₁ : p₀ ≠ p₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) :
    p₁ < p ↔ p₁ < p₀ := by
  rw [← exp_lt_exp_gt_iff ht hp₀ hp₁ hp₀p₁ hp]
  exact exp_lt_iff ht hp₀ hp₁ hp₀p₁ hp

end ComputationsInterpolatedExponents

/-! ## Results about the particular choice of exponent

    The proof of the real interpolation theorem will estimate
    `distribution (trunc f A(t)) t` and `distribution (truncCompl f A(t)) t` for a
    function `A`. The function `A` can be given a closed-form expression that works for
    _all_ cases in the real interpolation theorem, because of the computation rules available
    for elements in `ℝ≥0∞` that avoid the need for a limiting procedure, e.g. `⊤⁻¹ = 0`.

    The function `A` will be of the form `A(t) = (t / d) ^ σ` for particular choices of `d` and
    `σ`. This section contatins results about the exponents `σ`.
-/
namespace ComputationsChoiceExponent

open ENNReal Real Set ComputationsInterpolatedExponents

variable {p₀ q₀ p₁ q₁ p q t : ℝ≥0∞}

def ζ (p₀ q₀ p₁ q₁ : ℝ≥0∞) (t : ℝ) : ℝ :=
  (((1 - t) * (p₀⁻¹).toReal + t * (p₁⁻¹).toReal) * ((q₁⁻¹).toReal - (q₀⁻¹).toReal)) /
  (((1 - t) * (q₀⁻¹).toReal + t * (q₁⁻¹).toReal) * ((p₁⁻¹).toReal - (p₀⁻¹).toReal))

lemma ζ_equality₁ (ht : t ∈ Ioo 0 1) :
    ζ p₀ q₀ p₁ q₁ t.toReal =
    (((1 - t).toReal * p₀⁻¹.toReal + t.toReal * p₁⁻¹.toReal) *
    ((1 - t).toReal * q₀⁻¹.toReal + t.toReal * q₁⁻¹.toReal - q₀⁻¹.toReal)) /
    (((1 - t).toReal * q₀⁻¹.toReal + t.toReal * q₁⁻¹.toReal) *
    ((1 - t).toReal * p₀⁻¹.toReal + t.toReal * p₁⁻¹.toReal - p₀⁻¹.toReal)) := by
  unfold ζ
  have aux : t.toReal ≠ 0 := toReal_ne_zero_of_Ioo ht
  rw [← mul_div_mul_right _ _ aux, mul_assoc _ _ t.toReal, mul_assoc _ _ t.toReal,
    ← sub_toReal_of_le ht.2.le]
  congr <;> ring

lemma ζ_equality₂ (ht : t ∈ Ioo 0 1) :
    ζ p₀ q₀ p₁ q₁ t.toReal =
    (((1 - t).toReal * p₀⁻¹.toReal + t.toReal * p₁⁻¹.toReal) *
    ((1 - t).toReal * q₀⁻¹.toReal + t.toReal * q₁⁻¹.toReal - q₁⁻¹.toReal)) /
    (((1 - t).toReal * q₀⁻¹.toReal + t.toReal * q₁⁻¹.toReal) *
    ((1 - t).toReal * p₀⁻¹.toReal + t.toReal * p₁⁻¹.toReal - p₁⁻¹.toReal)) := by
  unfold ζ
  have : -(1 - t.toReal) < 0 := by
    rw [neg_neg_iff_pos, sub_pos, ← toReal_one]
    exact toReal_strict_mono one_ne_top ht.2
  rw [← mul_div_mul_right _ _ this.ne, mul_assoc _ _ (-(1 - t.toReal)),
    mul_assoc _ _ (-(1 - t.toReal)), ← sub_toReal_of_le ht.2.le]
  congr <;> ring

lemma ζ_symm (ht : t ∈ Ioo 0 1) : ζ p₀ q₀ p₁ q₁ t.toReal = ζ p₁ q₁ p₀ q₀ (1 - t).toReal := by
  unfold ζ
  rw [← mul_div_mul_right (c := - 1), mul_assoc _ _ (-1), mul_assoc _ _ (-1)]; on_goal 2 => positivity
  simp only [mul_neg, mul_one, neg_sub]
  nth_rewrite 1 [add_comm]; nth_rw 2 [add_comm]
  rw [sub_toReal_of_le ht.2.le, sub_sub_toReal_of_le ht.2.le,
    sub_sub_toReal_of_le (mem_sub_Ioo (by finiteness) ht).2.le]

set_option linter.style.multiGoal false in
set_option linter.flexible false in
lemma ζ_equality₃ (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hq₀ : 0 < q₀) (hp₁ : 0 < p₁) (hq₁ : 0 < q₁)
    (hp₀p₁ : p₀ ≠ p₁) (hq₀q₁ : q₀ ≠ q₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) (hp₀' : p₀ ≠ ⊤)
    (hq₀' : q₀ ≠ ⊤) :
    ζ p₀ q₀ p₁ q₁ t.toReal = (p₀.toReal * (q₀.toReal - q.toReal))  / (q₀.toReal * (p₀.toReal - p.toReal)) := by
  rw [ζ_equality₁ ht, ← preservation_interpolation, ← preservation_interpolation]
  have q_pos : 0 < q := interpolated_pos' hq₀ hq₁ (ne_top_of_Ioo ht) hq
  have p_pos : 0 < p := interpolated_pos' hp₀ hp₁ (ne_top_of_Ioo ht) hp
  have aux := mul_pos (interp_exp_toReal_pos ht hp₀ hp₁ hp₀p₁ hp)
    (interp_exp_toReal_pos ht hq₀ hq₁ hq₀q₁ hq)
  have hne : 0 < p.toReal * q.toReal * p₀.toReal * q₀.toReal :=
    mul_pos (mul_pos aux (exp_toReal_pos hp₀ hp₀')) (exp_toReal_pos hq₀ hq₀')
  rw [← mul_div_mul_right _ _ hne.ne']
  have eq₁ : p⁻¹.toReal * (q⁻¹.toReal - q₀⁻¹.toReal) *
      (p.toReal * q.toReal * p₀.toReal * q₀.toReal) =
      p₀.toReal * (p⁻¹.toReal * p.toReal) * ((q⁻¹.toReal * q.toReal) * q₀.toReal -
      (q₀⁻¹.toReal * q₀.toReal) * q.toReal) := by ring
  have eq₂ : q⁻¹.toReal * (p⁻¹.toReal - p₀⁻¹.toReal) *
      (p.toReal * q.toReal * p₀.toReal * q₀.toReal) =
      q₀.toReal * (q⁻¹.toReal * q.toReal) * ((p⁻¹.toReal * p.toReal) * p₀.toReal -
      (p₀⁻¹.toReal * p₀.toReal) * p.toReal) := by ring
  rw [eq₁, eq₂, ← @toReal_mul q⁻¹ q, ← @toReal_mul p⁻¹ p, ← @toReal_mul p₀⁻¹ p₀,
      ← @toReal_mul q₀⁻¹ q₀]
  all_goals try assumption
  -- TODO: why can below goals not be discharged?
  repeat rw [ENNReal.inv_mul_cancel] <;> try positivity
  all_goals simp <;> try assumption
  · apply interp_exp_ne_top hq₀q₁ ht hq
  · apply interp_exp_ne_top hp₀p₁ ht hp

lemma ζ_equality₄ (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hq₀ : 0 < q₀) (hp₁ : 0 < p₁) (hq₁ : 0 < q₁)
    (hp₀p₁ : p₀ ≠ p₁) (hq₀q₁ : q₀ ≠ q₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) (hp₁' : p₁ ≠ ⊤)
    (hq₁' : q₁ ≠ ⊤) :
    ζ p₀ q₀ p₁ q₁ t.toReal =
    (p₁.toReal * (q₁.toReal - q.toReal)) / (q₁.toReal * (p₁.toReal - p.toReal)) := by
  rw [ζ_symm, ζ_equality₃ (mem_sub_Ioo one_ne_top ht)] <;> try assumption
  · exact hp₀p₁.symm
  · exact hq₀q₁.symm
  · rw [hp, add_comm, ENNReal.sub_sub_cancel one_ne_top ht.2.le]
  · rw [hq, add_comm, ENNReal.sub_sub_cancel one_ne_top ht.2.le]

lemma ζ_equality₅ {t : ℝ≥0∞} (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hq₀ : 0 < q₀) (hp₁ : 0 < p₁) (hq₁ : 0 < q₁)
    (hp₀p₁ : p₀ ≠ p₁) (hq₀q₁ : q₀ ≠ q₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) (hp₀' : p₀ ≠ ⊤)
    (hq₀' : q₀ ≠ ⊤) :
    p₀.toReal + (ζ p₀ q₀ p₁ q₁ t.toReal)⁻¹ * (q.toReal - q₀.toReal) * (p₀.toReal / q₀.toReal) = p.toReal := by
  rw [ζ_equality₃ ht] <;> try assumption
  simp only [inv_div]
  rw [div_eq_mul_inv, div_eq_mul_inv, mul_inv]
  calc
  _ = p₀.toReal - (q₀.toReal⁻¹ * q₀.toReal) * (p₀.toReal - p.toReal) * (p₀.toReal⁻¹ * p₀.toReal) *
      ((q₀.toReal - q.toReal)⁻¹ * (q₀.toReal - q.toReal)) := by ring
  _ = _ := by
    rw [inv_mul_cancel₀, inv_mul_cancel₀, inv_mul_cancel₀]
    · simp only [one_mul, mul_one, _root_.sub_sub_cancel]
    · exact sub_ne_zero_of_ne (ne_toReal_exp_interp_exp ht hq₀ hq₁ hq₀q₁ hq)
    · exact (exp_toReal_pos hp₀ hp₀').ne'
    · exact (exp_toReal_pos hq₀ hq₀').ne'

lemma ζ_equality₆ {t : ℝ≥0∞} (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hq₀ : 0 < q₀) (hp₁ : 0 < p₁) (hq₁ : 0 < q₁)
    (hp₀p₁ : p₀ ≠ p₁) (hq₀q₁ : q₀ ≠ q₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) (hp₁' : p₁ ≠ ⊤)
    (hq₁' : q₁ ≠ ⊤) :
    p₁.toReal + (ζ p₀ q₀ p₁ q₁ t.toReal)⁻¹ * (q.toReal - q₁.toReal) * (p₁.toReal / q₁.toReal) = p.toReal := by
  rw [ζ_symm ht]
  apply ζ_equality₅ (mem_sub_Ioo one_ne_top ht) hp₁ hq₁ hp₀ hq₀ hp₀p₁.symm hq₀q₁.symm _ _ hp₁' hq₁'
  · rw [add_comm, one_sub_one_sub_eq ht]; apply hp
  · rw [add_comm, one_sub_one_sub_eq ht]; exact hq

lemma ζ_equality₇ (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hq₀ : 0 < q₀) (hp₁ : 0 < p₁) (hq₁ : 0 < q₁)
    (hp₀p₁ : p₀ ≠ p₁) (hq₀q₁ : q₀ ≠ q₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) (hp₀' : p₀ ≠ ⊤)
    (hq₀' : q₀ = ⊤) :
    ζ p₀ q₀ p₁ q₁ t.toReal = p₀.toReal / (p₀.toReal - p.toReal) := by
  rw [ζ_equality₁ ht, ← preservation_interpolation ht hp₀ hp₁ hp,
    ← preservation_interpolation ht hq₀ hq₁ hq, hq₀']
  simp only [inv_top, toReal_zero, sub_zero]
  have obs : 0 < p₀.toReal * p.toReal * q.toReal :=
    mul_pos (mul_pos (toReal_pos hp₀.ne' hp₀') (interp_exp_toReal_pos ht hp₀ hp₁ hp₀p₁ hp))
      (interp_exp_toReal_pos ht hq₀ hq₁ hq₀q₁ hq)
  rw [← mul_div_mul_right _ _ obs.ne']
  congr
  · calc
    _ = (p.toReal⁻¹ * p.toReal) * (q.toReal⁻¹ * q.toReal) * p₀.toReal := by
      rw [toReal_inv, toReal_inv]
      ring
    _ = _ := by
      rw [inv_mul_cancel₀, inv_mul_cancel₀, one_mul, one_mul]
      · exact (interp_exp_toReal_pos ht hq₀ hq₁ hq₀q₁ hq).ne'
      · exact (interp_exp_toReal_pos ht hp₀ hp₁ hp₀p₁ hp).ne'
  · calc
    _ = (q.toReal⁻¹ * q.toReal) * (p.toReal⁻¹ * p.toReal * p₀.toReal - p₀.toReal⁻¹ *
        p₀.toReal * p.toReal) := by
      rw [toReal_inv, toReal_inv, toReal_inv]
      ring
    _ = _ := by
      repeat rw [inv_mul_cancel₀, one_mul]
      · exact (toReal_pos hp₀.ne' hp₀').ne'
      · exact (interp_exp_toReal_pos ht hp₀ hp₁ hp₀p₁ hp).ne'
      · exact (interp_exp_toReal_pos ht hq₀ hq₁ hq₀q₁ hq).ne'

lemma ζ_equality₈ (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hq₀ : 0 < q₀) (hp₁ : 0 < p₁) (hq₁ : 0 < q₁)
    (hp₀p₁ : p₀ ≠ p₁) (hq₀q₁ : q₀ ≠ q₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) (hp₁' : p₁ ≠ ⊤)
    (hq₁' : q₁ = ⊤) :
    ζ p₀ q₀ p₁ q₁ t.toReal = p₁.toReal / (p₁.toReal - p.toReal) := by
    rw [ζ_symm ht]
    refine ζ_equality₇ (ENNReal.mem_sub_Ioo one_ne_top ht) hp₁ hq₁ hp₀ hq₀ hp₀p₁.symm hq₀q₁.symm
      ?_ ?_ hp₁' hq₁' (q₀ := q₁) (p := p) (q := q)
    · rw [one_sub_one_sub_eq ht, add_comm]; exact hp
    · rw [one_sub_one_sub_eq ht, add_comm]; exact hq

lemma ζ_eq_top_top (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hq₀ : 0 < q₀)
    (hp₁ : 0 < p₁) (hq₁ : 0 < q₁) (hp₀p₁ : p₀ ≠ p₁) (hq₀q₁ : q₀ ≠ q₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) (hp₁' : p₁ = ⊤)
    (hq₁' : q₁ = ⊤) :
    ζ p₀ q₀ p₁ q₁ t.toReal = 1 := by
  rw [ζ_equality₂ ht, ← preservation_interpolation ht hp₀ hp₁ hp,
    ← preservation_interpolation ht hq₀ hq₁ hq, hp₁', hq₁']
  simp only [inv_top, toReal_zero, sub_zero]
  rw [mul_comm, div_eq_mul_inv, mul_inv_cancel₀]
  exact (mul_pos (interp_exp_inv_pos ht hq₀ hq₁ hq₀q₁ hq)
    (interp_exp_inv_pos ht hp₀ hp₁ hp₀p₁ hp)).ne'

lemma ζ_pos_iff_aux (hp₀ : 0 < p₀) (hq₀ : 0 < q₀) (hp₀' : p₀ ≠ ⊤) (hq₀' : q₀ ≠ ⊤) :
    ( 0 < p₀.toReal * (q₀.toReal - q.toReal) / (q₀.toReal * (p₀.toReal - p.toReal))) ↔
    ((q.toReal < q₀.toReal) ∧ (p.toReal < p₀.toReal)) ∨
    ((q₀.toReal < q.toReal) ∧ (p₀.toReal < p.toReal)) := by
  rw [_root_.div_pos_iff, ← Left.neg_pos_iff, ← Left.neg_pos_iff, neg_mul_eq_mul_neg,
      neg_mul_eq_mul_neg]
  rw [mul_pos_iff_of_pos_left, mul_pos_iff_of_pos_left,
      mul_pos_iff_of_pos_left, mul_pos_iff_of_pos_left, neg_sub, neg_sub]
  · simp only [sub_pos]
  · exact exp_toReal_pos hq₀ hq₀'
  · exact exp_toReal_pos hp₀ hp₀'
  · exact exp_toReal_pos hq₀ hq₀'
  · exact exp_toReal_pos hp₀ hp₀'

lemma preservation_inequality (ht : t ∈ Ioo 0 1) (hp₀p₁ : p₀ ≠ p₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) (hp₀' : p₀ ≠ ⊤) :
    p.toReal < p₀.toReal ↔ p < p₀ :=
  toReal_lt_toReal (interp_exp_ne_top hp₀p₁ ht hp) hp₀'

lemma preservation_inequality' (ht : t ∈ Ioo 0 1) (hp₀p₁ : p₀ ≠ p₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) (hp₀' : p₀ ≠ ⊤) :
    p₀.toReal < p.toReal ↔ p₀ < p :=
  toReal_lt_toReal hp₀' (interp_exp_ne_top hp₀p₁ ht hp)

lemma preservation_inequality_of_lt₀ (ht : t ∈ Ioo 0 1) (hq₀ : 0 < q₀) (hq₁ : 0 < q₁)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) (hq₀q₁ : q₀ < q₁) :
    q₀.toReal < q.toReal :=
  (toReal_lt_toReal hq₀q₁.ne_top (interp_exp_ne_top hq₀q₁.ne ht hq)).mpr
    ((exp_gt_iff ht hq₀ hq₁ hq₀q₁.ne hq).mpr hq₀q₁)

lemma preservation_inequality_of_lt₁ (ht : t ∈ Ioo 0 1) (hq₀ : 0 < q₀) (hq₁ : 0 < q₁)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) (hq₀q₁ : q₀ < q₁)
    (hq₁' : q₁ ≠ ⊤) :
    q.toReal < q₁.toReal :=
  (toReal_lt_toReal (interp_exp_ne_top hq₀q₁.ne ht hq) hq₁').mpr
    ((exp_lt_iff₁ ht hq₀ hq₁ hq₀q₁.ne hq).mpr hq₀q₁)

lemma ζ_pos_toReal_iff₀ (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hq₀ : 0 < q₀) (hp₁ : 0 < p₁)
    (hq₁ : 0 < q₁) (hp₀p₁ : p₀ ≠ p₁) (hq₀q₁ : q₀ ≠ q₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) (hp₀' : p₀ ≠ ⊤)
    (hq₀' : q₀ ≠ ⊤) : (0 < ζ p₀ q₀ p₁ q₁ t.toReal) ↔
    ((q.toReal < q₀.toReal) ∧ (p.toReal < p₀.toReal)) ∨
    ((q₀.toReal < q.toReal) ∧ (p₀.toReal < p.toReal)) := by
  rw [ζ_equality₃ ht hp₀ hq₀ hp₁ hq₁ hp₀p₁ hq₀q₁ hp hq hp₀' hq₀']
  exact ζ_pos_iff_aux hp₀ hq₀ hp₀' hq₀'

lemma ζ_pos_toReal_iff₁ (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hq₀ : 0 < q₀) (hp₁ : 0 < p₁)
    (hq₁ : 0 < q₁) (hp₀p₁ : p₀ ≠ p₁) (hq₀q₁ : q₀ ≠ q₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) (hp₁' : p₁ ≠ ⊤)
    (hq₁' : q₁ ≠ ⊤) :
    (0 < ζ p₀ q₀ p₁ q₁ t.toReal) ↔
    ((q.toReal < q₁.toReal) ∧ (p.toReal < p₁.toReal)) ∨
    ((q₁.toReal < q.toReal) ∧ (p₁.toReal < p.toReal)) := by
  rw [ζ_equality₄ ht hp₀ hq₀ hp₁ hq₁ hp₀p₁ hq₀q₁ hp hq hp₁' hq₁']
  exact ζ_pos_iff_aux hp₁ hq₁ hp₁' hq₁'

lemma ζ_pos_iff_aux₀ (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hq₀ : 0 < q₀)
    (hp₁ : 0 < p₁) (hq₁ : 0 < q₁) (hp₀p₁ : p₀ ≠ p₁) (hq₀q₁ : q₀ ≠ q₁) :
    (0 < ζ p₀ q₀ p₁ q₁ t.toReal) ↔
    q₀⁻¹.toReal < q₁⁻¹.toReal ∧ p₀⁻¹.toReal < p₁⁻¹.toReal ∨
    q₁⁻¹.toReal < q₀⁻¹.toReal ∧ p₁⁻¹.toReal < p₀⁻¹.toReal := by
  unfold ζ
  rw [_root_.div_pos_iff, ← Left.neg_pos_iff, ← Left.neg_pos_iff, neg_mul_eq_mul_neg,
      neg_mul_eq_mul_neg, mul_pos_iff_of_pos_left, mul_pos_iff_of_pos_left,
      mul_pos_iff_of_pos_left, mul_pos_iff_of_pos_left, neg_sub, neg_sub]
  · simp only [sub_pos]
  · exact preservation_positivity_inv_toReal ht hq₀ hq₁ hq₀q₁
  · exact preservation_positivity_inv_toReal ht hp₀ hp₁ hp₀p₁
  · exact preservation_positivity_inv_toReal ht hq₀ hq₁ hq₀q₁
  · exact preservation_positivity_inv_toReal ht hp₀ hp₁ hp₀p₁

lemma inv_toReal_iff (hp₀ : 0 < p₀) (hp₁ : 0 < p₁) :
    p₀⁻¹.toReal < p₁⁻¹.toReal ↔ p₁ < p₀ :=
  Iff.trans (toReal_lt_toReal (ne_of_lt (inv_lt_top.mpr hp₀))
    (ne_of_lt (inv_lt_top.mpr hp₁))) ENNReal.inv_lt_inv

lemma ζ_pos_iff (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hq₀ : 0 < q₀) (hp₁ : 0 < p₁) (hq₁ : 0 < q₁)
    (hp₀p₁ : p₀ ≠ p₁) (hq₀q₁ : q₀ ≠ q₁) :
    (0 < ζ p₀ q₀ p₁ q₁ t.toReal) ↔
    ((q₁ < q₀) ∧ (p₁ < p₀)) ∨ ((q₀ < q₁) ∧ (p₀ < p₁)) := by
  rw [ζ_pos_iff_aux₀ ht hp₀ hq₀ hp₁ hq₁ hp₀p₁ hq₀q₁,
    inv_toReal_iff hq₀ hq₁, inv_toReal_iff hp₀ hp₁,
    inv_toReal_iff hq₁ hq₀, inv_toReal_iff hp₁ hp₀]

lemma ζ_pos_iff' (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hq₀ : 0 < q₀)
    (hp₁ : 0 < p₁) (hq₁ : 0 < q₁) (hp₀p₁ : p₀ ≠ p₁) (hq₀q₁ : q₀ ≠ q₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) :
    0 < ζ p₀ q₀ p₁ q₁ t.toReal ↔ (q < q₀ ∧ p < p₀) ∨ (q₀ < q ∧ p₀ < p) := by
  rw [ζ_pos_iff ht hp₀ hq₀ hp₁ hq₁ hp₀p₁ hq₀q₁,
    ← exp_lt_iff ht hp₀ hp₁ hp₀p₁ hp, ← exp_lt_iff ht hq₀ hq₁ hq₀q₁ hq,
    ← exp_gt_iff ht hp₀ hp₁ hp₀p₁ hp, ← exp_gt_iff ht hq₀ hq₁ hq₀q₁ hq]

lemma ζ_pos_iff_of_lt₀ (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hq₀ : 0 < q₀)
    (hp₁ : 0 < p₁) (hq₁ : 0 < q₁) (hq₀q₁ : q₀ ≠ q₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) (hp₀p₁' : p₀ < p₁) :
    0 < ζ p₀ q₀ p₁ q₁ t.toReal ↔ q₀ < q := by
  rw [ζ_pos_iff' ht hp₀ hq₀ hp₁ hq₁ hp₀p₁'.ne hq₀q₁ hp hq]
  rw [← exp_gt_iff (p := p) ht hp₀ hp₁ hp₀p₁'.ne hp] at hp₀p₁'
  have : ¬ (p < p₀) := not_lt_of_gt hp₀p₁'
  tauto

lemma ζ_pos_iff_of_lt₁ {t : ℝ≥0∞} (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hq₀ : 0 < q₀)
  (hp₁ : 0 < p₁) (hq₁ : 0 < q₁) (hq₀q₁ : q₀ ≠ q₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) (hp₀p₁' : p₀ < p₁) :
    0 < ζ p₀ q₀ p₁ q₁ t.toReal ↔ q < q₁ := by
  rw [← exp_gt_exp_lt_iff ht hq₀ hq₁ hq₀q₁ hq]
  exact ζ_pos_iff_of_lt₀ ht hp₀ hq₀ hp₁ hq₁ hq₀q₁ hp hq hp₀p₁'

lemma ζ_neg_iff_aux₀ (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hq₀ : 0 < q₀) (hp₁ : 0 < p₁) (hq₁ : 0 < q₁)
    (hp₀p₁ : p₀ ≠ p₁) (hq₀q₁ : q₀ ≠ q₁) :
    (ζ p₀ q₀ p₁ q₁ t.toReal) < 0 ↔
      q₀⁻¹.toReal < q₁⁻¹.toReal ∧ p₁⁻¹.toReal < p₀⁻¹.toReal ∨
      q₁⁻¹.toReal < q₀⁻¹.toReal ∧ p₀⁻¹.toReal < p₁⁻¹.toReal := by
  unfold ζ
  rw [div_neg_iff, ← Left.neg_pos_iff, ← Left.neg_pos_iff, neg_mul_eq_mul_neg, neg_mul_eq_mul_neg]
  rw [mul_pos_iff_of_pos_left, mul_pos_iff_of_pos_left,
      mul_pos_iff_of_pos_left, mul_pos_iff_of_pos_left, neg_sub, neg_sub]
  · simp only [sub_pos]
  · exact preservation_positivity_inv_toReal ht hq₀ hq₁ hq₀q₁
  · exact preservation_positivity_inv_toReal ht hp₀ hp₁ hp₀p₁
  · exact preservation_positivity_inv_toReal ht hq₀ hq₁ hq₀q₁
  · exact preservation_positivity_inv_toReal ht hp₀ hp₁ hp₀p₁

lemma ζ_neg_iff (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hq₀ : 0 < q₀) (hp₁ : 0 < p₁) (hq₁ : 0 < q₁)
    (hp₀p₁ : p₀ ≠ p₁) (hq₀q₁ : q₀ ≠ q₁) :
    ζ p₀ q₀ p₁ q₁ t.toReal < 0 ↔ q₁ < q₀ ∧ p₀ < p₁ ∨ q₀ < q₁ ∧ p₁ < p₀ := by
  rw [ζ_neg_iff_aux₀ ht hp₀ hq₀ hp₁ hq₁ hp₀p₁ hq₀q₁, inv_toReal_iff hq₀ hq₁, inv_toReal_iff hp₀ hp₁,
    inv_toReal_iff hq₁ hq₀, inv_toReal_iff hp₁ hp₀]

lemma ζ_neg_iff' (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hq₀ : 0 < q₀) (hp₁ : 0 < p₁) (hq₁ : 0 < q₁)
    (hp₀p₁ : p₀ ≠ p₁) (hq₀q₁ : q₀ ≠ q₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) :
    ζ p₀ q₀ p₁ q₁ t.toReal < 0 ↔ (q < q₀ ∧ p₀ < p) ∨ (q₀ < q ∧ p < p₀) := by
  rw [ζ_neg_iff ht hp₀ hq₀ hp₁ hq₁ hp₀p₁ hq₀q₁, ← exp_lt_iff ht hp₀ hp₁ hp₀p₁ hp,
    ← exp_lt_iff ht hq₀ hq₁ hq₀q₁ hq, ← exp_gt_iff ht hp₀ hp₁ hp₀p₁ hp,
    ← exp_gt_iff ht hq₀ hq₁ hq₀q₁ hq]

lemma ζ_neg_iff_of_lt₀ (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hq₀ : 0 < q₀) (hp₁ : 0 < p₁)
    (hq₁ : 0 < q₁) (hq₀q₁ : q₀ ≠ q₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) (hp₀p₁' : p₀ < p₁) :
    ζ p₀ q₀ p₁ q₁ t.toReal < 0 ↔ q < q₀ := by
  rw [ζ_neg_iff' ht hp₀ hq₀ hp₁ hq₁ hp₀p₁'.ne hq₀q₁ hp hq]
  rw [← exp_gt_iff (p := p) ht hp₀ hp₁ hp₀p₁'.ne hp] at hp₀p₁'
  have : ¬ (p < p₀) := not_lt_of_gt hp₀p₁'
  tauto

lemma ζ_neg_iff_of_lt₁ (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hq₀ : 0 < q₀) (hp₁ : 0 < p₁)
    (hq₁ : 0 < q₁) (hq₀q₁ : q₀ ≠ q₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) (hp₀p₁' : p₀ < p₁) :
    ζ p₀ q₀ p₁ q₁ t.toReal < 0 ↔ q₁ < q := by
  rw [← exp_lt_exp_gt_iff ht hq₀ hq₁ hq₀q₁ hq]
  exact ζ_neg_iff_of_lt₀ ht hp₀ hq₀ hp₁ hq₁ hq₀q₁ hp hq hp₀p₁'

lemma ζ_neg_iff_aux (hp₀ : 0 < p₀) (hq₀ : 0 < q₀) (hp₀' : p₀ ≠ ⊤)
    (hq₀' : q₀ ≠ ⊤) :
    (p₀.toReal * (q₀.toReal - q.toReal) / (q₀.toReal * (p₀.toReal - p.toReal)) < 0) ↔
    (q.toReal < q₀.toReal) ∧ (p₀.toReal < p.toReal) ∨
    (q₀.toReal < q.toReal) ∧ (p.toReal < p₀.toReal) := by
  rw [div_neg_iff, ← Left.neg_pos_iff, ← Left.neg_pos_iff, neg_mul_eq_mul_neg, neg_mul_eq_mul_neg,
    mul_pos_iff_of_pos_left, mul_pos_iff_of_pos_left,
    mul_pos_iff_of_pos_left, mul_pos_iff_of_pos_left, neg_sub, neg_sub]
  · simp only [sub_pos]
  · exact exp_toReal_pos hq₀ hq₀'
  · exact exp_toReal_pos hp₀ hp₀'
  · exact exp_toReal_pos hq₀ hq₀'
  · exact exp_toReal_pos hp₀ hp₀'

lemma ζ_neg_toReal_iff₀ (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hq₀ : 0 < q₀) (hp₁ : 0 < p₁)
    (hq₁ : 0 < q₁) (hp₀p₁ : p₀ ≠ p₁) (hq₀q₁ : q₀ ≠ q₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) (hp₀' : p₀ ≠ ⊤)
    (hq₀' : q₀ ≠ ⊤) :
    ζ p₀ q₀ p₁ q₁ t.toReal < 0 ↔
      (q.toReal < q₀.toReal ∧ p₀.toReal < p.toReal) ∨
      (q₀.toReal < q.toReal ∧ p.toReal < p₀.toReal) := by
  rw [ζ_equality₃ ht hp₀ hq₀ hp₁ hq₁ hp₀p₁ hq₀q₁ hp hq hp₀' hq₀']
  exact ζ_neg_iff_aux hp₀ hq₀ hp₀' hq₀'

lemma ζ_neg_toReal_iff₁ (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hq₀ : 0 < q₀) (hp₁ : 0 < p₁)
    (hq₁ : 0 < q₁) (hp₀p₁ : p₀ ≠ p₁) (hq₀q₁ : q₀ ≠ q₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) (hp₁' : p₁ ≠ ⊤)
    (hq₁' : q₁ ≠ ⊤) :
    ζ p₀ q₀ p₁ q₁ t.toReal < 0 ↔
      (q.toReal < q₁.toReal ∧ p₁.toReal < p.toReal) ∨
      (q₁.toReal < q.toReal ∧ p.toReal < p₁.toReal) := by
  rw [ζ_equality₄ ht hp₀ hq₀ hp₁ hq₁ hp₀p₁ hq₀q₁ hp hq hp₁' hq₁']
  exact ζ_neg_iff_aux hp₁ hq₁ hp₁' hq₁'

lemma ζ_neg_iff₀ (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hq₀ : 0 < q₀) (hp₁ : 0 < p₁) (hq₁ : 0 < q₁)
    (hp₀p₁ : p₀ ≠ p₁) (hq₀q₁ : q₀ ≠ q₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) (hp₀' : p₀ ≠ ⊤)
    (hq₀' : q₀ ≠ ⊤) :
    ζ p₀ q₀ p₁ q₁ t.toReal < 0 ↔ (q < q₀ ∧ p₀ < p) ∨ (q₀ < q ∧ p < p₀) := by
  rw [ζ_neg_toReal_iff₀ ht hp₀ hq₀ hp₁ hq₁ hp₀p₁ hq₀q₁ hp hq hp₀' hq₀',
    preservation_inequality ht hq₀q₁ hq hq₀', preservation_inequality ht hp₀p₁ hp hp₀',
    preservation_inequality' ht hq₀q₁ hq hq₀', preservation_inequality' ht hp₀p₁ hp hp₀']

lemma ζ_ne_zero (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hq₀ : 0 < q₀) (hp₁ : 0 < p₁) (hq₁ : 0 < q₁)
    (hp₀p₁ : p₀ ≠ p₁) (hq₀q₁ : q₀ ≠ q₁) :
    ζ p₀ q₀ p₁ q₁ t.toReal ≠ 0 := by
  refine div_ne_zero ?_ ?_
  · apply mul_ne_zero (preservation_positivity_inv_toReal ht hp₀ hp₁ hp₀p₁).ne'
    refine sub_ne_zero_of_ne (Ne.symm fun h ↦ hq₀q₁ ?_)
    rw [← inv_inv q₀, ← inv_inv q₁, ← coe_inv_exponent hq₀, ← coe_inv_exponent hq₁]
    exact congrArg Inv.inv (congrArg ENNReal.ofReal h)
  · apply mul_ne_zero (preservation_positivity_inv_toReal ht hq₀ hq₁ hq₀q₁).ne'
    refine sub_ne_zero_of_ne (Ne.symm fun h ↦ hp₀p₁ ?_)
    rw [← inv_inv p₀, ← inv_inv p₁, ← coe_inv_exponent hp₀, ← coe_inv_exponent hp₁]
    exact congrArg Inv.inv (congrArg ENNReal.ofReal h)

lemma ζ_le_zero_iff_of_lt₀ (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hq₀ : 0 < q₀) (hp₁ : 0 < p₁)
    (hq₁ : 0 < q₁) (hq₀q₁ : q₀ ≠ q₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) (hp₀p₁' : p₀ < p₁) :
    ζ p₀ q₀ p₁ q₁ t.toReal ≤ 0 ↔ q < q₀ := by
  constructor <;> intro h
  · rcases (Decidable.lt_or_eq_of_le h) with ζ_lt_0 | ζ_eq_0
    · exact (ζ_neg_iff_of_lt₀ ht hp₀ hq₀ hp₁ hq₁ hq₀q₁ hp hq hp₀p₁').mp ζ_lt_0
    · exact False.elim <| (ζ_ne_zero ht hp₀ hq₀ hp₁ hq₁ hp₀p₁'.ne hq₀q₁) ζ_eq_0
  · exact ((ζ_neg_iff_of_lt₀ ht hp₀ hq₀ hp₁ hq₁ hq₀q₁ hp hq hp₀p₁').mpr h).le

lemma ζ_le_zero_iff_of_lt₁ (ht : t ∈ Ioo 0 1) (hp₀ : 0 < p₀) (hq₀ : 0 < q₀) (hp₁ : 0 < p₁)
    (hq₁ : 0 < q₁) (hq₀q₁ : q₀ ≠ q₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) (hp₀p₁' : p₀ < p₁) :
    ζ p₀ q₀ p₁ q₁ t.toReal ≤ 0 ↔ q₁ < q := by
  rw [← exp_lt_exp_gt_iff ht hq₀ hq₁ hq₀q₁ hq]
  exact ζ_le_zero_iff_of_lt₀ ht hp₀ hq₀ hp₁ hq₁ hq₀q₁ hp hq hp₀p₁'

private lemma one_sub_ioo_toReal {t : ℝ≥0∞} (ht : t ∈ Ioo 0 1) :
    (1 - t).toReal = 1 - t.toReal := by
  have ht1 : t ≤ 1 := ht.2.le
  cases t
  · trivial
  · field_simp

lemma eq_exponents₀ (ht : t ∈ Ioo 0 1) (hq₀ : 0 < q₀) (hq₁ : 0 < q₁) (hq₀q₁ : q₀ ≠ q₁)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) (hq₀' : q₀ ≠ ⊤) :
    (q₀.toReal + q₁⁻¹.toReal / (q₁⁻¹.toReal - q₀⁻¹.toReal) *
      (q.toReal - q₀.toReal)) = (1 - t).toReal * q.toReal := by
  rw [mul_comm_div, ← mul_div_assoc, add_div']
  · have : q₀.toReal * (q₁⁻¹.toReal - q₀⁻¹.toReal) + q₁⁻¹.toReal * (q.toReal - q₀.toReal) =
        q.toReal * ((1 - t).toReal * (q₁⁻¹.toReal - q₀⁻¹.toReal)) := by
      calc
      _ = q₀.toReal * q₁⁻¹.toReal - q₀.toReal * q₀⁻¹.toReal +
          q₁⁻¹.toReal * q.toReal - q₁⁻¹.toReal *  q₀.toReal := by
        ring
      _ = q₁⁻¹.toReal * q.toReal - q⁻¹.toReal * q.toReal := by
        rw [toReal_inv, toReal_inv, toReal_inv, mul_inv_cancel₀, inv_mul_cancel₀]
        · ring
        · exact (interp_exp_toReal_pos ht hq₀ hq₁ hq₀q₁ hq).ne'
        · exact (toReal_pos hq₀.ne' hq₀').ne'
      _ = q.toReal * (q₁⁻¹.toReal - q⁻¹.toReal) := by ring
      _ = _ := by
        rw [preservation_interpolation ht hq₀ hq₁ hq]
        congr
        rw [one_sub_ioo_toReal ht]
        ring
    rw [this, mul_div_assoc, mul_div_cancel_right₀]
    · ring
    exact ne_sub_toReal_exp hq₀ hq₁ hq₀q₁
  · exact ne_sub_toReal_exp hq₀ hq₁ hq₀q₁

lemma eq_exponents₂ (ht : t ∈ Ioo 0 1) (hq₀ : 0 < q₀) (hq₁ : 0 < q₁) (hq₀q₁ : q₀ ≠ q₁)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) (hq₀' : q₀ ≠ ⊤) :
    (q₀.toReal / p₀.toReal + p₀⁻¹.toReal * q₁⁻¹.toReal / (q₁⁻¹.toReal - q₀⁻¹.toReal) *
      (q.toReal - q₀.toReal)) = (1 - t).toReal * p₀⁻¹.toReal * q.toReal := by
  rw [div_eq_inv_mul, mul_div_assoc, mul_assoc, toReal_inv, ← mul_add, mul_comm_div,
    ← mul_div_assoc, add_div']
  · have : q₀.toReal * (q₁⁻¹.toReal - q₀⁻¹.toReal) + q₁⁻¹.toReal * (q.toReal - q₀.toReal) =
        q.toReal * ((1 - t).toReal * (q₁⁻¹.toReal - q₀⁻¹.toReal)) := by
      calc
      _ = q₀.toReal * q₁⁻¹.toReal - q₀.toReal * q₀⁻¹.toReal +
          q₁⁻¹.toReal * q.toReal - q₁⁻¹.toReal *  q₀.toReal := by
        ring
      _ = q₁⁻¹.toReal * q.toReal - q⁻¹.toReal * q.toReal := by
        rw [toReal_inv, toReal_inv, toReal_inv, mul_inv_cancel₀, inv_mul_cancel₀]
        · ring
        · exact (interp_exp_toReal_pos ht hq₀ hq₁ hq₀q₁ hq).ne'
        · exact (toReal_pos hq₀.ne' hq₀').ne'
      _ = q.toReal * (q₁⁻¹.toReal - q⁻¹.toReal) := by ring
      _ = _ := by
        rw [preservation_interpolation ht hq₀ hq₁ hq]
        congr
        rw [one_sub_ioo_toReal ht]
        ring
    rw [this, mul_div_assoc, mul_div_cancel_right₀]
    · ring
    · exact ne_sub_toReal_exp hq₀ hq₁ hq₀q₁
  · exact ne_sub_toReal_exp hq₀ hq₁ hq₀q₁

lemma eq_exponents₁ (ht : t ∈ Ioo 0 1) (hq₀ : 0 < q₀) (hq₁ : 0 < q₁) (hq₀q₁ : q₀ ≠ q₁)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) (hq₀' : q₀ ≠ ⊤) :
    (q₀⁻¹.toReal / (q₁⁻¹.toReal - q₀⁻¹.toReal)) * (q.toReal - q₀.toReal) = - t.toReal * q.toReal := by
  rw [mul_comm_div, ← mul_div_assoc]
  have : q₀⁻¹.toReal * (q.toReal - q₀.toReal) = - t.toReal * q.toReal * (q₁⁻¹.toReal - q₀⁻¹.toReal) := by
    calc
    _ = (q₀⁻¹.toReal * q.toReal - q₀⁻¹.toReal * q₀.toReal) := by ring
    _ = (q₀⁻¹.toReal * q.toReal - 1) := by
      rw [toReal_inv, inv_mul_cancel₀]
      exact (exp_toReal_pos hq₀ hq₀').ne'
    _ = (q₀⁻¹.toReal * q.toReal - q⁻¹.toReal * q.toReal) := by
      rw [toReal_inv, toReal_inv, inv_mul_cancel₀]
      exact (interp_exp_toReal_pos ht hq₀ hq₁ hq₀q₁ hq).ne'
    _ = q.toReal * (q₀⁻¹.toReal - q⁻¹.toReal) := by ring
    _ = _ := by
      rw [preservation_interpolation ht hq₀ hq₁ hq, one_sub_ioo_toReal ht]
      ring
  rw [this, mul_div_cancel_right₀]
  exact ne_sub_toReal_exp hq₀ hq₁ hq₀q₁

-- TODO: simplify these proofs with statements above
lemma eq_exponents₃ (ht : t ∈ Ioo 0 1) (hq₀ : 0 < q₀) (hq₁ : 0 < q₁) (hq₀q₁ : q₀ ≠ q₁)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) (hq₀' : q₀ ≠ ⊤) :
    (p₁⁻¹.toReal * q₀⁻¹.toReal / (q₁⁻¹.toReal - q₀⁻¹.toReal)) * (q.toReal - q₀.toReal) =
      - t.toReal * p₁⁻¹.toReal * q.toReal := by
  rw [mul_comm_div, ← mul_div_assoc]
  have : (p₁⁻¹.toReal * q₀⁻¹.toReal) * (q.toReal - q₀.toReal) =
      - t.toReal * p₁⁻¹.toReal * q.toReal * (q₁⁻¹.toReal - q₀⁻¹.toReal) := by
    calc
    _ = p₁⁻¹.toReal * (q₀⁻¹.toReal * q.toReal - q₀⁻¹.toReal * q₀.toReal) := by ring
    _ = p₁⁻¹.toReal * (q₀⁻¹.toReal * q.toReal - 1) := by
      rw [toReal_inv, toReal_inv, inv_mul_cancel₀]
      apply (exp_toReal_pos hq₀ hq₀').ne'
    _ = p₁⁻¹.toReal * (q₀⁻¹.toReal * q.toReal - q⁻¹.toReal * q.toReal) := by
      rw [toReal_inv, toReal_inv, toReal_inv, inv_mul_cancel₀]
      exact (interp_exp_toReal_pos ht hq₀ hq₁ hq₀q₁ hq).ne'
    _ = p₁⁻¹.toReal * q.toReal * (q₀⁻¹.toReal - q⁻¹.toReal) := by ring
    _ = _ := by
      rw [preservation_interpolation ht hq₀ hq₁ hq, one_sub_ioo_toReal ht]
      ring
  rw [this, mul_div_cancel_right₀]
  exact ne_sub_toReal_exp hq₀ hq₁ hq₀q₁

lemma eq_exponents₄ :
    q₀⁻¹.toReal / (q₁⁻¹.toReal - q₀⁻¹.toReal) = - (q₀⁻¹.toReal / (q₀⁻¹.toReal - q₁⁻¹.toReal)) := calc
  _ = - (q₀⁻¹.toReal * (-(q₁⁻¹.toReal - q₀⁻¹.toReal)⁻¹)) := by
    rw [div_eq_mul_inv]; ring
  _ = _ := by congr; rw [neg_inv, neg_sub]

lemma eq_exponents₅ (ht : t ∈ Ioo 0 1) (hq₀ : 0 < q₀) (hq₁ : 0 < q₁) (hq₀q₁ : q₀ ≠ q₁)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) (hq₁' : q₁ ≠ ⊤) :
    (q₁.toReal + -(q₀⁻¹.toReal / (q₁⁻¹.toReal - q₀⁻¹.toReal) * (q.toReal - q₁.toReal)))
      = t.toReal * q.toReal := by
  rw [eq_exponents₄, neg_mul, neg_neg, eq_exponents₀ (mem_sub_Ioo one_ne_top ht) hq₁ hq₀ hq₀q₁.symm
    (switch_exponents ht hq) hq₁', one_sub_one_sub_eq ht]

lemma eq_exponents₆ (ht : t ∈ Ioo 0 1) (hq₀ : 0 < q₀) (hq₁ : 0 < q₁) (hq₀q₁ : q₀ ≠ q₁)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) (hq₁' : q₁ ≠ ⊤) :
    q₁⁻¹.toReal / (q₁⁻¹.toReal - q₀⁻¹.toReal) * (q.toReal - q₁.toReal) = (1 - t).toReal * q.toReal := by
  rw [← neg_neg (a := q₁⁻¹.toReal / (q₁⁻¹.toReal - q₀⁻¹.toReal)), ← eq_exponents₄, neg_mul,
    eq_exponents₁ (mem_sub_Ioo one_ne_top ht) hq₁ hq₀ hq₀q₁.symm (switch_exponents ht hq) hq₁',
    neg_mul, neg_neg]

lemma eq_exponents₇ (ht : t ∈ Ioo 0 1) (hq₀ : 0 < q₀) (hq₁ : 0 < q₁) (hq₀q₁ : q₀ ≠ q₁)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) (hq₁' : q₁ ≠ ⊤) :
    q₁.toReal / p₁.toReal + -(p₁⁻¹.toReal * q₀⁻¹.toReal / (q₁⁻¹.toReal - q₀⁻¹.toReal) *
    (q.toReal - q₁.toReal)) =
    t.toReal * p₁⁻¹.toReal * q.toReal := by
  rw [div_eq_mul_inv, toReal_inv]
  calc
  _ = p₁.toReal⁻¹ * (q₁.toReal + - (q₀⁻¹.toReal / (q₁⁻¹.toReal - q₀⁻¹.toReal) *
      (q.toReal - q₁.toReal))) := by ring
  _ = _ := by
    rw [eq_exponents₅ (ht := ht)] <;> try assumption
    ring

lemma eq_exponents₈ (ht : t ∈ Ioo 0 1) (hq₀ : 0 < q₀) (hq₁ : 0 < q₁) (hq₀q₁ : q₀ ≠ q₁)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹) (hq₁' : q₁ ≠ ⊤) :
    p₀⁻¹.toReal * q₁⁻¹.toReal / (q₁⁻¹.toReal - q₀⁻¹.toReal) * (q.toReal - q₁.toReal) =
    (1 - t).toReal * p₀⁻¹.toReal * q.toReal := calc
  _ = p₀⁻¹.toReal * (q₁⁻¹.toReal / (q₁⁻¹.toReal - q₀⁻¹.toReal) * (q.toReal - q₁.toReal)) := by ring
  _ = _ := by
    rw [eq_exponents₆] <;> try assumption
    ring

end ComputationsChoiceExponent


==> anc/Carleson/ToMathlib/RealInterpolation/Main.lean <==
import Carleson.ToMathlib.RealInterpolation.Minkowski

/-!
# The Marcinkiewisz real interpolation theorem

This file contains a proof of the Marcinkiewisz real interpolation theorem.
The proof roughly follows Folland, Real Analysis. Modern Techniques and Their Applications,
section 6.4, theorem 6.28, but a different truncation is used, and some estimates instead
follow the technique as e.g. described in [Duoandikoetxea, Fourier Analysis, 2000].

This file has the definitions for the main proof, and the final proof of the theorem.
A few other files contain the necessary pre-requisites:
- (in `InterpolateExponents.lean`) Convenience results for working with (interpolated) exponents
- (in `InterpolateExponents.lean`) Results about the particular choice of exponent
- (in `Misc.lean`) Interface for using cutoff functions
- (in `Misc.lean`) Results about the particular choice of scale
- (in `Misc.lean`) Some tools for measure theory computations
- (in `Misc.lean`) Results about truncations of a function
- (in `Misc.lean`) Measurability properties of truncations
- (in `Misc.lean`) Truncations and Lp spaces
- (in `Misc.lean`) Some results about the integrals of truncations
- (in `Minkowski.lean`) Minkowski's integral inequality
- (in `Minkowski.lean`) Apply Minkowski's integral inequality to truncations
- (in `Minkowski.lean`) Weaktype estimates applied to truncations

## TODO
Generalise this to functions taking values in ℝ≥0∞, instead of ℝ. This entails generalising
most intermediate lemmas from normed spaces to the appropriate `enorm` classes.

-/

noncomputable section

open NNReal ENNReal MeasureTheory Set Pointwise

variable {α α' ε E E₁ E₂ E₃ : Type*} {m : MeasurableSpace α} {m' : MeasurableSpace α'}
  {p p' q p₀ q₀ p₁ q₁ : ℝ≥0∞}
  {C₀ C₁ : ℝ≥0} {μ : Measure α} {ν : Measure α'}
  [TopologicalSpace E] [TopologicalSpace E₁] [TopologicalSpace E₂] [TopologicalSpace E₃]
  [ENormedAddCommMonoid E]
  [ENormedAddCommMonoid E₁] [ENormedAddCommMonoid E₂] [ENormedAddCommMonoid E₃]
  [MeasurableSpace E] [BorelSpace E]
  [MeasurableSpace E₃] [BorelSpace E₃]
  {f : α → E₁} {t : ℝ≥0∞}
  {T : (α → E₁) → (α' → E₂)}

/-! # The real interpolation theorem

## Definitions -/
namespace MeasureTheory

variable {ε₁ ε₂ : Type*} [TopologicalSpace ε₁] [ENormedAddMonoid ε₁] [TopologicalSpace ε₂] [ENormedAddMonoid ε₂]

def Subadditive [ENorm ε] (T : (α → ε₁) → α' → ε) : Prop :=
  ∃ A ≠ ⊤, ∀ (f g : α → ε₁) (x : α'), ‖T (f + g) x‖ₑ ≤ A * (‖T f x‖ₑ + ‖T g x‖ₑ)

-- TODO: generalise `trunc` and `truncCompl` take allow an ENormedAddMonoid as codomain,
-- then generalise this definition also
def Subadditive_trunc [ENorm ε] (T : (α → ε₁) → α' → ε) (A : ℝ≥0∞) (f : α → ε₁) (ν : Measure α') :
    Prop :=
  ∀ a : ℝ≥0∞, 0 < a → ∀ᵐ y ∂ν,
  ‖T (trunc f a + truncCompl f a) y‖ₑ ≤ A * (‖T (trunc f a) y‖ₑ + ‖T (truncCompl f a) y‖ₑ)

/-- The operator is subadditive on functions satisfying `P` with constant `A`
(this is almost vacuous if `A = ⊤`). -/
def AESubadditiveOn [ENorm ε] (T : (α → ε₁) → α' → ε) (P : (α → ε₁) → Prop) (A : ℝ≥0∞)
    (ν : Measure α') : Prop :=
  ∀ (f g : α → ε₁), P f → P g → ∀ᵐ x ∂ν, ‖T (f + g) x‖ₑ ≤ A * (‖T f x‖ₑ + ‖T g x‖ₑ)

namespace AESubadditiveOn

variable [TopologicalSpace ε] [ENormedAddMonoid ε] {ν : Measure α'}
  {u : α → ε₁} {T : (α → ε₁) → α' → ε₂}

lemma antitone {T : (α → ε₁) → α' → ε} {P P' : (α → ε₁) → Prop}
    (h : ∀ {u : α → ε₁}, P u → P' u) {A : ℝ≥0∞} (sa : AESubadditiveOn T P' A ν) :
    AESubadditiveOn T P A ν :=
  fun f g hf hg ↦ sa f g (h hf) (h hg)

lemma zero {P : (α → ε₁) → Prop} (hP : ∀ {f g : α → ε₁}, P f → P g → P (f + g))
    (A : ℝ≥0∞) (h : ∀ u, P u → T u =ᵐ[ν] 0) : AESubadditiveOn T P A ν := by
  intro f g hf hg
  filter_upwards [h f hf, h g hg, h (f + g) (hP hf hg)] with x hx1 hx2 hx3
  simp [hx1, hx2, hx3]

lemma forall_le {ι : Type*} {𝓑 : Set ι} (h𝓑 : 𝓑.Countable) {T : ι → (α → ε₁) → α' → ε}
    {P : (α → ε₁) → Prop} {A : ℝ≥0∞}
    (h : ∀ i ∈ 𝓑, AESubadditiveOn (T i) P A ν)
    {f g : α → ε₁} (hf : P f) (hg : P g) :
    ∀ᵐ x ∂ν, ∀ i ∈ 𝓑, ‖T i (f + g) x‖ₑ ≤ A * (‖T i f x‖ₑ + ‖T i g x‖ₑ) :=
  eventually_countable_ball h𝓑 |>.mpr fun i hi ↦ h i hi f g hf hg

lemma biSup {ι : Type*} {𝓑 : Set ι} (h𝓑 : 𝓑.Countable) {T : ι → (α → ε₁) → α' → ℝ≥0∞}
    {P : (α → ε₁) → Prop} (hT : ∀ (u : α → ε₁), P u → ∀ᵐ x ∂ν, ⨆ i ∈ 𝓑, T i u x ≠ ∞)
    (hP : ∀ {f g : α → ε₁}, P f → P g → P (f + g))
    {A : ℝ≥0∞} (h : ∀ i ∈ 𝓑, AESubadditiveOn (T i) P A ν) :
    AESubadditiveOn (fun u x ↦ ⨆ i ∈ 𝓑, T i u x) P A ν := by
  have hT' : ∀ i ∈ 𝓑, ∀ (u : α → ε₁), P u → ∀ᵐ x ∂ν, T i u x ≠ ∞ := by
    intro i hi f hf
    filter_upwards [hT f hf] with x hx
    rw [ne_eq, eq_top_iff] at hx ⊢
    exact fun h ↦ hx <| h.trans (le_biSup (fun i ↦ T i f x) hi)
  -- rcases lt_or_le A 0 with A0 | A0
  -- · refine AESubadditiveOn.zero hP A (fun f hf ↦ ?_)
  --   have h (i : ι) (hi : i ∈ 𝓑) := (h i hi).neg _ A0
  --   simp_rw [Set.forall_in_swap, imp.swap, ← imp_forall_iff] at h hT'
  --   filter_upwards [(ae_ball_iff h𝓑).mpr (h f hf), (ae_ball_iff h𝓑).mpr (hT' f hf)] with x hx hx'
  --   simp only [Pi.zero_apply, toReal_eq_zero_iff, ENNReal.iSup_eq_zero]
  --   refine Or.inl fun i hi ↦ ?_
  --   have := (ENNReal.toReal_eq_zero_iff _).mp (hx i hi)
  --   tauto
  intro f g hf hg
  simp_rw [AESubadditiveOn] at h
  conv at hT' => enter [i]; rw [forall_swap]
  rw [forall_swap] at hT'; rw [forall₂_swap] at h
  simp_rw [imp.swap, ← imp_forall_iff] at h hT'
  specialize h f hf g hg
  simp_rw [enorm_eq_self] at h ⊢
  filter_upwards [hT f hf, hT g hg, (ae_ball_iff h𝓑).mpr h, (ae_ball_iff h𝓑).mpr (hT' f hf),
    (ae_ball_iff h𝓑).mpr (hT' g hg), (ae_ball_iff h𝓑).mpr (hT' (f + g) (hP hf hg))] with x hTfx hTgx hx hT'fx hT'gx hT'fgx
  simp_rw [iSup_le_iff]
  intro i hi
  specialize hx i hi
  apply hx.trans
  gcongr <;> apply le_biSup _ hi

lemma indicator {T : (α → ε₁) → α' → ε} {P : (α → ε₁) → Prop} {A : ℝ≥0∞}
    (sa : AESubadditiveOn T P A ν) (S : Set α') :
    AESubadditiveOn (fun u x ↦ (S.indicator (fun y ↦ T u y) x)) P A ν := by
  intro f g hf hg
  filter_upwards [sa f g hf hg] with x hx
  by_cases h : x ∈ S <;> simp [hx, h]

-- If `T` is constant in the second argument (but not necessarily the first) and satisfies
-- a subadditivity criterion, then `AESubadditiveOn T P 1`
lemma const (T : (α → ε₁) → ε) (P : (α → ε₁) → Prop)
    (h_add : ∀ {f g}, P f → P g → ‖T (f + g)‖ₑ ≤ ‖T f‖ₑ + ‖T g‖ₑ) :
    AESubadditiveOn (fun u (_ : α') ↦ T u) P 1 ν :=
  fun f g hf hg ↦ ae_of_all _ fun _ ↦ (by simpa using h_add hf hg)

end AESubadditiveOn

--[NormedSpace ℝ E₁] [NormedSpace ℝ E₂]
variable [TopologicalSpace ε] [ENormedSpace ε]

variable {ε₁ ε₂ : Type*} [TopologicalSpace ε₁] [ENormedSpace ε₁]

/-- The operator is sublinear on functions satisfying `P` with constant `A`. -/
def AESublinearOn (T : (α → ε₁) → α' → ε) (P : (α → ε₁) → Prop) (A : ℝ≥0∞) (ν : Measure α') :
    Prop :=
  AESubadditiveOn T P A ν ∧ ∀ (f : α → ε₁) (c : ℝ≥0), P f → T (c • f) =ᵐ[ν] c • T f

namespace AESublinearOn

variable {ν : Measure α'}

lemma antitone {T : (α → ε₁) → α' → ε} {P P' : (α → ε₁) → Prop}
    (h : ∀ {u : α → ε₁}, P u → P' u) {A : ℝ≥0∞} (sl : AESublinearOn T P' A ν) :
    AESublinearOn T P A ν :=
  ⟨sl.1.antitone (fun hu ↦ h hu), fun u c hu ↦ sl.2 u c (h hu)⟩

lemma biSup {ι : Type*} {𝓑 : Set ι} (h𝓑 : 𝓑.Countable) {T : ι → (α → ε₁) → α' → ℝ≥0∞}
    {P : (α → ε₁) → Prop} (hT : ∀ (u : α → ε₁), P u → ∀ᵐ x ∂ν, ⨆ i ∈ 𝓑, T i u x ≠ ∞)
    (h_add : ∀ {f g : α → ε₁}, P f → P g → P (f + g))
    (h_smul : ∀ {f : α → ε₁} {c : ℝ≥0}, P f → P (c • f))
    {A : ℝ≥0∞} (h : ∀ i ∈ 𝓑, AESublinearOn (T i) P A ν) :
    AESublinearOn (fun u x ↦ ⨆ i ∈ 𝓑, T i u x) P A ν := by
  have hT' : ∀ i ∈ 𝓑, ∀ (u : α → ε₁), P u → ∀ᵐ x ∂ν, T i u x ≠ ∞ := by
    intro i hi f hf
    filter_upwards [hT f hf] with x hx
    rw [ne_eq, eq_top_iff] at hx ⊢
    exact fun h ↦ hx <| h.trans (le_biSup (fun i ↦ T i f x) hi)
  refine ⟨AESubadditiveOn.biSup h𝓑 hT h_add (fun i hi ↦ (h i hi).1), fun f c hf ↦ ?_⟩
  conv at hT' => enter [i]; rw [forall_swap]
  rw [forall_swap] at hT'; simp_rw [imp.swap, ← imp_forall_iff] at hT'
  filter_upwards [(ae_ball_iff h𝓑).mpr (fun i hi ↦ (h i hi).2 f c hf),
    (ae_ball_iff h𝓑).mpr (hT' f hf), (ae_ball_iff h𝓑).mpr (hT' (c • f) (h_smul hf))] with x hx hT'fx hT'cfx
  simp_rw [Pi.smul_apply, ENNReal.smul_iSup]
  refine biSup_congr (fun i hi ↦ ?_)
  specialize hx i hi
  simpa only [Pi.smul_apply, smul_eq_mul] using hx

lemma biSup2 {ι : Type*} {𝓑 : Set ι} (h𝓑 : 𝓑.Countable) {T : ι → (α → ε₁) → α' → ℝ≥0∞}
    {P : (α → ε₁) → Prop} {Q : (α → ε₁) → Prop}
    (hPT : ∀ (u : α → ε₁), P u → ∀ᵐ x ∂ν, ⨆ i ∈ 𝓑, T i u x ≠ ∞)
    (hQT : ∀ (u : α → ε₁), Q u → ∀ᵐ x ∂ν, ⨆ i ∈ 𝓑, T i u x ≠ ∞)
    (P0 : P 0)
    (Q0 : Q 0)
    (haP : ∀ {f g : α → ε₁}, P f → P g → P (f + g))
    (haQ : ∀ {f g : α → ε₁}, Q f → Q g → Q (f + g))
    (hsP : ∀ {f : α → ε₁} {c : ℝ≥0}, P f → P (c • f))
    (hsQ : ∀ {f : α → ε₁} {c : ℝ≥0}, Q f → Q (c • f))
    {A : ℝ≥0} -- todo, here and elsewhere: probably better to have {A : ℝ≥0∞} (hA : A ≠ ⊤)
    (hAP : ∀ i ∈ 𝓑,
      AESublinearOn (T i) (fun g ↦ g ∈ {f | P f} + {f | Q f}) A ν) :
    AESublinearOn (fun u x ↦ ⨆ i ∈ 𝓑, T i u x) (fun f ↦ P f ∨ Q f) A ν := by
  set R := fun g ↦ g ∈ {f | P f} + {f | Q f}
  have hPR : ∀ {f}, P f → R f := fun hu ↦ ⟨_, hu, 0, Q0, by simp⟩
  have hQR : ∀ {f}, Q f → R f := fun hu ↦ ⟨0, P0, _, hu, by simp⟩
  apply AESublinearOn.antitone (P' := R) (fun hu ↦ hu.elim hPR hQR)
  refine AESublinearOn.biSup (P := R) h𝓑 ?_ ?_ ?_ hAP
  · rintro _ ⟨f, hf, g, hg, rfl⟩
    filter_upwards [hPT f hf, hQT g hg,
      AESubadditiveOn.forall_le h𝓑 (fun i hi ↦ hAP i hi |>.1) (hPR hf) (hQR hg)] with x hfx hgx hTx
    simp_rw [← lt_top_iff_ne_top] at hfx hgx ⊢
    simp_rw [enorm_eq_self] at hTx
    calc
      _ ≤ ⨆ i ∈ 𝓑, A * (T i f x + T i g x) := by gcongr; exact hTx _ ‹_›
      _ ≤ A * ((⨆ i ∈ 𝓑, T i f x) + (⨆ i ∈ 𝓑, T i g x)) := by
          simp_rw [← ENNReal.mul_iSup]
          gcongr
          -- todo: make lemma
          simp_rw [iSup_le_iff]
          intro i hi
          gcongr <;> apply le_biSup _ hi
      _ < ⊤ := mul_lt_top coe_lt_top <| add_lt_top.mpr ⟨hfx, hgx⟩
  · rintro _ _ ⟨f₁, hf₁, g₁, hg₁, rfl⟩ ⟨f₂, hf₂, g₂, hg₂, rfl⟩
    exact ⟨f₁ + f₂, haP hf₁ hf₂, g₁ + g₂, haQ hg₁ hg₂, by dsimp only; abel_nf⟩
  · rintro _ c ⟨f, hf, g, hg, rfl⟩
    exact ⟨c • f, hsP hf, c • g, hsQ hg, by module⟩

lemma indicator {T : (α → ε₁) → α' → ε} {P : (α → ε₁) → Prop} {A : ℝ≥0∞} (S : Set α')
    (sl : AESublinearOn T P A ν) :
    AESublinearOn (fun u x ↦ (S.indicator (fun y ↦ T u y) x)) P A ν := by
  refine ⟨AESubadditiveOn.indicator sl.1 S, fun f c hf ↦ ?_⟩
  filter_upwards [sl.2 f c hf] with x hx
  by_cases h : x ∈ S <;> simp [h, hx]

-- If `T` is constant in the second argument (but not necessarily the first) and satisfies
-- certain requirements, then `AESublinearOn T P 1`
lemma const (T : (α → ε₁) → ε) (P : (α → ε₁) → Prop)
    (h_add : ∀ {f g}, P f → P g → ‖T (f + g)‖ₑ ≤ ‖T f‖ₑ + ‖T g‖ₑ)
    (h_smul : ∀ f {c : ℝ≥0}, P f → T (c • f) = c • T f) :
    AESublinearOn (fun u (_ : α') ↦ T u) P 1 ν := by
  refine ⟨AESubadditiveOn.const T P h_add, fun f c hf ↦ ae_of_all _ fun _ ↦ ?_⟩
  simpa using h_smul f hf

lemma toReal {T : (α → ε₁) → α' → ℝ≥0∞}
    {P : (α → ε₁) → Prop}
    {A : ℝ≥0∞} (h : AESublinearOn T P A ν)
    (hP : ∀ (u : α → ε₁), P u → ∀ᵐ x ∂ν, T u x ≠ ∞) :
    AESublinearOn (T · · |>.toReal) P A ν := by
  refine ⟨fun f g hf hg ↦ ?_, fun f c hf ↦ ?_⟩
  · filter_upwards [h.1 f g hf hg, hP f hf, hP g hg] with x hx hfx hgx
    simp only [enorm_eq_self, ne_eq, hfx, not_false_eq_true, enorm_toReal, hgx] at hx ⊢
    exact enorm_toReal_le.trans hx
  · filter_upwards [h.2 f c hf, hP f hf] with x hx hfx
    simp_rw [hx, Pi.smul_apply, toReal_smul]

end AESublinearOn

end MeasureTheory

end


noncomputable section

open NNReal ENNReal MeasureTheory Set ComputationsChoiceExponent
    ComputationsInterpolatedExponents ChoiceScale

variable {α α' E E₁ E₂ E₃ : Type*} {m : MeasurableSpace α} {m' : MeasurableSpace α'}
  {p p' q p₀ q₀ p₁ q₁ : ℝ≥0∞}
  {C₀ C₁ : ℝ≥0} {μ : Measure α} {ν : Measure α'}
  {f : α → E₁} {t : ℝ≥0∞}
  {T : (α → E₁) → (α' → E₂)}

/-! ## Proof of the real interpolation theorem

    In this section the estimates are combined to finally give a proof of the
    real interpolation theorem.
-/
namespace MeasureTheory

variable {ε₁ ε₂ : Type*} [TopologicalSpace ε₁] [ENormedAddMonoid ε₁] [TopologicalSpace ε₂] [ENormedAddMonoid ε₂]

/-- Proposition that expresses that the map `T` map between function spaces preserves
    AE strong measurability on L^p. -/
def PreservesAEStrongMeasurability (T : (α → ε₁) → α' → ε₂) (p : ℝ≥0∞) : Prop :=
    ∀ ⦃f : α → ε₁⦄, MemLp f p μ → AEStronglyMeasurable (T f) ν

lemma estimate_distribution_Subadditive_trunc {f : α → ε₁} {T : (α → ε₁) → (α' → ε₂)}
    {a : ℝ≥0∞} (ha : 0 < a) {A : ℝ≥0∞} (h : Subadditive_trunc T A f ν) :
    distribution (T f) (2 * A * t) ν ≤
    distribution (T (trunc f a)) t ν +
    distribution (T (truncCompl f a)) t ν := by
  nth_rw 2 [mul_comm]
  rw [mul_assoc, two_mul]
  apply distribution_add_le'
  nth_rw 1 [← trunc_add_truncCompl (f := f) (t := a)]
  exact h a ha

lemma rewrite_norm_func {q : ℝ} {g : α' → E}
    [TopologicalSpace E] [ENormedAddCommMonoid E] (hq : 0 < q) {A : ℝ≥0} (hA : 0 < A)
    (hg : AEStronglyMeasurable g ν) :
    ∫⁻ x, ‖g x‖ₑ ^ q ∂ν =
    ENNReal.ofReal ((2 * A) ^ q * q) * ∫⁻ s,
    distribution g ((ENNReal.ofReal (2 * A) * s))  ν * s ^ (q - 1) := by
  calc
  _ = ENNReal.ofReal ((2 * A) ^ q * q) * ∫⁻ s in Ioi (0 : ℝ),
      distribution g ((ENNReal.ofReal (2 * A * s)))  ν * ENNReal.ofReal (s ^ (q - 1)) := by
    have : 0 < (A : ℝ) := hA
    rw [lintegral_norm_pow_eq_distribution hg (by linarith)]
    nth_rewrite 1 [← lintegral_scale_constant_halfspace' (a := (2 * A)) (by linarith)]
    rw [← lintegral_const_mul' _ _ (by finiteness), ← lintegral_const_mul' _ _ (by finiteness)]
    apply lintegral_congr_ae
    filter_upwards [self_mem_ae_restrict measurableSet_Ioi] with t (zero_lt_t : 0 < t)
    nth_rw 12 [mul_comm]
    rw [Real.mul_rpow, ← mul_assoc, ← ofReal_mul', ← mul_assoc, ← mul_assoc, ← mul_assoc,
        ← ofReal_mul']
        <;> try positivity
    congr 3
    rw [mul_assoc, mul_comm q, ← mul_assoc]
    congr 1
    rw [abs_of_nonneg] <;> try positivity
    nth_rw 1 [← Real.rpow_one (2 * A), ← Real.rpow_add (by linarith), add_sub_cancel]
  _ = _ := by
    congr 1
    rw [lintegral_ennreal_eq_lintegral_Ioi_ofReal]
    apply lintegral_congr_ae
    filter_upwards [self_mem_ae_restrict measurableSet_Ioi] with a ha
    rw [ENNReal.ofReal_rpow_of_pos ha, ENNReal.ofReal_mul (by positivity)]

lemma estimate_norm_rpow_range_operator {q : ℝ} {f : α → E₁}
    [TopologicalSpace E₁] [ENormedAddCommMonoid E₁] [TopologicalSpace E₂] [ENormedAddCommMonoid E₂]
    (hq : 0 < q) (tc : StrictRangeToneCouple) {A : ℝ≥0} (hA : 0 < A)
    (ht : Subadditive_trunc T A f ν) (hTf : AEStronglyMeasurable (T f) ν) :
  ∫⁻ x : α', ‖T f x‖ₑ ^ q ∂ν ≤
  ENNReal.ofReal ((2 * A)^q * q) * ∫⁻ s, distribution (T (trunc f (tc.ton s))) s ν * s^(q - 1) +
  distribution (T (truncCompl f (tc.ton s))) s ν * s ^ (q - 1) := by
  rw [rewrite_norm_func hq hA hTf]
  refine mul_le_mul' (le_refl _) (lintegral_mono_ae ?_)
  filter_upwards [ae_in_Ioo_zero_top] with a ha
  rw [ENNReal.ofReal_mul (by simp), ← add_mul]
  gcongr ?_ * _
  convert estimate_distribution_Subadditive_trunc (tc.ran_ton a ha).1 ht <;> simp

-- TODO: the infrastructure can perhaps be improved here
@[measurability, fun_prop]
theorem ton_measurable_eLpNorm_trunc [TopologicalSpace E₁] [ENormedAddCommMonoid E₁] (tc : ToneCouple) :
    Measurable (fun x ↦ eLpNorm (trunc f (tc.ton x)) p₁ μ) := by
  change Measurable ((fun t : ℝ≥0∞ ↦ eLpNorm (trunc f t) p₁ μ) ∘ (tc.ton))
  have tone := tc.ton_is_ton
  split_ifs at tone
  · exact (eLpNorm_trunc_mono.comp tone.monotone).measurable
  · exact (eLpNorm_trunc_mono.comp_antitone tone.antitone).measurable

lemma estimate_norm_rpow_range_operator'
    [TopologicalSpace E₁] [ENormedAddCommMonoid E₁]
    [TopologicalSpace E₂] [ENormedAddCommMonoid E₂]
    (hp₀ : 0 < p₀) (hq₀ : 0 < q₀) (hq₁ : 0 < q₁) (hp₁p : p < p₁) (hp₀p : p₀ < p)
    (tc : StrictRangeToneCouple)
    (hq₀' : q₀ = ⊤ → ∀ s > 0, distribution (T (truncCompl f (tc.ton s))) s ν = 0)
    (hq₁' : q₁ = ⊤ → ∀ s > 0, distribution (T (trunc f (tc.ton s))) s ν = 0)
    (hf : MemLp f p μ) (hT₁ : HasWeakType T p₁ q₁ μ ν C₁) (hT₀ : HasWeakType T p₀ q₀ μ ν C₀) :
    ∫⁻ s : ℝ≥0∞, distribution (T (trunc f (tc.ton s))) s ν *
    s ^ (q.toReal - 1) +
    distribution (T (truncCompl f (tc.ton s))) s ν *
    s ^ (q.toReal - 1) ≤
    (if q₁ < ⊤ then 1 else 0) * (C₁ ^ q₁.toReal * (∫⁻ s : ℝ≥0∞,
        eLpNorm (trunc f (tc.ton s)) p₁ μ ^ q₁.toReal *
        s ^ (q.toReal - q₁.toReal - 1))) +
    (if q₀ < ⊤ then 1 else 0) * (C₀ ^ q₀.toReal * ∫⁻ s : ℝ≥0∞,
        eLpNorm (truncCompl f (tc.ton s)) (p₀) μ ^ q₀.toReal *
        s ^ (q.toReal - q₀.toReal - 1)) := by
  have : ∀ q' q : ℝ, -q' + (q - 1) = q - q' - 1 := by intro q' q; group
  repeat rw [← this]
  have := hp₁p.le
  have := hp₀p.le
  have := hp₁p.ne_top
  have p_pos : 0 < p := lt_trans hp₀ hp₀p
  repeat rw [lintegral_rw₂ (Filter.EventuallyEq.refl _ _) power_aux_3]
  nth_rw 2 [← lintegral_const_mul']; swap; · finiteness
  nth_rw 1 [← lintegral_const_mul']; swap; · finiteness
  simp_rw [← mul_assoc]
  split_ifs with is_q₁top is_q₀top
  · rw [one_mul, one_mul, ← lintegral_add_left']
    · apply lintegral_mono_ae
      filter_upwards [ae_in_Ioo_zero_top] with s ⟨s_pos, s_lt_top⟩
      gcongr
      · have : tc.ton s ≠ ⊤ := (tc.ran_ton s ⟨s_pos, s_lt_top⟩).2.ne
        apply weaktype_estimate_trunc p_pos hq₁ _ hp₁p.le <;> assumption
      · have : 0 < tc.ton s := (tc.ran_ton s ⟨s_pos, s_lt_top⟩).1
        apply weaktype_estimate_truncCompl (p₀ := p₀) hp₀ <;> assumption
    · fun_prop
  · rw [one_mul, zero_mul, add_zero]
    apply lintegral_mono_ae
    filter_upwards [ae_in_Ioo_zero_top] with s ⟨s_pos, s_lt_top⟩
    have : q₀ = ⊤ := not_lt_top.mp is_q₀top
    rw [hq₀' this s s_pos, zero_mul, add_zero]
    gcongr
    have : tc.ton s ≠ ⊤ := (tc.ran_ton s ⟨s_pos, s_lt_top⟩).2.ne
    apply weaktype_estimate_trunc p_pos <;> assumption
  · rw [one_mul, zero_mul, zero_add]
    apply lintegral_mono_ae
    filter_upwards [ae_in_Ioo_zero_top] with s ⟨s_pos, s_lt_top⟩
    have : q₁ = ⊤ := not_lt_top.mp is_q₁top
    rw [hq₁' this s s_pos, zero_mul, zero_add]
    have : 0 < tc.ton s := (tc.ran_ton s ⟨s_pos, s_lt_top⟩).1
    gcongr
    apply weaktype_estimate_truncCompl (p₀ := p₀) _ hp₁p.ne_top <;> assumption
  · simp only [zero_mul, add_zero, nonpos_iff_eq_zero]
    have : ∫⁻ _ : ℝ≥0∞, 0 = 0 := lintegral_zero
    rw [← this]
    apply lintegral_congr_ae
    filter_upwards [ae_in_Ioo_zero_top] with s ⟨s_pos, s_lt_top⟩
    have is_q₀top : ¬ q₀ < ⊤ := by assumption
    rw [hq₀' (not_lt_top.mp is_q₀top) s s_pos, hq₁' (not_lt_top.mp is_q₁top) s s_pos, zero_mul, add_zero]

lemma simplify_factor_rw_aux₀ (a b c d e f : ℝ≥0∞) :
    a * b * c * d * e * f = a * c * e * (b * d * f) := by ring
lemma simplify_factor_rw_aux₁ (a b c d e f : ℝ≥0∞) :
    a * b * c * d * e * f = c * (a * e) * (b * f * d) := by ring_nf

lemma simplify_factor₀ {D : ℝ≥0∞}
    [TopologicalSpace E₁] [ENormedAddCommMonoid E₁] (hq₀' : q₀ ≠ ⊤)
    (hp₀ : p₀ ∈ Ioc 0 q₀) (hp₁ : p₁ ∈ Ioc 0 q₁)
    (ht : t ∈ Ioo 0 1)
    (hq₀q₁ : q₀ ≠ q₁) (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹)
    (hC₀ : 0 < C₀) (hC₁ : 0 < C₁)
    (hF : eLpNorm f p μ ∈ Ioo 0 ⊤)
    (hD : D = @d _ E₁ _ p p₀ q₀ p₁ q₁ C₀ C₁ μ _ _ f) :
    C₀ ^ q₀.toReal * (eLpNorm f p μ ^ p.toReal) ^ (q₀.toReal / p₀.toReal) *
    (D ^ (q.toReal - q₀.toReal)) =
    C₀ ^ ((1 - t).toReal * q.toReal) * C₁ ^ (t.toReal * q.toReal) * eLpNorm f p μ ^ q.toReal := by
  have p₀pos : 0 < p₀ := hp₀.1
  have q₀pos : 0 < q₀ := lt_of_lt_of_le hp₀.1 hp₀.2
  have p₁pos : 0 < p₁ := hp₁.1
  have q₁pos : 0 < q₁ := lt_of_lt_of_le hp₁.1 hp₁.2
  have p₀ne_top : p₀ ≠ ⊤ := ne_top_of_le_ne_top hq₀' hp₀.2
  have hp' : p ∈ Ioo 0 ⊤ := interp_exp_in_Ioo_zero_top ht p₀pos p₁pos (by left; exact p₀ne_top) hp
  have p_toReal_pos : 0 < p.toReal := toReal_pos_of_Ioo hp'
  rw [hD]
  unfold d
  nth_rw 2 [div_eq_mul_inv]
  rw [ENNReal.mul_inv]
  · repeat rw [ENNReal.mul_rpow_of_ne_zero _ _ (q.toReal - q₀.toReal)]
    · rw [← ENNReal.rpow_neg, ← ENNReal.rpow_neg]
      repeat rw [← ENNReal.rpow_mul]
      repeat rw [← mul_assoc]
      rw [simplify_factor_rw_aux₀ (a := C₀ ^ q₀.toReal)]
      repeat rw [← ENNReal.rpow_add] <;> try positivity
      · congr 1
        · congr 1
          · rw [eq_exponents₀] <;> try assumption
          · rw [neg_mul, eq_exponents₁ (t := t)] <;> try assumption
            ring_nf
        · congr 1
          rw [mul_assoc, ← mul_add, eq_exponents₂ (t := t)] <;> try assumption
          rw [mul_assoc, mul_assoc, ← mul_add, neg_mul, eq_exponents₃ (t := t)] <;> try assumption
          simp only [neg_mul, neg_neg]
          rw [← mul_assoc, ← add_mul, ← preservation_interpolation ht hp₀.1 hp₁.1 hp, toReal_inv]
          field_simp
      · exact ne_zero_of_Ioo hF
      · exact ne_top_of_Ioo hF
      · exact ne_zero_of_Ioo hF
      · exact ne_top_of_Ioo hF
      · exact coe_ne_top
    · exact ENNReal.inv_ne_zero.mpr (d_ne_top_aux₁ hC₁)
    · exact ENNReal.inv_ne_zero.mpr (d_ne_top_aux₂ hF)
    · exact d_ne_zero_aux₁ hC₀
    · exact d_ne_zero_aux₀ hF
    · exact d_ne_zero_aux₂ hC₀ hF
    · exact mul_ne_zero (ENNReal.inv_ne_zero.mpr (d_ne_top_aux₁ hC₁))
        (ENNReal.inv_ne_zero.mpr (d_ne_top_aux₂ hF))
  · exact Or.inr (d_ne_top_aux₂ hF)
  · exact Or.inr (d_ne_zero_aux₀ hF)

lemma simplify_factor₁ {D : ℝ≥0∞}
    [TopologicalSpace E₁] [ENormedAddCommMonoid E₁] (hq₁' : q₁ ≠ ⊤)
    (hp₀ : p₀ ∈ Ioc 0 q₀) (hp₁ : p₁ ∈ Ioc 0 q₁)
    (ht : t ∈ Ioo 0 1)
    (hq₀q₁ : q₀ ≠ q₁) (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹)
    (hC₀ : 0 < C₀) (hC₁ : 0 < C₁)
    (hF : eLpNorm f p μ ∈ Ioo 0 ⊤)
    (hD : D = @d _ E₁ _ p p₀ q₀ p₁ q₁ C₀ C₁ μ _ _ f) :
    C₁ ^ q₁.toReal * (eLpNorm f p μ ^ p.toReal) ^ (q₁.toReal / p₁.toReal) *
    (D ^ (q.toReal - q₁.toReal)) =
    C₀ ^ ((1 - t).toReal * q.toReal) * C₁ ^ (t.toReal * q.toReal) * eLpNorm f p μ ^ q.toReal := by
  have p₀pos : 0 < p₀ := hp₀.1
  have q₀pos : 0 < q₀ := lt_of_lt_of_le hp₀.1 hp₀.2
  have p₁pos : 0 < p₁ := hp₁.1
  have q₁pos : 0 < q₁ := lt_of_lt_of_le hp₁.1 hp₁.2
  have p₁ne_top : p₁ ≠ ⊤ := ne_top_of_le_ne_top hq₁' hp₁.2
  have hp' : p ∈ Ioo 0 ⊤ := interp_exp_in_Ioo_zero_top ht p₀pos p₁pos
    (Decidable.not_or_of_imp fun _ ↦ p₁ne_top) hp
  have p_toReal_pos : 0 < p.toReal := toReal_pos_of_Ioo hp'
  rw [hD]
  unfold d
  nth_rw 2 [div_eq_mul_inv]
  rw [ENNReal.mul_inv]
  · repeat rw [ENNReal.mul_rpow_of_ne_zero _ _ (q.toReal - q₁.toReal)]
    · rw [← ENNReal.rpow_neg, ← ENNReal.rpow_neg]
      repeat rw [← ENNReal.rpow_mul]
      repeat rw [← mul_assoc]
      rw [simplify_factor_rw_aux₁ (a := C₁ ^ q₁.toReal)]
      repeat rw [← ENNReal.rpow_add]
      · rw [neg_mul]
        congr 3
        · rw [eq_exponents₆] <;> try assumption
        · rw [eq_exponents₅] <;> try assumption
        · rw [mul_assoc, mul_assoc, ← mul_add, eq_exponents₈, neg_mul,
            eq_exponents₇ (ht := ht)] <;> try assumption
          rw [← mul_add, ← add_mul, add_comm, ← preservation_interpolation ht hp₀.1 hp₁.1 hp,
            toReal_inv]
          field_simp
      · exact ne_zero_of_Ioo hF
      · exact ne_top_of_Ioo hF
      · exact ne_zero_of_Ioo hF
      · exact ne_top_of_Ioo hF
      · exact (ENNReal.coe_pos.mpr hC₁).ne'
      · exact coe_ne_top
    · exact ENNReal.inv_ne_zero.mpr (rpow_ne_top' ((ENNReal.coe_pos.mpr hC₁).ne') coe_ne_top)
    · exact ENNReal.inv_ne_zero.mpr (d_ne_top_aux₂ hF)
    · exact d_ne_zero_aux₁ hC₀
    · exact d_ne_zero_aux₀ hF
    · exact d_ne_zero_aux₂ hC₀ hF
    · exact mul_ne_zero (ENNReal.inv_ne_zero.mpr (d_ne_top_aux₁ hC₁))
        (ENNReal.inv_ne_zero.mpr (d_ne_top_aux₂ hF))
  · exact Or.inr (d_ne_top_aux₂ hF)
  · exact Or.inr (d_ne_zero_aux₀ hF)


def finite_spanning_sets_from_lintegrable {g : α → ℝ≥0∞} (hg : AEMeasurable g μ)
    (hg_int : ∫⁻ x, g x ∂μ < ⊤) : Measure.FiniteSpanningSetsIn
      (μ.restrict g.support) Set.univ where
  set := fun n ↦ if n = 0 then {x | g x = 0} else { x | 1 / (n + 1) ≤ g x }
  set_mem := fun _ ↦ trivial
  finite := by
    intro n
    split_ifs
    · rw [Measure.restrict_apply₀']
      · rw [measure_mono_null _ measure_empty]
        · exact zero_lt_top
        · intro x; simp
      · exact (aestronglyMeasurable_iff_aemeasurable.mpr hg).nullMeasurableSet_support
    · have one_div_ne_zero : (1 : ℝ≥0∞) / (n + 1) ≠ 0 := by
        apply ne_of_gt
        rw [one_div]
        exact ENNReal.inv_pos.mpr (add_ne_top.mpr ⟨coe_ne_top, one_ne_top⟩)
      calc
      _ ≤ (∫⁻ x : α in g.support, g x ∂μ) / (1 / (n + 1)) := by
        apply meas_ge_le_lintegral_div hg.restrict one_div_ne_zero
        · rw [one_div]
          apply inv_ne_top.mpr
          simp
      _ ≤ (∫⁻ x : α, g x ∂μ) / (1 / (n + 1)) := by
        gcongr
        exact setLIntegral_le_lintegral _ _
      _ < ⊤ := div_lt_top hg_int.ne one_div_ne_zero
  spanning := by
    ext x
    constructor
    · simp
    · intro _
      rcases (eq_zero_or_pos (g x)) with gx_zero | gx_pos
      · simp only [mem_iUnion]; use 0; simpa
      · simp only [mem_iUnion]
        have : ∃ n : ℕ, (g x)⁻¹ < n := ENNReal.exists_nat_gt (inv_lt_top.mpr gx_pos).ne
        obtain ⟨n, wn⟩ := ENNReal.exists_nat_gt (inv_lt_top.mpr gx_pos).ne
        use n
        simp only [one_div]
        split_ifs with is_n_zero
        · simp [is_n_zero] at wn
        · simp only [mem_setOf_eq]
          refine inv_le_iff_inv_le.mpr ?_
          apply le_of_lt
          refine lt_trans wn ?_
          nth_rw 1 [← add_zero (n : ℝ≥0∞)]
          exact (ENNReal.add_lt_add_iff_left coe_ne_top).mpr zero_lt_one

lemma support_sigma_finite_of_lintegrable {g : α → ℝ≥0∞} (hg : AEMeasurable g μ)
    (hg_int : ∫⁻ x, g x ∂μ < ⊤) :
    SigmaFinite (μ.restrict g.support) where
  out' := by
    apply Exists.nonempty
    use (finite_spanning_sets_from_lintegrable hg hg_int)

lemma support_sigma_finite_from_MemLp
    [TopologicalSpace E₁] [ENormedAddCommMonoid E₁]
    (hf : MemLp f p μ) (hp : p ≠ ⊤) (hp' : p ≠ 0) :
    SigmaFinite (μ.restrict f.support) := by
  let g : α → ℝ≥0∞ := fun x ↦ ‖f x‖ₑ ^ p.toReal
  have : g.support = f.support := by
    unfold Function.support g
    ext x
    simp only [ne_eq, ENNReal.rpow_eq_zero_iff, enorm_eq_zero, not_or, not_and, not_lt,
      toReal_nonneg, implies_true, and_true, mem_setOf_eq]
    constructor
    · contrapose
      simp [not_not, Classical.not_imp, not_le, toReal_pos hp' hp]
    · intro h h'
      contradiction
  rw [← this]

  apply support_sigma_finite_of_lintegrable
  · exact hf.1.enorm.pow_const _
  · unfold g
    have obs := hf.2
    unfold eLpNorm eLpNorm' at obs
    split_ifs at obs
    · contradiction
    · exact lintegral_rpow_enorm_lt_top_of_eLpNorm'_lt_top (toReal_pos hp' hp) obs

-- lemma support_sfinite_from_MemLp
--     [MeasurableSpace E₁] [NormedAddCommGroup E₁] [BorelSpace E₁] (hf : MemLp f p μ)
--     (hp : p ≠ ⊤) (hp' : p ≠ 0) :
--     SFinite (μ.restrict f.support) := by
--   have : SigmaFinite (μ.restrict f.support) := support_sigma_finite_from_MemLp hf hp hp'
--   exact instSFiniteOfSigmaFinite

lemma combine_estimates₀ {A : ℝ≥0} (hA : 0 < A)
  [TopologicalSpace E₁] [ENormedAddCommMonoid E₁] [MeasurableSpace E₁] [BorelSpace E₁]
  [TopologicalSpace.PseudoMetrizableSpace E₁]
  [TopologicalSpace E₂] [ENormedAddCommMonoid E₂] --[BorelSpace E₂]
  {spf : ScaledPowerFunction}
  (hp₀ : p₀ ∈ Ioc 0 q₀) (hp₁ : p₁ ∈ Ioc 0 q₁) (ht : t ∈ Ioo 0 1)
  (hp₀p₁ : p₀ < p₁) (hq₀q₁ : q₀ ≠ q₁)
  (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹)
  (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹)
  (hf : MemLp f p μ) (hT : Subadditive_trunc T A f ν)
  (hC₀ : 0 < C₀) (hC₁ : 0 < C₁)
  (hF : eLpNorm f p μ ∈ Ioo 0 ⊤)
  (hspf : spf = spf_ch (toReal_mem_Ioo ht) hq₀q₁ hp₀.1 (lt_of_lt_of_le hp₀.1 hp₀.2) hp₁.1
      (lt_of_lt_of_le hp₁.1 hp₁.2) hp₀p₁.ne hC₀ hC₁ hF)
  (h₁T : HasWeakType T p₁ q₁ μ ν C₁)
  (h₀T : HasWeakType T p₀ q₀ μ ν C₀)
  (h₂T : PreservesAEStrongMeasurability T p (ν := ν) (μ := μ)) :
    ∫⁻ x , ‖T f x‖ₑ ^ q.toReal ∂ν ≤
    ENNReal.ofReal ((2 * A) ^ q.toReal * q.toReal) *
    ((if q₁ < ⊤ then 1 else 0) * ENNReal.ofReal |q.toReal - q₁.toReal|⁻¹ +
    (if q₀ < ⊤ then 1 else 0) * ENNReal.ofReal |q.toReal - q₀.toReal|⁻¹) *
    C₀ ^ ((1 - t).toReal * q.toReal) * C₁ ^ (t.toReal * q.toReal) * eLpNorm f p μ ^ q.toReal := by
  have one_le_p₀ := hp₀.1
  have one_le_p1 := hp₁.1
  have p₀pos : 0 < p₀ := hp₀.1
  have q₀pos : 0 < q₀ := lt_of_lt_of_le hp₀.1 hp₀.2
  have p₁pos : 0 < p₁ := hp₁.1
  have q₁pos : 0 < q₁ := lt_of_lt_of_le hp₁.1 hp₁.2
  have p_pos : 0 < p := interpolated_pos' one_le_p₀ one_le_p1 (ne_top_of_Ioo ht) hp
  have : SigmaFinite (μ.restrict f.support) :=
    support_sigma_finite_from_MemLp hf (interp_exp_ne_top hp₀p₁.ne ht hp) p_pos.ne'
  let tc := spf_to_tc spf
  calc
  ∫⁻ x , ‖T f x‖ₑ ^ q.toReal ∂ν
    ≤ ENNReal.ofReal ((2 * A) ^ q.toReal * q.toReal) * ∫⁻ s,
      distribution (T (trunc f (tc.ton s))) s ν *
      s^(q.toReal - 1) +
      distribution (T (truncCompl f (tc.ton s))) s ν *
      s^(q.toReal - 1) :=
    estimate_norm_rpow_range_operator
      (interp_exp_toReal_pos ht q₀pos q₁pos hq₀q₁ hq) _ hA hT (h₂T hf)
  _ ≤ ENNReal.ofReal ((2 * A)^q.toReal * q.toReal) *
      ((if q₁ < ⊤ then 1 else 0) * (C₁ ^ q₁.toReal * (∫⁻ s,
        eLpNorm (trunc f (tc.ton s)) p₁ μ ^ q₁.toReal *
        s ^ (q.toReal - q₁.toReal - 1))) +
      (if q₀ < ⊤ then 1 else 0) * (C₀ ^ q₀.toReal * ∫⁻ s,
        eLpNorm (truncCompl f (tc.ton s)) p₀ μ ^ q₀.toReal *
        s ^ (q.toReal - q₀.toReal - 1))) := by
    gcongr
    apply estimate_norm_rpow_range_operator' (p := p) (tc := tc) p₀pos q₀pos q₁pos <;> try assumption
    · exact (interp_exp_between p₀pos p₁pos hp₀p₁ ht hp).2
    · exact (interp_exp_between p₀pos p₁pos hp₀p₁ ht hp).1
    · intro q₀top s (hs : 0 < s)
      apply weaktype_estimate_truncCompl_top (d := spf.d) hC₀ hp₀.1 q₀top _ _ hf h₀T hs _
      · rw [hspf]
        exact d_eq_top₀ one_le_p₀ q₁pos hp₀p₁.ne_top q₀top hq₀q₁
      · exact (interp_exp_between p₀pos p₁pos hp₀p₁ ht hp).1
      · exact interp_exp_ne_top hp₀p₁.ne ht hp
      · dsimp only [tc, spf_to_tc]
        congr
        rw [hspf]
        dsimp only [spf_ch]
        exact ζ_equality₇ ht one_le_p₀ q₀pos one_le_p1 q₁pos hp₀p₁.ne hq₀q₁ hp hq hp₀p₁.ne_top q₀top
    · intro q₁top s (hs : 0 < s)
      rcases (eq_or_ne p₁ ⊤) with p₁eq_top | p₁ne_top
      · apply weaktype_estimate_trunc_top_top hC₁ _ p₁eq_top q₁top _ hf h₁T
        · dsimp only [tc, spf_to_tc]
          rw [hspf]
          dsimp only [spf_ch]
          rw [d_eq_top_top] <;> try assumption
          rw [ζ_eq_top_top, ENNReal.rpow_one] <;> try assumption
          exact hp₀p₁.ne
        · exact p_pos
        · exact (interp_exp_between p₀pos p₁pos hp₀p₁ ht hp).2.le
      · apply weaktype_estimate_trunc_top (p₁ := p₁) (p := p) (hd := spf.hd) hC₁ <;> try assumption
        · unfold tc
          rw [hspf]
          dsimp only [spf_to_tc, spf_ch]
          congr
          apply ζ_equality₈ ht (hp₀p₁ := hp₀p₁.ne) <;> assumption
        · rw [hspf]
          dsimp only [spf_ch]
          apply d_eq_top₁ <;> assumption
        · exact p₁ne_top.lt_top
        · exact (interp_exp_between p₀pos p₁pos hp₀p₁ ht hp).2
  _ ≤ ENNReal.ofReal ((2 * A) ^ q.toReal * q.toReal) *
      ((if q₁ < ⊤ then 1 else 0) * (C₁ ^ q₁.toReal *
      ((spf.d ^ (q.toReal - q₁.toReal)) * ENNReal.ofReal |q.toReal - q₁.toReal|⁻¹ *
        ((eLpNorm f p μ) ^ p.toReal) ^ ((sel ⊤ p₀ p₁).toReal ⁻¹ * (sel ⊤ q₀ q₁).toReal)))
        +
      (if q₀ < ⊤ then 1 else 0) * (C₀ ^ q₀.toReal *
      ((spf.d ^ (q.toReal - q₀.toReal)) * ENNReal.ofReal |q.toReal - q₀.toReal|⁻¹ *
        (((eLpNorm f p μ) ^ p.toReal) ^ ((sel ⊥ p₀ p₁).toReal ⁻¹ * (sel ⊥ q₀ q₁).toReal))))) := by
      apply mul_le_mul_left'
      apply add_le_add
      · split_ifs with is_q₁top
        · gcongr
          rw [lintegral_ennreal_eq_lintegral_Ioi_ofReal, ← lintegral_rw_aux power_aux_4]
          apply estimate_trnc₁ (j := ⊤) ht <;> try assumption
          · exact hp₁.2
          · exact ne_top_of_Ioc hp₁ is_q₁top
          · exact is_q₁top.ne_top
          · exact hf.1
          · rw [hspf]; rfl
        · simp
      · split_ifs with is_q₀top
        · gcongr
          rw [lintegral_ennreal_eq_lintegral_Ioi_ofReal, ← lintegral_rw_aux power_aux_4]
          apply estimate_trnc₁ (j := ⊥) ht <;> try assumption
          · exact hp₀.2
          · exact ne_top_of_Ioc hp₀ is_q₀top
          · exact is_q₀top.ne_top
          · exact hf.1
          · rw [hspf]; rfl
        · simp
  _ = (if q₁ < ⊤ then 1 else 0) *
      (↑C₁ ^ q₁.toReal * (eLpNorm f p μ ^ p.toReal) ^ (q₁.toReal / p₁.toReal) *
          spf.d ^ (q.toReal - q₁.toReal) * ENNReal.ofReal ((2 * A) ^ q.toReal * q.toReal) *
        ENNReal.ofReal |q.toReal - q₁.toReal|⁻¹) +
      (if q₀ < ⊤ then 1 else 0) *
      (↑C₀ ^ q₀.toReal * (eLpNorm f p μ ^ p.toReal) ^ (q₀.toReal / p₀.toReal) *
          spf.d ^ (q.toReal - q₀.toReal) * ENNReal.ofReal ((2 * A) ^ q.toReal * q.toReal) *
        ENNReal.ofReal |q.toReal - q₀.toReal|⁻¹) := by
    dsimp only [sel]
    ring_nf
  _ = (if q₁ < ⊤ then 1 else 0) *
      (↑C₀ ^ ((1 - t).toReal * q.toReal) * ↑C₁ ^ (t.toReal * q.toReal) * eLpNorm f p μ ^ q.toReal *
          ENNReal.ofReal ((2 * A) ^ q.toReal * q.toReal) *
        ENNReal.ofReal |q.toReal - q₁.toReal|⁻¹) +
    (if q₀ < ⊤ then 1 else 0) *
      (↑C₀ ^ ((1 - t).toReal * q.toReal) * ↑C₁ ^ (t.toReal * q.toReal) * eLpNorm f p μ ^ q.toReal *
          ENNReal.ofReal ((2 * A) ^ q.toReal * q.toReal) *
        ENNReal.ofReal |q.toReal - q₀.toReal|⁻¹) := by
    congr 1
    · split_ifs with is_q₁top
      · congr 3
        apply simplify_factor₁ _ hp₀ <;> try assumption
        · rw [hspf]; rfl
        · exact is_q₁top.ne_top
      · simp
    · split_ifs with is_q₀top
      · congr 3
        apply simplify_factor₀ _ hp₀ hp₁ <;> try assumption
        · rw [hspf]; rfl
        · exact is_q₀top.ne_top
      · simp
  _ = _ := by split_ifs <;> ring

lemma combine_estimates₁ {A : ℝ≥0} (hA : 0 < A)
    [TopologicalSpace E₁] [ENormedAddCommMonoid E₁] [MeasurableSpace E₁] [BorelSpace E₁]
    [TopologicalSpace.PseudoMetrizableSpace E₁]
    [TopologicalSpace E₂] [ENormedAddCommMonoid E₂]
    {spf : ScaledPowerFunction}
    (hp₀ : p₀ ∈ Ioc 0 q₀) (hp₁ : p₁ ∈ Ioc 0 q₁) (ht : t ∈ Ioo 0 1)
    (hp₀p₁ : p₀ < p₁) (hq₀q₁ : q₀ ≠ q₁)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹)
    (hf : MemLp f p μ) (hT : Subadditive_trunc T A f ν)
    (h₁T : HasWeakType T p₁ q₁ μ ν C₁)
    (h₀T : HasWeakType T p₀ q₀ μ ν C₀)
    (h₂T : PreservesAEStrongMeasurability T p (ν := ν) (μ := μ))
    (hC₀ : 0 < C₀) (hC₁ : 0 < C₁)
    (hF : eLpNorm f p μ ∈ Ioo 0 ⊤)
    (hspf : spf = spf_ch (toReal_mem_Ioo ht) hq₀q₁ hp₀.1 (lt_of_lt_of_le hp₀.1 hp₀.2) hp₁.1
        (lt_of_lt_of_le hp₁.1 hp₁.2) hp₀p₁.ne hC₀ hC₁ hF) :
    eLpNorm (T f) q ν ≤
    ENNReal.ofReal (2 * A) * q ^ q⁻¹.toReal *
    (((if q₁ < ⊤ then 1 else 0) * ENNReal.ofReal |q.toReal - q₁.toReal|⁻¹ +
    (if q₀ < ⊤ then 1 else 0) * ENNReal.ofReal |q.toReal - q₀.toReal|⁻¹)) ^ q⁻¹.toReal *
    C₀ ^ (1 - t).toReal * C₁ ^ t.toReal * eLpNorm f p μ := by
  have q_ne_zero : q ≠ 0 := (interpolated_pos' (lt_of_lt_of_le hp₀.1 hp₀.2)
    (lt_of_lt_of_le hp₁.1 hp₁.2) (ne_top_of_Ioo ht) hq).ne'
  have q_ne_top : q ≠ ⊤ := interp_exp_ne_top hq₀q₁ ht hq
  have q'pos : 0 < q.toReal := toReal_pos q_ne_zero q_ne_top
  refine le_of_rpow_le q'pos ?_
  calc
  _ = ∫⁻ x , ‖T f x‖ₑ ^ q.toReal ∂ν := by
    unfold eLpNorm eLpNorm'
    split_ifs <;> [contradiction; rw [one_div, ENNReal.rpow_inv_rpow q'pos.ne']]
  _ ≤ _ := by
    apply combine_estimates₀ (hT := hT) (p := p) <;> try assumption
  _ = _ := by
    repeat rw [ENNReal.mul_rpow_of_nonneg _ _ q'pos.le]
    rw [ENNReal.ofReal_mul' q'pos.le]
    repeat rw [ENNReal.rpow_mul]
    congr
    · rw [ofReal_rpow_of_nonneg] <;> positivity
    · rw [toReal_inv, ENNReal.rpow_inv_rpow q'pos.ne']
      exact ofReal_toReal_eq_iff.mpr q_ne_top
    · rw [toReal_inv, ENNReal.rpow_inv_rpow q'pos.ne']

lemma simplify_factor₃ [TopologicalSpace E₁] [ENormedAddCommMonoid E₁] (hp₀ : 0 < p₀) (hp₀' : p₀ ≠ ⊤) (ht : t ∈ Ioo 0 1)
    (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹) (hp₀p₁ : p₀ = p₁) :
    C₀ ^ q₀.toReal * (eLpNorm f p μ ^ p.toReal) ^ (q₀.toReal / p₀.toReal) =
    (↑C₀ * eLpNorm f p μ) ^ q₀.toReal := by
  rw [← interp_exp_eq hp₀p₁ ht hp, ENNReal.mul_rpow_of_nonneg, ← ENNReal.rpow_mul, ← mul_div_assoc,
    mul_div_cancel_left₀]
  · exact (toReal_pos hp₀.ne' hp₀').ne'
  positivity

lemma simplify_factor_aux₄ [TopologicalSpace E₁] [ENormedAddCommMonoid E₁] (hq₀' : q₀ ≠ ⊤)
    (hp₀ : p₀ ∈ Ioc 0 q₀) (ht : t ∈ Ioo 0 1)
    (hp₀p₁ : p₀ = p₁) (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹)
    (hF : eLpNorm f p μ ∈ Ioo 0 ⊤) :
    ↑C₀ ^ ((1 - t).toReal * q.toReal) * (eLpNorm f p μ ^ p.toReal) ^ ((1 - t).toReal * p₀⁻¹.toReal * q.toReal) *
      ↑C₁ ^ (t.toReal * q.toReal) *
    (eLpNorm f p μ ^ p.toReal) ^ (t.toReal * p₁⁻¹.toReal * q.toReal) = C₀ ^ ((1 - t).toReal * q.toReal) *
    C₁ ^ (t.toReal * q.toReal) * eLpNorm f p μ ^ q.toReal := by
  have hp' : p₀ = p := (interp_exp_eq hp₀p₁ ht hp)
  have p₀ne_top : p₀ ≠ ⊤ := ne_top_of_le_ne_top hq₀' hp₀.2
  have p₀toReal_pos : 0 < p₀.toReal := toReal_pos hp₀.1.ne' p₀ne_top
  rw [← hp', ← hp₀p₁]
  have (a b c d : ℝ≥0∞): a * b * c * d = a * c * (b * d) := by ring
  rw [this, ← ENNReal.rpow_add]
  · rw [← ENNReal.rpow_mul]
    congr
    rw [toReal_inv]
    ring_nf
    field_simp
    have : (1 - t + t).toReal = 1 := by
      rw [toReal_eq_one_iff, add_comm, add_tsub_cancel_iff_le]
      exact ht.2.le
    rw [mul_comm, ← mul_add, ← toReal_add, this, mul_one]
    · finiteness
    · finiteness
  · exact hp' ▸ d_pos_aux₀ hF |>.ne'
  · exact hp' ▸ d_ne_top_aux₀ hF

lemma simplify_factor₄ {D : ℝ≥0∞} [TopologicalSpace E₁] [ENormedAddCommMonoid E₁] (hq₀' : q₀ ≠ ⊤)
    (hp₀ : p₀ ∈ Ioc 0 q₀) (hp₁ : p₁ ∈ Ioc 0 q₁) (ht : t ∈ Ioo 0 1)
    (hp₀p₁ : p₀ = p₁)
    (hq₀q₁ : q₀ ≠ q₁) (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹)
    (hC₀ : 0 < C₀) (hC₁ : 0 < C₁)
    (hF : eLpNorm f p μ ∈ Ioo 0 ⊤)
    (hD : D = @d _ E₁ _ p p₀ q₀ p₁ q₁ C₀ C₁ μ _ _ f) :
    (↑C₀ * eLpNorm f p μ) ^ q₀.toReal * (D ^ (q.toReal - q₀.toReal)) =
    C₀ ^ ((1 - t).toReal * q.toReal) * C₁ ^ (t.toReal * q.toReal) * eLpNorm f p μ ^ q.toReal := by
  have p₀pos : 0 < p₀ := hp₀.1
  have p₀ne_top : p₀ ≠ ⊤ := ne_top_of_le_ne_top hq₀' hp₀.2
  rw [← simplify_factor₃] <;> try assumption
  rw [simplify_factor₀ (ht := ht) (hD := hD)] <;> assumption


lemma simplify_factor₅ {D : ℝ≥0∞} [TopologicalSpace E₁] [ENormedAddCommMonoid E₁] (hq₁' : q₁ ≠ ⊤)
    (hp₀ : p₀ ∈ Ioc 0 q₀) (hp₁ : p₁ ∈ Ioc 0 q₁)
    (ht : t ∈ Ioo 0 1)
    (hp₀p₁ : p₀ = p₁)
    (hq₀q₁ : q₀ ≠ q₁) (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹)
    (hC₀ : 0 < C₀) (hC₁ : 0 < C₁)
    (hF : eLpNorm f p μ ∈ Ioo 0 ⊤)
    (hD : D = @d _ E₁ _ p p₀ q₀ p₁ q₁ C₀ C₁ μ _ _ f) :
    (↑C₁ * eLpNorm f p μ) ^ q₁.toReal * (D ^ (q.toReal - q₁.toReal)) =
    C₀ ^ ((1 - t).toReal * q.toReal) * C₁ ^ (t.toReal * q.toReal) * eLpNorm f p μ ^ q.toReal := by
  have p₁pos : 0 < p₁ := hp₁.1
  have p₁ne_top : p₁ ≠ ⊤ := ne_top_of_le_ne_top hq₁' hp₁.2
  rw [← simplify_factor₃ p₁pos p₁ne_top (mem_sub_Ioo one_ne_top ht) (switch_exponents ht hp) hp₀p₁.symm,
    simplify_factor₁ hq₁' hp₀ hp₁ ht hq₀q₁ hp hq hC₀ hC₁ hF hD]

/-- The trivial case for the estimate in the real interpolation theorem
    when the function `Lp` norm of `f` vanishes. -/
lemma exists_hasStrongType_real_interpolation_aux₀ {p₀ p₁ q₀ q₁ p q : ℝ≥0∞}
    [TopologicalSpace E₁] [ENormedAddCommMonoid E₁] [TopologicalSpace E₂] [ENormedAddCommMonoid E₂]
    (hp₀ : p₀ ∈ Ioc 0 q₀) (hp₁ : p₁ ∈ Ioc 0 q₁) (ht : t ∈ Ioo 0 1)
    {C₀ : ℝ≥0}
    (hp : p⁻¹ = (1 - t) / p₀ + t / p₁)
    (hq : q⁻¹ = (1 - t) / q₀ + t / q₁)
    (h₀T : HasWeakType T p₀ q₀ μ ν C₀)
    (h₂T : PreservesAEStrongMeasurability (μ := μ) (ν := ν) T p) (hf : MemLp f p μ)
    (hF : eLpNorm f p μ = 0) :
    eLpNorm (T f) q ν = 0 := by
  unfold HasWeakType at h₀T
  have p_pos : 0 < p := interpolated_pos' hp₀.1 hp₁.1 (ne_top_of_Ioo ht) hp
  have q₀pos : 0 < q₀ := pos_of_rb_Ioc hp₀
  have q₁pos : 0 < q₁ := pos_of_rb_Ioc hp₁
  have q_pos : 0 < q := interpolated_pos' q₀pos q₁pos (ne_top_of_Ioo ht) hq
  have f_ae_0 : f =ᵐ[μ] 0 := (eLpNorm_eq_zero_iff hf.1 p_pos.ne').mp hF
  have hf₂ : eLpNorm f p₀ μ = 0 := (eLpNorm_eq_zero_iff hf.1 hp₀.1.ne').mpr f_ae_0
  have hf₁ : MemLp f p₀ μ := ⟨hf.1, by rw [hf₂]; exact zero_lt_top⟩
  have := (h₀T f hf₁).2
  rw [hf₂, mul_zero] at this
  have wnorm_0 : wnorm (T f) q₀ ν = 0 := nonpos_iff_eq_zero.mp this
  have : (T f) =ᵐ[ν] 0 := (wnorm_eq_zero_iff q₀pos.ne').mp wnorm_0
  exact (eLpNorm_eq_zero_iff (h₂T hf) q_pos.ne').mpr this

/-- The estimate for the real interpolation theorem in case `p₀ < p₁`. -/
lemma exists_hasStrongType_real_interpolation_aux {p₀ p₁ q₀ q₁ p q : ℝ≥0∞} {A : ℝ≥0}
    [TopologicalSpace E₁] [ENormedAddCommMonoid E₁] [MeasurableSpace E₁] [BorelSpace E₁]
    [TopologicalSpace.PseudoMetrizableSpace E₁]
    [TopologicalSpace E₂] [ENormedAddCommMonoid E₂] (hA : 0 < A)
    (hp₀ : p₀ ∈ Ioc 0 q₀) (hp₁ : p₁ ∈ Ioc 0 q₁) (hp₀p₁ : p₀ < p₁) (hq₀q₁ : q₀ ≠ q₁)
    {C₀ C₁ : ℝ≥0} (ht : t ∈ Ioo 0 1) (hC₀ : 0 < C₀) (hC₁ : 0 < C₁)
    (hp : p⁻¹ = (1 - t) / p₀ + t / p₁)
    (hq : q⁻¹ = (1 - t) / q₀ + t / q₁)
    (hT : Subadditive_trunc T A f ν) (h₀T : HasWeakType T p₀ q₀ μ ν C₀)
    (h₁T : HasWeakType T p₁ q₁ μ ν C₁)
    (h₂T : PreservesAEStrongMeasurability (μ := μ) (ν := ν) T p) (hf : MemLp f p μ) :
    eLpNorm (T f) q ν ≤
    ENNReal.ofReal (2 * A) * q ^ q⁻¹.toReal *
    (((if q₁ < ⊤ then 1 else 0) * ENNReal.ofReal |q.toReal - q₁.toReal|⁻¹ +
    (if q₀ < ⊤ then 1 else 0) * ENNReal.ofReal |q.toReal - q₀.toReal|⁻¹)) ^ q⁻¹.toReal *
    C₀ ^ (1 - t).toReal * C₁ ^ t.toReal * eLpNorm f p μ := by
  have hq₀ : 0 < q₀ := pos_of_rb_Ioc hp₀
  have hq₁ : 0 < q₁ := pos_of_rb_Ioc hp₁
  rcases (eq_zero_or_pos (eLpNorm f p μ)) with hF | hF
  · refine le_of_eq_of_le ?_ (zero_le _)
    apply exists_hasStrongType_real_interpolation_aux₀ (hp := hp) (hq := hq) <;> try assumption
  · let spf := spf_ch (toReal_mem_Ioo ht) hq₀q₁ hp₀.1 hq₀ hp₁.1 hq₁ hp₀p₁.ne hC₀ hC₁ ⟨hF, hf.2⟩
    apply combine_estimates₁ <;> try assumption
    on_goal 1 => unfold spf
    rfl

-- TODO: the below lemmas were split because otherwise the lean server would crash
-- (seems to be related to the linter?) (after the merge)
lemma exists_hasStrongType_real_interpolation_aux₁ {f : α → E₁}
    [TopologicalSpace E₁] [ENormedAddCommMonoid E₁]
    (hp₀ : p₀ ∈ Ioc 0 q₀) (hp₁ : p₁ ∈ Ioc 0 q₁) (hp₀p₁ : p₀ = p₁) (hq₀q₁ : q₀ < q₁)
    {C₀ C₁ : ℝ≥0} (ht : t ∈ Ioo 0 1) (hC₀ : 0 < C₀) (hC₁ : 0 < C₁)
    (hp : p⁻¹ = (1 - t) / p₀ + t / p₁)
    (hq : q⁻¹ = (1 - t) / q₀ + t / q₁)
    (hF : eLpNorm f p μ ∈ Ioo 0 ⊤) :
    (ENNReal.ofReal q.toReal *
        ((C₀ * eLpNorm f p μ )^ q₀.toReal *
        (∫⁻ (t : ℝ) in Ioo 0 (@d _ E₁ _ p p₀ q₀ p₁ q₁ C₀ C₁ μ _ _ f).toReal,
        ENNReal.ofReal (t ^ (q.toReal - q₀.toReal - 1))) * (if q₀ = ⊤ then 0 else 1) +
        ((C₁ * eLpNorm f p μ) ^ q₁.toReal *
        ∫⁻ (t : ℝ) in Ici (@d _ E₁ _ p p₀ q₀ p₁ q₁ C₀ C₁ μ _ _ f).toReal,
        ENNReal.ofReal (t ^ (q.toReal - q₁.toReal - 1))) * if q₁ = ⊤ then 0 else 1)) ^
        q.toReal⁻¹ =
    q ^ q.toReal⁻¹ * (ENNReal.ofReal |q.toReal - q₀.toReal|⁻¹ * (if q₀ = ⊤ then 0 else 1) +
      ENNReal.ofReal |q.toReal - q₁.toReal|⁻¹ * (if q₁ = ⊤ then 0 else 1)) ^ q.toReal⁻¹ *
    ↑C₀ ^ ((1 - t).toReal) * ↑C₁ ^ t.toReal * eLpNorm f p μ := by
    let M := @d _ E₁ _ p p₀ q₀ p₁ q₁ C₀ C₁ μ _ _ f
    have hq₀q₁' : q₀ ≠ q₁ := hq₀q₁.ne
    have q₀pos : 0 < q₀ := pos_of_rb_Ioc hp₀
    have q₁pos : 0 < q₁ := pos_of_rb_Ioc hp₁
    have q₀lt_q_toReal : q₀.toReal < q.toReal :=
      preservation_inequality_of_lt₀ ht q₀pos q₁pos hq hq₀q₁
    have q_toReal_ne_zero : q.toReal ≠ 0 :=
      (interp_exp_toReal_pos' ht q₀pos q₁pos hq (Or.inl hq₀q₁.ne_top)).ne'
    -- lemma below proves the same, but for M.toReal
    have M_pos : 0 < M := by
      apply d_pos <;> assumption
    have M_ne_top : M ≠ ∞ := by finiteness
    have : 0 < M.toReal := toReal_pos M_pos.ne' M_ne_top
    have : ENNReal.ofReal M.toReal = M := by rw [ofReal_toReal M_ne_top]
    have coe_q : ENNReal.ofReal q.toReal = q :=
    ofReal_toReal_eq_iff.mpr (interp_exp_ne_top hq₀q₁.ne ht hq)
    -- type mismatches, ℝ vs ℝ≥0∞
    have eq :
        (ENNReal.ofReal q.toReal *
        ((((↑C₀ * eLpNorm f p μ) ^ q₀.toReal * ∫⁻ (t : ℝ) in Ioo 0 M.toReal,
            ENNReal.ofReal (t ^ (q.toReal - q₀.toReal - 1))) *
            if q₀ = ⊤ then 0 else 1) +
          ((↑C₁ * eLpNorm f p μ) ^ q₁.toReal * ∫⁻ (t : ℝ) in Ici M.toReal,
            ENNReal.ofReal (t ^ (q.toReal - q₁.toReal - 1))) *
            if q₁ = ⊤ then 0 else 1)) ^
        q.toReal⁻¹ = (ENNReal.ofReal q.toReal *
            (↑C₀ ^ ((1 - t).toReal * q.toReal) * ↑C₁ ^ (t.toReal * q.toReal) * eLpNorm f p μ ^ q.toReal *
              ENNReal.ofReal |q.toReal - q₀.toReal|⁻¹ * (if q₀ = ⊤ then 0 else 1) +
            ↑C₀ ^ ((1 - t).toReal * q.toReal) * ↑C₁ ^ (t.toReal * q.toReal) * eLpNorm f p μ ^ q.toReal *
                ENNReal.ofReal |q.toReal - q₁.toReal|⁻¹ * if q₁ = ⊤ then 0 else 1)) ^
            q.toReal⁻¹ := by
      congr 3
      · rw [lintegral_rpow_of_gt_abs, sub_add_cancel, ENNReal.ofReal_div_of_pos,
            div_eq_mul_inv, ← ofReal_inv_of_pos, ← ENNReal.ofReal_rpow_of_pos] <;> try positivity
        rw [← mul_assoc, simplify_factor₄ (ht := ht) (hC₁ := hC₁) (hq₀' := hq₀q₁.ne_top)]
            <;> try assumption
        · rw [abs_of_pos] <;> linarith
        · rw [abs_of_pos] <;> linarith
        · linarith
      · split_ifs with is_q₁top
        · rw [mul_zero, mul_zero]
        · have q_lt_q₁toReal : q.toReal < q₁.toReal :=
            preservation_inequality_of_lt₁ ht q₀pos q₁pos hq hq₀q₁ is_q₁top
          rw [mul_one, mul_one, setLIntegral_congr (Filter.EventuallyEq.symm Ioi_ae_eq_Ici),
          lintegral_Ioi_rpow_of_lt_abs, sub_add_cancel, ENNReal.ofReal_div_of_pos,
            div_eq_mul_inv, ← ofReal_inv_of_pos, ← ENNReal.ofReal_rpow_of_pos] <;> try positivity
          rw [← mul_assoc, simplify_factor₅ (hC₀ := hC₀) (ht := ht) (q₀ := q₀) (q₁ := q₁) (p₀ := p₀)
              (p₁ := p₁)] <;> try assumption
          · rw [abs_of_neg] <;> linarith
          · rw [abs_of_neg] <;> linarith
          · linarith
    rw [eq, coe_q]
    nth_rw 1 [mul_assoc]
    nth_rw 3 [mul_assoc]
    rw [← mul_add]
    have obs : q.toReal⁻¹ ≥ 0 := by positivity
    repeat rw [ENNReal.mul_rpow_of_nonneg _ _ obs]
    rw [ENNReal.rpow_rpow_inv, ← ENNReal.rpow_mul, ← ENNReal.rpow_mul, mul_assoc (1 - t).toReal,
        mul_inv_cancel₀, mul_assoc t.toReal, mul_inv_cancel₀, mul_one, mul_one] <;> try positivity
    ring

/-- The main estimate in the real interpolation theorem for `p₀ = p₁`, before taking roots,
    for the case `q₀ < q₁`. -/
lemma exists_hasStrongType_real_interpolation_aux₂ {f : α → E₁}
    [TopologicalSpace E₁] [ENormedAddCommMonoid E₁]
    [TopologicalSpace E₂] [ENormedAddCommMonoid E₂]
    (hp₀ : p₀ ∈ Ioc 0 q₀) (hp₁ : p₁ ∈ Ioc 0 q₁) (hp₀p₁ : p₀ = p₁) (hq₀q₁ : q₀ < q₁)
    {C₀ C₁ : ℝ≥0} (ht : t ∈ Ioo 0 1) (hC₀ : 0 < C₀) (hC₁ : 0 < C₁)
    (hp : p⁻¹ = (1 - t) / p₀ + t / p₁)
    (hq : q⁻¹ = (1 - t) / q₀ + t / q₁)
    (h₀T : HasWeakType T p₀ q₀ μ ν C₀) (h₁T : HasWeakType T p₁ q₁ μ ν C₁)
    (h₂T : PreservesAEStrongMeasurability (μ := μ) (ν := ν) T p)
    (hf : MemLp f p μ) :
    eLpNorm (T f) q ν ≤
    q ^ q.toReal⁻¹ * (ENNReal.ofReal |q.toReal - q₀.toReal|⁻¹ * (if q₀ = ⊤ then 0 else 1) +
      ENNReal.ofReal |q.toReal - q₁.toReal|⁻¹ * (if q₁ = ⊤ then 0 else 1)) ^ q.toReal⁻¹ *
    ↑C₀ ^ ((1 - t).toReal) * ↑C₁ ^ t.toReal * eLpNorm f p μ := by
  let M := (@d _ E₁ _ p p₀ q₀ p₁ q₁ C₀ C₁ μ _ _ f).toReal
  have q₀pos : 0 < q₀ := pos_of_rb_Ioc hp₀
  have q₁pos : 0 < q₁ := pos_of_rb_Ioc hp₁
  have p₀ne_top : p₀ ≠ ⊤ := ne_top_of_le_ne_top hq₀q₁.ne_top hp₀.2
  have q_toReal_ne_zero : q.toReal ≠ 0 :=
    (interp_exp_toReal_pos' ht q₀pos q₁pos hq (Or.inl hq₀q₁.ne_top)).ne'
  have p_eq_p₀ : p = p₀ := (interp_exp_eq hp₀p₁ ht hp).symm
  rcases (eq_zero_or_pos (eLpNorm f p μ)) with hF | snorm_pos
  · refine le_of_eq_of_le ?_ (zero_le _)
    apply exists_hasStrongType_real_interpolation_aux₀ (hp := hp) (hq := hq) <;> try assumption
  · have hF : eLpNorm f p μ ∈ Ioo 0 ⊤ := ⟨snorm_pos, hf.2⟩
    have M_pos : 0 < M := toReal_pos (d_pos hC₀ hC₁ hF).ne' (d_ne_top hC₀ hC₁ hF)
    have coe_q : ENNReal.ofReal q.toReal = q :=
    ofReal_toReal_eq_iff.mpr (interp_exp_ne_top hq₀q₁.ne ht hq)
    nth_rw 1 [← coe_q]
    rw [eLpNorm_eq_distribution (h₂T hf)
        (interp_exp_toReal_pos ht q₀pos q₁pos hq₀q₁.ne hq)]
    calc
    (ENNReal.ofReal q.toReal *
    ∫⁻ (t : ℝ) in Ioi 0, distribution (T f) (ENNReal.ofReal t) ν * ENNReal.ofReal (t ^ (q.toReal - 1))) ^ q.toReal⁻¹
      ≤ (ENNReal.ofReal q.toReal * (
        (∫⁻ (t : ℝ) in Ioo 0 M, distribution (T f) (ENNReal.ofReal t) ν * ENNReal.ofReal (t ^ (q.toReal - 1))) +
        (∫⁻ (t : ℝ) in Ici M, distribution (T f) (ENNReal.ofReal t) ν * ENNReal.ofReal (t ^ (q.toReal - 1))))
        ) ^ q.toReal⁻¹ := by
      gcongr
      rw [← Ioo_union_Ici_eq_Ioi (M_pos)]
      apply lintegral_union_le _ (Ioo (0 : ℝ) (M : ℝ)) (Ici (M : ℝ))
    _ ≤ (ENNReal.ofReal q.toReal *
        ((∫⁻ (t : ℝ) in Ioo 0 M, C₀ ^ q₀.toReal *
        eLpNorm f p μ ^ q₀.toReal * ENNReal.ofReal (t ^ (-q₀.toReal)) *
        ENNReal.ofReal (t ^ (q.toReal - 1))) * (if q₀ = ⊤ then 0 else 1)+
        (∫⁻ (t : ℝ) in Ici M, C₁ ^ q₁.toReal *
        eLpNorm f p μ ^ q₁.toReal * ENNReal.ofReal (t ^ (-q₁.toReal)) *
        ENNReal.ofReal (t ^ (q.toReal - 1))) * if q₁ = ⊤ then 0 else 1)) ^
        q.toReal⁻¹ := by
      apply ENNReal.rpow_le_rpow <;> try positivity
      apply mul_le_mul_left'
      apply add_le_add
      · split_ifs with is_q₀top
        · contrapose! is_q₀top; exact hq₀q₁.ne_top
        · rw [mul_one]
          apply setLIntegral_mono' measurableSet_Ioo
          intro t ⟨(ht₁ : 0 < t), _⟩
          gcongr
          rw [← ofReal_rpow_of_pos ht₁]
          apply weaktype_estimate <;> try assumption
          · exact (hq₀q₁.ne_top).lt_top
          · rw [p_eq_p₀]; exact h₀T
          · exact ofReal_pos.mpr ht₁
      · split_ifs with is_q₁_top
        · simp only [mul_zero, nonpos_iff_eq_zero]
          have hf_0 : EqOn (fun t ↦ distribution (T f) (ENNReal.ofReal t) ν *
              ENNReal.ofReal (t ^ (q.toReal - 1))) (fun x ↦ 0) (Ici M) := by
            intro t ht
            dsimp only
            rw [weaktype_estimate_top] <;> try assumption
            · simp
            · rw [p_eq_p₀, hp₀p₁]; exact h₁T
            · have p₀pos : 0 < p₀ := hp₀.1
              have p₁pos : 0 < p₁ := hp₁.1
              have q₀ne_top : q₀ ≠ ⊤ := hq₀q₁.ne_top
              unfold M at ht
              rw [d_eq_top_of_eq] at ht <;> try assumption
              have : ENNReal.ofReal (C₁ * eLpNorm f p μ).toReal = C₁ * eLpNorm f p μ := by
                refine ofReal_toReal_eq_iff.mpr ?_
                exact mul_ne_top coe_ne_top hF.2.ne
              rw [← this]
              exact ofReal_le_ofReal ht
          rw [setLIntegral_congr_fun measurableSet_Ici hf_0, lintegral_zero]
        · rw [mul_one]
          apply setLIntegral_mono' measurableSet_Ici
          intro t ht
          have ht' := lt_of_lt_of_le M_pos ht
          gcongr
          rw [← ofReal_rpow_of_pos ht']
          apply weaktype_estimate <;> try assumption
          · exact Ne.lt_top is_q₁_top
          · rw [p_eq_p₀, hp₀p₁]; exact h₁T
          · positivity
    _ = (ENNReal.ofReal q.toReal *
        ((C₀ * eLpNorm f p μ )^ q₀.toReal *
        (∫⁻ (t : ℝ) in Ioo 0 M, ENNReal.ofReal (t ^ (q.toReal - q₀.toReal - 1))) *
        (if q₀ = ⊤ then 0 else 1) +
        ((C₁ * eLpNorm f p μ) ^ q₁.toReal *
        ∫⁻ (t : ℝ) in Ici M,  ENNReal.ofReal (t ^ (q.toReal - q₁.toReal - 1))) *
        if q₁ = ⊤ then 0 else 1)) ^
        q.toReal⁻¹ := by
      congr
      · rw [← lintegral_const_mul]
        · apply setLIntegral_congr_fun measurableSet_Ioo
          intro t ⟨(ht₁ : 0 < t), _⟩
          dsimp
          rw [ENNReal.mul_rpow_of_nonneg] <;> try positivity
          rw [mul_assoc, ← ofReal_mul] <;> try positivity
          congr
          rw [← Real.rpow_add ht₁]
          congr 1; linarith
        · refine Measurable.ennreal_ofReal ?_
          exact Measurable.pow_const (fun ⦃t⦄ a ↦ a) (q.toReal - q₀.toReal - 1)
      · rw [← lintegral_const_mul]
        · apply setLIntegral_congr_fun measurableSet_Ici
          intro t ht
          dsimp only
          have t_pos : 0 < t := lt_of_lt_of_le M_pos ht
          rw [ENNReal.mul_rpow_of_nonneg] <;> try positivity
          rw [mul_assoc, ← ofReal_mul] <;> try positivity
          congr
          rw [← Real.rpow_add] <;> try positivity
          congr 1; linarith
        · refine Measurable.ennreal_ofReal ?_
          exact Measurable.pow_const (fun ⦃t⦄ a ↦ a) (q.toReal - q₁.toReal - 1)
    _ = _ := by
      apply exists_hasStrongType_real_interpolation_aux₁ <;> assumption

/-- The main estimate for the real interpolation theorem for `p₀ = p₁`, requiring `q₀ ≠ q₁`,
before taking roots. -/
lemma exists_hasStrongType_real_interpolation_aux₃ {p₀ p₁ q₀ q₁ p q : ℝ≥0∞}
    [TopologicalSpace E₁] [ENormedAddCommMonoid E₁]
    [TopologicalSpace E₂] [ENormedAddCommMonoid E₂]
    (hp₀ : p₀ ∈ Ioc 0 q₀) (hp₁ : p₁ ∈ Ioc 0 q₁) (hp₀p₁ : p₀ = p₁) (hq₀q₁ : q₀ ≠ q₁)
    {C₀ C₁ : ℝ≥0} (ht : t ∈ Ioo 0 1) (hC₀ : 0 < C₀) (hC₁ : 0 < C₁)
    (hp : p⁻¹ = (1 - t) / p₀ + t / p₁)
    (hq : q⁻¹ = (1 - t) / q₀ + t / q₁)
    (h₀T : HasWeakType T p₀ q₀ μ ν C₀) (h₁T : HasWeakType T p₁ q₁ μ ν C₁)
    (h₂T : PreservesAEStrongMeasurability (μ := μ) (ν := ν) T p)
    (hf : MemLp f p μ) :
    eLpNorm (T f) q ν ≤
    q ^ q.toReal⁻¹ * (ENNReal.ofReal |q.toReal - q₀.toReal|⁻¹ * (if q₀ = ⊤ then 0 else 1) +
      ENNReal.ofReal |q.toReal - q₁.toReal|⁻¹ * (if q₁ = ⊤ then 0 else 1)) ^ q.toReal⁻¹ *
    ↑C₀ ^ ((1 - t).toReal) * ↑C₁ ^ t.toReal * eLpNorm f p μ := by
  rcases lt_or_gt_of_ne hq₀q₁ with q₀lt_q₁ | q₁lt_q₀
  · apply exists_hasStrongType_real_interpolation_aux₂ <;> assumption
  · have (a b c d : ℝ≥0∞) : a * b * c * d = a * c * b * d := by ring
    rw [this, add_comm]
    have hp' := switch_exponents ht hp
    have hq' := switch_exponents ht hq
    nth_rw 1 [← one_sub_one_sub_eq ht]
    apply exists_hasStrongType_real_interpolation_aux₂ (ht := mem_sub_Ioo one_ne_top ht)
        (hp₀p₁ := hp₀p₁.symm) (hq₀q₁ := q₁lt_q₀) <;> assumption

/-- The main estimate for the real interpolation theorem, before taking roots, combining
the cases `p₀ ≠ p₁` and `p₀ = p₁`. -/
lemma exists_hasStrongType_real_interpolation_aux₄ {p₀ p₁ q₀ q₁ p q : ℝ≥0∞} {A : ℝ≥0} (hA : 0 < A)
    [TopologicalSpace E₁] [ENormedAddCommMonoid E₁] [MeasurableSpace E₁] [BorelSpace E₁]
    [TopologicalSpace.PseudoMetrizableSpace E₁]
    [TopologicalSpace E₂] [ENormedAddCommMonoid E₂]
    (hp₀ : p₀ ∈ Ioc 0 q₀) (hp₁ : p₁ ∈ Ioc 0 q₁) (hq₀q₁ : q₀ ≠ q₁)
    {C₀ C₁ : ℝ≥0} (ht : t ∈ Ioo 0 1) (hC₀ : 0 < C₀) (hC₁ : 0 < C₁)
    (hp : p⁻¹ = (1 - t) / p₀ + t / p₁)
    (hq : q⁻¹ = (1 - t) / q₀ + t / q₁)
    (hT : Subadditive_trunc T A f ν) (h₀T : HasWeakType T p₀ q₀ μ ν C₀)
    (h₁T : HasWeakType T p₁ q₁ μ ν C₁)
    (h₂T : PreservesAEStrongMeasurability (μ := μ) (ν := ν) T p) (hf : MemLp f p μ) :
    eLpNorm (T f) q ν ≤
    (if p₀ = p₁ then 1 else ENNReal.ofReal (2 * A)) * q ^ q⁻¹.toReal *
    (((if q₁ < ⊤ then 1 else 0) * ENNReal.ofReal |q.toReal - q₁.toReal|⁻¹ +
    (if q₀ < ⊤ then 1 else 0) * ENNReal.ofReal |q.toReal - q₀.toReal|⁻¹)) ^ q⁻¹.toReal *
    C₀ ^ (1 - t).toReal * C₁ ^ t.toReal * eLpNorm f p μ := by
  let M := if p₀ = p₁ then 1 else ENNReal.ofReal (2 * A)
  have hM : M = if p₀ = p₁ then 1 else ENNReal.ofReal (2 * A) := rfl
  rw [← hM]
  split_ifs at hM with are_ps_eq
  · rw [hM, one_mul]
    have p_eq_p₀ : p = p₀ := (interp_exp_eq are_ps_eq ht hp).symm
    calc
    _ ≤ q ^ q.toReal⁻¹ * (ENNReal.ofReal |q.toReal - q₀.toReal|⁻¹ * (if q₀ = ⊤ then 0 else 1) +
        ENNReal.ofReal |q.toReal - q₁.toReal|⁻¹ * (if q₁ = ⊤ then 0 else 1)) ^ q.toReal⁻¹ *
        ↑C₀ ^ ((1 - t).toReal) * ↑C₁ ^ t.toReal * eLpNorm f p μ := by
      apply exists_hasStrongType_real_interpolation_aux₃ <;> try assumption
    _ = _ := by
      rw [p_eq_p₀]
      congr 4
      · rw [toReal_inv]
      · rw [add_comm]
        congr 2
        · rw [mul_comm]
          have : (q₁ < ⊤) ↔ (q₁ ≠ ⊤):= lt_top_iff_ne_top
          split_ifs <;> tauto
        · rw [mul_comm]
          have : (q₀ < ⊤) ↔ (q₀ ≠ ⊤):= lt_top_iff_ne_top
          split_ifs <;> tauto
        · rw [toReal_inv]
  · rcases (lt_or_gt_of_ne are_ps_eq) with p₀lt_p₁ | p₁lt_p₀
    · rw [hM]
      apply exists_hasStrongType_real_interpolation_aux <;> try assumption
    · have (a b c d e f : ℝ≥0∞) : a * b * c * d * e * f = a * b * c * e * d * f := by ring
      rw [hM, this, add_comm]
      have hp' := switch_exponents ht hp
      have hq' := switch_exponents ht hq
      nth_rw 1 [← one_sub_one_sub_eq ht]
      apply exists_hasStrongType_real_interpolation_aux (ht := mem_sub_Ioo one_ne_top ht)
          (hq₀q₁ := hq₀q₁.symm) <;> assumption

/-- The definition of the constant in the real interpolation theorem, when viewed as
    an element of `ℝ≥0∞`. -/
def C_realInterpolation_ENNReal (p₀ p₁ q₀ q₁ q : ℝ≥0∞) (C₀ C₁ : ℝ≥0) (A : ℝ≥0) (t : ℝ≥0∞) :=
    (if p₀ = p₁ then 1 else ENNReal.ofReal (2 * A)) * q ^ q⁻¹.toReal *
    (((if q₁ < ⊤ then 1 else 0) * ENNReal.ofReal |q.toReal - q₁.toReal|⁻¹ +
    (if q₀ < ⊤ then 1 else 0) * ENNReal.ofReal |q.toReal - q₀.toReal|⁻¹)) ^ q⁻¹.toReal *
    C₀ ^ (1 - t).toReal * C₁ ^ t.toReal

lemma C_realInterpolation_ENNReal_ne_top {p₀ p₁ q₀ q₁ q : ℝ≥0∞} {A : ℝ≥0}
    (hp₀ : p₀ ∈ Ioc 0 q₀) (hp₁ : p₁ ∈ Ioc 0 q₁) (hq₀q₁ : q₀ ≠ q₁)
    {C₀ C₁ : ℝ≥0} (ht : t ∈ Ioo 0 1) (hC₀ : 0 < C₀) (hC₁ : 0 < C₁)
    (hq : q⁻¹ = (1 - t) / q₀ + t / q₁) :
    C_realInterpolation_ENNReal p₀ p₁ q₀ q₁ q C₀ C₁ A t ≠ ⊤ := by
  have q₀pos : 0 < q₀ := pos_of_rb_Ioc hp₀
  have q₁pos : 0 < q₁ := pos_of_rb_Ioc hp₁
  unfold C_realInterpolation_ENNReal
  apply mul_ne_top
  · apply mul_ne_top
    · apply mul_ne_top
      · have := interpolated_pos' q₀pos q₁pos (ne_top_of_Ioo ht) hq |>.ne'
        have := interp_exp_ne_top hq₀q₁ ht hq
        apply mul_ne_top
        · split_ifs <;> finiteness
        · finiteness
      · apply rpow_ne_top'
        · split_ifs
          · rw [one_mul, one_mul]
            apply ne_of_gt
            apply add_pos'
            · exact ofReal_inv_interp_sub_exp_pos₁ ht q₀pos q₁pos hq₀q₁ hq
            · exact ofReal_inv_interp_sub_exp_pos₀ ht q₀pos q₁pos hq₀q₁ hq
          · simp [ofReal_inv_interp_sub_exp_pos₁ ht q₀pos q₁pos hq₀q₁ hq |>.ne']
          · simp [ofReal_inv_interp_sub_exp_pos₀ ht q₀pos q₁pos hq₀q₁ hq |>.ne']
          · simp_all
        · split_ifs <;> exact (ne_of_beq_false rfl).symm
    · finiteness
  · finiteness

lemma C_realInterpolation_ENNReal_pos {p₀ p₁ q₀ q₁ q : ℝ≥0∞} {A : ℝ≥0} (hA : 0 < A)
    (hp₀ : p₀ ∈ Ioc 0 q₀) (hp₁ : p₁ ∈ Ioc 0 q₁) (hq₀q₁ : q₀ ≠ q₁)
    {C₀ C₁ : ℝ≥0} (ht : t ∈ Ioo 0 1) (hC₀ : 0 < C₀) (hC₁ : 0 < C₁)
    (hq : q⁻¹ = (1 - t) / q₀ + t / q₁) :
    0 < C_realInterpolation_ENNReal p₀ p₁ q₀ q₁ q C₀ C₁ A t := by
  have q₀pos : 0 < q₀ := pos_of_rb_Ioc hp₀
  have q₁pos : 0 < q₁ := pos_of_rb_Ioc hp₁
  unfold C_realInterpolation_ENNReal
  apply ENNReal.mul_pos
  · apply mul_ne_zero
    · apply mul_ne_zero
      · apply mul_ne_zero
        · split_ifs <;> positivity
        · apply ne_of_gt
          apply ENNReal.rpow_pos
          · exact interpolated_pos' q₀pos q₁pos (ne_top_of_Ioo ht) hq
          · exact interp_exp_ne_top hq₀q₁ ht hq
      · apply ne_of_gt
        apply ENNReal.rpow_pos
        · split_ifs
          · rw [one_mul, one_mul]
            apply add_pos'
            · exact ofReal_inv_interp_sub_exp_pos₁ ht q₀pos q₁pos hq₀q₁ hq
            · exact ofReal_inv_interp_sub_exp_pos₀ ht q₀pos q₁pos hq₀q₁ hq
          · simp [ofReal_inv_interp_sub_exp_pos₁ ht q₀pos q₁pos hq₀q₁ hq]
          · simp [ofReal_inv_interp_sub_exp_pos₀ ht q₀pos q₁pos hq₀q₁ hq]
          · simp_all
        · refine add_ne_top.mpr ⟨?_, ?_⟩
          · apply mul_ne_top ?_ coe_ne_top
            split_ifs <;> finiteness
          · apply mul_ne_top ?_ coe_ne_top
            split_ifs <;> finiteness
    · exact (ENNReal.rpow_pos (by positivity) coe_ne_top).ne'
  · exact (ENNReal.rpow_pos (by positivity) coe_ne_top).ne'

/-- The constant occurring in the real interpolation theorem -/
-- todo: check order of arguments
def C_realInterpolation (p₀ p₁ q₀ q₁ q : ℝ≥0∞) (C₀ C₁ A : ℝ≥0) (t : ℝ≥0∞) : ℝ≥0 :=
    C_realInterpolation_ENNReal p₀ p₁ q₀ q₁ q C₀ C₁ A t |>.toNNReal

lemma C_realInterpolation_pos {p₀ p₁ q₀ q₁ q : ℝ≥0∞} {A : ℝ≥0} (hA : 0 < A)
    (hp₀ : p₀ ∈ Ioc 0 q₀) (hp₁ : p₁ ∈ Ioc 0 q₁) (hq₀q₁ : q₀ ≠ q₁)
    {C₀ C₁ : ℝ≥0} (ht : t ∈ Ioo 0 1) (hC₀ : 0 < C₀) (hC₁ : 0 < C₁)
    (hq : q⁻¹ = (1 - t) / q₀ + t / q₁) :
    0 < C_realInterpolation p₀ p₁ q₀ q₁ q C₀ C₁ A t := by
  unfold C_realInterpolation
  refine toNNReal_pos ?_ ?_
  · apply ne_of_gt
    apply C_realInterpolation_ENNReal_pos <;> assumption
  · apply C_realInterpolation_ENNReal_ne_top (A := A) <;> assumption

lemma coe_C_realInterpolation {p₀ p₁ q₀ q₁ q : ℝ≥0∞} {A : ℝ≥0}
    (hp₀ : p₀ ∈ Ioc 0 q₀) (hp₁ : p₁ ∈ Ioc 0 q₁) (hq₀q₁ : q₀ ≠ q₁)
    {C₀ C₁ : ℝ≥0} (ht : t ∈ Ioo 0 1) (hC₀ : 0 < C₀) (hC₁ : 0 < C₁)
    (hq : q⁻¹ = (1 - t) / q₀ + t / q₁) :
  ENNReal.ofNNReal (C_realInterpolation p₀ p₁ q₀ q₁ q C₀ C₁ A t) =
     C_realInterpolation_ENNReal p₀ p₁ q₀ q₁ q C₀ C₁ A t := by
  refine coe_toNNReal ?_
  apply C_realInterpolation_ENNReal_ne_top (A := A) <;> assumption

lemma Subadditive_trunc_from_SubadditiveOn_Lp₀p₁ {p₀ p₁ p : ℝ≥0∞}
    [TopologicalSpace E₁] [ENormedAddCommMonoid E₁]
    [TopologicalSpace E₂] [ENormedAddCommMonoid E₂]
    (hp₀ : 0 < p₀) (hp₁ : 0 < p₁)
    {A : ℝ≥0} (hA : 1 ≤ A) (ht : t ∈ Ioo 0 1)
    (hp : p⁻¹ = (1 - t) / p₀ + t / p₁)
    (hT : AESubadditiveOn T (fun f ↦ MemLp f p₀ μ ∨ MemLp f p₁ μ) A ν)
    (hf : MemLp f p μ) :
    Subadditive_trunc T A f ν := by
  intro a a_pos
  by_cases ha : a = ∞
  · rw [ha]
    simp only [trunc_top, truncCompl_top]
    --rw [add_zero]
    --simp only [trunc_top, truncCompl_top, add_zero]
    filter_upwards with x
    --simp
    nth_rw 1 [← one_mul ‖T (f + fun x ↦ 0) x‖ₑ]
    gcongr
    · exact one_le_coe_iff.mpr hA
    · apply le_trans (add_zero _).symm.le
      gcongr
      · apply le_of_eq
        congr
        · ext x; simp
      · apply zero_le
  apply hT
  · rcases lt_trichotomy p₀ p₁ with p₀lt_p₁ | (p₀eq_p₁ | p₁lt_p₀)
    · refine Or.inr (trunc_Lp_Lq_higher (p := p) ?_ hf ha)
      exact ⟨interpolated_pos' hp₀ hp₁ (ne_top_of_Ioo ht) hp, (interp_exp_between hp₀ hp₁ p₀lt_p₁ ht hp).2.le⟩
    · exact Or.inl <| interp_exp_eq p₀eq_p₁ ht hp ▸ trunc_preserves_Lp hf
    · refine Or.inl (trunc_Lp_Lq_higher (p := p) ?_ hf ha)
      exact ⟨interpolated_pos' hp₀ hp₁ (ne_top_of_Ioo ht) hp,
        (interp_exp_between hp₁ hp₀ p₁lt_p₀ (mem_sub_Ioo one_ne_top ht)
          (switch_exponents ht hp)).2.le⟩
  · rcases lt_trichotomy p₀ p₁ with p₀lt_p₁ | (p₀eq_p₁ | p₁lt_p₀)
    · refine Or.inl (truncCompl_Lp_Lq_lower (p := p) (interp_exp_ne_top p₀lt_p₁.ne ht hp)
        ⟨hp₀, (interp_exp_between hp₀ hp₁ p₀lt_p₁ ht hp).1.le⟩ a_pos hf)
    · exact Or.inl <| interp_exp_eq p₀eq_p₁ ht hp ▸ truncCompl_preserves_Lp hf
    · refine Or.inr <| truncCompl_Lp_Lq_lower (p := p) ?_ ?_ a_pos hf
      · exact interp_exp_ne_top p₁lt_p₀.ne (mem_sub_Ioo one_ne_top ht) (switch_exponents ht hp)
      · exact ⟨hp₁, (interp_exp_between hp₁ hp₀ p₁lt_p₀ (mem_sub_Ioo one_ne_top ht)
          (switch_exponents ht hp)).1.le⟩

/-- Marcinkiewicz real interpolation theorem -/
theorem exists_hasStrongType_real_interpolation {p₀ p₁ q₀ q₁ p q : ℝ≥0∞}
    [TopologicalSpace E₁] [ENormedAddCommMonoid E₁] [MeasurableSpace E₁] [BorelSpace E₁]
    [TopologicalSpace.PseudoMetrizableSpace E₁]
    [TopologicalSpace E₂] [ENormedAddCommMonoid E₂]
    (hp₀ : p₀ ∈ Ioc 0 q₀) (hp₁ : p₁ ∈ Ioc 0 q₁) (hq₀q₁ : q₀ ≠ q₁)
    {C₀ C₁ A : ℝ≥0} (hA : 1 ≤ A) (ht : t ∈ Ioo 0 1) (hC₀ : 0 < C₀) (hC₁ : 0 < C₁)
    (hp : p⁻¹ = (1 - t) / p₀ + t / p₁) (hq : q⁻¹ = (1 - t) / q₀ + t / q₁)
    (hmT : ∀ f, MemLp f p μ → AEStronglyMeasurable (T f) ν)
    (hT : AESubadditiveOn T (fun f ↦ MemLp f p₀ μ ∨ MemLp f p₁ μ) A ν)
    (h₀T : HasWeakType T p₀ q₀ μ ν C₀) (h₁T : HasWeakType T p₁ q₁ μ ν C₁) :
    HasStrongType T p q μ ν (C_realInterpolation p₀ p₁ q₀ q₁ q C₀ C₁ A t) := by
  intro f hf
  refine ⟨hmT f hf, ?_⟩
  have hp' : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹ := by rw [hp]; congr
  have hq' : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹ := by rw [hq]; congr
  have obs : Subadditive_trunc T A f ν :=
    Subadditive_trunc_from_SubadditiveOn_Lp₀p₁ hp₀.1 hp₁.1 hA ht hp' hT hf
  rw [coe_C_realInterpolation hp₀ hp₁ hq₀q₁] <;> try assumption
  have : 0 < A := lt_of_lt_of_le (by norm_num) hA
  apply exists_hasStrongType_real_interpolation_aux₄ <;> assumption

end MeasureTheory

end


==> anc/Carleson/ToMathlib/RealInterpolation/Minkowski.lean <==
import Carleson.ToMathlib.MeasureTheory.Measure.NNReal
import Carleson.ToMathlib.RealInterpolation.Misc

/-!
# Minkowski's integral inequality

In this file, we prove Minkowski's integral inequality and apply it to truncations.
We use this to deduce weak type estimates for truncations.

-/

noncomputable section

open NNReal ENNReal MeasureTheory Set ComputationsInterpolatedExponents
    ComputationsChoiceExponent

variable {α α' ε E₁ E₂ E₃ : Type*} {m : MeasurableSpace α} {m' : MeasurableSpace α'}
  {ε ε₁ ε₂ : Type*} [TopologicalSpace ε] [TopologicalSpace ε₁] [TopologicalSpace ε₂]
  {p p' q p₀ q₀ p₁ q₁ : ℝ≥0∞}
  {C₀ C₁ : ℝ≥0} {μ : Measure α} {ν : Measure α'}
  {f : α → E₁} {t : ℝ≥0∞}

/-! ## Minkowski's integral inequality -/
namespace MeasureTheory

lemma rpow_add_of_pos (a : ℝ≥0∞) (c d : ℝ) (hc : 0 < c) (hd : 0 < d) :
    a ^ (c + d) = a ^ c * a ^ d := by
  have hcd : 0 < c + d := by linarith
  rcases (eq_or_ne a 0) with a_eq_zero | a_ne_zero
  · rw [a_eq_zero, zero_rpow_of_pos hcd, zero_rpow_of_pos hc, zero_rpow_of_pos hd, mul_zero]
  · rcases (eq_or_ne a ⊤) with a_eq_top | a_ne_top
    · rw [a_eq_top, top_rpow_of_pos hcd, top_rpow_of_pos hc, top_rpow_of_pos hd, top_mul_top]
    · rw [ENNReal.rpow_add c d a_ne_zero a_ne_top]

lemma eq_of_le_of_le (a b : ℝ≥0∞) (hab : a ≤ b) (hab' : b ≤ a) : a = b := by
  rcases (eq_or_ne a b) with a_eq_b | a_ne_b
  · exact a_eq_b
  · rcases lt_or_gt_of_ne a_ne_b with a_lt_b | b_lt_a
    · contrapose! a_lt_b; exact hab'
    · contrapose! b_lt_a; exact hab

def trunc_cut (f : α → ℝ≥0∞) (μ : Measure α) [SigmaFinite μ] :=
  fun n : ℕ ↦ indicator (spanningSets μ n) (fun x ↦ min (f x) n)

lemma trunc_cut_mono {μ : Measure α} [SigmaFinite μ] {f : α → ℝ≥0∞} :
    ∀ x : α, Monotone (fun n ↦ trunc_cut f μ n x) := by
  intro x m n hmn; simp only [trunc_cut, indicator]
  split_ifs with is_fx_le_m is_fx_le_n
  · exact min_le_min_left (f x) (Nat.cast_le.mpr hmn)
  · contrapose! is_fx_le_n
    exact monotone_spanningSets _ hmn is_fx_le_m
  · exact zero_le _
  · exact zero_le _

lemma trunc_cut_mono₀ {μ : Measure α} [SigmaFinite μ] {f : α → ℝ≥0∞} :
    Monotone (trunc_cut f μ) := by
  intro m n hmn x; apply trunc_cut_mono
  exact hmn

lemma trunc_cut_sup {μ : Measure α} [SigmaFinite μ] {f : α → ℝ≥0∞} :
    ∀ x : α, ⨆ n : ℕ, trunc_cut f μ n x = f x := by
  intro x; refine iSup_eq_of_forall_le_of_forall_lt_exists_gt ?h₁ ?h₂
  · intro n; unfold trunc_cut indicator
    split_ifs
    · exact min_le_left (f x) ↑n
    · exact zero_le _
  · intro w hw
    unfold trunc_cut
    have : ∃ m : ℕ, x ∈ spanningSets μ m := by
      have obs := iUnion_spanningSets μ
      refine mem_iUnion.mp ?_
      rw [obs]
      exact trivial
    rcases this with ⟨m, wm⟩
    rcases ENNReal.exists_nat_gt hw.ne_top with ⟨n, wn⟩
    use (m + n)
    simp only [indicator]
    split_ifs with is_x_in_Ampn
    · refine lt_min hw ?_
      calc
      w < n := wn
      _ ≤ m + n := le_add_self
      _ = _ := (Nat.cast_add m n).symm
    · contrapose! is_x_in_Ampn
      exact monotone_spanningSets _ (Nat.le_add_right m n) wm

set_option linter.flexible false in
/-- Characterization of `∫⁻ x : α, f x ^ p ∂μ` by a duality argument. -/
lemma representationLp {μ : Measure α} [SigmaFinite μ] {f : α → ℝ≥0∞}
    (hf : AEMeasurable f μ) {p q : ℝ} (hp : p > 1) (hq : q ≥ 1)
    (hpq : p⁻¹ + q⁻¹ = 1) :
    (∫⁻ x : α, (f x) ^ p ∂μ) ^ (1 / p) =
    ⨆ g ∈ {g' : α → ℝ≥0∞ | AEMeasurable g' μ ∧ ∫⁻ x : α, (g' x) ^ q ∂μ ≤ 1},
    ∫⁻ x : α, (f x) * g x ∂μ := by
  let A := spanningSets μ
  let g := trunc_cut f μ
  have hpq' : p.HolderConjugate q := Real.holderConjugate_iff.mpr ⟨hp, hpq⟩
  have f_mul : ∀ n : ℕ, (g n) ^ p ≤ f * (g n) ^ (p - 1) := by
    intro n x
    simp only [g, Pi.pow_apply, Pi.mul_apply, trunc_cut, indicator]
    split_ifs
    · refine le_trans (b := (min (f x) ↑n) * min (f x) ↑n ^ (p - 1)) ?_ ?_
      · nth_rewrite 1 [← add_sub_cancel 1 p]
        rw [rpow_add_of_pos, ENNReal.rpow_one] <;> try linarith
      · exact mul_le_mul_right' (min_le_left (f x) ↑n) (min (f x) ↑n ^ (p - 1))
    · rw [ENNReal.zero_rpow_of_pos] <;> positivity
  have g_lim : ∀ x : α, Filter.Tendsto (fun n ↦ g n x) Filter.atTop (nhds (f x)) := by
    intro x
    apply tendsto_atTop_isLUB (trunc_cut_mono _)
    exact isLUB_iff_sSup_eq.mpr (trunc_cut_sup _)
  have g_sup' : (fun x ↦ ⨆ n : ℕ, (g n x) ^ p) = fun x ↦ (f x) ^ p := by
    ext x
    apply iSup_eq_of_tendsto
    · intro m n hmn
      dsimp only
      gcongr
      exact trunc_cut_mono _ hmn
    · exact (g_lim x).ennrpow_const p
  have g_meas (n : ℕ): AEMeasurable (g n) μ := by
    exact AEMeasurable.indicator (by fun_prop) (measurableSet_spanningSets μ n)
  have g_fin (n : ℕ): ∫⁻ (z : α), g n z ^ p ∂μ < ⊤ := by
    calc
    _ = ∫⁻ (z : α) in A n, g n z ^ p ∂μ := by
      unfold g trunc_cut
      rw [← lintegral_indicator]; swap; exact measurableSet_spanningSets μ n
      congr 1
      ext x
      dsimp only [indicator]
      split_ifs
      · rfl
      · simp only [ENNReal.rpow_eq_zero_iff, true_and, zero_ne_top, false_and, or_false]; positivity
    _ ≤ ∫⁻ (_x : α) in A n, n ^ p ∂μ := by
      apply setLIntegral_mono measurable_const
      · intro x hx
        gcongr
        unfold g trunc_cut indicator
        split_ifs
        · exact min_le_right (f x) ↑n
        · contradiction
    _ = n ^ p * μ (A n) := setLIntegral_const (A n) (↑n ^ p)
    _ < ⊤ := mul_lt_top (rpow_lt_top_of_nonneg (by linarith) coe_ne_top)
              (measure_spanningSets_lt_top μ n)
  have obs : ∀ n : ℕ, ∫⁻ x : α, (f x) * ((g n x) ^ (p - 1) /
      (∫⁻ y : α, ((g n y) ^ (p - 1)) ^ q ∂μ) ^ q⁻¹) ∂μ ≥
      (∫⁻ x : α, (g n x) ^ p ∂μ) ^ p⁻¹ := by
    intro n
    rcases eq_or_ne (∫⁻ x : α, (g n x) ^ p ∂μ) 0  with int_eq_zero | int_ne_zero
    · rw [int_eq_zero, ENNReal.zero_rpow_of_pos]
      · exact zero_le _
      · refine inv_pos_of_pos (by positivity)
    · calc
      _ = (∫⁻ x : α, (f x) * (g n x) ^ (p - 1) ∂μ) * (
          (∫⁻ y : α, ((g n y) ^ (p - 1)) ^ q ∂μ) ^ q⁻¹)⁻¹ := by
        simp_rw [div_eq_mul_inv, ← mul_assoc]
        rw [lintegral_mul_const'' _ (by fun_prop)]
      _ ≥ (∫⁻ x : α, (g n x) ^ (p) ∂μ) * ((∫⁻ y : α, ((g n y) ^ (p - 1)) ^ q ∂μ) ^ q⁻¹)⁻¹ := by
        gcongr
        apply f_mul
      _ = (∫⁻ x : α, (g n x) ^ (p) ∂μ) * ((∫⁻ y : α, (g n y) ^ p ∂μ) ^ q⁻¹)⁻¹ := by
        congr
        ext x
        rw [← ENNReal.rpow_mul]
        congr
        refine Real.HolderConjugate.sub_one_mul_conj hpq'
      _ = (∫⁻ x : α, (g n x) ^ p ∂μ) ^ p⁻¹ := by
        rw [← ENNReal.rpow_neg]
        nth_rw 1 [← ENNReal.rpow_one (x := (∫⁻ x : α, (g n x) ^ (p) ∂μ))]
        rw [← ENNReal.rpow_add _ _ int_ne_zero (g_fin n).ne]
        congr
        exact add_neg_eq_of_eq_add hpq.symm
  have int_fg : ∫⁻ (x : α), f x ^ p ∂μ = ⨆ n : ℕ, ∫⁻ x : α, g n x ^ p ∂μ := by
    rw [← g_sup']
    apply lintegral_iSup' (fun n ↦ by fun_prop) (ae_of_all _ fun x m n hmn ↦ ?_)
    dsimp only
    gcongr
    exact trunc_cut_mono _ hmn
  have sup_rpow : (⨆ n : ℕ, ∫⁻ x : α, g n x ^ p ∂μ) ^ (1 / p) =
      ⨆ n : ℕ, (∫⁻ x : α, g n x ^ p ∂μ) ^ (1 / p) := by
    apply Monotone.map_iSup_of_continuousAt (f := fun (x : ℝ≥0∞) ↦ x ^ (1 / p))
    · fun_prop
    · apply ENNReal.monotone_rpow_of_nonneg (by positivity)
    · simp; positivity
  let h := fun n : ℕ ↦ (fun x ↦ g n x ^ (p - 1) / (∫⁻ y : α, ((g n y) ^ (p - 1)) ^ q ∂μ) ^ q⁻¹)
  have comp_sup : (⨆ n : ℕ, ∫⁻ (x : α), f x * h n x ∂μ) ≤
      ⨆ g ∈ {g' : α → ℝ≥0∞ | AEMeasurable g' μ ∧ ∫⁻ (z : α), (g' z) ^ q ∂μ ≤ 1},
      ∫⁻ (x : α), f x * g x ∂μ := by
    nth_rw 1 [← iSup_range (f := fun n : ℕ ↦ h n) (g := fun r ↦ ∫⁻ x : α, f x * r x ∂μ)]
    apply iSup_le_iSup_of_subset fun r exists_n ↦ ?_
    rcases exists_n with ⟨n, wn⟩
    simp_rw [← wn]
    unfold h
    refine ⟨by fun_prop, ?_⟩
    simp_rw [div_eq_mul_inv]
    calc
    _ = ∫⁻ (z : α), ((g n z ^ (p - 1)) ^ q) *
        ((∫⁻ (y : α), (g n y ^ (p - 1)) ^ q ∂μ) ^ q⁻¹)⁻¹ ^ q ∂μ := by
      congr 1
      ext z
      rw [ENNReal.mul_rpow_of_nonneg]
      linarith
    _ = (∫⁻ (z : α), ((g n z ^ (p - 1)) ^ q) ∂μ) *
        ((∫⁻ (y : α), (g n y ^ (p - 1)) ^ q ∂μ) ^ q⁻¹)⁻¹ ^ q := by
      rw [lintegral_mul_const'' _ (by fun_prop)]
    _ ≤ _ := by
      rcases eq_or_ne (∫⁻ x : α, ((g n x) ^ (p - 1)) ^ q ∂μ) 0 with int_eq_zero | int_ne_zero
      · rw [int_eq_zero]
        simp
      · rw [ENNReal.inv_rpow, ENNReal.rpow_inv_rpow]
        apply le_of_eq
        refine ENNReal.mul_inv_cancel int_ne_zero ?inr.a.ht
        · apply ne_of_lt
          calc
          _ = ∫⁻ (z : α), g n z ^ p ∂μ := by
            congr 1
            ext z
            rw [← ENNReal.rpow_mul]
            congr
            exact Real.HolderConjugate.sub_one_mul_conj hpq'
          _ < ⊤ := g_fin n
        · linarith
  apply eq_of_le_of_le
  · rw [int_fg, sup_rpow]
    calc
    _ ≤ ⨆ n : ℕ, ∫⁻ x : α, (f x) * ((g n x) ^ (p - 1) /
        (∫⁻ y : α, ((g n y) ^ (p - 1)) ^ q ∂μ) ^ q⁻¹) ∂μ := by
      gcongr
      rw [one_div]
      apply obs
    _ ≤ _ := comp_sup
  · refine iSup_le fun r ↦ iSup_le fun hr ↦ ?_
    calc
    _ ≤ (∫⁻ x : α, f x ^ p ∂μ) ^ (1 / p) * (∫⁻ x : α, r x ^ q ∂μ) ^ (1 / q) :=
      ENNReal.lintegral_mul_le_Lp_mul_Lq _ hpq' hf hr.1
    _ ≤ (∫⁻ x : α, f x ^ p ∂μ) ^ (1 / p) * (1) ^ (1 / q) := by
      gcongr
      exact hr.2
    _ = _ := by simp

lemma aemeasurability_prod₁ {α : Type u_1} {β : Type u_3}
    [MeasurableSpace α] [MeasurableSpace β]
    {μ : Measure α} {ν : Measure β} [SFinite ν]
    ⦃f : α × β → ENNReal⦄
    (hf : AEMeasurable f (μ.prod ν)) :
    ∀ᵐ x : α ∂μ, AEMeasurable (f ∘ (Prod.mk x)) ν := by
  rcases hf with ⟨g, hg⟩
  filter_upwards [Measure.ae_ae_of_ae_prod hg.2] with x h
  exact ⟨g ∘ Prod.mk x, hg.1.comp (measurable_prodMk_left), h⟩

lemma aemeasurability_prod₂ {α : Type u_1} {β : Type u_3}
    [MeasurableSpace α] [MeasurableSpace β]
    {μ : Measure α} {ν : Measure β} [SFinite ν]
    [SFinite μ] ⦃f : α × β → ENNReal⦄
    (hf : AEMeasurable f (μ.prod ν)) :
    ∀ᵐ y : β ∂ν, AEMeasurable (f ∘ (fun x ↦ Prod.mk x y)) μ := by
  have : AEMeasurable (f ∘ Prod.swap) (ν.prod μ) := by
    refine AEMeasurable.comp_measurable ?_ measurable_swap
    rw [Measure.prod_swap]
    assumption
  convert aemeasurability_prod₁ this -- perf: convert is faster than exact

lemma aemeasurability_integral_component {α : Type u_1} {β : Type u_3}
    [MeasurableSpace α] [MeasurableSpace β]
    {μ : Measure α} {ν : Measure β} [SFinite ν]
    ⦃f : α × β → ENNReal⦄
    (hf : AEMeasurable f (μ.prod ν)) :
    AEMeasurable (fun x ↦ ∫⁻ (y : β), f (x, y) ∂ν) μ := by
  rcases hf with ⟨g, hg⟩
  refine ⟨fun x ↦ ∫⁻ y : β, g (x, y) ∂ν, Measurable.lintegral_prod_right hg.1, ?_⟩
  filter_upwards [Measure.ae_ae_of_ae_prod hg.2] with x h using lintegral_congr_ae h

/-- Minkowsi's integral inequality -/
-- TODO: the condition on `μ` can probably be weakened to `SFinite μ`, by using a limit
-- argument
lemma lintegral_lintegral_pow_swap {α : Type u_1} {β : Type u_3} {p : ℝ} (hp : 1 ≤ p)
    [MeasurableSpace α] [MeasurableSpace β]
    {μ : Measure α} {ν : Measure β} [SFinite ν]
    [SigmaFinite μ] ⦃f : α → β → ENNReal⦄
    (hf : AEMeasurable (Function.uncurry f) (μ.prod ν)) :
    (∫⁻ (x : α), (∫⁻ (y : β), f x y ∂ν) ^ p ∂μ) ^ p⁻¹ ≤
    ∫⁻ (y : β), (∫⁻ (x : α), (f x y) ^ p ∂μ) ^ p⁻¹ ∂ν := by
  rcases Decidable.lt_or_eq_of_le hp with one_lt_p | one_eq_p
  · let q := Real.conjExponent p
    have hpq' : p.HolderConjugate q := Real.HolderConjugate.conjExponent one_lt_p
    have one_lt_q : 1 < q := (Real.HolderConjugate.symm hpq').lt
    have ineq : ∀ g ∈ {g' : α → ℝ≥0∞ | AEMeasurable g' μ ∧ ∫⁻ (z : α), (g' z) ^ q ∂μ ≤ 1},
        ∫⁻ x : α, (∫⁻ y : β, f x y ∂ν) * g x ∂μ ≤
        ∫⁻ (y : β), (∫⁻ (x : α), f x y ^ p ∂μ) ^ p⁻¹ ∂ν := by
      intro g ⟨hg1, hg2⟩
      have ae_meas₁ : ∀ᵐ x : α ∂μ, AEMeasurable (f x) ν :=
        aemeasurability_prod₁ (f := Function.uncurry f) hf
      calc
      _ = ∫⁻ x : α, (∫⁻ y : β, f x y * g x ∂ν) ∂μ := by
        apply lintegral_congr_ae
        filter_upwards [ae_meas₁] with a ha using (lintegral_mul_const'' _ ha).symm
      _ = ∫⁻ y : β, (∫⁻ x : α, f x y * g x ∂μ) ∂ν := lintegral_lintegral_swap (hf.mul hg1.comp_fst)
      _ ≤ ∫⁻ (y : β), (∫⁻ (x : α), f x y ^ p ∂μ) ^ p⁻¹ ∂ν := by
        apply lintegral_mono_ae
        filter_upwards [aemeasurability_prod₂ hf] with y hy
        calc
        _ ≤ (∫⁻ (x : α), f x y ^ p ∂μ) ^ (1 / p) * (∫⁻ (x : α), g x ^ q ∂μ) ^ (1 / q) :=
          ENNReal.lintegral_mul_le_Lp_mul_Lq μ hpq' hy hg1
        _ ≤ (∫⁻ (x : α), f x y ^ p ∂μ) ^ (1 / p) * 1 ^ (1 / q) := by
          gcongr
        _ = (∫⁻ (x : α), f x y ^ p ∂μ) ^ p⁻¹ := by
          simp [one_div]
    nth_rw 1 [← one_div]
    rw [representationLp (hp := one_lt_p) (hq := one_lt_q.le) (hpq := hpq'.inv_add_inv_eq_one)]
    · exact (iSup_le fun g ↦ iSup_le fun hg ↦ ineq g hg)
    · exact (aemeasurability_integral_component hf)
  · rw [← one_eq_p]
    simp only [ENNReal.rpow_one, inv_one]
    exact (lintegral_lintegral_swap hf).le

lemma lintegral_lintegral_pow_swap_rpow {α : Type u_1} {β : Type u_3} {p : ℝ} (hp : p ≥ 1)
    [MeasurableSpace α] [MeasurableSpace β]
    {μ : Measure α} {ν : Measure β} [SFinite ν]
    [SigmaFinite μ] ⦃f : α → β → ENNReal⦄
    (hf : AEMeasurable (Function.uncurry f) (μ.prod ν)) :
    (∫⁻ (x : α), (∫⁻ (y : β), f x y ∂ν) ^ p ∂μ) ≤
    (∫⁻ (y : β), (∫⁻ (x : α), (f x y) ^ p ∂μ) ^ p⁻¹ ∂ν) ^ p := by
  have p_pos : 0 < p := lt_of_lt_of_le zero_lt_one hp
  refine le_of_rpow_le (inv_pos_of_pos p_pos) ?_
  rw [ENNReal.rpow_rpow_inv p_pos.ne']
  exact lintegral_lintegral_pow_swap hp hf

/-! ## Apply Minkowski's integral inequality to truncations
-/

@[measurability, fun_prop]
theorem ton_aeMeasurable (tc : ToneCouple) : AEMeasurable tc.ton (volume.restrict (Ioi 0)) := by
  -- ton is either increasing or decreasing
  have tone := tc.ton_is_ton
  split_ifs at tone
  · exact aemeasurable_restrict_of_monotoneOn measurableSet_Ioi (tone.strictMonoOn _).monotoneOn
  · exact aemeasurable_restrict_of_antitoneOn measurableSet_Ioi (tone.strictAntiOn _).antitoneOn

@[measurability]
lemma indicator_ton_measurable {g : α → E₁} [MeasurableSpace E₁]
    [TopologicalSpace E₁] [ENormedAddCommMonoid E₁] [BorelSpace E₁]
    (hg : AEMeasurable g μ) (tc : ToneCouple) :
    NullMeasurableSet {(s, x) : ℝ≥0∞ × α | ‖g x‖ₑ ≤ tc.ton s }
        ((volume.restrict (Ioi 0)).prod μ) := by
  apply nullMeasurableSet_le hg.comp_snd.enorm
  apply AEMeasurable.comp_fst (f := fun a ↦ tc.ton a)
  refine AEMeasurable.comp_aemeasurable ?_ aemeasurable_id'
  simp only [Measure.map_id', ton_aeMeasurable]

@[measurability]
lemma indicator_ton_measurable_lt {g : α → E₁} [MeasurableSpace E₁]
    [TopologicalSpace E₁] [ENormedAddCommMonoid E₁]
    [BorelSpace E₁] (hg : AEMeasurable g μ) (tc : ToneCouple) :
    NullMeasurableSet {(s, x) : ℝ≥0∞ × α | tc.ton s < ‖g x‖ₑ }
        ((volume.restrict (Ioi 0)).prod μ) := by
  refine nullMeasurableSet_lt ?_ hg.comp_snd.enorm
  apply AEMeasurable.comp_fst (f := fun a ↦ tc.ton a)
  refine AEMeasurable.comp_aemeasurable ?_ aemeasurable_id'
  simp only [Measure.map_id', ton_aeMeasurable]

@[measurability]
lemma AEMeasurable.trunc_ton {f : α → E₁}
    [MeasurableSpace E₁] [TopologicalSpace E₁] [ENormedAddCommMonoid E₁] [BorelSpace E₁]
    (hf : AEMeasurable f μ) (tc : ToneCouple) :
    AEMeasurable (fun a : ℝ≥0∞ × α ↦ (trunc f (tc.ton a.1)) a.2)
    ((volume.restrict (Ioi 0)).prod (μ.restrict f.support)) := by
  let A := {(s, x) : ℝ≥0∞ × α | ‖f x‖ₑ ≤ tc.ton s}
  have : (fun z : ℝ≥0∞ × α ↦ (trunc f (tc.ton z.1)) z.2) =
      Set.indicator A (fun z : ℝ≥0∞ × α ↦ f z.2) := by
    ext z; simp [trunc, indicator, A]
  rw [this]
  exact (aemeasurable_indicator_iff₀ (indicator_ton_measurable (AEMeasurable.restrict hf) _)).mpr
    hf.restrict.comp_snd.restrict

@[measurability]
lemma AEMeasurable.truncCompl_ton {f : α → E₁}
    [MeasurableSpace E₁] [TopologicalSpace E₁] [ENormedAddCommMonoid E₁] [BorelSpace E₁]
    (hf : AEMeasurable f μ) (tc : ToneCouple) :
    AEMeasurable (fun a : ℝ≥0∞ × α ↦ ((truncCompl f (tc.ton a.1))) a.2)
    ((volume.restrict (Ioi 0)).prod (μ.restrict f.support )) := by
  let A := {(s, x) : ℝ≥0∞ × α | tc.ton s < ‖f x‖ₑ}
  have : (fun z : ℝ≥0∞ × α ↦ (truncCompl f (tc.ton z.1)) z.2) = Set.indicator A (fun z : ℝ≥0∞ × α ↦ f z.2) := by
    ext z; rw [truncCompl_eq]; simp [A, indicator]
  rw [this]
  exact (aemeasurable_indicator_iff₀ (indicator_ton_measurable_lt hf.restrict _)).mpr
    hf.restrict.comp_snd.restrict

lemma restrict_to_support {p : ℝ} (hp : 0 < p) [TopologicalSpace E₁] [ENormedAddCommMonoid E₁] (f : α → E₁) :
    ∫⁻ x : α in f.support, ‖trunc f t x‖ₑ ^ p ∂ μ = ∫⁻ x : α, ‖trunc f t x‖ₑ ^ p ∂μ := by
  apply setLIntegral_eq_of_support_subset
  unfold Function.support trunc
  rw [setOf_subset_setOf]
  intro x
  contrapose!
  intro f_zero
  simp_rw [f_zero]; simp [hp]

lemma restrict_to_support_truncCompl {p : ℝ} [TopologicalSpace E₁] [ENormedAddCommMonoid E₁] (hp : 0 < p) (f : α → E₁) :
    ∫⁻ x : α in f.support, ‖(truncCompl f t) x‖ₑ ^ p ∂μ =
    ∫⁻ x : α, ‖(truncCompl f t) x‖ₑ ^ p ∂μ := by
  apply setLIntegral_eq_of_support_subset
  unfold Function.support
  rw [truncCompl_eq, setOf_subset_setOf]
  intro x
  contrapose!
  intro f_zero
  simp [hp, f_zero]

lemma restrict_to_support_trnc {p : ℝ} {j : Bool} [TopologicalSpace E₁] [ENormedAddCommMonoid E₁] (hp : 0 < p) (f : α → E₁) :
    ∫⁻ x : α in f.support, ‖trnc j f t x‖ₑ ^ p ∂μ =
    ∫⁻ x : α, ‖trnc j f t x‖ₑ ^ p ∂μ := by
  apply setLIntegral_eq_of_support_subset
  unfold Function.support trnc trunc truncCompl
  rw [setOf_subset_setOf]
  intro x
  contrapose!
  intro f_zero
  rcases j <;>
  · simp_rw [f_zero]; simp [hp]

@[fun_prop]
theorem AEMeasurable.trunc_restrict
    [MeasurableSpace E₁] [TopologicalSpace E₁] [ENormedAddCommMonoid E₁] [BorelSpace E₁] {j : Bool}
    (hf : AEMeasurable f μ) (tc : ToneCouple) :
    AEMeasurable (fun a ↦ trnc j f (tc.ton a.1) a.2)
      ((volume.restrict (Ioi 0)).prod (μ.restrict f.support)) := by
  by_cases hj: j
  · simp only [hj, trnc]
    exact hf.trunc_ton _
  · simp only [hj, trnc]
    exact hf.truncCompl_ton _

lemma lintegral_lintegral_pow_swap_truncCompl {q q₀ p₀ : ℝ} [MeasurableSpace E₁]
    [TopologicalSpace E₁] [ENormedAddCommMonoid E₁] [TopologicalSpace.PseudoMetrizableSpace E₁]
    [BorelSpace E₁] -- TODO: I needed to add these, is that acceptable?
    {j : Bool} {hμ : SigmaFinite (μ.restrict f.support)}
    (hp₀ : 0 < p₀) (hp₀q₀ : p₀ ≤ q₀)
    (hf : AEStronglyMeasurable f μ) (tc : ToneCouple) :
    ∫⁻ (s : ℝ) in Ioi 0,
        (∫⁻ (a : α) in f.support, ENNReal.ofReal (s ^ (q - q₀ - 1)) ^ (p₀⁻¹ * q₀)⁻¹ *
        ‖trnc j f (tc.ton (ENNReal.ofReal s)) a‖ₑ ^ p₀ ∂μ) ^ (p₀⁻¹ * q₀) ≤
    (∫⁻ a : α in f.support,
      (∫⁻ (s : ℝ) in Ioi 0,
        (ENNReal.ofReal (s ^ (q - q₀ - 1)) ^ (p₀⁻¹ * q₀)⁻¹ *
        ‖trnc j f (tc.ton (ENNReal.ofReal s)) a‖ₑ ^ p₀) ^ (p₀⁻¹ * q₀)) ^ (p₀⁻¹ * q₀)⁻¹ ∂μ) ^ (p₀⁻¹ * q₀) := by
  apply lintegral_lintegral_pow_swap_rpow
  · apply le_of_mul_le_mul_left _ hp₀
    field_simp [hp₀q₀]
  · unfold Function.uncurry
    -- TODO: this is quite some effort, somehow the infrastructure may need to be better
    apply AEMeasurable.mul'
    · fun_prop
    · have : (fun a ↦ ‖trnc j f (tc.ton (ENNReal.ofReal a.1)) a.2‖ₑ ^ p₀) =
          (fun a ↦ ‖trnc j f (tc.ton a.1) a.2‖ₑ ^ p₀ ) ∘
          (Prod.map (fun a ↦ ENNReal.ofReal a) (fun a ↦ a)) := by rfl
      rw [this]
      apply AEMeasurable.comp_aemeasurable
      · rw [← Measure.map_prod_map]
        · simp only [Measure.map_id']
          have : Measure.map (fun a ↦ ENNReal.ofReal a) (volume.restrict (Ioi 0)) = volume.restrict (Ioi 0) := by
            simp [map_restrict_Ioi_eq_restrict_Ioi]
          rw [this]
          have : (fun a ↦ ‖trnc j f (tc.ton a.1) a.2‖ₑ ^ p₀) = (fun z : E₁ ↦ ‖ z ‖ₑ ^ p₀) ∘ (fun a : ℝ≥0∞ × α ↦ trnc j f (tc.ton a.1) a.2) := rfl
          rw [this]
          apply AEMeasurable.comp_aemeasurable
          · fun_prop
          · exact AEMeasurable.trunc_restrict (AEStronglyMeasurable.aemeasurable hf) _
        · fun_prop
        · fun_prop
      · fun_prop

lemma lintegral_congr_support {f : α → E₁} {g h : α → ENNReal}
    [TopologicalSpace E₁] [ENormedAddCommMonoid E₁]
    (hf : AEStronglyMeasurable f μ) (hgh : ∀ x ∈ f.support, g x = h x) :
    ∫⁻ x : α in f.support, g x ∂μ = ∫⁻ x : α in f.support, h x ∂μ := by
  refine lintegral_congr_ae (ae_iff.mpr ?_)
  rw [Measure.restrict_apply₀']
  · refine measure_mono_null (fun x h₀ ↦ ?_) measure_empty
    have : g x = h x := hgh _ (mem_of_mem_inter_right h₀)
    have : x ∈ {a | ¬g a = h a} := mem_of_mem_diff h₀
    change ¬ (g x = h x) at this
    contradiction
  · have : f.support = (fun x ↦ ‖f x‖ₑ).support := by
      unfold Function.support
      ext x
      simp only [ne_eq, mem_setOf_eq, enorm_eq_zero]
    rw [this]
    exact (aestronglyMeasurable_iff_aemeasurable.mpr hf.enorm).nullMeasurableSet_support

/-- One of the key estimates for the real interpolation theorem, not yet using
    the particular choice of exponent and scale in the `ScaledPowerFunction`. -/
lemma estimate_trnc {p₀ q₀ q : ℝ} {spf : ScaledPowerFunction} {j : Bool}
    [TopologicalSpace E₁] [ENormedAddCommMonoid E₁] [MeasurableSpace E₁] [BorelSpace E₁]
    [TopologicalSpace.PseudoMetrizableSpace E₁]
    (hp₀ : 0 < p₀) (hq₀ : 0 < q₀) (hp₀q₀ : p₀ ≤ q₀)
    (hf : AEStronglyMeasurable f μ) (hf₂ : SigmaFinite (μ.restrict f.support))
    (hpowers : if xor j (spf_to_tc spf).mon = true then q₀ < q else q < q₀)
    (hpow_pos : 0 < q₀ + spf.σ⁻¹ * (q - q₀)) :
    ∫⁻ s : ℝ in Ioi 0,
    eLpNorm (trnc j f ((spf_to_tc spf).ton (ENNReal.ofReal s))) (ENNReal.ofReal p₀) μ ^ q₀ *
    ENNReal.ofReal (s ^ (q - q₀ - 1)) ≤
    (spf.d ^ (q - q₀)) * ENNReal.ofReal |q - q₀|⁻¹ *
    (∫⁻ (a : α) in f.support,
    ‖f a‖ₑ ^ (p₀ + spf.σ⁻¹ * (q - q₀) * (p₀ / q₀)) ∂μ) ^ (p₀⁻¹ * q₀) := by
  have := spf.hd
  unfold eLpNorm eLpNorm'
  set tc := (spf_to_tc spf).toToneCouple
  split_ifs with is_p₀pos is_p₀top
  · have : p₀ ≤ 0 := ofReal_eq_zero.mp is_p₀pos
    contrapose! this; exact hp₀
  · contrapose! is_p₀top; exact coe_ne_top
  · rw [toReal_ofReal hp₀.le]
    calc
    _ = ∫⁻ s : ℝ in Ioi 0, ENNReal.ofReal (s ^ (q - q₀ - 1)) *
    ((∫⁻ (a : α), ↑‖trnc j f ((spf_to_tc spf).ton (ENNReal.ofReal s)) a‖ₑ ^ p₀ ∂μ) ^ (1 / p₀)) ^ q₀ := by
      congr 1
      ext x
      rw [mul_comm]
    _ = ∫⁻ (s : ℝ) in Ioi 0,
        (ENNReal.ofReal (s ^ (q - q₀ - 1)) ^ (p₀⁻¹ * q₀)⁻¹) ^ (p₀⁻¹ * q₀) *
        (∫⁻ (a : α) in f.support, ↑‖trnc j f (tc.ton (ENNReal.ofReal s)) a‖ₑ ^ p₀ ∂μ) ^ (p₀⁻¹ * q₀) := by
      refine setLIntegral_congr_fun measurableSet_Ioi fun s hs ↦ ?_
      dsimp
      rw [ENNReal.rpow_inv_rpow]
      · rw [one_div, ← ENNReal.rpow_mul, restrict_to_support_trnc hp₀]
      · positivity
    _ = ∫⁻ (s : ℝ) in Ioi 0,
        (∫⁻ (a : α) in f.support,
        ENNReal.ofReal (s ^ (q - q₀ - 1)) ^ (p₀⁻¹ * q₀)⁻¹ *
        ‖trnc j f (tc.ton (ENNReal.ofReal s)) a‖ₑ ^ p₀ ∂μ) ^ (p₀⁻¹ * q₀) := by
      refine setLIntegral_congr_fun measurableSet_Ioi fun s hs ↦ ?_
      dsimp
      rw [lintegral_const_mul', ENNReal.mul_rpow_of_nonneg]
      · positivity
      · exact (ENNReal.rpow_lt_top_of_nonneg (by positivity) coe_ne_top).ne
    _ ≤ (∫⁻ a : α in f.support,
        (∫⁻ (s : ℝ) in Ioi 0,
        (ENNReal.ofReal (s ^ (q - q₀ - 1)) ^ (p₀⁻¹ * q₀)⁻¹ *
        ‖trnc j f (tc.ton (ENNReal.ofReal s)) a‖ₑ ^ p₀) ^ (p₀⁻¹ * q₀)) ^ (p₀⁻¹ * q₀)⁻¹ ∂μ) ^ (p₀⁻¹ * q₀) := by
      -- This is a consequence of Minkowski's integral inequality
      apply lintegral_lintegral_pow_swap_truncCompl hp₀ hp₀q₀ hf tc; assumption
    _ = (∫⁻ a : α in f.support,
        (∫⁻ (s : ℝ) in Ioi 0,
        (ENNReal.ofReal (s ^ (q - q₀ - 1)) *
        ↑‖trnc j f (tc.ton (ENNReal.ofReal s)) a‖ₑ ^ q₀)) ^ (p₀⁻¹ * q₀)⁻¹ ∂μ) ^ (p₀⁻¹ * q₀) := by
      congr 1
      apply lintegral_congr_support hf
      intro x _
      congr 1
      refine setLIntegral_congr_fun measurableSet_Ioi fun s hs ↦ ?_
      dsimp
      rw [ENNReal.mul_rpow_of_nonneg, ENNReal.rpow_inv_rpow, ← ENNReal.rpow_mul] <;> try positivity
      congr
      field_simp
    _ = (∫⁻ a : α in f.support,
        ((∫⁻ (s : ℝ) in res (xor j tc.mon) (tc.inv ‖f a‖ₑ),
        (ENNReal.ofReal (s ^ (q - q₀ - 1)))) * ‖f a‖ₑ ^ q₀) ^ (p₀⁻¹ * q₀)⁻¹ ∂μ) ^ (p₀⁻¹ * q₀) := by
      congr 1
      apply lintegral_congr_support hf
      intro x hfx
      congr 1
      apply lintegral_trunc_mul _ hq₀
      measurability
    _ = (∫⁻ a : α in f.support,
        (((tc.inv ‖f a‖ₑ ^ (q - q₀ - 1 + 1) / ENNReal.ofReal |q - q₀ - 1 + 1|)) *
        ‖f a‖ₑ ^ q₀) ^ (p₀⁻¹ * q₀)⁻¹ ∂μ) ^ (p₀⁻¹ * q₀) := by
      congr 1
      apply lintegral_congr_support hf
      intro x hfx
      congr 2
      apply value_lintegral_res₀
      split_ifs with h
      · simp only [h, ↓reduceIte] at hpowers; linarith
      · simp only [h, Bool.false_eq_true, ↓reduceIte] at hpowers; linarith
    _ ≤ (∫⁻ a : α in f.support,
        ((
        (spf.d ^ (q - q₀ - 1 + 1) * ‖f a‖ₑ ^ (spf.σ⁻¹ * (q - q₀ - 1 + 1) + q₀) /
        ENNReal.ofReal |q - q₀ - 1 + 1|))) ^ (p₀⁻¹ * q₀)⁻¹ ∂μ) ^ (p₀⁻¹ * q₀) := by
      gcongr (?_) ^ (p₀⁻¹ * q₀)
      apply setLIntegral_mono_ae
      · fun_prop
      · filter_upwards with x hfx
        gcongr (?_) ^ (p₀⁻¹ * q₀)⁻¹
        apply value_lintegral_res₂
        · exact enorm_pos.mpr hfx
        · simp only [sub_add_cancel]; linarith
    _ = (∫⁻ a : α in f.support,
        (((spf.d ^ (q - q₀)) ^ (p₀⁻¹ * q₀)⁻¹ *
        (‖f a‖ₑ ^ ((spf.σ⁻¹ * (q - q₀) + q₀) * (p₀⁻¹ * q₀)⁻¹)) *
    ENNReal.ofReal |q - q₀|⁻¹ ^ (p₀⁻¹ * q₀)⁻¹))  ∂μ) ^ (p₀⁻¹ * q₀) := by
      congr 1
      apply lintegral_congr_support hf
      intro x _
      rw [div_eq_mul_inv, sub_add_cancel, ENNReal.mul_rpow_of_nonneg,
        ENNReal.mul_rpow_of_nonneg] <;> try positivity
      rw [ENNReal.rpow_mul, ofReal_inv_of_pos]
      have : q ≠ q₀ := by split_ifs at hpowers <;> order
      exact abs_sub_pos.mpr this
    _ = (spf.d ^ (q - q₀)) *
        (∫⁻ (a : α) in f.support,
        ‖f a‖ₑ ^ ((spf.σ⁻¹ * (q - q₀) + q₀) * (p₀⁻¹ * q₀)⁻¹) ∂μ) ^ (p₀⁻¹ * q₀) *
        ENNReal.ofReal |q - q₀|⁻¹ := by
      rw [lintegral_mul_const', lintegral_const_mul', ENNReal.mul_rpow_of_nonneg,
          ENNReal.mul_rpow_of_nonneg, ENNReal.rpow_inv_rpow, ENNReal.rpow_inv_rpow] <;>
          try positivity
      · have := spf.hd.ne'
        have := spf.hd'
        refine rpow_ne_top_of_nonneg (by positivity) (by finiteness)
      · finiteness
    _ = (spf.d ^ (q - q₀)) *
        (∫⁻ (a : α) in f.support,
        ‖f a‖ₑ ^ (p₀ + spf.σ⁻¹ * (q - q₀) * (p₀ / q₀)) ∂μ) ^ (p₀⁻¹ * q₀) *
        ENNReal.ofReal |q - q₀|⁻¹ := by
      congr
      ext x
      congr
      ring_nf
      rw [inv_inv]
      field_simp
    _ = _ := by ring

def sel (j : Bool) (p₀ p₁ : ℝ≥0∞) := match j with | true => p₁ | false => p₀

/-- One of the key estimates for the real interpolation theorem, now using
    the particular choice of exponent, but not yet using the
    particular choice of scale in the `ScaledPowerFunction`. -/
lemma estimate_trnc₁ {spf : ScaledPowerFunction} {j : Bool}
    [TopologicalSpace E₁] [ENormedAddCommMonoid E₁] [MeasurableSpace E₁]
    [BorelSpace E₁] [TopologicalSpace.PseudoMetrizableSpace E₁] (ht : t ∈ Ioo 0 1)
    (hp₀ : 0 < p₀) (hq₀ : 0 < q₀) (hp₁ : 0 < p₁) (hq₁ : 0 < q₁) (hpq : sel j p₀ p₁ ≤ sel j q₀ q₁)
    (hp' : sel j p₀ p₁ ≠ ⊤) (hq' : sel j q₀ q₁ ≠ ⊤) (hp₀p₁ : p₀ < p₁)
    (hq₀q₁ : q₀ ≠ q₁) (hp : p⁻¹ = (1 - t) * p₀⁻¹ + t * p₁⁻¹)
    (hq : q⁻¹ = (1 - t) * q₀⁻¹ + t * q₁⁻¹)
    (hf : AEStronglyMeasurable f μ) (hf₂ : SigmaFinite (μ.restrict f.support))
    (hspf : spf.σ = ζ p₀ q₀ p₁ q₁ t.toReal) :
    ∫⁻ s : ℝ in Ioi 0,
    eLpNorm (trnc j f ((spf_to_tc spf).ton (ENNReal.ofReal s))) (sel j p₀ p₁) μ ^ (sel j q₀ q₁).toReal *
    ENNReal.ofReal (s ^ (q.toReal - (sel j q₀ q₁).toReal - 1)) ≤
    (spf.d ^ (q.toReal - (sel j q₀ q₁).toReal)) *
    ENNReal.ofReal |q.toReal - (sel j q₀ q₁).toReal|⁻¹ *
    ((eLpNorm f p μ) ^ p.toReal) ^ ((sel j p₀ p₁).toReal ⁻¹ * (sel j q₀ q₁).toReal) := by
  have p_toReal_pos : 0 < p.toReal :=
    interp_exp_toReal_pos' ht hp₀ hp₁ hp (Or.inl hp₀p₁.ne_top)
  have simpl_exp : (sel j p₀ p₁).toReal + spf.σ⁻¹ * (q.toReal - (sel j q₀ q₁).toReal) *
      ((sel j p₀ p₁).toReal / (sel j q₀ q₁).toReal) =
    p.toReal := by
    rcases j
    · dsimp only [sel]
      rw [hspf]
      apply ζ_equality₅ (hp₀p₁ := hp₀p₁.ne) <;> assumption
    · dsimp only [sel]
      rw [hspf]
      apply ζ_equality₆ (hp₀p₁ := hp₀p₁.ne) <;> assumption
  have : 0 < (sel j q₀ q₁).toReal := by
    apply toReal_pos _ hq'
    rcases j
    · exact hq₀.ne'
    · exact hq₁.ne'
  have : 0 < (sel j p₀ p₁).toReal := by
    apply toReal_pos _ hp'
    rcases j
    · exact hp₀.ne'
    · exact hp₁.ne'
  calc
  _ ≤ (spf.d ^ (q.toReal - (sel j q₀ q₁).toReal)) *
      ENNReal.ofReal |q.toReal - (sel j q₀ q₁).toReal|⁻¹ *
      (∫⁻ (a : α) in f.support,
      ‖f a‖ₑ ^ ((sel j p₀ p₁).toReal + spf.σ⁻¹ * (q.toReal - (sel j q₀ q₁).toReal) *
      ((sel j p₀ p₁).toReal / (sel j q₀ q₁).toReal)) ∂μ) ^
      ((sel j p₀ p₁).toReal ⁻¹ * (sel j q₀ q₁).toReal) := by
    have coe_p' : ENNReal.ofReal (sel j p₀ p₁).toReal = (sel j p₀ p₁) := ofReal_toReal_eq_iff.mpr hp'
    nth_rw 1 [← coe_p']
    apply estimate_trnc
    · apply toReal_pos
      · cases j
        · exact hp₀.ne'
        · exact hp₁.ne'
      · exact hp'
    · apply toReal_pos
      · cases j
        · exact hq₀.ne'
        · exact hq₁.ne'
      · exact hq'
    · exact toReal_mono hq' hpq
    · exact hf
    · exact hf₂
    · unfold spf_to_tc
      cases j
      · unfold sel
        dsimp only
        rw [hspf]
        simp only [Bool.if_false_right, Bool.and_true, Bool.false_bne, decide_eq_true_eq]
        split_ifs with is_ζ_pos
        · apply toReal_strict_mono
          · exact interp_exp_ne_top hq₀q₁ ht hq
          · exact (ζ_pos_iff_of_lt₀ ht hp₀ hq₀ hp₁ hq₁ hq₀q₁ hp hq hp₀p₁).mp is_ζ_pos
        · apply toReal_strict_mono hq'
          exact (ζ_le_zero_iff_of_lt₀ ht hp₀ hq₀ hp₁ hq₁ hq₀q₁ hp hq hp₀p₁).mp
            (le_of_not_gt is_ζ_pos)
      · unfold sel
        dsimp only
        rw [hspf]
        simp only [Bool.if_false_right, Bool.and_true, Bool.true_bne, Bool.not_eq_true',
            decide_eq_false_iff_not]
        split_ifs with is_ζ_pos
        · apply toReal_strict_mono hq'
          exact (ζ_pos_iff_of_lt₁ ht hp₀ hq₀ hp₁ hq₁ hq₀q₁ hp hq hp₀p₁).mp is_ζ_pos
        · apply toReal_strict_mono
          · exact interp_exp_ne_top hq₀q₁ ht hq
          · exact (ζ_le_zero_iff_of_lt₁ ht hp₀ hq₀ hp₁ hq₁ hq₀q₁ hp hq hp₀p₁).mp
                (le_of_not_gt is_ζ_pos)
    · have : 0 < (sel j p₀ p₁).toReal / (sel j q₀ q₁).toReal := by positivity
      refine (pos_iff_pos_of_mul_pos ?_).mpr this
      rw [add_mul, ← mul_div_assoc, mul_div_cancel_left₀, simpl_exp] <;> positivity
  _ = (spf.d ^ (q.toReal - (sel j q₀ q₁).toReal)) *
        ENNReal.ofReal |q.toReal - (sel j q₀ q₁).toReal|⁻¹ *
        (∫⁻ (a : α) in f.support,
        (‖f a‖ₑ ^ p.toReal) ∂μ) ^ ((sel j p₀ p₁).toReal ⁻¹ * (sel j q₀ q₁).toReal) := by
    congr
    ext x
    congr
  _ ≤ (spf.d ^ (q.toReal - (sel j q₀ q₁).toReal)) *
      ENNReal.ofReal |q.toReal - (sel j q₀ q₁).toReal|⁻¹ *
      (∫⁻ (a : α), ‖f a‖ₑ ^ p.toReal ∂μ) ^ ((sel j p₀ p₁).toReal ⁻¹ * (sel j q₀ q₁).toReal) := by
    gcongr
    exact setLIntegral_le_lintegral _ _
  _ = (spf.d ^ (q.toReal - (sel j q₀ q₁).toReal)) *
      ENNReal.ofReal |q.toReal - (sel j q₀ q₁).toReal|⁻¹ *
      (((∫⁻ (a : α), ‖f a‖ₑ ^ p.toReal ∂μ) ^ p.toReal⁻¹ ) ^ p.toReal) ^
      ((sel j p₀ p₁).toReal ⁻¹ * (sel j q₀ q₁).toReal) := by
    congr
    rw [ENNReal.rpow_inv_rpow]
    positivity
  _ = (spf.d ^ (q.toReal - (sel j q₀ q₁).toReal)) *
      ENNReal.ofReal |q.toReal - (sel j q₀ q₁).toReal|⁻¹ *
      ((eLpNorm f p μ) ^ p.toReal) ^
      ((sel j p₀ p₁).toReal ⁻¹ * (sel j q₀ q₁).toReal) := by
    congr
    rw [← one_div]
    refine (eLpNorm_eq_lintegral_rpow_enorm (ε := E₁) ?_ ?_).symm
    · exact (interpolated_pos' hp₀ hp₁ (ne_top_of_Ioo ht) hp).ne'
    · exact interp_exp_ne_top hp₀p₁.ne ht hp

-- TODO: move this to WeakType.lean?
lemma wnorm_eq_zero_iff [ENormedAddMonoid ε] {f : α → ε} {p : ℝ≥0∞} (hp : p ≠ 0) :
    wnorm f p μ = 0 ↔ f =ᵐ[μ] 0 := by
  unfold wnorm
  split_ifs with h₀
  · exact eLpNormEssSup_eq_zero_iff
  · refine Iff.trans ⟨?_, ?_⟩ eLpNormEssSup_eq_zero_iff <;> intro h
    · have iSup_wnorm := iSup_eq_zero.mp h
      by_contra h₁
      have : 0 < eLpNormEssSup f μ := pos_iff_ne_zero.mpr h₁
      unfold eLpNormEssSup at this
      rw [essSup_eq_sInf] at this
      let b := (min (sInf {a : ℝ≥0∞ | μ {x | a < ‖f x‖ₑ} = 0}) 1) / 2
      have b_lt_inf : b < min (sInf {a : ℝ≥0∞ | μ {x | a < ‖f x‖ₑ} = 0}) 1 :=
        ENNReal.half_lt_self (lt_min this zero_lt_one).ne'
          (lt_of_le_of_lt (min_le_right _ 1) one_lt_top).ne
      have meas_ne_zero : μ {x | b < ‖f x‖ₑ} ≠ 0 := by
        intro h
        have obs : sInf {a | μ {x | a < ‖f x‖ₑ} = 0} ≤ b := csInf_le' h
        contrapose! obs
        calc
        _ < _ := b_lt_inf
        _ ≤ _ := min_le_left ..
      have b_ne_0 : b ≠ 0 := (ENNReal.half_pos (lt_min this zero_lt_one).ne').ne'
      have p_toReal_inv_pos : 0 < p.toReal⁻¹ := inv_pos_of_pos (toReal_pos hp h₀)
      have coe_b : ENNReal.ofNNReal b.toNNReal = b := coe_toNNReal b_lt_inf.ne_top
      have : distribution f b μ = 0 := by
        refine (rpow_eq_zero_iff_of_pos p_toReal_inv_pos).mp ?_
        refine eq_zero_of_ne_zero_of_mul_left_eq_zero b_ne_0 ?_
        rw [← coe_b]
        exact iSup_wnorm b.toNNReal
      exact meas_ne_zero this
    · refine iSup_eq_zero.mpr fun t ↦ mul_eq_zero.mpr
        (Or.inr ((rpow_eq_zero_iff_of_pos (inv_pos_of_pos (toReal_pos hp h₀))).mpr (nonpos_iff_eq_zero.mp ?_)))
      calc
        _ ≤ distribution f 0 μ := by gcongr; exact zero_le _
        _ = distribution f (eLpNormEssSup f μ) μ := by congr; exact h.symm
        _ = 0 := distribution_snormEssSup


/-! ## Weaktype estimates applied to truncations -/

variable [TopologicalSpace E₁] [ENormedAddCommMonoid E₁] [TopologicalSpace E₂] [ENormedAddCommMonoid E₂]

lemma eLpNorm_trnc_est {f : α → E₁} {j : Bool} :
    eLpNorm (trnc j f t) p μ ≤ eLpNorm f p μ := eLpNorm_mono_enorm fun _x ↦ trnc_le_func

variable [ContinuousENorm ε₁] [ContinuousENorm ε₂] {T : (α → ε₁) → (α' → ε₂)} in
lemma weaktype_estimate {C₀ : ℝ≥0} {p : ℝ≥0∞} {q : ℝ≥0∞} {f : α → ε₁}
      (hq : 0 < q) (hq' : q < ⊤) (hf : MemLp f p μ)
    (h₀T : HasWeakType T p q μ ν C₀) (ht : 0 < t) :
    distribution (T f) t ν ≤ C₀ ^ q.toReal *
        eLpNorm f p μ ^ q.toReal * (t ^ (-q.toReal)) := by
  by_cases ht' : t = ⊤
  · simp [ht']
  have wt_est := (h₀T f hf).2 -- the weaktype estimate
  have q_pos : 0 < q.toReal := toReal_pos hq.ne' hq'.ne_top
  have tq_pos : 0 < t ^ q.toReal := ENNReal.rpow_pos_of_nonneg ht q_pos.le
  simp only [wnorm, wnorm', hq'.ne_top, ↓reduceIte, iSup_le_iff] at wt_est
  have wt_est_t := wt_est t.toNNReal -- this is the weaktype estimate applied to t
  have : ofNNReal t.toNNReal = t := coe_toNNReal ht'
  rw [this, mul_le_iff_le_inv ht.ne' ht', mul_comm, ENNReal.rpow_inv_le_iff q_pos,
      ENNReal.mul_rpow_of_nonneg _ _ q_pos.le, ENNReal.mul_rpow_of_nonneg _ _ q_pos.le,
      ← ENNReal.rpow_neg_one, ← ENNReal.rpow_mul, neg_one_mul] at wt_est_t; exact wt_est_t

variable [ContinuousENorm ε₁] [ContinuousENorm ε₂] {T : (α → ε₁) → (α' → ε₂)} in
lemma weaktype_estimate_top {C : ℝ≥0} {p : ℝ≥0∞} {q : ℝ≥0∞}
    (hq' : q = ⊤) {f : α → ε₁} (hf : MemLp f p μ)
    (hT : HasWeakType T p q μ ν C) (ht : C * eLpNorm f p μ ≤ t) :
    distribution (T f) t ν = 0 := by
  have wt_est := (hT f hf).2
  unfold wnorm at wt_est
  split_ifs at wt_est
  apply nonpos_iff_eq_zero.mp
  calc
  _ ≤ distribution (T f) (eLpNormEssSup (T f) ν) ν := distribution_mono_right (le_trans wt_est ht)
  _ = _ := meas_essSup_lt

variable [ENormedAddMonoid ε₁] [ENormedAddMonoid ε₂] in
/-- If `T` has weaktype `p₀`-`p₁`, `f` is `AEStronglyMeasurable` and the `p`-norm of `f`
    vanishes, then the `q`-norm of `T f` vanishes. -/
lemma weaktype_aux₀ {f : α → ε₁} {T : (α → ε₁) → (α' → ε₂)}
    {p₀ q₀ p q : ℝ≥0∞} (hp₀ : 0 < p₀) (hq₀ : 0 < q₀) (hp : 0 < p) (hq : 0 < q)
    {C₀ : ℝ≥0} (h₀T : HasWeakType T p₀ q₀ μ ν C₀)
    (hf : AEStronglyMeasurable f μ) (hF : eLpNorm f p μ = 0) : eLpNorm (T f) q ν = 0 := by
  have f_ae_0 : f =ᵐ[μ] 0 := (eLpNorm_eq_zero_iff hf hp.ne').mp hF
  have hf₂ : eLpNorm f p₀ μ = 0 := (eLpNorm_eq_zero_iff hf hp₀.ne').mpr f_ae_0
  have hf₁ : MemLp f p₀ μ := ⟨hf, by rw [hf₂]; exact zero_lt_top⟩
  have := (h₀T f hf₁).2
  rw [hf₂, mul_zero] at this
  have wnorm_0 : wnorm (T f) q₀ ν = 0 := nonpos_iff_eq_zero.mp this
  have : (T f) =ᵐ[ν] 0 := (wnorm_eq_zero_iff hq₀.ne').mp wnorm_0
  exact (eLpNorm_eq_zero_iff (h₀T _ hf₁).1 hq.ne').mpr this

-- for the remaining lemmas we use too much measure theory that is just for normed spaces
-- try to generalize to ENorm-classes after Mathlib refactor
variable {T : (α → E₁) → (α' → E₂)}

lemma weaktype_estimate_truncCompl {C₀ : ℝ≥0} {p p₀ : ℝ≥0∞} {f : α → E₁}
    (hp₀ : 0 < p₀) {q₀ : ℝ≥0∞} (hp : p ≠ ⊤) (hq₀ : 0 < q₀) (hq₀' : q₀ < ⊤)
    (hp₀p : p₀ ≤ p) (hf : MemLp f p μ)
    (h₀T : HasWeakType T p₀ q₀ μ ν C₀) (ht : 0 < t) {a : ℝ≥0∞} (ha : 0 < a) :
    distribution (T (truncCompl f a)) t ν ≤ C₀ ^ q₀.toReal *
        eLpNorm (truncCompl f a) p₀ μ ^ q₀.toReal * (t ^ (-q₀.toReal)) := by
  apply weaktype_estimate hq₀ hq₀' ?_ h₀T ht
  exact truncCompl_Lp_Lq_lower hp ⟨hp₀, hp₀p⟩ ha hf

-- TODO: can we remove the hypothesis on a?
lemma weaktype_estimate_trunc {C₁ : ℝ≥0} {p p₁ q₁ : ℝ≥0∞} {f : α → E₁}
    (hp : 0 < p) (hq₁ : 0 < q₁) (hq₁' : q₁ < ⊤) (hp₁p : p ≤ p₁) (hf : MemLp f p μ)
    (h₁T : HasWeakType T p₁ q₁ μ ν C₁) (ht : 0 < t) {a : ℝ≥0∞} (ha : a ≠ ⊤) :
    distribution (T (trunc f a)) t ν ≤ C₁ ^ q₁.toReal *
      eLpNorm (trunc f a) p₁ μ ^ q₁.toReal * (t ^ (-q₁.toReal)) :=
  weaktype_estimate hq₁ hq₁' (trunc_Lp_Lq_higher (p := p) ⟨hp, hp₁p⟩ hf ha) h₁T ht

lemma weaktype_estimate_trunc_top_top {a : ℝ≥0∞} {C₁ : ℝ≥0}
    (hC₁ : 0 < C₁) {p p₁ q₁ : ℝ≥0∞} (hp : 0 < p)
    (hp₁ : p₁ = ⊤) (hq₁ : q₁ = ⊤) (hp₁p : p ≤ p₁) {f : α → E₁} (hf : MemLp f p μ)
    (h₁T : HasWeakType T p₁ q₁ μ ν C₁) (ha : a = t / C₁) :
    distribution (T (trunc f a)) t ν = 0 := by
  by_cases ht : t = ⊤
  · simp [ht]
  rw [ha]
  have obs : MemLp (trunc f (t / C₁)) p₁ μ := trunc_Lp_Lq_higher ⟨hp, hp₁p⟩ hf (by finiteness)
  have wt_est := (h₁T (trunc f (t / C₁)) obs).2
  simp only [wnorm, eLpNorm, hq₁, ↓reduceIte, hp₁, top_ne_zero] at wt_est
  apply nonpos_iff_eq_zero.mp
  have ineq : eLpNormEssSup (T (trunc f (t / C₁))) ν ≤ t := calc
    _ ≤ C₁ * eLpNormEssSup (trunc f (t / C₁)) μ := wt_est
    _ ≤ C₁ * (max 0 (t / C₁)) := by
      gcongr
      exact trunc_eLpNormEssSup_le _
    _ ≤ _ := by
      rw [max_eq_right (zero_le _),
        ENNReal.mul_div_cancel (ENNReal.coe_ne_zero.mpr hC₁.ne') (by finiteness)]
  calc
  _ ≤ distribution (T (trunc f (t / C₁))) (eLpNormEssSup (T (trunc f (t / C₁))) ν) ν :=
      distribution_mono_right ineq
  _ = 0 := distribution_snormEssSup

--variable [MeasurableSpace E₁] [BorelSpace E₁] in
lemma weaktype_estimate_truncCompl_top {C₀ : ℝ≥0} (hC₀ : 0 < C₀) {p p₀ q₀ : ℝ≥0∞}
    (hp₀ : 0 < p₀) (hq₀ : q₀ = ⊤) (hp₀p : p₀ < p) (hp : p ≠ ⊤) {f : α → E₁} (hf : MemLp f p μ)
    (h₀T : HasWeakType T p₀ q₀ μ ν C₀) (ht : 0 < t) {a : ℝ≥0∞} {d : ℝ≥0∞} -- (hd : 0 < d)
    (ha : a = (t / d) ^ (p₀.toReal / (p₀.toReal - p.toReal)))
    (hdeq : d = ((ENNReal.ofNNReal C₀) ^ p₀.toReal * eLpNorm f p μ ^ p.toReal) ^ p₀.toReal⁻¹) :
    distribution (T (truncCompl f a)) t ν = 0 := by
  by_cases ht' : t = ∞
  · simp [ht']
  rcases (eq_zero_or_pos (eLpNormEssSup f μ)) with snorm_zero | snorm_pos
  · have : eLpNorm (trnc ⊥ f a) ⊤ μ = 0 := by
      apply nonpos_iff_eq_zero.mp
      rw [← snorm_zero]
      exact eLpNorm_trnc_est (p := ⊤)
    have obs : eLpNorm (T (trnc ⊥ f a)) ⊤ ν = 0 :=
      weaktype_aux₀ hp₀ (hq₀ ▸ zero_lt_top) zero_lt_top zero_lt_top h₀T hf.1.truncCompl this
    exact nonpos_iff_eq_zero.mp (Trans.trans (distribution_mono_right (Trans.trans obs
      (zero_le t))) meas_eLpNormEssSup_lt)
  · have p_pos : 0 < p := hp₀.trans hp₀p
    have snorm_p_pos : eLpNorm f p μ ≠ 0 := fun snorm_0 ↦ snorm_pos.ne' <|
      eLpNormEssSup_eq_zero_iff.mpr <| (eLpNorm_eq_zero_iff hf.1 p_pos.ne').mp snorm_0
    have term_pos : (ENNReal.ofNNReal C₀) ^ p₀.toReal * eLpNorm f p μ ^ p.toReal > 0 := by
      apply ENNReal.mul_pos <;> exact (rpow_pos_of_nonneg (by positivity) (by positivity)).ne'
    have := MemLp.eLpNorm_ne_top hf
    have term_ne_top : (ENNReal.ofNNReal C₀) ^ p₀.toReal * eLpNorm f p μ ^ p.toReal ≠ ⊤ := by
      finiteness
    have d_pos : 0 < d := hdeq ▸ ENNReal.rpow_pos term_pos term_ne_top
    have d_ne_top : d ≠ ⊤ := hdeq ▸ (by finiteness)
    have a_pos : 0 < a := ha ▸ ENNReal.rpow_pos (ENNReal.div_pos ht.ne' d_ne_top) (by finiteness)
    have obs : MemLp (truncCompl f a) p₀ μ := truncCompl_Lp_Lq_lower hp ⟨hp₀, hp₀p.le⟩ a_pos hf
    have wt_est := (h₀T (truncCompl f a) obs).2
    unfold wnorm at wt_est
    split_ifs at wt_est
    have snorm_est : eLpNormEssSup (T (truncCompl f a)) ν ≤ t := by
      apply le_of_rpow_le (exp_toReal_pos hp₀ hp₀p.ne_top)
      calc
      _ ≤ (↑C₀ * eLpNorm (truncCompl f a) p₀ μ) ^ p₀.toReal := by gcongr
      _ ≤ (↑C₀) ^ p₀.toReal * ((a ^ (p₀.toReal - p.toReal)) *
          eLpNorm f p μ ^ p.toReal) := by
        rw [ENNReal.mul_rpow_of_nonneg _ _ toReal_nonneg]
        gcongr
        exact estimate_eLpNorm_truncCompl hp ⟨hp₀, hp₀p.le⟩ hf.1 a_pos
      _ = (↑C₀) ^ p₀.toReal * eLpNorm f p μ ^ p.toReal * (d ^ p₀.toReal)⁻¹ * (t ^ p₀.toReal) := by
        rw [ha, ← ENNReal.rpow_mul, div_mul_cancel₀]
        · -- FIXME: can/should this be shared with the lemma below?
          rw [ENNReal.div_rpow_of_nonneg, div_eq_mul_inv] <;> try positivity
          ring
        · exact (sub_neg.mpr (toReal_strict_mono hp hp₀p)).ne

      _ = _ := by
        nth_rw 2 [← one_mul (t ^ p₀.toReal)]
        rw [hdeq, ENNReal.rpow_inv_rpow, ENNReal.mul_inv_cancel (by positivity) term_ne_top]
        exact toReal_ne_zero.mpr ⟨hp₀.ne', by finiteness⟩
    apply nonpos_iff_eq_zero.mp
    calc
    _ ≤ distribution (T (truncCompl f a)) (eLpNormEssSup (T (truncCompl f a)) ν) ν :=
      distribution_mono_right snorm_est
    _ = _ := meas_eLpNormEssSup_lt

-- NB. The assumptions `hd` is necessary: if `t ≠ ∞` and `f` has eLpNorm 0, then `d = 0` as well
-- (since p.toReal and p₁.toReal are positive), hence `a = ∞`
-- and the statement becomes `distribution (T f) t ν = 0`, which is false in general.
lemma weaktype_estimate_trunc_top {C₁ : ℝ≥0} (hC₁ : 0 < C₁) {p p₁ q₁ : ℝ≥0∞}
    (hp : 0 < p)
    (hp₁ : p₁ < ⊤) (hq₁ : q₁ = ⊤) (hp₁p : p < p₁) {f : α → E₁} (hf : MemLp f p μ)
    (h₁T : HasWeakType T p₁ q₁ μ ν C₁) (ht : 0 < t) {a : ℝ≥0∞} {d : ℝ≥0∞} (hd : 0 < d)
    (ha : a = (t / d) ^ (p₁.toReal / (p₁.toReal - p.toReal)))
    (hdeq : d = ((ENNReal.ofNNReal C₁) ^ p₁.toReal * eLpNorm f p μ ^ p.toReal) ^ p₁.toReal⁻¹) :
    distribution (T (trunc f a)) t ν = 0 := by
  by_cases ht' : t = ∞
  · simp [ht']
  have ha' : a ≠ ⊤ := by
    have := MemLp.eLpNorm_lt_top hf
    apply ha ▸ rpow_ne_top_of_ne_zero
    · exact ENNReal.div_ne_zero.mpr ⟨ht.ne', hdeq ▸ by finiteness⟩
    finiteness
  have obs : MemLp (trunc f a) p₁ μ := trunc_Lp_Lq_higher ⟨hp, hp₁p.le⟩ hf ha'
  have wt_est := (h₁T (trunc f a) obs).2
  unfold wnorm at wt_est
  split_ifs at wt_est
  have hp₁' : p₁.toReal ≠ 0 := (toReal_pos (hp.trans hp₁p).ne' hp₁.ne_top).ne'
  have : eLpNormEssSup (T (trunc f a)) ν ^ p₁.toReal ≤
      (C₁ * eLpNorm (trunc f a) p₁ μ) ^ p₁.toReal := by gcongr
  have snorm_est : eLpNormEssSup (T (trunc f a)) ν ≤ t := by
    apply le_of_rpow_le (exp_toReal_pos (hp.trans hp₁p) hp₁.ne_top)
    refine le_trans this ?_
    rcases (eq_zero_or_pos (eLpNormEssSup f μ)) with snorm_zero | snorm_pos
    · gcongr
      calc
      _ ≤ (ENNReal.ofNNReal C₁) * eLpNorm f p₁ μ := by
        gcongr
        apply eLpNorm_mono_enorm (fun x ↦ trunc_le_func)
      _ ≤ _ := by
        have : eLpNorm f p₁ μ = 0 := Trans.trans (eLpNorm_congr_ae
            (eLpNormEssSup_eq_zero_iff.mp snorm_zero)) eLpNorm_zero
        simp only [this, mul_zero, zero_le]
    · have snorm_p_pos : eLpNorm f p μ ≠ 0 := by
        intro snorm_0
        apply Ne.symm (ne_of_lt snorm_pos)
        apply eLpNormEssSup_eq_zero_iff.mpr
        exact (eLpNorm_eq_zero_iff hf.1 hp.ne').mp snorm_0
      -- XXX: these lines are the same as in the lemma above
      have term_pos : (ENNReal.ofNNReal C₁) ^ p₁.toReal * eLpNorm f p μ ^ p.toReal > 0 := by
        apply ENNReal.mul_pos <;> exact (rpow_pos_of_nonneg (by positivity) (by positivity)).ne'
      have term_ne_top : (ENNReal.ofNNReal C₁) ^ p₁.toReal * eLpNorm f p μ ^ p.toReal ≠ ⊤ :=
        mul_ne_top (rpow_ne_top' (ENNReal.coe_ne_zero.mpr hC₁.ne') coe_ne_top)
          (rpow_ne_top' snorm_p_pos (MemLp.eLpNorm_ne_top hf))
      calc
      _ ≤ ↑C₁ ^ p₁.toReal * (((a ^ (p₁.toReal - p.toReal))) * eLpNorm f p μ ^ p.toReal) := by
        rw [ENNReal.mul_rpow_of_nonneg]
        gcongr
        · exact estimate_eLpNorm_trunc hp₁.ne_top ⟨hp, hp₁p.le⟩ hf.1
        · exact toReal_nonneg
      _ = ↑C₁ ^ p₁.toReal * eLpNorm f p μ ^ p.toReal * (d ^ p₁.toReal)⁻¹ * (t ^ p₁.toReal) := by
        rw [ha, ← ENNReal.rpow_mul, div_mul_cancel₀]
        · rw [ENNReal.div_rpow_of_nonneg, div_eq_mul_inv] <;> try positivity
          ring
        · exact (sub_pos.mpr (toReal_strict_mono hp₁.ne_top hp₁p)).ne'
      _ = _ := by
        nth_rw 2 [← one_mul (t ^ p₁.toReal)]
        congr
        rw [hdeq, ENNReal.rpow_inv_rpow hp₁'  _, ENNReal.mul_inv_cancel term_pos.ne' term_ne_top]
  apply nonpos_iff_eq_zero.mp
  calc
  _ ≤ distribution (T (trunc f a)) (eLpNormEssSup (T (trunc f a)) ν) ν := by gcongr
  _ = _ := meas_eLpNormEssSup_lt

end MeasureTheory

end


==> anc/Carleson/ToMathlib/RealInterpolation/Misc.lean <==
import Carleson.ToMathlib.RealInterpolation.InterpolatedExponents
import Carleson.ToMathlib.WeakType
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals
import Carleson.ToMathlib.MeasureTheory.Measure.NNReal

/-!
This file contains some miscellaneous prerequisites for proving the Marcinkiewisz real interpolation
theorem. There are the following sections:
- Interface for using cutoff functions
- Results about the particular choice of scale
- Some tools for measure theory computations
- Results about truncations of a function
- Measurability properties of truncations
- Truncations and Lp spaces

-/

noncomputable section

open ENNReal Real Set MeasureTheory

variable {p₀ q₀ p₁ q₁ p q t : ℝ≥0∞}

/-! ## Interface for using cutoff functions -/
section

open Real Set

/-- A ScaledPowerFunction is meant to represent a function of the form `t ↦ (t / d)^σ`,
    where `d` is strictly positive and either `σ > 0` or `σ < 0`. -/
structure ScaledPowerFunction where
  σ : ℝ
  d : ℝ≥0∞
  hd : 0 < d
  hd' : d ≠ ⊤
  hσ : (0 < σ) ∨ (σ < 0)

/-- A `ToneCouple` is a couple of two monotone functions that are practically inverses of each
    other. It is used in the proof of the real interpolation theorem.

    Note: originally it seemed useful to make the possible choice of this function general
    in the proof of the real inteprolation theorem. However, in the end really only one
    function works for all the different cases. This infrastructure, however, could potentially
    still be useful, if one would like to try to improve the constant. -/
structure ToneCouple where
  ton : ℝ≥0∞ → ℝ≥0∞
  inv : ℝ≥0∞ → ℝ≥0∞
  mon : Bool
  ton_is_ton : if mon then StrictMono ton else StrictAnti ton
  --ran_ton : ∀ t ∈ Ioi (0 : ℝ≥0∞), ton t ∈ Ioi 0
  --ran_inv : ∀ t ∈ Ioi (0 : ℝ≥0∞), inv t ∈ Ioi 0
  inv_pf : if mon
      then ∀ s t, (ton s < t ↔ s < inv t) ∧ (t < ton s ↔ inv t < s)
      else ∀ s t, (ton s < t ↔ inv t < s) ∧ (t < ton s ↔ s < inv t)

/-- A StrictRangeToneCouple is a `ToneCouple` for which the functions in the couple, when
    restricted to `Ioo 0 ∞`, map to `Ioo 0 ∞`. -/
structure StrictRangeToneCouple extends ToneCouple where
  ran_ton : ∀ t ∈ Ioo 0 ∞, ton t ∈ Ioo 0 ∞
  ran_inv : ∀ t ∈ Ioo 0 ∞, inv t ∈ Ioo 0 ∞

open scoped NNReal

lemma ENNReal.rpow_apply_coe {x : ℝ≥0} {y : ℝ} :
    ENNReal.ofNNReal x ^ y = if x = 0 ∧ y < 0 then ∞ else (x ^ y : ℝ≥0) := rfl

lemma ENNReal.rpow_apply_coe' {x : ℝ≥0∞} {y : ℝ} (hx : x ≠ ⊤) :
    x ^ y = if x = 0 ∧ y < 0 then ∞ else (x.toNNReal ^ y : ℝ≥0) := by
  convert ENNReal.rpow_apply_coe
  · exact Eq.symm (coe_toNNReal hx)
  · rw [ENNReal.toNNReal_eq_zero_iff]
    simp [hx]

lemma ENNReal.rpow_lt_rpow_iff_neg {x y : ℝ≥0∞} (hx : x ≠ 0) (hy : y ≠ ∞) (hxy : x < y) {z : ℝ} (hz : z < 0) :
    y ^ z < x ^ z := by
  rw [ENNReal.rpow_apply_coe' hy, ENNReal.rpow_apply_coe' hxy.ne_top]
  simpa [(pos_of_gt hxy).ne', hx] using
    NNReal.rpow_lt_rpow_of_neg (toNNReal_pos hx hxy.ne_top) (toNNReal_strict_mono hy hxy) hz

lemma ENNReal.div_lt_div {a b c : ℝ≥0∞} (hc : 0 < c) (hc' : c ≠ ∞) : a / c < b / c ↔ a < b := by
  rw [ENNReal.div_lt_iff (Or.inl hc.ne') (Or.inl hc'), ENNReal.div_mul_cancel hc.ne' hc']

lemma ENNReal.rpow_lt_top_of_neg {x : ℝ≥0∞} {y : ℝ} (hx : 0 < x) (hy : y < 0) :
    x ^ y < ⊤ := by
  refine ENNReal.inv_lt_inv.mp ?_
  have := hx.ne'
  have := hy.le
  simp only [inv_top, ENNReal.inv_pos, ne_eq, rpow_eq_top_iff, not_or, not_and, not_lt]
  tauto

lemma ENNReal.rpow_lt_top_of_pos_ne_top_ne_zero {x : ℝ≥0∞} {y : ℝ} (hx : x ≠ 0)
    (hx' : x ≠ ⊤) (hy : y ≠ 0) :
    x ^ y < ⊤ := by
  rcases lt_or_gt_of_ne hy with y_pos | y_neg
  · exact rpow_lt_top_of_neg (hx.bot_lt) y_pos
  · exact rpow_lt_top_of_nonneg (y_neg.le) hx'

lemma ENNReal.rpow_pos_of_pos_ne_top_ne_zero {x : ℝ≥0∞} {y : ℝ} (hx : x ≠ 0)
    (hx' : x ≠ ⊤) (hy : y ≠ 0) :
    0 < x ^ y := by
  refine ENNReal.inv_lt_inv.mp ?_
  rw [← rpow_neg, inv_zero]
  exact rpow_lt_top_of_pos_ne_top_ne_zero hx hx' (neg_ne_zero.mpr hy)

/-- A scaled power function gives rise to a ToneCouple. -/
def spf_to_tc (spf : ScaledPowerFunction) : StrictRangeToneCouple where
  ton s := (s / spf.d) ^ spf.σ
  inv t := spf.d * t ^ spf.σ⁻¹
  mon := if 0 < spf.σ then true else false
  ran_ton := fun t ht ↦
      ⟨rpow_pos (ENNReal.div_pos ht.1.ne' spf.hd') ((div_lt_top ht.2.ne) spf.hd.ne').ne,
      rpow_lt_top_of_pos_ne_top_ne_zero (ENNReal.div_pos ht.1.ne' spf.hd').ne'
      ((div_lt_top ht.2.ne) spf.hd.ne').ne (by rcases spf.hσ <;> order)⟩
  ran_inv := fun t ht ↦
    ⟨ENNReal.mul_pos spf.hd.ne' (rpow_pos_of_pos_ne_top_ne_zero ht.1.ne' ht.2.ne
    (inv_ne_zero (by rcases spf.hσ <;> order))).ne',
    ENNReal.mul_lt_top spf.hd'.lt_top (rpow_lt_top_of_pos_ne_top_ne_zero ht.1.ne' ht.2.ne
    (inv_ne_zero (by rcases spf.hσ <;> order)))⟩
  ton_is_ton := by
    have := spf.hd
    have := spf.hd'
    split <;> rename_i sgn_σ
    · simp only [↓reduceIte]
      intro s t hst
      beta_reduce
      gcongr
      rw [ENNReal.div_lt_iff]
      · rwa [ENNReal.div_mul_cancel spf.hd.ne' spf.hd']
      · left
        apply spf.hd.ne'
      · left
        apply spf.hd'
    · simp only [Bool.false_eq_true, ↓reduceIte]
      intro s t hst
      rcases spf.hσ with σ_pos | σ_neg
      · exact (sgn_σ σ_pos).elim
      · by_cases ht' : t = ⊤
        · beta_reduce; rw [ht', top_div]
          simp only [spf.hd', ↓reduceIte, top_rpow_of_neg σ_neg]
          by_cases hs' : s = ⊤
          · simp_all [spf.hd']
          by_cases hs'' : s = 0
          · rewrite [hs'', ENNReal.zero_div, zero_rpow_of_neg σ_neg]; simp
          · have hs'' : 0 < s := pos_of_ne_zero hs''
            exact rpow_pos (ENNReal.div_pos hs''.ne' spf.hd') (div_ne_top hs' spf.hd.ne')
        by_cases hs : s = 0
        · beta_reduce
          rw [hs, ENNReal.zero_div, zero_rpow_of_neg σ_neg, ← neg_neg spf.σ, ENNReal.rpow_neg]
          have : 0 ≠ t := by order
          exact inv_lt_top.mpr <| rpow_pos (ENNReal.div_pos (by order) spf.hd') (by finiteness)
        · have hs' : 0 < s := pos_of_ne_zero hs
          apply rpow_lt_rpow_iff_neg ?_ ?_ ((ENNReal.div_lt_div spf.hd spf.hd').mpr hst) σ_neg
          · exact ENNReal.div_ne_zero.mpr ⟨hs'.ne', spf.hd'⟩
          · exact div_ne_top ht' spf.hd.ne'
  inv_pf := by
    split <;> rename_i sgn_σ
    · simp only [↓reduceIte]
      have : 0 < spf.σ⁻¹ := by simpa
      refine fun s t => ⟨?_, ?_⟩
      · rw [← ENNReal.rpow_lt_rpow_iff this, ENNReal.rpow_rpow_inv sgn_σ.ne',
            ENNReal.div_lt_iff (.inl spf.hd.ne') (.inl spf.hd'), mul_comm]
      · rw [← ENNReal.rpow_lt_rpow_iff this, ENNReal.rpow_rpow_inv sgn_σ.ne',
          ENNReal.lt_div_iff_mul_lt (.inl spf.hd.ne') (.inl spf.hd'), mul_comm]
    · intro s t
      rcases spf.hσ with σ_pos | σ_neg
      · contradiction
      · have : 0 < (-spf.σ)⁻¹ := by simpa
        constructor
        all_goals rw [← ENNReal.inv_lt_inv, ← ENNReal.rpow_neg, ← ENNReal.rpow_lt_rpow_iff this,
          ENNReal.rpow_rpow_inv (by simpa using σ_neg.ne)]
        on_goal 1 => rw [ENNReal.lt_div_iff_mul_lt (.inl spf.hd.ne') (.inl spf.hd')]
        on_goal 2 => rw [ENNReal.div_lt_iff (.inl spf.hd.ne') (.inl spf.hd')]
        all_goals rw [mul_comm, ENNReal.inv_rpow, inv_neg, ENNReal.rpow_neg, inv_inv]
end
noncomputable section

open NNReal ENNReal MeasureTheory Set ComputationsInterpolatedExponents
    ComputationsChoiceExponent

variable {α α' ε : Type*} {m : MeasurableSpace α} {m' : MeasurableSpace α'}
  {p p' q p₀ q₀ p₁ q₁ : ℝ≥0∞}
  {C₀ C₁ : ℝ≥0} {μ : Measure α}
  {a : ℝ≥0∞} -- truncation parameter
  [TopologicalSpace ε] [ENormedAddCommMonoid ε] {f : α → ε} {t : ℝ≥0∞}

/-! ## Results about the particular choice of scale

    The proof of the real interpolation theorem will estimate
    `distribution (trunc f A(t)) t` and `distribution (truncCompl f A(t)) t` for a
    function `A`. The function `A` can be given a closed-form expression that works for
    _all_ cases in the real interpolation theorem, because of the computation rules available
    for elements in `ℝ≥0∞` that avoid the need for a limiting procedure, e.g. `⊤⁻¹ = 0`.

    The function `A` will be of the form `A(t) = (t / d) ^ σ` for particular choices of `d` and
    `σ`. This section contatins results about the scale `d`.
-/
namespace ChoiceScale

def d := --ENNReal.toReal
    (C₀ ^ (q₁⁻¹.toReal / (q₁⁻¹.toReal - q₀⁻¹.toReal)) * (eLpNorm f p μ ^ p.toReal) ^
      (p₀⁻¹.toReal * q₁⁻¹.toReal / (q₁⁻¹.toReal - q₀⁻¹.toReal)) /
    (C₁ ^ (q₀⁻¹.toReal / (q₁⁻¹.toReal - q₀⁻¹.toReal)) * (eLpNorm f p μ ^ p.toReal) ^
      (p₁⁻¹.toReal * q₀⁻¹.toReal / (q₁⁻¹.toReal - q₀⁻¹.toReal))))

lemma d_pos_aux₀ (hF : eLpNorm f p μ ∈ Ioo 0 ⊤) :
    0 < eLpNorm f p μ ^ p.toReal :=
  ENNReal.rpow_pos (pos_of_Ioo hF) (ne_top_of_Ioo hF)

lemma d_ne_top_aux₀ {b : ℝ} {F : ℝ≥0∞} (hF : F ∈ Ioo 0 ⊤) : F ^ b ≠ ⊤ :=
  rpow_ne_top' hF.1.ne' hF.2.ne

lemma d_ne_zero_aux₀ {b : ℝ} (hF : eLpNorm f p μ ∈ Ioo 0 ⊤) :
    (eLpNorm f p μ ^ p.toReal) ^ b ≠ 0 :=
  (ENNReal.rpow_pos (d_pos_aux₀ hF) (d_ne_top_aux₀ hF)).ne'

lemma d_ne_zero_aux₁ {C : ℝ≥0} {c : ℝ} (hC : 0 < C) :
    (ENNReal.ofNNReal C) ^ c ≠ 0 :=
  (ENNReal.rpow_pos (ENNReal.coe_pos.mpr hC) coe_ne_top).ne'

lemma d_ne_zero_aux₂ {C : ℝ≥0} {b c : ℝ} (hC : 0 < C)
    (hF : eLpNorm f p μ ∈ Ioo 0 ⊤) :
    C ^ c * (eLpNorm f p μ ^ p.toReal) ^ b ≠ 0 :=
  (ENNReal.mul_pos (d_ne_zero_aux₁ hC) (d_ne_zero_aux₀ hF)).ne'

lemma d_ne_top_aux₁ {C : ℝ≥0} {c : ℝ} (hC : 0 < C) :
    (ENNReal.ofNNReal C) ^ c ≠ ⊤ :=
  rpow_ne_top' (ENNReal.coe_pos.mpr hC).ne' coe_ne_top

lemma d_ne_top_aux₂ {b : ℝ} (hF : eLpNorm f p μ ∈ Ioo 0 ⊤) :
    (eLpNorm f p μ ^ p.toReal) ^ b ≠ ⊤ :=
  rpow_ne_top' (d_pos_aux₀ hF).ne' (d_ne_top_aux₀ hF)

lemma d_ne_top_aux₃ {C : ℝ≥0} {b c : ℝ} (hC : 0 < C)
    (hF : eLpNorm f p μ ∈ Ioo 0 ⊤) :
    C ^ c * (eLpNorm f p μ ^ p.toReal) ^ b ≠ ⊤ :=
  mul_ne_top (d_ne_top_aux₁ hC) (d_ne_top_aux₂ hF)

lemma d_ne_zero_aux₃ {b₀ c₀ b₁ c₁ : ℝ} (hC₀ : 0 < C₀) (hC₁ : 0 < C₁) (hF : eLpNorm f p μ ∈ Ioo 0 ⊤) :
    (C₀ ^ c₀ * (eLpNorm f p μ ^ p.toReal) ^ b₀) /
    (C₁ ^ c₁ * (eLpNorm f p μ ^ p.toReal) ^ b₁) ≠ 0 := by
  refine ENNReal.div_ne_zero.mpr ⟨?_, ?_⟩
  · apply d_ne_zero_aux₂ <;> try assumption
  · apply d_ne_top_aux₃ <;> try assumption

lemma d_ne_top_aux₄ {b₀ c₀ b₁ c₁ : ℝ} (hC₀ : 0 < C₀) (hC₁ : 0 < C₁) (hF : eLpNorm f p μ ∈ Ioo 0 ⊤) :
    (C₀ ^ c₀ * (eLpNorm f p μ ^ p.toReal) ^ b₀) /
    (C₁ ^ c₁ * (eLpNorm f p μ ^ p.toReal) ^ b₁) ≠ ⊤ := by
  refine (div_lt_top ?_ ?_).ne
  · apply d_ne_top_aux₃ <;> assumption
  · apply d_ne_zero_aux₂ <;> assumption

-- If the `p`-norm of `f` is positive and finite, then `d` is positive
lemma d_pos (hC₀ : 0 < C₀) (hC₁ : 0 < C₁) (hF : eLpNorm f p μ ∈ Ioo 0 ⊤) :
    @d α ε m p p₀ q₀ p₁ q₁ C₀ C₁ μ _ _ f > 0 :=
  pos_of_ne_zero <| d_ne_zero_aux₃ hC₀ hC₁ hF

@[aesop (rule_sets := [finiteness]) unsafe apply]
lemma d_ne_top (hC₀ : 0 < C₀) (hC₁ : 0 < C₁) (hF : eLpNorm f p μ ∈ Ioo 0 ⊤) :
    @d α ε m p p₀ q₀ p₁ q₁ C₀ C₁ μ _ _ f ≠ ⊤ := by
  rw [d]
  exact d_ne_top_aux₄ hC₀ hC₁ hF

lemma d_eq_top₀ (hp₀ : 0 < p₀) (hq₁ : 0 < q₁) (hp₀' : p₀ ≠ ⊤) (hq₀' : q₀ = ⊤) (hq₀q₁ : q₀ ≠ q₁) :
    @d α ε m p p₀ q₀ p₁ q₁ C₀ C₁ μ _ _ f =
    (↑C₀ ^ p₀.toReal * eLpNorm f p μ ^ p.toReal) ^ p₀.toReal⁻¹ := by
  unfold d
  rw [hq₀']
  simp only [inv_top, toReal_zero, sub_zero, zero_div, ENNReal.rpow_zero, mul_zero, mul_one,
    div_one]
  rw [mul_div_cancel_right₀]
  · rw [div_eq_mul_inv, mul_inv_cancel₀, ENNReal.rpow_one]
    · rw [ENNReal.mul_rpow_of_nonneg (hz := by positivity), ENNReal.rpow_rpow_inv, toReal_inv]
      exact (exp_toReal_pos hp₀ hp₀').ne'
    · exact (inv_toReal_pos_of_ne_top hq₁ ((hq₀' ▸ hq₀q₁).symm)).ne'
  · exact (inv_toReal_pos_of_ne_top hq₁ ((hq₀' ▸ hq₀q₁).symm)).ne'

lemma d_eq_top₁ (hq₀ : 0 < q₀) (hp₁ : 0 < p₁) (hp₁' : p₁ ≠ ⊤) (hq₁' : q₁ = ⊤)
    (hq₀q₁ : q₀ ≠ q₁) (hC₁ : 0 < C₁) :
    @d α ε m p p₀ q₀ p₁ q₁ C₀ C₁ μ _ _ f =
    (↑C₁ ^ p₁.toReal * eLpNorm f p μ ^ p.toReal) ^ p₁.toReal⁻¹ := by
  unfold d
  rw [hq₁']
  simp only [inv_top, toReal_zero, zero_sub, zero_div, ENNReal.rpow_zero, mul_zero, mul_one,
    one_div]
  rw [div_neg, div_neg]
  rw [mul_div_cancel_right₀]
  · rw [div_eq_mul_inv, mul_inv_cancel₀, ENNReal.rpow_neg_one]
    · rw [ENNReal.mul_rpow_of_nonneg]
      · rw [ENNReal.rpow_rpow_inv, ← toReal_inv, ENNReal.mul_inv, inv_inv]
        · rw [← ENNReal.rpow_neg_one, ← ENNReal.rpow_mul, toReal_inv, mul_neg, mul_one, neg_neg]
        · left; exact ENNReal.inv_ne_zero.mpr coe_ne_top
        · left; finiteness
        · exact (exp_toReal_pos hp₁ hp₁').ne'
      · positivity
    · exact (inv_toReal_pos_of_ne_top hq₀ (hq₁' ▸ hq₀q₁)).ne'
  · exact (inv_toReal_pos_of_ne_top hq₀ (hq₁' ▸ hq₀q₁)).ne'

lemma d_eq_top_of_eq (hC₁ : 0 < C₁) (hp₀ : 0 < p₀) (hq₀ : 0 < q₀) (hq₀' : q₀ ≠ ⊤)
(hp₀' : p₀ ≠ ⊤) (hp₁ : 0 < p₁) (hp₀p₁ : p₀ = p₁) (hpp₀ : p = p₀) (hq₁' : q₁ = ⊤) :
    @d α ε m p p₀ q₀ p₁ q₁ C₀ C₁ μ _ _ f = C₁ * eLpNorm f p μ := by
  rw [d_eq_top₁, ← hp₀p₁, hpp₀] <;> try assumption
  on_goal 1 => rw [ENNReal.mul_rpow_of_nonneg, ENNReal.rpow_rpow_inv, ENNReal.rpow_rpow_inv]
  · exact (toReal_pos hp₀.ne' hp₀').ne'
  · exact (toReal_pos hp₀.ne' hp₀').ne'
  · positivity
  · exact hp₀p₁ ▸ hp₀'
  · exact hq₁' ▸ hq₀'

lemma d_eq_top_top (hq₀ : 0 < q₀) (hq₀q₁ : q₀ ≠ q₁) (hp₁' : p₁ = ⊤) (hq₁' : q₁ = ⊤) :
    @d α ε m p p₀ q₀ p₁ q₁ C₀ C₁ μ _ _ f = C₁ := by
  unfold d
  rw [hp₁', hq₁']
  simp only [inv_top, toReal_zero, zero_sub, zero_div, ENNReal.rpow_zero, mul_zero, mul_one,
    zero_mul, one_div]
  rw [div_neg, div_eq_mul_inv, mul_inv_cancel₀]
  · rw [ENNReal.rpow_neg, ENNReal.rpow_one, inv_inv]
  · exact (toReal_pos (ENNReal.inv_ne_zero.mpr (hq₁' ▸ hq₀q₁)) (ENNReal.inv_ne_top.mpr hq₀.ne')).ne'

/-- The particular choice of scaled power function that works in the proof of the
real interpolation theorem. -/
def spf_ch {t : ℝ} (ht : t ∈ Ioo 0 1) (hq₀q₁ : q₀ ≠ q₁) (hp₀ : 0 < p₀) (hq₀ : 0 < q₀)
    (hp₁ : 0 < p₁) (hq₁ : 0 < q₁) (hp₀p₁ : p₀ ≠ p₁) (hC₀ : 0 < C₀) (hC₁ : 0 < C₁)
    (hF : eLpNorm f p μ ∈ Ioo 0 ⊤) :
    ScaledPowerFunction where
  σ := ζ p₀ q₀ p₁ q₁ t
  d := @d _ ε _ p p₀ q₀ p₁ q₁ C₀ C₁ μ _ _ f
  hσ := lt_or_gt_of_ne <| Ne.symm <|
    (toReal_ofReal ht.1.le) ▸ (ζ_ne_zero (ofReal_mem_Ioo_0_1 t ht) hp₀ hq₀ hp₁ hq₁ hp₀p₁ hq₀q₁)
  hd := d_pos hC₀ hC₁ hF
  hd' := d_ne_top_aux₄ hC₀ hC₁ hF

end ChoiceScale

end

noncomputable section

open NNReal ENNReal MeasureTheory Set

variable {α α' : Type*} {m : MeasurableSpace α} {m' : MeasurableSpace α'}
  {p p' q p₀ q₀ p₁ q₁ : ℝ≥0∞} {c : ℝ≥0} {μ : Measure α}

/-! ## Some tools for measure theory computations
    A collection of small lemmas to help with integral manipulations.
-/
namespace MeasureTheory

-- TODO: change lhs and rhs?
-- TODO: rewrite the condition in filter form?
lemma lintegral_double_restrict_set {A B : Set α} {f : α → ℝ≥0∞} (hA : MeasurableSet A)
  (hB : MeasurableSet B) (hf : ∀ᵐ (x : α) ∂μ, x ∈ A \ B → f x ≤ 0) :
    ∫⁻ x in A, f x ∂μ = ∫⁻ x in A ∩ B, f x ∂μ := by
  have h₀ := setLIntegral_mono_ae' (MeasurableSet.diff hA hB) hf; rw [lintegral_zero] at h₀
  rw [← lintegral_inter_add_diff (hB := hB), nonpos_iff_eq_zero.mp h₀, add_zero]

lemma measure_preserving_shift {a : ℝ} :
    MeasurePreserving (fun x ↦ a + x) volume volume :=
  measurePreserving_add_left volume a

lemma measureable_embedding_shift {a : ℝ} : MeasurableEmbedding (fun x ↦ a + x) :=
  measurableEmbedding_addLeft a

lemma measure_preserving_scaling {a : ℝ} (ha : a ≠ 0) :
    MeasurePreserving (fun x ↦ a * x) volume ((ENNReal.ofReal |a⁻¹|) • volume) :=
  { measurable := measurable_const_mul a, map_eq := Real.map_volume_mul_left ha }

lemma lintegral_shift (f : ℝ → ENNReal) {a : ℝ} :
    ∫⁻ x : ℝ, (f (x + a)) = ∫⁻ x : ℝ, f x :=
  lintegral_add_right_eq_self f a

lemma lintegral_shift' (f : ℝ → ENNReal) {a : ℝ} {s : Set ℝ} :
    ∫⁻ (x : ℝ) in (fun z : ℝ ↦ z + a)⁻¹' s, f (x + a) = ∫⁻ (x : ℝ) in s, f x := by
  rw [(measurePreserving_add_right volume a).setLIntegral_comp_preimage_emb
    (measurableEmbedding_addRight a)]

lemma lintegral_add_right_Ioi (f : ℝ → ENNReal) {a b : ℝ} :
    ∫⁻ (x : ℝ) in Ioi (b - a), f (x + a) = ∫⁻ (x : ℝ) in Ioi b, f x := by
  nth_rewrite 2 [← lintegral_shift' (a := a)]
  simp

lemma lintegral_scale_constant (f : ℝ → ENNReal) {a : ℝ} (h : a ≠ 0) :
    ∫⁻ x : ℝ, f (a*x) = ENNReal.ofReal |a⁻¹| * ∫⁻ x, f x := by
  rw [← smul_eq_mul, ← @lintegral_smul_measure, MeasurePreserving.lintegral_comp_emb]
  · exact measure_preserving_scaling h
  · exact measurableEmbedding_mulLeft₀ h

lemma lintegral_scale_constant_preimage (f : ℝ → ENNReal) {a : ℝ} (h : a ≠ 0) {s : Set ℝ} :
    ∫⁻ x : ℝ in (fun z : ℝ ↦ a * z)⁻¹' s, f (a*x) = ENNReal.ofReal |a⁻¹| * ∫⁻ x : ℝ in s, f x := by
  rw [← smul_eq_mul, ← lintegral_smul_measure,
    (measure_preserving_scaling h).setLIntegral_comp_preimage_emb (measurableEmbedding_mulLeft₀ h),
    Measure.restrict_smul]

lemma lintegral_scale_constant_halfspace (f : ℝ → ENNReal) {a : ℝ} (h : 0 < a) :
    ∫⁻ x : ℝ in Ioi 0, f (a*x) = ENNReal.ofReal |a⁻¹| * ∫⁻ x : ℝ in Ioi 0, f x := by
  rw [← lintegral_scale_constant_preimage f h.ne']
  have h₀ : (fun z ↦ a * z) ⁻¹' Ioi 0 = Ioi 0 := by
    ext x
    simp [mul_pos_iff_of_pos_left h]
  rw [h₀]

lemma lintegral_scale_constant_halfspace' {f : ℝ → ENNReal} {a : ℝ} (h : 0 < a) :
    ENNReal.ofReal |a| * ∫⁻ x : ℝ in Ioi 0, f (a*x) = ∫⁻ x : ℝ in Ioi 0, f x := by
  rw [lintegral_scale_constant_halfspace f h, ← mul_assoc, ← ofReal_mul (abs_nonneg a),
    abs_inv, mul_inv_cancel₀ (abs_ne_zero.mpr h.ne')]
  simp

lemma lintegral_scale_constant' {f : ℝ → ENNReal} {a : ℝ} (h : a ≠ 0) :
    ENNReal.ofReal |a| * ∫⁻ x : ℝ, f (a*x) = ∫⁻ x, f x := by
  rw [lintegral_scale_constant f h, ← mul_assoc, ← ofReal_mul (abs_nonneg a), abs_inv,
      mul_inv_cancel₀ (abs_ne_zero.mpr h)]
  simp

-- local convenience function
lemma lintegral_rw_aux {g : ℝ → ℝ≥0∞} {f₁ f₂ : ℝ → ℝ≥0∞} {A : Set ℝ}
    (heq : f₁ =ᶠ[ae (volume.restrict A)] f₂) :
    ∫⁻ s in A, g s * f₁ s = ∫⁻ s in A, g s * f₂ s :=
  (lintegral_rw₂ (Filter.EventuallyEq.refl (ae (volume.restrict A)) g) heq HMul.hMul)

lemma power_aux {p q : ℝ} :
    (fun s ↦ ENNReal.ofReal s ^ (p + q)) =ᶠ[ae (volume.restrict (Ioi (0 : ℝ)))]
    (fun s ↦ ENNReal.ofReal s ^ p * ENNReal.ofReal s ^ q ) := by
  filter_upwards [self_mem_ae_restrict measurableSet_Ioi] with s (hs : 0 < s)
  rw [ofReal_rpow_of_pos hs, ofReal_rpow_of_pos hs, ofReal_rpow_of_pos hs,
    ← ofReal_mul (by positivity), ← Real.rpow_add hs]

lemma power_aux_2 {p q : ℝ} :
    (fun s ↦ ENNReal.ofReal (s ^ (p + q))) =ᶠ[ae (volume.restrict (Ioi (0 : ℝ)))]
    (fun s ↦ ENNReal.ofReal (s ^ p) * ENNReal.ofReal (s ^ q) ) := by
  filter_upwards [self_mem_ae_restrict measurableSet_Ioi] with s (hs : 0 < s)
  rw [← ofReal_mul (by positivity), ← Real.rpow_add hs]

lemma power_aux_3 {p q : ℝ} :
    (fun s : ℝ≥0∞ ↦ s ^ (p + q)) =ᶠ[ae volume] (fun s ↦ s ^ p * s ^ q ) := by
  filter_upwards [Ioo_zero_top_ae_eq_univ] with a ha
  unfold Ioo at ha
  refine ENNReal.rpow_add p q ?_ ?_
  · simp [pos_iff_ne_zero] at ha; by_contra; have := (ha.mpr trivial).1; tauto
  · simp [lt_top_iff_ne_top] at ha; by_contra; have := (ha.mpr trivial).2; tauto

lemma power_aux_4 {p : ℝ} :
    (fun s ↦ ENNReal.ofReal (s ^ p)) =ᶠ[ae (volume.restrict (Ioi (0 : ℝ)))]
    (fun s ↦ ENNReal.ofReal s ^ p) := by
  filter_upwards [self_mem_ae_restrict measurableSet_Ioi] with s (hs : 0 < s)
  rw [← ofReal_rpow_of_pos (by positivity)]

lemma ofReal_rpow_of_pos_aux {p : ℝ} :
    (fun s ↦ ENNReal.ofReal s ^ p) =ᶠ[ae (volume.restrict (Ioi (0 : ℝ)))]
    (fun s ↦ ENNReal.ofReal (s ^ p)) := by
  filter_upwards [self_mem_ae_restrict measurableSet_Ioi]
    with s (hs : 0 < s) using ofReal_rpow_of_pos hs

lemma extract_constant_double_integral_rpow {f : ℝ → ℝ → ℝ≥0∞} {q : ℝ} (hq : q ≥ 0) {a : ℝ≥0∞}
    (ha : a ≠ ⊤) :
    ∫⁻ (s : ℝ) in Ioi 0, (∫⁻ (t : ℝ) in Ioi 0, a * f s t) ^ q =
    a ^ q * ∫⁻ (s : ℝ) in Ioi 0, (∫⁻ (t : ℝ) in Ioi 0, f s t) ^ q := by
  simp_rw [← lintegral_const_mul' _ _ (rpow_ne_top_of_nonneg hq ha),
    ← ENNReal.mul_rpow_of_nonneg _ _ hq, lintegral_const_mul' a _ ha]

lemma ofReal_rpow_rpow_aux {p : ℝ} :
    (fun s ↦ ENNReal.ofReal s ^ p) =ᶠ[ae (volume.restrict (Ioi (0 : ℝ)))]
    (fun s ↦ ENNReal.ofReal (s ^ p)) := by
  filter_upwards [self_mem_ae_restrict measurableSet_Ioi]
    with s (hs : 0 < s) using ofReal_rpow_of_pos hs

lemma lintegral_rpow_of_gt {β γ : ℝ} (hβ : 0 < β) (hγ : -1 < γ) :
    ∫⁻ s : ℝ in Ioo 0 β, ENNReal.ofReal (s ^ γ) =
    ENNReal.ofReal (β ^ (γ + 1) / (γ + 1)) := by
  have hγ2 : 0 < γ + 1 := by linarith
  rw [setLIntegral_congr Ioo_ae_eq_Ioc, ← ofReal_integral_eq_lintegral_ofReal]
  · rw [← intervalIntegral.integral_of_le hβ.le, integral_rpow]
    · rw [Real.zero_rpow hγ2.ne', sub_zero]
    · exact Or.inl hγ
  · apply (@intervalIntegral.intervalIntegrable_rpow' 0 β γ ?_).1
    linarith
  · filter_upwards [self_mem_ae_restrict measurableSet_Ioc]
      with s hs using Real.rpow_nonneg hs.1.le γ

end MeasureTheory

end

noncomputable section

open NNReal ENNReal MeasureTheory Set ComputationsInterpolatedExponents

variable {α α' ε : Type*} {m : MeasurableSpace α} {m' : MeasurableSpace α'}
  {p p' q p₀ q₀ p₁ q₁ : ℝ≥0∞} {c : ℝ≥0} {a : ℝ}
  {μ : Measure α} {ν : Measure α'}
  [TopologicalSpace ε] [ENormedAddMonoid ε]
  {f : α → ε} {s t t' : ℝ≥0∞}

/-! ## Results about truncations of a function
-/
namespace MeasureTheory

/-- The `t`-truncation of a function `f`. -/
def trunc (f : α → ε) (t : ℝ≥0∞) (x : α) : ε := if ‖f x‖ₑ ≤ t then f x else 0

lemma trunc_eq_indicator : trunc f t = {x | ‖f x‖ₑ ≤ t}.indicator f := by
  ext x; simp_rw [trunc, Set.indicator, mem_setOf_eq, ite_eq_ite]

@[simp]
lemma trunc_top : trunc f ∞ = f := by simp [trunc_eq_indicator]

/-- The complement of a `t`-truncation of a function `f`. -/
def truncCompl (f : α → ε) (t : ℝ≥0∞) (x : α) : ε := if ‖f x‖ₑ ≤ t then 0 else f x

lemma truncCompl_eq_indicator : truncCompl f t = {x | ‖f x‖ₑ ≤ t}ᶜ.indicator f := by
  ext x
  simp only [truncCompl, Set.indicator, mem_compl_iff, mem_setOf_eq, ite_not]

@[simp]
lemma truncCompl_top : truncCompl f ∞ = (fun _ ↦ 0) := by simp [truncCompl_eq_indicator]

lemma truncCompl_eq {f : α → ε} :
    truncCompl f t = fun x ↦ if t < ‖f x‖ₑ then f x else 0 := by
  ext x
  rw [← ite_not]
  simp [truncCompl]

/-- A function to deal with truncations and complement of truncations in one go. -/
def trnc (j : Bool) (f : α → ε) (t : ℝ≥0∞) : α → ε :=
  match j with
  | false => truncCompl f t
  | true => trunc f t

@[simp]
lemma trnc_false : trnc false f t = truncCompl f t := rfl

@[simp]
lemma trnc_true : trnc true f t = trunc f t := rfl

/-- A function is the complement if its truncation and the complement of the truncation. -/
@[simp]
lemma trunc_add_truncCompl {t : ℝ≥0∞} : trunc f t + truncCompl f t = f := by
  ext x
  unfold trunc truncCompl
  simp only [Pi.add_apply]
  split_ifs <;> simp

alias trnc_true_add_trnc_false := trunc_add_truncCompl

/-- If the truncation parameter is non-positive, the truncation vanishes. -/
lemma trunc_of_nonpos {f : α → ε} (ht : t ≤ 0) : trunc f t = 0 := by
  unfold trunc
  ext x
  split_ifs with h
  · dsimp only [Pi.zero_apply]
    apply enorm_eq_zero.mp
    · have : 0 ≤ ‖f x‖ₑ := by positivity
      -- TODO: this was just `linarith`
      exact le_antisymm (h.trans (by norm_cast)) this
  · rfl

/-- If the truncation parameter is non-positive, the complement of the truncation is the
function itself. -/
lemma truncCompl_of_nonpos {f : α → ε} (ht : t ≤ 0) : truncCompl f t = f := by
  rw [truncCompl_eq]
  ext x
  dsimp only [Pi.zero_apply]
  split_ifs
  · rfl
  · apply (enorm_eq_zero.mp ?_).symm
    have : ‖f x‖ₑ ≥ 0 := by positivity
    -- was just `linarith`
    exact le_antisymm (by order) this

/-! ## Measurability properties of truncations -/

-- @[measurability, fun_prop]
-- lemma _root_.Measurable.trunc [MeasurableSpace E₁] [NormedAddCommGroup E₁] [BorelSpace E₁]
--     (hf : Measurable f) : Measurable (trunc f t) := by
--   refine hf.ite (measurableSet_le ?_ ?_) measurable_const <;> fun_prop

-- @[measurability, fun_prop]
-- lemma _root_.Measurable.truncCompl [MeasurableSpace E₁] [NormedAddCommGroup E₁] [BorelSpace E₁]
--     (hf : Measurable f) :
--     Measurable (truncCompl f t) := by
--   rw [truncCompl_eq]
--   apply Measurable.ite ?_ hf measurable_const
--   exact measurableSet_lt measurable_const hf.norm

@[measurability]
protected lemma StronglyMeasurable.trunc (hf : StronglyMeasurable f) :
    StronglyMeasurable (trunc f t) :=
  StronglyMeasurable.ite (measurableSet_le hf.enorm.stronglyMeasurable stronglyMeasurable_const) hf
    stronglyMeasurable_const

@[measurability]
protected lemma StronglyMeasurable.truncCompl (hf : StronglyMeasurable f) :
    StronglyMeasurable (truncCompl f t) := by
  rw [truncCompl_eq]
  exact hf.ite (measurableSet_lt stronglyMeasurable_const hf.enorm.stronglyMeasurable) stronglyMeasurable_const

-- @[measurability, fun_prop]
-- lemma AEMeasurable.trunc [MeasurableSpace E₁] [NormedAddCommGroup E₁] [BorelSpace E₁]
--     (hf : AEMeasurable f μ) : AEMeasurable (trunc f t) μ := by
--   rcases hf with ⟨g, ⟨wg1, wg2⟩⟩
--   exists (trunc g t)
--   constructor
--   · apply wg1.indicator (s := {x | ‖g x‖ ≤ t}) (measurableSet_le wg1.norm measurable_const)
--   apply measure_mono_null ?_ wg2
--   intro x
--   contrapose
--   simp only [mem_compl_iff, mem_setOf_eq, not_not]
--   intro h₂
--   unfold trunc
--   rewrite [h₂]
--   rfl

-- @[measurability, fun_prop]
-- lemma AEMeasurable.truncCompl [MeasurableSpace E₁] [NormedAddCommGroup E₁] [BorelSpace E₁]
--     (hf : AEMeasurable f μ) : AEMeasurable (truncCompl f t) μ := by
--   rcases hf with ⟨g, ⟨wg1, wg2⟩⟩
--   exists (truncCompl g t)
--   constructor
--   · unfold truncCompl
--     rw [truncCompl_eq]
--     exact wg1.indicator (s := {x | t < ‖g x‖}) (measurableSet_lt measurable_const wg1.norm)
--   · apply measure_mono_null ?_ wg2
--     intro x
--     contrapose
--     simp only [mem_compl_iff, mem_setOf_eq, not_not]
--     intro f_eq_g; unfold truncCompl; unfold trunc; dsimp only [Pi.sub_apply]; rw [f_eq_g]

@[measurability]
nonrec lemma AEStronglyMeasurable.trunc (hf : AEStronglyMeasurable f μ) :
    AEStronglyMeasurable (trunc f t) μ := by
  rcases hf with ⟨g, ⟨wg1, wg2⟩⟩
  exists (trunc g t)
  constructor
  · rw [trunc_eq_indicator]
    exact wg1.indicator (s := {x | ‖g x‖ₑ ≤ t}) (measurableSet_le wg1.enorm (by fun_prop))
  · exact measure_mono_null (fun x ↦ by contrapose!; simp_all [trunc]) wg2

@[measurability]
nonrec lemma AEStronglyMeasurable.truncCompl
    (hf : AEStronglyMeasurable f μ) : AEStronglyMeasurable (truncCompl f t) μ := by
  rcases hf with ⟨g, ⟨wg1, wg2⟩⟩
  exists (truncCompl g t)
  constructor
  · rw [truncCompl_eq_indicator]
    apply wg1.indicator
    simp only [MeasurableSet.compl_iff]
    exact measurableSet_le wg1.enorm measurable_const
  · exact measure_mono_null (fun x ↦ by contrapose!; simp_all [truncCompl]) wg2


@[measurability]
lemma aestronglyMeasurable_trnc {j : Bool} (hf : AEStronglyMeasurable f μ) :
    AEStronglyMeasurable (trnc j f t) μ :=
  j.rec (.truncCompl hf) (.trunc hf)

lemma trunc_le {f : α → ε} (x : α) : ‖trunc f t x‖ₑ ≤ max 0 t := by
  unfold trunc
  split_ifs with h
  · rcases (lt_or_ge t 0) with t_lt_0 | _
    · exact Trans.trans (Trans.trans h t_lt_0.le) (le_max_left 0 t)
    · exact Trans.trans h (le_max_right 0 t)
  · simp

/-- A small lemma that is helpful for rewriting -/
lemma coe_coe_eq_ofReal (a : ℝ) : ofNNReal a.toNNReal = ENNReal.ofReal a := by rfl

lemma trunc_eLpNormEssSup_le {f : α → ε} (a : ℝ≥0∞) :
    eLpNormEssSup (trunc f a) μ ≤ (max 0 a) :=
  essSup_le_of_ae_le _ (ae_of_all _ fun x ↦ trunc_le x)

lemma trunc_mono {f : α → ε} {a b : ℝ≥0∞} (hab : a ≤ b) {x : α} : ‖trunc f a x‖ₑ ≤ ‖trunc f b x‖ₑ := by
  unfold trunc
  split_ifs
  · rfl
  · order
  · rw [enorm_zero]; positivity
  · exact le_rfl

/-- The norm of the truncation is monotone in the truncation parameter -/
lemma eLpNorm_trunc_mono :
    Monotone fun s ↦ eLpNorm (trunc f s) p μ :=
  fun _a _b hab ↦ eLpNorm_mono_enorm fun _x ↦ trunc_mono hab

lemma trunc_buildup_enorm {x : α} :
    ‖trunc f t x‖ₑ + ‖truncCompl f t x‖ₑ = ‖f x‖ₑ := by
  simp only [trunc, truncCompl]; split_ifs with h <;> simp

lemma trunc_le_func {x : α} : ‖trunc f t x‖ₑ ≤ ‖f x‖ₑ := by
  unfold trunc; split_ifs <;> simp

lemma truncCompl_le_func {x : α} :
    ‖(truncCompl f t) x‖ₑ ≤ ‖f x‖ₑ := by
  rw [truncCompl_eq]; dsimp only; split_ifs <;> simp

lemma foo {A B C D : ℝ≥0∞} (hA : A ≠ ∞) (h : A ≤ C) (h' : A + B = C + D) : D ≤ B := by
  obtain (done | contra) := le_or_gt D B
  · assumption
  · have : A + B < C + D := ENNReal.add_lt_add_of_le_of_lt hA h contra
    exact False.elim (by order)

lemma truncCompl_anti {x : α} (hab : t ≤ s) (hf : ‖trunc f t x‖ₑ ≠ ⊤) :
    ‖truncCompl f s x‖ₑ ≤ ‖truncCompl f t x‖ₑ := by
  have obs : ‖trunc f t x‖ₑ + ‖(truncCompl f t) x‖ₑ = ‖trunc f s x‖ₑ + ‖(truncCompl f s) x‖ₑ := by
    simp_rw [trunc_buildup_enorm]
  exact foo hf (trunc_mono hab) obs

/-- The norm of the complement of the truncation is antitone in the truncation parameter -/
-- XXX: the conditions `hf` and `mf` may need to be tweaked
lemma eLpNorm_truncCompl_anti (hf : eLpNorm f 1 μ ≠ ⊤) (mf : AEStronglyMeasurable f μ) :
    Antitone (fun s ↦ eLpNorm (truncCompl f s) p μ) := by
  intro a _b hab
  have : ∀ᵐ x ∂μ, ‖f x‖ₑ ≠ ⊤ := by
    rw [eLpNorm_one_eq_lintegral_enorm] at hf
    simp_rw [ae_iff, not_ne_iff]; exact measure_eq_top_of_lintegral_ne_top mf.enorm hf
  have : ∀ᵐ x ∂μ, ‖trunc f a x‖ₑ ≠ ⊤ := by
    refine this.mono fun x hx ↦ ?_
    rw [trunc]
    split_ifs; exacts [hx, by simp]
  exact eLpNorm_mono_enorm_ae <| this.mono fun x hx ↦ truncCompl_anti hab hx

/-- The norm of the truncation is meaurable in the truncation parameter -/
@[measurability, fun_prop]
lemma eLpNorm_trunc_measurable :
    Measurable (fun s ↦ eLpNorm (trunc f s) p μ) :=
  eLpNorm_trunc_mono.measurable

/-- The norm of the complement of the truncation is measurable in the truncation parameter -/
@[measurability, fun_prop]
lemma eLpNorm_truncCompl_measurable (hf : eLpNorm f 1 μ ≠ ⊤) (mf : AEStronglyMeasurable f μ) :
    Measurable (fun s ↦ eLpNorm (truncCompl f s) p μ) :=
  eLpNorm_truncCompl_anti hf mf |>.measurable

lemma trnc_le_func {j : Bool} {a : ℝ≥0∞} {x : α} :
    ‖trnc j f a x‖ₑ ≤ ‖f x‖ₑ := by
  unfold trnc trunc truncCompl
  rcases j
  · dsimp only [Pi.sub_apply]
    split_ifs <;> simp
  · dsimp only
    split_ifs <;> simp

-- /-- ## Distribution functions of truncations -/

-- /-- The `t`-truncation of `f : α →ₘ[μ] E`. -/
-- def AEEqFun.trunc (f : α →ₘ[μ] E) (t : ℝ≥0∞) : α →ₘ[μ] E :=
--   AEEqFun.mk (trunc f t) (.trunc f.aestronglyMeasurable)

-- /-- A set of measurable functions is closed under truncation. -/
-- class IsClosedUnderTruncation (U : Set (α →ₘ[μ] E)) : Prop where
--   trunc_mem {f : α →ₘ[μ] E} (hf : f ∈ U) (t : ℝ≥0∞) : f.trunc t ∈ U

/-! ## Truncations and L-p spaces -/

lemma power_estimate {a b t γ : ℝ} (hγ : 0 < γ) (htγ : γ ≤ t) (hab : a ≤ b) :
    (t / γ) ^ a ≤ (t / γ) ^ b := by
  gcongr
  exact (one_le_div hγ).mpr htγ

lemma power_estimate' {a b t γ : ℝ} (ht : 0 < t) (htγ : t ≤ γ) (hab : a ≤ b) :
    (t / γ) ^ b ≤ (t / γ) ^ a := by
  have γ_pos : 0 < γ := lt_of_lt_of_le ht htγ
  exact Real.rpow_le_rpow_of_exponent_ge (div_pos ht (γ_pos)) (div_le_one_of_le₀ htγ γ_pos.le) hab

lemma rpow_le_rpow_of_exponent_le_base_le {a b t γ : ℝ} (ht : 0 < t) (htγ : t ≤ γ) (hab : a ≤ b) :
    ENNReal.ofReal (t ^ b) ≤ ENNReal.ofReal (t ^ a) * ENNReal.ofReal (γ ^ (b - a)) := by
  rw [mul_comm]
  have γ_pos : 0 < γ := lt_of_lt_of_le ht htγ
  rw [Real.rpow_sub γ_pos]
  refine (ENNReal.mul_le_mul_left (a := ENNReal.ofReal (γ ^ (-b) )) ?_ coe_ne_top).mp ?_
  · exact (ofReal_pos.mpr (Real.rpow_pos_of_pos γ_pos (-b))).ne'
  · rw [← ofReal_mul, ← mul_assoc, ← ofReal_mul, ← mul_div_assoc, ← Real.rpow_add, neg_add_cancel,
        Real.rpow_zero, ← ofReal_mul, mul_comm] <;> try positivity
    nth_rw 2 [mul_comm]
    rw [← neg_one_mul, Real.rpow_mul, Real.rpow_neg_one, ← Real.mul_rpow] <;> try positivity
    rw [one_div]
    nth_rw 2 [← Real.rpow_neg_one]
    rw [← Real.rpow_mul (by positivity)]
    nth_rw 3 [mul_comm]
    rw [Real.rpow_mul, Real.rpow_neg_one, ← Real.mul_rpow, ← div_eq_mul_inv] <;> try positivity
    exact ofReal_le_ofReal (power_estimate' ht htγ hab)

-- Note: this lemma is false if t = γ = ∞ and a < 0 ≤ b, as then t ^ a = ∞ ^ a = 0 and
-- the statement becomes ∞ ≤ 0 * ∞ = 0.
lemma rpow_le_rpow_of_exponent_le_base_le_enorm {a b : ℝ} {t γ : ℝ≥0∞} (ht : 0 < t) (ht' : t ≠ ∞) (htγ : t ≤ γ) (hab : a ≤ b) :
    t ^ b ≤ t ^ a * γ ^ (b - a) := by
  calc
  _ = t ^ (a + (b - a)) := by ring_nf
  _ = t ^ a * t ^ (b - a) := by rw [ENNReal.rpow_add _ _ ht.ne' ht']
  _ ≤ t ^ a * γ ^ (b - a) := by gcongr; linarith

-- TODO: there is a lot of overlap between above proof and below
lemma rpow_le_rpow_of_exponent_le_base_ge {a b t γ : ℝ} (hγ : 0 < γ) (htγ : γ ≤ t) (hab : a ≤ b) :
    ENNReal.ofReal (t ^ a) ≤ ENNReal.ofReal (t ^ b) * ENNReal.ofReal (γ ^ (a - b)) := by
  rw [mul_comm]
  have t_pos : 0 < t := lt_of_le_of_lt' htγ hγ
  rw [Real.rpow_sub hγ]
  refine (ENNReal.mul_le_mul_left (a := ENNReal.ofReal (γ ^ (-a) )) ?_ coe_ne_top).mp ?_
  · exact (ofReal_pos.mpr (Real.rpow_pos_of_pos hγ (-a))).ne'
  · rw [← ofReal_mul, ← mul_assoc, ← ofReal_mul, ← mul_div_assoc, ← Real.rpow_add, neg_add_cancel,
        Real.rpow_zero, ← ofReal_mul, mul_comm] <;> try positivity
    nth_rw 2 [mul_comm]
    rw [← neg_one_mul, Real.rpow_mul, Real.rpow_neg_one, ← Real.mul_rpow] <;> try positivity
    rw [one_div]
    nth_rw 2 [← Real.rpow_neg_one]
    rw [← Real.rpow_mul (by positivity)]
    nth_rw 3 [mul_comm]
    rw [Real.rpow_mul, Real.rpow_neg_one, ← Real.mul_rpow, ← div_eq_mul_inv] <;> try positivity
    exact ofReal_le_ofReal (Real.rpow_le_rpow_of_exponent_le ((one_le_div hγ).mpr htγ) hab)

lemma rpow_le_rpow_of_exponent_le_base_ge_enorm {a b : ℝ} {t γ : ℝ≥0∞} (hγ : 0 < γ) (hγ' : γ ≠ ∞) (htγ : γ ≤ t) (hab : a ≤ b) :
    t ^ a ≤ (t ^ b) * (γ ^ (a - b)) := by
  by_cases ht' : t = ∞
  · simp_all only [le_top, top_rpow_def, ite_mul, sub_zero, one_mul, zero_mul]
    split_ifs with ha hb hb' ha'
    · simp_all
    · exact False.elim (by linarith [hb, hb'])
    · exact False.elim (by linarith [hb, hb'])
    · simp_all
    · simp_all
    · simpa using by order
    · rw [ENNReal.top_mul]
      · exact zero_le ⊤
      simp_all
    · positivity
    · simp
  have t_pos : 0 < t := lt_of_le_of_lt' htγ hγ
  rw [mul_comm, ← ENNReal.inv_mul_le_iff, ← ENNReal.rpow_neg, mul_comm, ENNReal.mul_le_iff_le_inv,
    ← ENNReal.rpow_neg, ← ENNReal.rpow_add, neg_sub, add_comm, sub_eq_add_neg]
  · gcongr
    linarith
  · positivity
  · assumption
  · simp_all only [ne_eq, ENNReal.rpow_eq_zero_iff, false_and, or_false, not_and, not_lt]
    contrapose
    exact fun _ ↦ t_pos.ne'
  · simpa [ht'] using fun hfalse ↦ by simp_all
  · simp_all
  · simpa using ⟨fun h ↦ by simp_all, fun h ↦ by simp_all⟩

lemma trunc_preserves_Lp {p : ℝ≥0∞} (hf : MemLp f p μ) : MemLp (trunc f t) p μ := by
  refine ⟨hf.1.trunc, lt_of_le_of_lt (eLpNorm_mono_ae' (ae_of_all _ ?_)) hf.2⟩
  intro x
  unfold trunc
  split_ifs with is_fx_le_a <;> simp

-- lemma eLpNorm_truncCompl_le {p : ℝ≥0∞} :
--     eLpNorm (truncCompl f t) p μ ≤ eLpNorm f p μ :=
--   eLpNorm_mono (fun _ ↦ truncCompl_le_func)

lemma truncCompl_preserves_Lp {p : ℝ≥0∞} (hf : MemLp f p μ) :
    MemLp (truncCompl f t) p μ := by
  refine ⟨hf.1.truncCompl, lt_of_le_of_lt (eLpNorm_mono_ae' (ae_of_all _ ?_)) hf.2⟩
  intro x
  unfold truncCompl
  split_ifs with is_fx_le_a <;> simp

lemma eLpNorm_truncCompl_le {q : ℝ≥0∞}
    (q_ne_zero : ¬ q = 0) (q_ne_top : q ≠ ⊤) :
    eLpNorm (truncCompl f t) q μ ^ q.toReal ≤
    ∫⁻ x : α in {x | t < ‖f x‖ₑ}, ‖f x‖ₑ ^ q.toReal ∂μ := by
  unfold eLpNorm eLpNorm'
  have q_toReal_pos : 0 < q.toReal := toReal_pos q_ne_zero q_ne_top
  split_ifs
  calc
  _ = ∫⁻ x : α in {x | t < ‖f x‖ₑ}, ‖(truncCompl f t) x‖ₑ ^ q.toReal ∂μ := by
    rw [one_div, ENNReal.rpow_inv_rpow]
    · apply (setLIntegral_eq_of_support_subset _).symm
      unfold Function.support
      intro x
      rw [truncCompl_eq, mem_setOf_eq]
      dsimp only [Pi.sub_apply]
      split_ifs with is_a_lt_fx
      · exact fun _ ↦ is_a_lt_fx
      · contrapose; intro _; simpa [enorm_eq_nnnorm]
    · exact q_toReal_pos.ne'
  _ ≤ ∫⁻ x : α in {x | t < ‖f x‖ₑ}, ‖f x‖ₑ ^ q.toReal ∂μ := by
    gcongr with x
    exact trnc_le_func (j := ⊥)

lemma estimate_eLpNorm_truncCompl {p q : ℝ≥0∞}
    (p_ne_top : p ≠ ⊤) (hpq : q ∈ Ioc 0 p) (hf : AEStronglyMeasurable f μ) (ht : 0 < t) :
    eLpNorm (truncCompl f t) q μ ^ q.toReal ≤
    (t ^ (q.toReal - p.toReal)) * eLpNorm f p μ ^ p.toReal := by
  have q_ne_top: q ≠ ⊤ := ne_top_of_le_ne_top p_ne_top hpq.2
  have p_ne_zero : p ≠ 0 := (hpq.1.trans_le hpq.2).ne'
  apply le_trans (eLpNorm_truncCompl_le hpq.1.ne' (ne_top_of_le_ne_top p_ne_top hpq.2))
  calc
    _ ≤ (t ^ (q.toReal - p.toReal)) * ∫⁻ x : α in {x | t < ‖f x‖ₑ},
        ‖f x‖ₑ ^ p.toReal ∂μ := by
      rw [← lintegral_const_mul']
      · apply setLIntegral_mono_ae (AEMeasurable.restrict (by fun_prop))
        filter_upwards with x hx
        rw [mul_comm]
        exact rpow_le_rpow_of_exponent_le_base_ge_enorm ht hx.ne_top hx.le (toReal_mono p_ne_top hpq.2)
      · by_cases ht' : t = ⊤
        · simp_all
        · finiteness
    _ ≤ (t ^ (q.toReal - p.toReal)) * ∫⁻ x : α, ‖f x‖ₑ ^ p.toReal ∂μ := by
      gcongr
      exact setLIntegral_le_lintegral _ _
    _ = _ := by
      congr
      rw [eLpNorm_eq_lintegral_rpow_enorm p_ne_zero p_ne_top, one_div, ENNReal.rpow_inv_rpow]
      exact (toReal_pos p_ne_zero p_ne_top).ne'

lemma estimate_eLpNorm_trunc {p q : ℝ≥0∞}
    (hq : q ≠ ⊤) (hpq : p ∈ Ioc 0 q) (hf : AEStronglyMeasurable f μ) :
    eLpNorm (trunc f t) q μ ^ q.toReal ≤
    (t ^ (q.toReal - p.toReal)) * eLpNorm f p μ ^ p.toReal := by
  have hq' : 0 < q := hpq.1.trans_le hpq.2
  have p_ne_top : p ≠ ∞ := (hpq.2.trans_lt (lt_top_iff_ne_top.mpr hq)).ne
  by_cases ht : t = ⊤
  · by_cases hf' : eLpNorm f p μ ^ p.toReal = 0
    · have : f =ᵐ[μ] 0 := by
        rw [← eLpNorm_eq_zero_iff hf]
        · rwa [← ENNReal.rpow_eq_zero_iff_of_pos (toReal_pos hpq.1.ne' p_ne_top)]
        exact hpq.1.ne'
      -- Thus, the left hand side vanishes and conclusion is trivially true.
      refine le_of_eq_of_le ?_ (zero_le _)
      rw [rpow_eq_zero_iff_of_pos]
      · rw [eLpNorm_eq_zero_iff _ hq'.ne']
        · -- missing API lemma
          rw [trunc_eq_indicator]
          exact Filter.EventuallyEq.indicator_zero this
        · -- TODO: fun_prop cannot solve this any more
          measurability
      · rw [toReal_pos_iff]
        exact ⟨hq', hq.lt_top⟩
    · -- The right hand side is `∞`, hence the statement is always true.
      simp only [ht, trunc_top, ge_iff_le]
      by_cases p_eq_q : p = q
      · simp [p_eq_q]
      rw [top_rpow_of_pos, top_mul hf']
      · apply le_top
      rw [sub_pos, toReal_lt_toReal p_ne_top hq]
      exact lt_of_le_of_ne hpq.2 p_eq_q
  unfold eLpNorm eLpNorm'
  have : p ≠ 0 := hpq.1.ne'
  split_ifs with h
  · exfalso
    exact hq'.ne' h
  · calc
    _ = ∫⁻ (x : α) in {x | 0 < ‖f x‖ₑ ∧ ‖f x‖ₑ ≤ t}, ‖trunc f t x‖ₑ ^ q.toReal ∂μ := by
      rw [one_div, ENNReal.rpow_inv_rpow]
      · apply Eq.symm
        apply setLIntegral_eq_of_support_subset
        unfold Function.support
        intro x
        dsimp only [Pi.sub_apply, mem_setOf_eq]
        unfold trunc
        split_ifs with is_fx_le_a
        · intro fx_rpow_ne_zero
          refine ⟨?_, is_fx_le_a⟩
          contrapose! fx_rpow_ne_zero
          have : ‖f x‖ₑ = 0 := nonpos_iff_eq_zero.mp fx_rpow_ne_zero
          simpa [this] using toReal_pos hq'.ne' hq
        · contrapose; intro _; simpa using toReal_pos hq'.ne' hq
      · exact (toReal_pos (hpq.1.trans_le hpq.2).ne' hq).ne'
    _ ≤ ∫⁻ (x : α) in {x | 0 < ‖f x‖ₑ ∧ ‖f x‖ₑ ≤ t}, ‖f x‖ₑ ^ q.toReal ∂ μ := by
      gcongr with x
      exact trnc_le_func (j := ⊤)
    _ ≤ (t ^ (q.toReal - p.toReal)) *
        ∫⁻ (x : α) in {x | 0 < ‖f x‖ₑ ∧ ‖f x‖ₑ ≤ t}, ‖f x‖ₑ ^ p.toReal ∂ μ := by
      rw [← lintegral_const_mul']
      · apply setLIntegral_mono_ae (AEMeasurable.restrict (by fun_prop))
        · filter_upwards with x hx
          rw [mul_comm]
          exact rpow_le_rpow_of_exponent_le_base_le_enorm hx.1 (ne_top_of_le_ne_top ht hx.2) hx.2 <| toReal_mono hq hpq.2
      · simp_all
    _ ≤ _ := by
      gcongr
      rw [one_div, ENNReal.rpow_inv_rpow]
      · exact setLIntegral_le_lintegral _ _
      · exact (toReal_pos hpq.1.ne' p_ne_top).ne'

/-- If `f` is in `Lp`, the truncation is element of `Lq` for `q ≥ p`. -/
lemma trunc_Lp_Lq_higher (hpq : p ∈ Ioc 0 q) (hf : MemLp f p μ) (ht : t ≠ ∞) :
    MemLp (trnc ⊤ f t) q μ := by
  refine ⟨aestronglyMeasurable_trnc hf.1, ?_⟩
  rcases (eq_or_ne q ⊤) with q_eq_top | q_ne_top
  · rw [q_eq_top, eLpNorm_exponent_top]
    simp only [trnc]
    calc _
      _ ≤ max 0 t := trunc_eLpNormEssSup_le t
      _ < ∞ := by finiteness
  · have p_ne_top := ne_top_of_le_ne_top q_ne_top hpq.2
    rw [← rpow_lt_top_iff_of_pos (toReal_pos (hpq.1.trans_le hpq.2).ne' q_ne_top)]
    apply lt_of_le_of_lt (estimate_eLpNorm_trunc q_ne_top hpq hf.1)
    apply mul_lt_top ?_ ?_
    · by_cases ht'' : t = 0
      · rw [ht'']
        apply ENNReal.rpow_lt_top_of_nonneg (h := by finiteness)
        simp only [sub_nonneg]
        rw [toReal_le_toReal p_ne_top q_ne_top]
        exact hpq.2
      · finiteness
    · exact (rpow_lt_top_iff_of_pos (toReal_pos hpq.1.ne' p_ne_top)).mpr hf.2

lemma memLp_truncCompl_of_memLp_top (hf : MemLp f ⊤ μ) (h : μ {x | t < ‖f x‖ₑ} < ⊤) :
    MemLp (trnc ⊥ f t) p μ := by
  by_cases hp_top : p = ⊤
  · rw [hp_top]
    simp only [bot_eq_false, trnc_false]
    exact truncCompl_preserves_Lp hf
  obtain ⟨hf_m, hf_lt_top⟩ := hf
  by_cases hp0 : p = 0
  · rw [hp0, memLp_zero_iff_aestronglyMeasurable]
    exact aestronglyMeasurable_trnc hf_m

  /- TODO: We currently need this annoying extra step because
    we do not have `MeasurableSet {a | t < ‖f a‖ₑ}` in general
    (since f is only aestronglymeasurable).
  -/
  rcases hf_m with ⟨g, ⟨wg1, wg2⟩⟩
  have hp_pos : 0 < p.toReal := ENNReal.toReal_pos hp0 hp_top
  have ae_eq_trunc : (trnc ⊥ f t) =ᶠ[ae μ] (trnc ⊥ g t) := by
    simp only [bot_eq_false, trnc_false]
    rw [truncCompl_eq_indicator, truncCompl_eq_indicator]
    rw [Filter.eventuallyEq_iff_exists_mem] at wg2
    rcases wg2 with ⟨s, hs, hfgs⟩
    rw [Filter.eventuallyEq_iff_exists_mem]
    use s, hs
    intro x hs
    rw [indicator, indicator]
    split_ifs with hx hx' hx''
    · exact hfgs hs
    · exfalso
      simp only [mem_compl_iff, mem_setOf_eq, not_le, not_lt, hfgs hs] at hx hx'
      order
    · exfalso
      simp only [mem_compl_iff, mem_setOf_eq, not_le, not_lt, hfgs hs] at hx hx''
      order
    · rfl
  apply MemLp.ae_eq ae_eq_trunc.symm
  use aestronglyMeasurable_trnc wg1.aestronglyMeasurable
  simp only [bot_eq_false, trnc_false]
  rw [truncCompl_eq_indicator,
      eLpNorm_indicator_eq_eLpNorm_restrict
        (by rw [compl_setOf]; simp only [not_le]; exact measurableSet_lt measurable_const (by fun_prop))]
  rw [eLpNorm_eq_eLpNorm' hp0 hp_top]
  apply (eLpNorm'_le_eLpNormEssSup_mul_rpow_measure_univ hp_pos).trans_lt
  apply ENNReal.mul_lt_top
  · rw [← eLpNorm_exponent_top]
    apply (eLpNorm_restrict_le _ _ _ _).trans_lt
    rwa [eLpNorm_congr_ae wg2.symm]
  apply ENNReal.rpow_lt_top_of_nonneg (by simp [hp_pos.le])
  simp only [MeasurableSet.univ, Measure.restrict_apply, univ_inter]
  rw [← lt_top_iff_ne_top, compl_setOf]
  calc
  _ = μ {a | t < ‖f a‖ₑ} := by
    apply measure_congr
    rw [Filter.eventuallyEq_iff_exists_mem] at wg2
    rcases wg2 with ⟨s, hs, hfgs⟩
    rw [Filter.eventuallyEq_iff_exists_mem]
    exact ⟨s, hs, fun a ha ↦ by simp [setOf, hfgs.symm ha]⟩
  _ < ∞ := h

/-- If `f` is in `Lp`, the complement of the truncation is in `Lq` for `q ≤ p`. -/
lemma truncCompl_Lp_Lq_lower
    (hp : p ≠ ⊤) (hpq : q ∈ Ioc 0 p) (ht : 0 < t) (hf : MemLp f p μ) :
    MemLp (trnc ⊥ f t) q μ := by
  have q_ne_top : q ≠ ∞ := ne_top_of_le_ne_top hp hpq.2
  by_cases ht' : t = ∞
  · simp [trnc, ht']
  refine ⟨aestronglyMeasurable_trnc hf.1, ?_⟩
  have : 0 < q.toReal := toReal_pos hpq.left.ne' q_ne_top
  refine (rpow_lt_top_iff_of_pos this).mp ?_
  refine lt_of_le_of_lt (estimate_eLpNorm_truncCompl hp hpq hf.1 ht) ?_
  apply mul_lt_top
  · push_neg at ht'
    finiteness
  refine (rpow_lt_top_iff_of_pos ?_).mpr hf.2
  exact toReal_pos (hpq.1.trans_le hpq.2).ne' hp

-- Lemma 6.10 in Folland
-- XXX: is the `ContinuousAdd hypothesis really necessary for `MemLp.add` (and hence here)?
lemma memLp_of_memLp_le_of_memLp_ge [ContinuousAdd ε]
    {r : ℝ≥0∞} (hp : 0 < p) (hr' : q ∈ Icc p r)
    (hf : MemLp f p μ) (hf' : MemLp f r μ) : MemLp f q μ := by
  by_cases p_ne_top : p = ⊤
  · rw [p_ne_top] at hf
    convert hf
    rw [eq_top_iff]
    convert hr'.1
    exact p_ne_top.symm
  set C := (1 : ℝ≥0∞)
  have h : MemLp (trnc ⊤ f C) q μ := trunc_Lp_Lq_higher ⟨hp, hr'.1⟩ hf (by norm_num)
  have h' : MemLp (trnc ⊥ f C) q μ := by
    by_cases hr : r = ⊤
    · exact memLp_truncCompl_of_memLp_top (hr ▸ hf') <| distribution_lt_top hf hp p_ne_top (by norm_num)
    exact truncCompl_Lp_Lq_lower hr ⟨hp.trans_le hr'.1, hr'.2⟩ (by norm_num) hf'
  have : f = (trnc ⊤ f C) + (trnc ⊥ f C) := trunc_add_truncCompl.symm
  rw [this]
  exact h.add h'

end MeasureTheory

end

noncomputable section

open NNReal ENNReal MeasureTheory Set

variable {α α' ε : Type*} {m : MeasurableSpace α} {m' : MeasurableSpace α'}
  {p p' q p₀ q₀ p₁ q₁ : ℝ≥0∞}
  {C₀ C₁ : ℝ≥0} {μ : Measure α} {ν : Measure α'}
  {a : ℝ≥0∞} -- truncation parameter
  [TopologicalSpace ε] [ENormedAddCommMonoid ε] {f : α → ε} {t : ℝ≥0∞}

/-! ## Some results about the integrals of truncations

-/
namespace MeasureTheory

def res (j : Bool) (β : ℝ≥0∞) : Set ℝ :=
  if β = ∞ then if j then Ioi (0 : ℝ) else ∅
  else if j then Ioo (0 : ℝ) β.toReal else Ioi β.toReal

lemma measurableSet_res {j : Bool} {β : ℝ≥0∞} : MeasurableSet (res j β) := by
  unfold res
  split_ifs
  · exact measurableSet_Ioi
  · exact MeasurableSet.empty
  · exact measurableSet_Ioo
  · exact measurableSet_Ioi

lemma res_subset_Ioi {j : Bool} {β : ℝ≥0∞} : res j β ⊆ Ioi 0 := by
  unfold res
  split_ifs
  · exact fun ⦃a⦄ a ↦ a
  · simp
  · simp only [Ioi]
    intro s hs
    rw [mem_setOf]
    exact hs.1
  · exact Ioi_subset_Ioi toReal_nonneg

instance decidableMemRes {t : ℝ} {j : Bool} {β : ℝ≥0∞} : Decidable (t ∈ res j β) := by
  exact Classical.propDecidable (t ∈ res j β)

def res' (j : Bool) (β : ℝ≥0∞) : Set ℝ :=
  if β = ∞ then if j then Ioi (0 : ℝ) else ∅
  else if j then Ioc (0 : ℝ) β.toReal else Ioi 0 ∩ Ici β.toReal

-- TODO: this one is probalby obsolete
lemma res'comp₀ (j : Bool) (β : ℝ≥0∞) (hβ : 0 < β) :
    Ioi (0 : ℝ) \ res' j β = res (¬j) β := by
  unfold res' res
  split_ifs with h₀ h₁ h₂
  on_goal 6 =>
    ext x
    simp only [mem_diff, mem_Ioi, mem_Ioc, not_and, not_le]
    exact ⟨by tauto, fun h ↦ ⟨(toReal_pos (hβ.ne') h₀).trans h, fun x ↦ h⟩⟩
  all_goals simp_all

lemma res'comp (j : Bool) (β : ℝ≥0∞) :
    Ioi (0 : ℝ) \ res' j β = res (¬j) β := by
  unfold res' res
  split_ifs with h₀ h₁ h₂
  on_goal 6 =>
    ext x
    simp only [mem_diff, mem_Ioi, mem_Ioc, not_and, not_le]
    refine ⟨by tauto, fun hβ ↦ ?_⟩
    have : 0 ≤ β.toReal := toReal_nonneg
    exact ⟨by order, fun _ ↦ hβ⟩
  all_goals simp_all

lemma measurableSet_res' {j : Bool} {β : ℝ≥0∞} : MeasurableSet (res' j β) := by
  unfold res'
  measurability

lemma res'subset_Ioi {j : Bool} {β : ℝ≥0∞} : res' j β ⊆ Ioi 0 := by
  unfold res'
  split_ifs with h h'
  · simp
  · simp
  · exact Ioc_subset_Ioi_self
  · exact inter_subset_left

lemma res'subset_Ici {j : Bool} {β : ℝ≥0∞} : res' j β ⊆ Ici 0 := by
  unfold res'
  split_ifs with h h'
  · simp
  · simp
  · exact Trans.trans Ioc_subset_Icc_self Icc_subset_Ici_self
  · exact Trans.trans inter_subset_left Ioi_subset_Ici_self

lemma lintegral_trunc_mul₀ {g : ℝ → ℝ≥0∞} {j : Bool} {x : α} {tc : ToneCouple} {p : ℝ} (hp : 0 < p)
    :
    ∫⁻ s : ℝ in Ioi 0, (g s) * ‖trnc j f (tc.ton (ENNReal.ofReal s)) x‖ₑ ^ p =
    ∫⁻ s : ℝ in res' (xor j tc.mon) (tc.inv ‖f x‖ₑ), (g s) *
        ‖trnc j f (tc.ton (ENNReal.ofReal s)) x‖ₑ ^ p := by
  rw [lintegral_double_restrict_set (B := res' (xor j tc.mon) (tc.inv ‖f x‖ₑ))
      measurableSet_Ioi measurableSet_res', inter_eq_self_of_subset_right res'subset_Ioi]
  filter_upwards
  rw [res'comp]
  intro s
  unfold res trnc trunc truncCompl
  have mon_pf := tc.inv_pf
  split_ifs at mon_pf with mon
  · rw [mon]
    rcases j
    · simp only [Bool.bne_true, Bool.not_false, not_true_eq_false, decide_false,
      Bool.false_eq_true, ↓reduceIte]
      split_ifs with h <;> intro hs
      · simp [hp]
      · simp at hs
      · simp [hp]
      · have := (mon_pf (ENNReal.ofReal s) ‖f x‖ₑ).2.mpr ((lt_ofReal_iff_toReal_lt h).mpr hs)
        order
    · simp only [bne_self_eq_false, Bool.false_eq_true, not_false_eq_true, decide_true]
      split_ifs with h <;> intro hs
      · have := (mon_pf (.ofReal s) ‖f x‖ₑ).1.mpr (by rw [h]; exact coe_lt_top)
        order
      · simp [hp]
      · have := (mon_pf (.ofReal s) ‖f x‖ₑ).1.mpr <| (ofReal_lt_iff_lt_toReal hs.1.le h).mpr hs.2
        order
      · simp [hp]
  · rw [Bool.not_eq_true] at mon
    rw [mon]
    rcases j
    · simp only [bne_self_eq_false, Bool.false_eq_true, not_false_eq_true, decide_true,
      ↓reduceIte]
      split_ifs with h <;> intro hs
      · simp [hp]
      · have := (mon_pf (.ofReal s) ‖f x‖ₑ).2.mpr (by rw [h]; exact coe_lt_top)
        order
      · simp [hp]
      · have := (mon_pf (.ofReal s) ‖f x‖ₑ).2.mpr <| (ofReal_lt_iff_lt_toReal hs.1.le h).mpr hs.2
        order
    · simp only [Bool.bne_false, not_true_eq_false, decide_false, Bool.false_eq_true, ↓reduceIte]
      split_ifs with h <;> intro hs
      · simp at hs
      · simp [hp]
      · have := (mon_pf (.ofReal s) ‖f x‖ₑ).1.mpr <| (lt_ofReal_iff_toReal_lt h).mpr hs
        order
      · simp [hp]

lemma lintegral_trunc_mul₁ {g : ℝ → ℝ≥0∞} {j : Bool} {x : α} {p : ℝ} {tc : ToneCouple} :
    ∫⁻ s : ℝ in res' (xor j tc.mon) (tc.inv ‖f x‖ₑ), (g s) * ‖trnc j f (tc.ton (ENNReal.ofReal s)) x‖ₑ ^ p =
    ∫⁻ s : ℝ in res (xor j tc.mon) (tc.inv ‖f x‖ₑ), (g s) * ‖trnc j f (tc.ton (ENNReal.ofReal s)) x‖ₑ ^ p := by
  apply setLIntegral_congr
  unfold res res'
  split_ifs
  · simp
  · simp
  · exact Ioo_ae_eq_Ioc.symm
  · by_cases h : (tc.inv ‖f x‖ₑ).toReal = 0; · rw [h, inter_eq_left.mpr Ioi_subset_Ici_self]
    rw [inter_eq_right.mpr]
    · exact Ioi_ae_eq_Ici.symm
    · refine Ici_subset_Ioi.mpr <| toReal_pos ?_ (by assumption)
      exact Ne.symm (ne_of_apply_ne ENNReal.toReal fun a ↦ h (id (Eq.symm a)))

lemma lintegral_trunc_mul₂ {g : ℝ → ℝ≥0∞} {j : Bool} {x : α} {p : ℝ} {tc : ToneCouple} :
    ∫⁻ s : ℝ in res (xor j tc.mon) (tc.inv ‖f x‖ₑ), (g s) * ‖trnc j f (tc.ton (ENNReal.ofReal s)) x‖ₑ ^ p =
    ∫⁻ s : ℝ in res (xor j tc.mon) (tc.inv ‖f x‖ₑ), (g s) * ‖f x‖ₑ ^ p := by
  apply setLIntegral_congr_fun measurableSet_res
  unfold res trnc trunc truncCompl
  have mon_pf := tc.inv_pf
  split_ifs at mon_pf with mon
  -- intro s hs
  · rw [mon]
    rcases j <;> intro s
    · simp only [Bool.bne_true, Bool.not_false, ↓reduceIte]
      split_ifs with h <;> intro hs
      · have := (mon_pf (.ofReal s) ‖f x‖ₑ).1.mpr (by rw [h]; exact coe_lt_top)
        order
      · simp
      · have := (mon_pf (.ofReal s) ‖f x‖ₑ).1.mpr <| (ofReal_lt_iff_lt_toReal hs.1.le h).mpr hs.2
        order
      · rfl
    · simp only [bne_self_eq_false, Bool.false_eq_true, ↓reduceIte]
      split_ifs with h <;> intro hs
      · rfl
      · simp at hs
      · rfl
      · have := (mon_pf (ENNReal.ofReal s) ‖f x‖ₑ).2.mpr ((lt_ofReal_iff_toReal_lt h).mpr hs)
        order
  · rw [Bool.not_eq_true] at mon
    rw [mon]
    rcases j <;> intro s
    · simp only [bne_self_eq_false, Bool.false_eq_true, ↓reduceIte]
      split_ifs with h <;> intro hs
      · simp at hs
      · simp at hs
      · have := (mon_pf (.ofReal s) ‖f x‖ₑ).1.mpr <| (lt_ofReal_iff_toReal_lt h).mpr hs
        order
      · rfl
    · simp only [Bool.bne_false, ↓reduceIte]
      split_ifs with h <;> intro hs
      · rfl
      · have := (mon_pf (.ofReal s) ‖f x‖ₑ).2.mpr (by rw [h]; exact coe_lt_top)
        order
      · rfl
      · have := (mon_pf (.ofReal s) ‖f x‖ₑ).2.mpr <| (ofReal_lt_iff_lt_toReal hs.1.le h).mpr hs.2
        order

lemma lintegral_trunc_mul {g : ℝ → ℝ≥0∞} (hg : AEMeasurable g) {j : Bool} {x : α} {tc : ToneCouple} {p : ℝ}
    (hp : 0 < p) :
    ∫⁻ s : ℝ in Ioi 0, (g s) * ‖trnc j f (tc.ton (ENNReal.ofReal s)) x‖ₑ ^ p =
    (∫⁻ s : ℝ in res (xor j tc.mon) (tc.inv ‖f x‖ₑ), (g s)) * ‖f x‖ₑ ^ p := by
  rw [lintegral_trunc_mul₀ hp, lintegral_trunc_mul₁, lintegral_trunc_mul₂, lintegral_mul_const'']
  exact hg.restrict

/-! Extract expressions for the lower Lebesgue integral of power functions -/

lemma lintegral_rpow_of_gt_abs {β γ : ℝ} (hβ : 0 < β) (hγ : γ > -1) :
    ∫⁻ s : ℝ in Ioo 0 β, ENNReal.ofReal (s ^ γ) =
    ENNReal.ofReal (β ^ (γ + 1) / |γ + 1|) := by
  have hγ2 : 0 < γ + 1 := by linarith
  rw [abs_of_nonneg hγ2.le]
  exact lintegral_rpow_of_gt hβ hγ

-- TODO: treat symmetrically to Ioo case?
lemma lintegral_Ioi_rpow_of_lt_abs {β σ : ℝ} (hβ : 0 < β) (hσ : σ < -1) :
    ∫⁻ s : ℝ in Ioi β, ENNReal.ofReal (s ^ σ) =
    ENNReal.ofReal (β ^ (σ + 1) / |σ + 1|) := by
  have hσ2 : σ + 1 < 0 := by linarith
  rw [abs_of_neg hσ2, ← ofReal_integral_eq_lintegral_ofReal]
  · rw [integral_Ioi_rpow_of_lt hσ hβ, div_neg, neg_div]
  · apply integrableOn_Ioi_rpow_of_lt hσ hβ
  · filter_upwards [self_mem_ae_restrict measurableSet_Ioi]
    exact fun s hs ↦ Real.rpow_nonneg (lt_trans hβ hs).le σ

lemma lintegral_rpow_Ioi_top {γ : ℝ} :
    ∫⁻ s : ℝ in Ioi 0, .ofReal (s ^ γ) = ∞ := by
  by_contra h
  apply (not_integrableOn_Ioi_rpow γ)
  refine ⟨by fun_prop, ?_⟩
  calc
  _ = ∫⁻ (a : ℝ) in Ioi 0, .ofReal (a ^ γ) ∂volume := by
    apply lintegral_congr_ae
    filter_upwards [self_mem_ae_restrict measurableSet_Ioi]
    exact fun _ ha ↦ enorm_of_nonneg (rpow_nonneg ha.le γ)
  _ < ⊤ := Ne.lt_top' fun a ↦ h (Eq.symm a)

lemma value_lintegral_res₀ {j : Bool} {β : ℝ≥0∞} {γ : ℝ} (hγ : if j then γ > -1 else γ < -1) :
  ∫⁻ s : ℝ in res j β, ENNReal.ofReal (s ^ γ) = β ^ (γ + 1) / ENNReal.ofReal |γ + 1| := by
  · unfold res
    split at hγ <;> rename_i xor_split
    · rw [xor_split]
      simp only [↓reduceIte]
      split_ifs with htop
      · rw [htop, top_rpow_def]
        split_ifs
        · simp [lintegral_rpow_Ioi_top, top_div_of_lt_top]
        · linarith
        · linarith
      · by_cases hzero : β = 0
        · rw [hzero, ENNReal.zero_rpow_of_pos (by linarith)]; simp
        · have htcinv : 0 < β.toReal := toReal_pos hzero htop
          rw [lintegral_rpow_of_gt_abs htcinv hγ, ENNReal.ofReal_div_of_pos
              (by rw [abs_pos]; linarith), ← ENNReal.ofReal_rpow_of_pos htcinv,
              ofReal_toReal_eq_iff.mpr htop]
    · simp only [eq_false_of_ne_true xor_split, Bool.false_eq_true, ↓reduceIte]
      split_ifs with htop
      · rw [htop, top_rpow_of_neg (by linarith)]; simp
      · by_cases hzero : β = 0
        · rw [hzero, toReal_zero, lintegral_rpow_Ioi_top, zero_rpow_of_neg (by linarith),
              top_div_of_lt_top]
          exact coe_lt_top
        · have htcinv : 0 < β.toReal := toReal_pos hzero htop
          rw [lintegral_Ioi_rpow_of_lt_abs htcinv hγ, ofReal_div_of_pos
              (by rw [abs_pos]; linarith), ← ofReal_rpow_of_pos htcinv,
              ofReal_toReal_eq_iff.mpr htop]

lemma value_lintegral_res₁ {γ p' : ℝ} {spf : ScaledPowerFunction} (ht : 0 < t) (ht' : t ≠ ∞) :
    (((spf_to_tc spf).inv t) ^ (γ + 1) / ENNReal.ofReal |γ + 1| ) * (t ^ p') =
    (spf.d ^ (γ + 1) * t ^ (spf.σ⁻¹ * (γ + 1) + p') / ENNReal.ofReal |γ + 1|) := by
  have := spf.hd
  unfold spf_to_tc
  dsimp only
  rw [← ENNReal.mul_div_right_comm, ENNReal.mul_rpow_of_ne_zero, mul_assoc, ← ENNReal.rpow_mul,
      ← ENNReal.rpow_add]
  · positivity
  · finiteness
  · positivity
  · exact (ENNReal.rpow_pos ht ht').ne'

lemma value_lintegral_res₂ {γ p' : ℝ} {spf : ScaledPowerFunction} (ht : 0 < t)
    (hσp' : 0 < spf.σ⁻¹ * (γ + 1) + p') :
    (((spf_to_tc spf).inv t) ^ (γ + 1) / ENNReal.ofReal |γ + 1| ) * (t ^ p') ≤
    (spf.d ^ (γ + 1) * t ^ (spf.σ⁻¹ * (γ + 1) + p') / ENNReal.ofReal |γ + 1|) := by
  by_cases ht' : t = ∞; swap; · rw [value_lintegral_res₁ ht ht']
  have := spf.hd
  unfold spf_to_tc
  dsimp only
  simp [ht', top_rpow_of_pos hσp', mul_top (ENNReal.rpow_pos this spf.hd').ne',
      top_div_of_lt_top ofReal_lt_top]


end MeasureTheory

end


==> anc/Carleson/ToMathlib/Topology/Algebra/Support.lean <==
import Mathlib.Topology.Algebra.Support

section DivisionMonoid

variable {α β : Type*} [TopologicalSpace α] [DivisionMonoid β]
variable {f f' : α → β}

/- PR after HasCompactMulSupport.inv' -/

@[to_additive]
theorem HasCompactMulSupport.div (hf : HasCompactMulSupport f) (hf' : HasCompactMulSupport f') :
    HasCompactMulSupport (f / f') := hf.comp₂_left hf' (div_one 1)

end DivisionMonoid


==> anc/Carleson/ToMathlib/Topology/Instances/AddCircle/Defs.lean <==
import Mathlib.Topology.Instances.AddCircle.Defs

noncomputable section

open AddCommGroup Set Function AddSubgroup TopologicalSpace

open Topology

variable {𝕜 B : Type*} [AddCommGroup 𝕜] [LinearOrder 𝕜] [IsOrderedAddMonoid 𝕜]

namespace AddCircle

section LinearOrderedAddCommGroup

variable [Archimedean 𝕜]
{p : 𝕜} [hp : Fact (0 < p)] {a : 𝕜}

-- Add after `liftIoc_coe_apply`
theorem liftIoc_eq_liftIco_of_ne (f : 𝕜 → B) {x : AddCircle p}
    (x_ne_a : x ≠ a) : liftIoc p a f x = liftIco p a f x := by
  let b := QuotientAddGroup.equivIcoMod hp.out a x
  have x_eq_b : x = ↑b := (QuotientAddGroup.equivIcoMod hp.out a).apply_eq_iff_eq_symm_apply.mp rfl
  rw [x_eq_b, liftIco_coe_apply b.coe_prop]
  exact liftIoc_coe_apply ⟨lt_of_le_of_ne b.coe_prop.1 (x_ne_a <| · ▸ x_eq_b), b.coe_prop.2.le⟩

end LinearOrderedAddCommGroup

section Periodic

variable [Archimedean 𝕜] {p : 𝕜} [hp : Fact (0 < p)] (a a' : 𝕜) {f : 𝕜 → B} (hf : f.Periodic p)
include hf

-- TODO: Rename `liftIco_coe_apply_of_periodic` and `liftIoc_coe_apply_of_periodic` along with
-- `liftIco_coe_apply` and `liftIoc_coe_apply` which are already in Mathlib

theorem liftIco_coe_apply_of_periodic (x : 𝕜) : liftIco p a f ↑x = f x := by
  rw [liftIco, equivIco, comp_apply, restrict_apply, QuotientAddGroup.equivIcoMod_coe]
  simp_rw [← self_sub_toIcoDiv_zsmul, hf.sub_zsmul_eq]

theorem liftIoc_coe_apply_of_periodic (x : 𝕜) : liftIoc p a f ↑x = f x := by
  rw [liftIoc, equivIoc, comp_apply, restrict_apply, QuotientAddGroup.equivIocMod_coe]
  simp_rw [← self_sub_toIocDiv_zsmul, hf.sub_zsmul_eq]

theorem liftIco_comp_mk_eq_of_periodic : liftIco p a f ∘ QuotientAddGroup.mk = f := by
  ext; apply liftIco_coe_apply_of_periodic a hf

theorem liftIoc_comp_mk_eq_of_periodic : liftIoc p a f ∘ QuotientAddGroup.mk = f := by
  ext; apply liftIoc_coe_apply_of_periodic a hf

/-- If `f` has period `p`, then every lift of `f` to `AddCircle p` is the same. -/
theorem liftIco_eq_liftIco : liftIco p a f = liftIco p a' f :=
  funext fun q ↦ QuotientAddGroup.induction_on q fun _ ↦ by
    simp_rw [liftIco_coe_apply_of_periodic _ hf]

/-- If `f` has period `p`, then every lift of `f` to `AddCircle p` is the same. -/
theorem liftIoc_eq_liftIoc : liftIoc p a f = liftIoc p a' f :=
  funext fun q ↦ QuotientAddGroup.induction_on q fun _ ↦ by
    simp_rw [liftIoc_coe_apply_of_periodic _ hf]

/-- If `f` has period `p`, then every lift of `f` to `AddCircle p` is the same. -/
theorem liftIco_eq_liftIoc : liftIco p a f = liftIoc p a' f :=
  funext fun q ↦ QuotientAddGroup.induction_on q fun _ ↦ by
    rw [liftIco_coe_apply_of_periodic _ hf, liftIoc_coe_apply_of_periodic _ hf]

end Periodic


/-- Ioc version of mathlib `coe_eq_coe_iff_of_mem_Ico` -/
lemma coe_eq_coe_iff_of_mem_Ioc {p : 𝕜} [hp : Fact (0 < p)]
    {a : 𝕜} [Archimedean 𝕜] {x y : 𝕜} (hx : x ∈ Set.Ioc a (a + p)) (hy : y ∈ Set.Ioc a (a + p)) :
    (x : AddCircle p) = y ↔ x = y := by
  refine ⟨fun h => ?_, by tauto⟩
  suffices (⟨x, hx⟩ : Set.Ioc a (a + p)) = ⟨y, hy⟩ by exact Subtype.mk.inj this
  apply_fun equivIoc p a at h
  rw [← (equivIoc p a).right_inv ⟨x, hx⟩, ← (equivIoc p a).right_inv ⟨y, hy⟩]
  exact h

/-- Ioc version of mathlib `eq_coe_Ico` -/
lemma eq_coe_Ioc {p : 𝕜} [hp : Fact (0 < p)] [Archimedean 𝕜]
    (a : AddCircle p) : ∃ b ∈ Set.Ioc 0 p, ↑b = a := by
  let b := QuotientAddGroup.equivIocMod hp.out 0 a
  exact ⟨b.1, by simpa only [zero_add] using b.2,
    (QuotientAddGroup.equivIocMod hp.out 0).symm_apply_apply a⟩

lemma coe_equivIoc {p : 𝕜} [hp : Fact (0 < p)] [Archimedean 𝕜] (a : 𝕜) {y : AddCircle p} :
    (equivIoc p a y : AddCircle p) = y :=
  (equivIoc p a).left_inv y

lemma equivIoc_coe_of_mem {p : 𝕜} [hp : Fact (0 < p)] [Archimedean 𝕜] (a : 𝕜) {y : 𝕜}
    (hy : y ∈ Set.Ioc a (a + p)) :
    equivIoc p a y = y := by
  have : equivIoc p a y = ⟨y, hy⟩ := (equivIoc p a).right_inv ⟨y, hy⟩
  simp [this]

end AddCircle


==> anc/Carleson/ToMathlib/WeakType.lean <==
import Carleson.ToMathlib.BoundedFiniteSupport
import Carleson.ToMathlib.Misc
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals
import Mathlib.Analysis.SpecialFunctions.Pow.Integral

noncomputable section

open NNReal ENNReal NormedSpace MeasureTheory Set Filter Topology Function

namespace MeasureTheory

variable {α α' ε ε₁ ε₂ ε₃ 𝕜 E E₁ E₂ E₃ : Type*} {m : MeasurableSpace α} {m : MeasurableSpace α'}
  {p p' q : ℝ≥0∞} {c : ℝ≥0∞}
  {μ : Measure α} {ν : Measure α'} [NontriviallyNormedField 𝕜]
  {t s x y : ℝ≥0∞} {T : (α → ε₁) → (α' → ε₂)}

section ENorm

variable [ENorm ε] {f g g₁ g₂ : α → ε}

/- Proofs for this file can be found in
Folland, Real Analysis. Modern Techniques and Their Applications, section 6.3. -/

/-! # The distribution function `d_f` -/

/-- The distribution function of a function `f`.
Todo: rename to something more Mathlib-appropriate. -/
def distribution (f : α → ε) (t : ℝ≥0∞) (μ : Measure α) : ℝ≥0∞ :=
  μ { x | t < ‖f x‖ₑ }

@[simp]
lemma distibution_top (f : α → ε) (μ : Measure α) : distribution f ∞ μ = 0 := by simp [distribution]

@[gcongr]
lemma distribution_mono_right (h : t ≤ s) : distribution f s μ ≤ distribution f t μ :=
  measure_mono fun _ a ↦ lt_of_le_of_lt h a

lemma distribution_mono_right' : (Antitone (fun t ↦ distribution f t μ)) :=
  fun _ _ h ↦ distribution_mono_right h

@[measurability, fun_prop]
lemma distribution_measurable₀ : Measurable (fun t ↦ distribution f t μ) :=
  Antitone.measurable (distribution_mono_right' (f := f) (μ := μ))

@[measurability, fun_prop]
lemma distribution_measurable {g : α' → ℝ≥0∞} (hg : Measurable g) :
    Measurable (fun y : α' ↦ distribution f (g y) μ) := by
  fun_prop

lemma distribution_toReal_le {f : α → ℝ≥0∞} :
    distribution (ENNReal.toReal ∘ f) t μ ≤ distribution f t μ := by
  simp_rw [distribution]
  apply measure_mono
  simp_rw [comp_apply, enorm_eq_self, setOf_subset_setOf]
  exact fun x hx ↦ hx.trans_le enorm_toReal_le

lemma distribution_toReal_eq {f : α → ℝ≥0∞} (hf : ∀ᵐ x ∂μ, f x ≠ ∞) :
    distribution (ENNReal.toReal ∘ f) t μ = distribution f t μ := by
  refine measure_congr (.set_eq ?_)
  filter_upwards [hf] with x hx
  simp [hx]

lemma distribution_add_le_of_enorm {A : ℝ≥0∞}
    (h : ∀ᵐ x ∂μ, ‖f x‖ₑ ≤ A * (‖g₁ x‖ₑ + ‖g₂ x‖ₑ)) :
    distribution f (A * (t + s)) μ ≤ distribution g₁ t μ + distribution g₂ s μ := by
  unfold distribution
  have h₁ : μ ({x | A * (t + s) < ‖f x‖ₑ} \
      ({x | t < ‖g₁ x‖ₑ} ∪ {x | s < ‖g₂ x‖ₑ})) = 0 := by
    apply measure_mono_null ?_ h
    intro x
    simp only [mem_diff, mem_setOf_eq, mem_union, not_or, not_lt, mem_compl_iff, not_le, and_imp]
    refine fun h₁ h₂ h₃ ↦ lt_of_le_of_lt ?_ h₁
    gcongr
  calc
    μ {x | A * (t + s) < ‖f x‖ₑ}
      ≤ μ ({x | t < ‖g₁ x‖ₑ} ∪ {x | s < ‖g₂ x‖ₑ}) := measure_mono_ae' h₁
    _ ≤ μ {x | t < ‖g₁ x‖ₑ} + μ {x | s < ‖g₂ x‖ₑ} := measure_union_le _ _

lemma approx_above_superset (t₀ : ℝ≥0∞) :
    ⋃ n, (fun n : ℕ ↦ {x | t₀ + (↑n)⁻¹ < ‖f x‖ₑ}) n = {x | t₀ < ‖f x‖ₑ} := by
  ext y
  constructor <;> intro h
  · obtain ⟨n, wn⟩ := exists_exists_eq_and.mp h
    calc
      t₀ ≤ t₀ + (↑n)⁻¹ := le_self_add
      _  < ‖f y‖ₑ      := wn
  · have h₁ : Iio (‖f y‖ₑ - t₀) ∈ 𝓝 0 := Iio_mem_nhds (tsub_pos_of_lt h)
    have h₂ := ENNReal.tendsto_inv_nat_nhds_zero h₁
    simp only [mem_map, mem_atTop_sets, mem_preimage, mem_Iio] at h₂
    rcases h₂ with ⟨n, wn⟩
    simpa using ⟨n, lt_tsub_iff_left.mp (wn n (Nat.le_refl n))⟩

lemma tendsto_measure_iUnion_distribution (t₀ : ℝ≥0∞) :
    Filter.Tendsto (⇑μ ∘ (fun n : ℕ ↦ {x | t₀ + (↑n)⁻¹ < ‖f x‖ₑ}))
      Filter.atTop (nhds (μ ({x | t₀ < ‖f x‖ₑ}))) := by
  rw [← approx_above_superset]
  refine tendsto_measure_iUnion_atTop fun a b h x h₁ ↦ ?_
  calc
    _ ≤ t₀ + (↑a)⁻¹ := by gcongr
    _ < _ := h₁

lemma select_neighborhood_distribution (t₀ : ℝ≥0∞) (l : ℝ≥0∞)
    (hu : l < distribution f t₀ μ) :
    ∃ n : ℕ, l < distribution f (t₀ + (↑n)⁻¹) μ := by
  have h := (tendsto_measure_iUnion_distribution t₀) (Ioi_mem_nhds hu)
  simp only [mem_map, mem_atTop_sets, mem_preimage, comp_apply, mem_Ioi] at h
  rcases h with ⟨n, wn⟩
  exact ⟨n, wn n (Nat.le_refl n)⟩

lemma continuousWithinAt_distribution (t₀ : ℝ≥0∞) :
    ContinuousWithinAt (distribution f · μ) (Ioi t₀) t₀ := by
  rcases (eq_top_or_lt_top t₀) with t₀top | t₀nottop
  · rw [t₀top]
    apply continuousWithinAt_of_notMem_closure
    simp
  · unfold ContinuousWithinAt
    rcases (eq_top_or_lt_top (distribution f t₀ μ)) with db_top | db_not_top
    -- Case: distribution f t₀ μ = ⊤
    · simp only [db_top, ENNReal.tendsto_nhds_top_iff_nnreal]
      intro b
      have h₀ : ∃ n : ℕ, ↑b < distribution f (t₀ + (↑n)⁻¹) μ :=
        select_neighborhood_distribution _ _ (db_top ▸ coe_lt_top)
      rcases h₀ with ⟨n, wn⟩
      refine eventually_mem_set.mpr (mem_inf_iff_superset.mpr ⟨Iio (t₀ + (↑n)⁻¹), ?_, ?_⟩)
      · exact Iio_mem_nhds (lt_add_right t₀nottop.ne_top
          (ENNReal.inv_ne_zero.mpr (ENNReal.natCast_ne_top n)))
      · exact ⟨Ioi t₀, by simp, fun z h₁ ↦ wn.trans_le (distribution_mono_right (le_of_lt h₁.1))⟩
    -- Case: distribution f t₀ μ < ⊤
    · refine (ENNReal.tendsto_nhds db_not_top.ne_top).mpr fun ε ε_gt_0 ↦
        eventually_mem_set.mpr (mem_inf_iff_superset.mpr ?_)
      rcases eq_zero_or_pos (distribution f t₀ μ) with db_zero | db_not_zero
      -- Case: distribution f t₀ μ = 0
      · use Ico 0 (t₀ + 1)
        constructor
        · refine IsOpen.mem_nhds isOpen_Ico_zero ?_
          simp [lt_add_right t₀nottop.ne_top one_ne_zero]
        · use Ioi t₀
          refine ⟨by simp, fun z hz ↦ ?_⟩
          rw [db_zero]
          simp only [zero_le, tsub_eq_zero_of_le, zero_add]
          have h₂ : distribution f z μ ≤ distribution f t₀ μ :=
            distribution_mono_right (le_of_lt hz.2)
          rw [db_zero] at h₂
          change Icc 0 ε (distribution f z μ)
          rw [nonpos_iff_eq_zero.mp h₂]
          exact ⟨zero_le 0, zero_le ε⟩
      -- Case: 0 < distribution f t₀ μ
      · obtain ⟨n, wn⟩ :=
          select_neighborhood_distribution t₀ _ (ENNReal.sub_lt_self db_not_top.ne_top
              (ne_of_lt db_not_zero).symm (ne_of_lt ε_gt_0).symm)
        use Iio (t₀ + (↑n)⁻¹)
        constructor
        · exact Iio_mem_nhds (lt_add_right t₀nottop.ne_top
            (ENNReal.inv_ne_zero.mpr (ENNReal.natCast_ne_top n)))
        · refine ⟨Ioi t₀, by simp, fun z h ↦ ⟨?_, ?_⟩⟩
          · calc
              distribution f t₀ μ - ε
                ≤ distribution f (t₀ + (↑n)⁻¹) μ := le_of_lt wn
              _ ≤ distribution f z μ             := distribution_mono_right (le_of_lt h.1)
          · calc
              distribution f z μ
                ≤ distribution f t₀ μ := distribution_mono_right (le_of_lt h.2)
              _ ≤ distribution f t₀ μ + ε := le_self_add

-- TODO: investigate generalising this to enorm classes
-- This requires adding enorm versions of NormOneClass and NormMulClass
lemma distribution_pow (ε : Type*) [SeminormedRing ε] [NormOneClass ε] [NormMulClass ε] (f : α → ε)
    (t : ℝ≥0∞) (μ : Measure α) {n : ℕ} (hn : n ≠ 0) :
    distribution (f ^ n) (t ^ n) μ = distribution f t μ := by
  simp_rw [distribution, Pi.pow_apply]
  refine congrArg μ <| ext fun x ↦ ⟨fun hx ↦ ?_, fun hx ↦ ?_⟩
  · rw [mem_setOf_eq, enorm_pow (f x) n] at hx; simpa using lt_of_pow_lt_pow_left' n hx
  · rw [mem_setOf_eq, enorm_pow (f x) n]; exact ENNReal.pow_right_strictMono hn hx

/-- The weak L^p norm of a function, for `p < ∞` -/
def wnorm' (f : α → ε) (p : ℝ) (μ : Measure α) : ℝ≥0∞ :=
  ⨆ t : ℝ≥0, t * distribution f t μ ^ (p : ℝ)⁻¹

lemma wnorm'_zero (f : α → ε) (μ : Measure α) : wnorm' f 0 μ = ∞ := by
  simp only [wnorm', GroupWithZero.inv_zero, ENNReal.rpow_zero, mul_one, iSup_eq_top]
  refine fun b hb ↦ ⟨b.toNNReal + 1, ?_⟩
  rw [coe_add, ENNReal.coe_one, coe_toNNReal hb.ne_top]
  exact lt_add_right hb.ne_top one_ne_zero

lemma wnorm'_toReal_le {f : α → ℝ≥0∞} {p : ℝ} (hp : 0 ≤ p) :
    wnorm' (ENNReal.toReal ∘ f) p μ ≤ wnorm' f p μ := by
  refine iSup_mono fun x ↦ ?_
  gcongr
  exact distribution_toReal_le

lemma wnorm'_toReal_eq {f : α → ℝ≥0∞} {p : ℝ} (hf : ∀ᵐ x ∂μ, f x ≠ ∞) :
    wnorm' (ENNReal.toReal ∘ f) p μ = wnorm' f p μ := by
  simp_rw [wnorm', distribution_toReal_eq hf]

/-- The weak L^p norm of a function. -/
def wnorm (f : α → ε) (p : ℝ≥0∞) (μ : Measure α) : ℝ≥0∞ :=
  if p = ∞ then eLpNormEssSup f μ else wnorm' f (ENNReal.toReal p) μ

@[simp]
lemma wnorm_zero : wnorm f 0 μ = ∞ := by
  simp [wnorm, wnorm'_zero]

@[simp]
lemma wnorm_top : wnorm f ⊤ μ = eLpNormEssSup f μ := by simp [wnorm]

lemma wnorm_ne_top (h : p ≠ ⊤) : wnorm f p μ = wnorm' f p.toReal μ := by simp [wnorm, h]

lemma wnorm_coe {p : ℝ≥0} : wnorm f p μ = wnorm' f p μ := by simp [wnorm]

lemma wnorm_ofReal {p : ℝ} (hp : 0 ≤ p) : wnorm f (.ofReal p) μ = wnorm' f p μ := by
  simp [wnorm, hp]

lemma wnorm_toReal_le {f : α → ℝ≥0∞} {p : ℝ≥0∞} :
    wnorm (ENNReal.toReal ∘ f) p μ ≤ wnorm f p μ := by
  induction p
  · simp [eLpNormEssSup_toReal_le]
  exact wnorm'_toReal_le toReal_nonneg

lemma wnorm_toReal_eq {f : α → ℝ≥0∞} {p : ℝ≥0∞} (hf : ∀ᵐ x ∂μ, f x ≠ ∞) :
    wnorm (ENNReal.toReal ∘ f) p μ = wnorm f p μ := by
  simp_rw [wnorm, eLpNormEssSup_toReal_eq hf, wnorm'_toReal_eq hf]

/-- A function is in weak-L^p if it is (strongly a.e.)-measurable and has finite weak L^p norm. -/
def MemWLp [TopologicalSpace ε] (f : α → ε) (p : ℝ≥0∞) (μ : Measure α) : Prop :=
  AEStronglyMeasurable f μ ∧ wnorm f p μ < ∞

lemma MemWLp_zero [TopologicalSpace ε] : ¬ MemWLp f 0 μ := by
  simp [MemWLp, wnorm_zero]

lemma MemWLp.aeStronglyMeasurable [TopologicalSpace ε] (hf : MemWLp f p μ) : AEStronglyMeasurable f μ := hf.1

lemma MemWLp.wnorm_lt_top [TopologicalSpace ε] (hf : MemWLp f p μ) : wnorm f p μ < ⊤ := hf.2

lemma MemWLp.ennreal_toReal {f : α → ℝ≥0∞} (hf : MemWLp f p μ) :
    MemWLp (ENNReal.toReal ∘ f) p μ :=
  ⟨hf.aeStronglyMeasurable.ennreal_toReal, wnorm_toReal_le.trans_lt hf.2⟩

/-- If a function `f` is `MemWLp`, then its norm is almost everywhere finite. -/
theorem MemWLp.ae_ne_top [TopologicalSpace ε] (hf : MemWLp f p μ) :
    ∀ᵐ x ∂μ, ‖f x‖ₑ ≠ ∞ := by
  by_cases hp_inf : p = ∞
  · rw [hp_inf] at hf
    simp_rw [← lt_top_iff_ne_top]
    exact ae_lt_of_essSup_lt hf.2
  by_cases hp_zero : p = 0
  · exact (MemWLp_zero <| hp_zero ▸ hf).elim
  set A := {x | ‖f x‖ₑ = ∞} with hA
  simp only [MemWLp, wnorm, wnorm', hp_inf] at hf
  rw [Filter.eventually_iff, mem_ae_iff]
  simp only [ne_eq, compl_def, mem_setOf_eq, Decidable.not_not, ← hA]
  have hp_toReal_zero := toReal_ne_zero.mpr ⟨hp_zero, hp_inf⟩
  have h1 (t : ℝ≥0) : μ A ≤ distribution f t μ := by
    refine μ.mono ?_
    simp_all only [setOf_subset_setOf, coe_lt_top, implies_true, A]
  set C := ⨆ t : ℝ≥0, t * distribution f t μ ^ p.toReal⁻¹
  by_cases hC_zero : C = 0
  · simp only [ENNReal.iSup_eq_zero, mul_eq_zero, ENNReal.rpow_eq_zero_iff, inv_neg'', C] at hC_zero
    specialize hC_zero 1
    simp only [one_ne_zero, ENNReal.coe_one, toReal_nonneg.not_gt, and_false, or_false,
      false_or] at hC_zero
    exact measure_mono_null (setOf_subset_setOf.mpr fun x hx => hx ▸ one_lt_top) hC_zero.1
  by_contra h
  have h2 : C < ∞ := by aesop
  have h3 (t : ℝ≥0) : distribution f t μ ≤ (C / t) ^ p.toReal := by
    rw [← rpow_inv_rpow hp_toReal_zero (distribution ..)]
    refine rpow_le_rpow ?_ toReal_nonneg
    rw [ENNReal.le_div_iff_mul_le (Or.inr hC_zero) (Or.inl coe_ne_top), mul_comm]
    exact le_iSup_iff.mpr fun _ a ↦ a t
  have h4 (t : ℝ≥0) : μ A ≤ (C / t) ^ p.toReal := (h1 t).trans (h3 t)
  have h5 : μ A ≤ μ A / 2 := by
    convert h4 (C * (2 / μ A) ^ p.toReal⁻¹).toNNReal
    rw [coe_toNNReal ?_]
    swap
    · refine mul_ne_top h2.ne_top (rpow_ne_top_of_nonneg (inv_nonneg.mpr toReal_nonneg) ?_)
      simp [div_eq_top, h]
    nth_rw 1 [← mul_one C]
    rw [ENNReal.mul_div_mul_left _ _ hC_zero h2.ne_top, div_rpow_of_nonneg _ _ toReal_nonneg,
      ENNReal.rpow_inv_rpow hp_toReal_zero, ENNReal.one_rpow, one_div,
        ENNReal.inv_div (Or.inr ofNat_ne_top) (Or.inr (NeZero.ne' 2).symm)]
  have h6 : μ A = 0 := by
    convert (fun hh ↦ ENNReal.half_lt_self hh (ne_top_of_le_ne_top (rpow_ne_top_of_nonneg
      toReal_nonneg ((div_one C).symm ▸ h2.ne_top)) (h4 1))).mt h5.not_gt
    tauto
  exact h h6

end ENorm

section ContinuousENorm

variable [TopologicalSpace ε] [ContinuousENorm ε] {f : α → ε}


lemma distribution_le [MeasurableSpace ε] [OpensMeasurableSpace ε]
    {c : ℝ≥0∞} (hc : c ≠ 0) {μ : Measure α} (hf : AEMeasurable f μ) :
    distribution f c μ ≤ c⁻¹ * (∫⁻ y, ‖f y‖ₑ ∂μ) := by
  by_cases hc_top : c = ⊤
  · simp [hc_top]
  apply (mul_le_iff_le_inv hc hc_top).mp
  simp_rw [distribution, ← setLIntegral_one, ← lintegral_const_mul' _ _ hc_top, mul_one]
  refine le_trans (lintegral_mono_ae ?_) (setLIntegral_le_lintegral _ _)
  simp only [Filter.Eventually, ae, mem_ofCountableUnion]
  rw [Measure.restrict_apply₀']
  · convert measure_empty (μ := μ); ext; simpa using le_of_lt
  · exact hf.enorm.nullMeasurableSet_preimage measurableSet_Ioi

lemma wnorm'_le_eLpNorm' (hf : AEStronglyMeasurable f μ) {p : ℝ} (p0 : 0 < p) :
    wnorm' f p μ ≤ eLpNorm' f p μ := by
  refine iSup_le (fun t ↦ ?_)
  simp_rw [distribution, eLpNorm']
  have p0' : 0 ≤ 1 / p := (div_pos one_pos p0).le
  have set_eq : {x | ofNNReal t < ‖f x‖ₑ} = {x | ofNNReal t ^ p < ‖f x‖ₑ ^ p} := by
    simp [ENNReal.rpow_lt_rpow_iff p0]
  have : ofNNReal t = (ofNNReal t ^ p) ^ (1 / p) := by simp [p0.ne.symm]
  nth_rewrite 1 [inv_eq_one_div p, this, ← mul_rpow_of_nonneg _ _ p0', set_eq]
  refine rpow_le_rpow ?_ p0'
  refine le_trans ?_ <| mul_meas_ge_le_lintegral₀ (hf.enorm.pow_const p) (ofNNReal t ^ p)
  gcongr
  exact fun x ↦ le_of_lt x

lemma distribution_lt_top (hf : MemLp f p μ) (p_pos : 0 < p) (p_ne_top : p ≠ ∞)
    {t : ℝ≥0} (ht : 0 < t) :
    distribution f t μ < ∞ := by
  have := wnorm'_le_eLpNorm' hf.1 (toReal_pos p_pos.ne.symm p_ne_top)
  rw [← eLpNorm_eq_eLpNorm' p_pos.ne.symm p_ne_top] at this
  have := this.trans_lt hf.2
  rw [wnorm'] at this
  rw [iSup_lt_iff] at this
  rcases this with ⟨b,b_lt_top, h⟩
  have := (h t).trans_lt b_lt_top
  rw [mul_lt_top_iff] at this
  rcases this with ⟨t_lt_top, h⟩| (t_zero| h)
  · rwa [rpow_lt_top_iff_of_pos] at h
    simp only [inv_pos]
    exact toReal_pos p_pos.ne.symm p_ne_top
  · rw [ENNReal.coe_eq_zero] at t_zero
    exfalso
    exact ht.ne.symm t_zero
  · rw [ENNReal.rpow_eq_zero_iff_of_pos (by simp only [inv_pos]; exact toReal_pos p_pos.ne.symm p_ne_top)] at h
    rw [h]
    simp only [zero_lt_top]


lemma wnorm_le_eLpNorm (hf : AEStronglyMeasurable f μ) {p : ℝ≥0∞} (hp : 0 < p) :
    wnorm f p μ ≤ eLpNorm f p μ := by
  by_cases h : p = ⊤
  · simp [h, wnorm, eLpNorm]
  · have p0 : p ≠ 0 := hp.ne.symm
    simpa [h, wnorm, eLpNorm, p0] using wnorm'_le_eLpNorm' hf (toReal_pos p0 h)

lemma MemLp.memWLp (hp : 0 < p) (hf : MemLp f p μ) : MemWLp f p μ :=
  ⟨hf.1, wnorm_le_eLpNorm hf.1 hp |>.trans_lt hf.2⟩

end ContinuousENorm

section Defs

variable [ENorm ε₁] [ENorm ε₂] [TopologicalSpace ε₁] [TopologicalSpace ε₂]
/- Todo: define `MeasureTheory.WLp` as a subgroup, similar to `MeasureTheory.Lp` -/

/-- An operator has weak type `(p, q)` if it is bounded as a map from `L^p` to weak `L^q`.
`HasWeakType T p p' μ ν c` means that `T` has weak type `(p, p')` w.r.t. measures `μ`, `ν`
and constant `c`. -/
def HasWeakType (T : (α → ε₁) → (α' → ε₂)) (p p' : ℝ≥0∞) (μ : Measure α) (ν : Measure α')
    (c : ℝ≥0∞) : Prop :=
  ∀ f : α → ε₁, MemLp f p μ → AEStronglyMeasurable (T f) ν ∧ wnorm (T f) p' ν ≤ c * eLpNorm f p μ

/-- A weaker version of `HasWeakType`. -/
def HasBoundedWeakType {α α' : Type*} [Zero ε₁]
    {_x : MeasurableSpace α} {_x' : MeasurableSpace α'} (T : (α → ε₁) → (α' → ε₂))
    (p p' : ℝ≥0∞) (μ : Measure α) (ν : Measure α') (c : ℝ≥0∞) : Prop :=
  ∀ f : α → ε₁, BoundedFiniteSupport f μ →
  AEStronglyMeasurable (T f) ν ∧ wnorm (T f) p' ν ≤ c * eLpNorm f p μ

/-- An operator has strong type `(p, q)` if it is bounded as an operator on `L^p → L^q`.
`HasStrongType T p p' μ ν c` means that `T` has strong type (p, p') w.r.t. measures `μ`, `ν`
and constant `c`. -/
def HasStrongType {α α' : Type*}
    {_x : MeasurableSpace α} {_x' : MeasurableSpace α'} (T : (α → ε₁) → (α' → ε₂))
    (p p' : ℝ≥0∞) (μ : Measure α) (ν : Measure α') (c : ℝ≥0∞) : Prop :=
  ∀ f : α → ε₁, MemLp f p μ → AEStronglyMeasurable (T f) ν ∧ eLpNorm (T f) p' ν ≤ c * eLpNorm f p μ

/-- A weaker version of `HasStrongType`. This is the same as `HasStrongType` if `T` is continuous
w.r.t. the L^2 norm, but weaker in general. -/
def HasBoundedStrongType {α α' : Type*} [Zero ε₁]
    {_x : MeasurableSpace α} {_x' : MeasurableSpace α'} (T : (α → ε₁) → (α' → ε₂))
    (p p' : ℝ≥0∞) (μ : Measure α) (ν : Measure α') (c : ℝ≥0∞) : Prop :=
  ∀ f : α → ε₁, BoundedFiniteSupport f μ →
  AEStronglyMeasurable (T f) ν ∧ eLpNorm (T f) p' ν ≤ c * eLpNorm f p μ

end Defs

/-! ### Lemmas about `HasWeakType` -/

section HasWeakType

variable [TopologicalSpace ε₁] [ContinuousENorm ε₁] [TopologicalSpace ε₂] [ContinuousENorm ε₂]
    {f₁ : α → ε₁}

lemma HasWeakType.memWLp (h : HasWeakType T p p' μ ν c) (hf₁ : MemLp f₁ p μ)
    (hc : c < ⊤ := by finiteness) : MemWLp (T f₁) p' ν :=
  ⟨(h f₁ hf₁).1, h f₁ hf₁ |>.2.trans_lt <| mul_lt_top hc hf₁.2⟩

lemma HasWeakType.toReal {T : (α → ε₁) → (α' → ℝ≥0∞)} (h : HasWeakType T p p' μ ν c) :
    HasWeakType (T · · |>.toReal) p p' μ ν c :=
  fun f hf ↦ ⟨(h f hf).1.ennreal_toReal, wnorm_toReal_le.trans (h f hf).2 ⟩

-- unused, probably delete
open Classical in
lemma toReal_ofReal_preimage' {s : Set ℝ≥0∞} : ENNReal.toReal ⁻¹' (ENNReal.ofReal ⁻¹' s) =
    if ∞ ∈ s ↔ 0 ∈ s then s else if 0 ∈ s then s ∪ {∞} else s \ {∞} := by
  split_ifs <;> ext (_|_) <;> simp_all

-- move
open Classical in
lemma toReal_ofReal_preimage {s : Set ℝ≥0∞} : letI t := ENNReal.toReal ⁻¹' (ENNReal.ofReal ⁻¹' s)
  s = if ∞ ∈ s ↔ 0 ∈ s then t else if 0 ∈ s then t \ {∞} else t ∪ {∞} := by
  split_ifs <;> ext (_|_) <;> simp_all

-- move
lemma aestronglyMeasurable_ennreal_toReal_iff {f : α → ℝ≥0∞}
    (hf : NullMeasurableSet (f ⁻¹' {∞}) μ) :
    AEStronglyMeasurable (ENNReal.toReal ∘ f) μ ↔ AEStronglyMeasurable f μ := by
  refine ⟨fun h ↦ AEMeasurable.aestronglyMeasurable (NullMeasurable.aemeasurable fun s hs ↦ ?_),
    fun h ↦ h.ennreal_toReal⟩
  have := h.aemeasurable.nullMeasurable (hs.preimage measurable_ofReal)
  simp_rw [preimage_comp] at this
  rw [toReal_ofReal_preimage (s := s)]
  split_ifs
  · exact this
  · simp_rw [preimage_diff]
    exact this.diff hf
  · simp_rw [preimage_union]
    exact this.union hf

lemma hasWeakType_toReal_iff {T : (α → ε₁) → (α' → ℝ≥0∞)}
    (hT : ∀ f, MemLp f p μ → ∀ᵐ x ∂ν, T f x ≠ ⊤) :
    HasWeakType (T · · |>.toReal) p p' μ ν c ↔ HasWeakType T p p' μ ν c := by
  refine ⟨fun h ↦ fun f hf ↦ ?_, (·.toReal)⟩
  obtain ⟨h1, h2⟩ := h f hf
  refine ⟨?_, by rwa [← wnorm_toReal_eq (hT f hf)]⟩
  rwa [← aestronglyMeasurable_ennreal_toReal_iff]
  refine .of_null <| measure_zero_iff_ae_notMem.mpr ?_
  filter_upwards [hT f hf] with x hx
  simp [hx]

-- lemma comp_left [MeasurableSpace ε₂] {ν' : Measure ε₂} {f : ε₂ → ε₃} (h : HasWeakType T p p' μ ν c)
--     (hf : MemLp f p' ν') :
--     HasWeakType (f ∘ T ·) p p' μ ν c := by
--   intro u hu
--   refine ⟨h u hu |>.1.comp_measurable hf.1, ?_⟩

end HasWeakType

/-! ### Lemmas about `HasBoundedWeakType` -/

section HasBoundedWeakType

variable [TopologicalSpace ε₁] [ENormedAddMonoid ε₁] [TopologicalSpace ε₂] [ENorm ε₂]
    {f₁ : α → ε₁}

lemma HasBoundedWeakType.memWLp (h : HasBoundedWeakType T p p' μ ν c)
    (hf₁ : BoundedFiniteSupport f₁ μ) (hc : c < ⊤ := by finiteness) :
    MemWLp (T f₁) p' ν :=
  ⟨(h f₁ hf₁).1, h f₁ hf₁ |>.2.trans_lt <| mul_lt_top hc (hf₁.memLp p).2⟩

lemma HasWeakType.hasBoundedWeakType (h : HasWeakType T p p' μ ν c) :
    HasBoundedWeakType T p p' μ ν c :=
  fun f hf ↦ h f (hf.memLp _)

end HasBoundedWeakType

/-! ### Lemmas about `HasStrongType` -/

section HasStrongType

variable [TopologicalSpace ε₁] [ContinuousENorm ε₁] [TopologicalSpace ε₂] [ContinuousENorm ε₂]
    {f₁ : α → ε₁}

lemma HasStrongType.memLp (h : HasStrongType T p p' μ ν c) (hf₁ : MemLp f₁ p μ)
    (hc : c < ⊤ := by finiteness) : MemLp (T f₁) p' ν :=
  ⟨(h f₁ hf₁).1, h f₁ hf₁ |>.2.trans_lt <| mul_lt_top hc hf₁.2⟩

lemma HasStrongType.hasWeakType (hp' : 0 < p')
    (h : HasStrongType T p p' μ ν c) : HasWeakType T p p' μ ν c :=
  fun f hf ↦ ⟨(h f hf).1, wnorm_le_eLpNorm (h f hf).1 hp' |>.trans (h f hf).2⟩

lemma HasStrongType.toReal {T : (α → ε₁) → (α' → ℝ≥0∞)} (h : HasStrongType T p p' μ ν c) :
    HasStrongType (T · · |>.toReal) p p' μ ν c :=
  fun f hf ↦ ⟨(h f hf).1.ennreal_toReal, eLpNorm_toReal_le.trans (h f hf).2 ⟩

lemma hasStrongType_toReal_iff {T : (α → ε₁) → (α' → ℝ≥0∞)}
    (hT : ∀ f, MemLp f p μ → ∀ᵐ x ∂ν, T f x ≠ ⊤) :
    HasStrongType (T · · |>.toReal) p p' μ ν c ↔ HasStrongType T p p' μ ν c := by
  refine ⟨fun h ↦ fun f hf ↦ ?_, (·.toReal)⟩
  obtain ⟨h1, h2⟩ := h f hf
  refine ⟨?_, by rwa [← eLpNorm_toReal_eq (hT f hf)]⟩
  rwa [← aestronglyMeasurable_ennreal_toReal_iff]
  refine .of_null <| measure_zero_iff_ae_notMem.mpr ?_
  filter_upwards [hT f hf] with x hx
  simp [hx]

end HasStrongType

/-! ### Lemmas about `HasBoundedStrongType` -/

section HasBoundedStrongType

variable [TopologicalSpace ε₁] [ENormedAddMonoid ε₁] [TopologicalSpace ε₂] [ContinuousENorm ε₂]
    {f₁ : α → ε₁}

lemma HasBoundedStrongType.memLp (h : HasBoundedStrongType T p p' μ ν c)
    (hf₁ : BoundedFiniteSupport f₁ μ) (hc : c < ⊤ := by finiteness) :
    MemLp (T f₁) p' ν :=
  ⟨(h f₁ hf₁).1, h f₁ hf₁ |>.2.trans_lt <| mul_lt_top hc (hf₁.memLp _).2⟩

lemma HasStrongType.hasBoundedStrongType (h : HasStrongType T p p' μ ν c) :
    HasBoundedStrongType T p p' μ ν c :=
  fun f hf ↦ h f (hf.memLp _)

lemma HasBoundedStrongType.hasBoundedWeakType (hp' : 0 < p')
    (h : HasBoundedStrongType T p p' μ ν c) :
    HasBoundedWeakType T p p' μ ν c :=
  fun f hf ↦
    ⟨(h f hf).1, wnorm_le_eLpNorm (h f hf).1 hp' |>.trans (h f hf).2⟩

lemma HasBoundedStrongType.const_smul {T : (α → ε₁) → α' → ℝ≥0∞}
    (h : HasBoundedStrongType T p p' μ ν c) (r : ℝ≥0) :
    HasBoundedStrongType (r • T) p p' μ ν (r • c) := by
  intro f hf
  rw [Pi.smul_apply, MeasureTheory.eLpNorm_const_smul']
  exact ⟨(h f hf).1.const_smul _, le_of_le_of_eq (mul_le_mul_left' (h f hf).2 ‖r‖ₑ) (by simp; rfl)⟩

end HasBoundedStrongType

section distribution

variable {f g : α → ε} [ENorm ε]

@[gcongr]
lemma distribution_mono_left (h : ∀ᵐ x ∂μ, ‖f x‖ₑ ≤ ‖g x‖ₑ) :
    distribution f t μ ≤ distribution g t μ := by
  have h₀ : {x | t < ‖f x‖ₑ} \ {x | t < ‖g x‖ₑ} ⊆ {x | ¬‖f x‖ₑ ≤ ‖g x‖ₑ} := fun x ↦ by
    simp_rw [mem_diff, mem_setOf_eq, not_lt, not_le, and_imp]
    intro i₁ i₂; simpa using i₂.trans_lt i₁
  calc
    _ ≤ μ ({x | t < ‖f x‖ₑ} ∩ {x | t < ‖g x‖ₑ})
      + μ ({x | t < ‖f x‖ₑ} \ {x | t < ‖g x‖ₑ}) := measure_le_inter_add_diff μ _ _
    _ = μ ({x | t < ‖f x‖ₑ} ∩ {x | t < ‖g x‖ₑ}) := by rw [measure_mono_null h₀ h, add_zero]
    _ ≤ _ := by apply measure_mono; simp

@[gcongr]
lemma distribution_mono (h₁ : ∀ᵐ x ∂μ, ‖f x‖ₑ ≤ ‖g x‖ₑ) (h₂ : t ≤ s) :
    distribution f s μ ≤ distribution g t μ :=
  (distribution_mono_left h₁).trans (distribution_mono_right h₂)

lemma distribution_snormEssSup : distribution f (eLpNormEssSup f μ) μ = 0 :=
  meas_essSup_lt -- meas_eLpNormEssSup_lt

lemma distribution_add_le' {A : ℝ≥0∞} {g₁ g₂ : α → ε}
    (h : ∀ᵐ x ∂μ, ‖f x‖ₑ ≤ A * (‖g₁ x‖ₑ + ‖g₂ x‖ₑ)) :
    distribution f (A * (t + s)) μ ≤ distribution g₁ t μ + distribution g₂ s μ := by
  apply distribution_add_le_of_enorm
  simp [h]

lemma distribution_add_le {ε} [TopologicalSpace ε] [ENormedAddMonoid ε] {f g : α → ε} :
    distribution (f + g) (t + s) μ ≤ distribution f t μ + distribution g s μ :=
  calc
    _ ≤ μ ({x | t < ‖f x‖ₑ} ∪ {x | s < ‖g x‖ₑ}) := by
      refine measure_mono fun x h ↦ ?_
      simp only [mem_union, mem_setOf_eq, Pi.add_apply] at h ⊢
      contrapose! h
      exact (ENormedAddMonoid.enorm_add_le _ _).trans (add_le_add h.1 h.2)
    _ ≤ _ := measure_union_le _ _

--TODO: make this an iff?
lemma distribution_zero {ε} [TopologicalSpace ε] [ENormedAddMonoid ε] {f : α → ε} (h : f =ᵐ[μ] 0) :
    distribution f t μ = 0 := by
  unfold distribution
  rw[← le_zero_iff]
  calc _
    _ ≤ μ {x | 0 < ‖f x‖ₑ} := by
      apply measure_mono
      intro x hx
      simp only [Set.mem_setOf_eq] at hx
      exact pos_of_gt hx
    _ = μ {x | ‖f x‖ₑ ≠ 0} := by
      congr
      ext x
      simp
    _ = 0 := by
      refine ae_iff.mp ?_
      change enorm ∘ f =ᶠ[ae μ] 0
      unfold Filter.EventuallyEq
      simpa only [comp_apply, Pi.zero_apply, enorm_eq_zero]

end distribution

variable {f g : α → ε}

section

variable {ε ε' : Type*} [TopologicalSpace ε] [ENorm ε]
variable [TopologicalSpace ε'] [ENormedSpace ε']

-- TODO: this lemma and its primed version could be unified using a `NormedSemifield` typeclass
-- (which includes NNReal and normed fields like ℝ and ℂ), i.e. assuming 𝕜 is a normed semifield.
-- Investigate if this is worthwhile when upstreaming this to mathlib.
lemma distribution_smul_left {f : α → ε'} {c : ℝ≥0} (hc : c ≠ 0) :
    distribution (c • f) t μ = distribution f (t / ‖c‖ₑ) μ := by
  have h₀ : ‖c‖ₑ ≠ 0 := by
    have : ‖c‖ₑ = ‖(c : ℝ≥0∞)‖ₑ := rfl
    rw [this, enorm_ne_zero]
    exact ENNReal.coe_ne_zero.mpr hc
  unfold distribution
  congr with x
  simp only [Pi.smul_apply, mem_setOf_eq]
  rw [← @ENNReal.mul_lt_mul_right (t / ‖c‖ₑ) _ (‖c‖ₑ) h₀ coe_ne_top,
    enorm_smul_eq_mul (c := c) _, ENNReal.div_mul_cancel h₀ coe_ne_top, mul_comm]

variable [NormedAddCommGroup E] [MulActionWithZero 𝕜 E] [NormSMulClass 𝕜 E]
  {E' : Type*} [NormedAddCommGroup E'] [MulActionWithZero 𝕜 E'] [NormSMulClass 𝕜 E']

lemma distribution_smul_left' {f : α → E} {c : 𝕜} (hc : c ≠ 0) :
    distribution (c • f) t μ = distribution f (t / ‖c‖ₑ) μ := by
  have h₀ : ‖c‖ₑ ≠ 0 := enorm_ne_zero.mpr hc
  unfold distribution
  congr with x
  simp only [Pi.smul_apply, mem_setOf_eq]
  rw [← @ENNReal.mul_lt_mul_right (t / ‖c‖ₑ) _ (‖c‖ₑ) h₀ coe_ne_top,
    enorm_smul _, mul_comm, ENNReal.div_mul_cancel h₀ coe_ne_top]

lemma HasStrongType.const_smul [ContinuousConstSMul ℝ≥0 ε']
    {T : (α → ε) → (α' → ε')} {c : ℝ≥0∞} (h : HasStrongType T p p' μ ν c) (k : ℝ≥0) :
    HasStrongType (k • T) p p' μ ν (‖k‖ₑ * c) := by
  refine fun f hf ↦ ⟨AEStronglyMeasurable.const_smul (h f hf).1 k, eLpNorm_const_smul_le'.trans ?_⟩
  rw [mul_assoc]
  gcongr
  exact (h f hf).2

-- TODO: do we want to unify this lemma with its unprimed version, perhaps using an
-- `ENormedSemiring` class?
variable {𝕜 E' : Type*} [NormedRing 𝕜] [NormedAddCommGroup E'] [MulActionWithZero 𝕜 E'] [IsBoundedSMul 𝕜 E'] in
lemma HasStrongType.const_smul'
    {T : (α → ε) → (α' → E')} {c : ℝ≥0∞} (h : HasStrongType T p p' μ ν c) (k : 𝕜) :
    HasStrongType (k • T) p p' μ ν (‖k‖ₑ * c) := by
  refine fun f hf ↦ ⟨AEStronglyMeasurable.const_smul (h f hf).1 k, eLpNorm_const_smul_le.trans ?_⟩
  rw [mul_assoc]
  gcongr
  exact (h f hf).2

lemma HasStrongType.const_mul
    {T : (α → ε) → (α' → ℝ≥0∞)} {c : ℝ≥0∞} (h : HasStrongType T p p' μ ν c) (e : ℝ≥0) :
    HasStrongType (fun f x ↦ e * T f x) p p' μ ν (‖e‖ₑ * c) :=
  h.const_smul e

-- TODO: do we want to unify this lemma with its unprimed version, perhaps using an
-- `ENormedSemiring` class?
variable {E' : Type*} [NormedRing E'] in
lemma HasStrongType.const_mul'
    {T : (α → ε) → (α' → E')} {c : ℝ≥0∞} (h : HasStrongType T p p' μ ν c) (e : E') :
    HasStrongType (fun f x ↦ e * T f x) p p' μ ν (‖e‖ₑ * c) :=
  h.const_smul' e

lemma wnorm_const_smul_le (hp : p ≠ 0) {f : α → ε'} (k : ℝ≥0) :
    wnorm (k • f) p μ ≤ ‖k‖ₑ * wnorm f p μ := by
  by_cases ptop : p = ⊤
  · simp only [ptop, wnorm_top]
    apply eLpNormEssSup_const_smul_le'
  simp only [wnorm, ptop, ↓reduceIte, wnorm', iSup_le_iff]
  by_cases k_zero : k = 0
  · simp only [distribution, k_zero, Pi.smul_apply, zero_smul, enorm_zero, not_lt_zero',
    setOf_false, measure_empty, zero_mul, nonpos_iff_eq_zero, mul_eq_zero, ENNReal.coe_eq_zero,
    ENNReal.rpow_eq_zero_iff, inv_pos, true_and, zero_ne_top, inv_neg'', false_and, or_false]
    intro _
    right
    exact toReal_pos hp ptop
  simp only [distribution_smul_left k_zero]
  intro t
  rw [ENNReal.mul_iSup]
  have : t * distribution f (t / ‖k‖ₑ) μ ^ p.toReal⁻¹ =
      ‖k‖ₑ * ((t / ‖k‖ₑ) * distribution f (t / ‖k‖ₑ) μ ^ p.toReal⁻¹) := by
    nth_rewrite 1 [← mul_div_cancel₀ t k_zero]
    simp only [coe_mul, mul_assoc]
    congr
    exact coe_div k_zero
  rw [this]
  apply le_iSup_of_le (↑t / ↑‖k‖₊)
  apply le_of_eq
  congr <;> exact (coe_div k_zero).symm

lemma wnorm_const_smul_le' [IsBoundedSMul 𝕜 E] (hp : p ≠ 0) {f : α → E} (k : 𝕜) :
    wnorm (k • f) p μ ≤ ‖k‖ₑ * wnorm f p μ := by
  by_cases ptop : p = ⊤
  · simp only [ptop, wnorm_top]
    apply eLpNormEssSup_const_smul_le
  simp only [wnorm, ptop, ↓reduceIte, wnorm', iSup_le_iff]
  by_cases k_zero : k = 0
  · simp only [distribution, k_zero, Pi.smul_apply, zero_smul, enorm_zero, not_lt_zero', setOf_false,
      measure_empty, coe_lt_enorm, zero_mul, nonpos_iff_eq_zero, mul_eq_zero, ENNReal.coe_eq_zero,
      ENNReal.rpow_eq_zero_iff, inv_pos, true_and, zero_ne_top, inv_neg'', false_and, or_false]
    intro _
    right
    exact toReal_pos hp ptop
  simp only [distribution_smul_left' k_zero]
  intro t
  rw [ENNReal.mul_iSup]
  have knorm_ne_zero : ‖k‖₊ ≠ 0 := nnnorm_ne_zero_iff.mpr k_zero
  have : t * distribution f (t / ‖k‖ₑ) μ ^ p.toReal⁻¹ =
      ‖k‖ₑ * ((t / ‖k‖ₑ) * distribution f (t / ‖k‖ₑ) μ ^ p.toReal⁻¹) := by
    nth_rewrite 1 [← mul_div_cancel₀ t knorm_ne_zero]
    simp only [coe_mul, mul_assoc]
    congr
    exact coe_div knorm_ne_zero
  erw [this]
  apply le_iSup_of_le (↑t / ↑‖k‖₊)
  apply le_of_eq
  congr <;> exact (coe_div knorm_ne_zero).symm

lemma HasWeakType.const_smul [ContinuousConstSMul ℝ≥0 ε']
    {T : (α → ε) → (α' → ε')} (hp' : p' ≠ 0) {c : ℝ≥0∞} (h : HasWeakType T p p' μ ν c) (k : ℝ≥0) :
    HasWeakType (k • T) p p' μ ν (k * c) := by
  intro f hf
  refine ⟨(h f hf).1.const_smul k, ?_⟩
  calc wnorm ((k • T) f) p' ν
    _ ≤ k * wnorm (T f) p' ν := by simpa using wnorm_const_smul_le hp' _
    _ ≤ k * (c * eLpNorm f p μ) := by
      gcongr
      apply (h f hf).2
    _ = (k * c) * eLpNorm f p μ := by rw [mul_assoc]

-- TODO: do we want to unify this lemma with its unprimed version, perhaps using an
-- `ENormedSemiring` class?
lemma HasWeakType.const_smul' [IsBoundedSMul 𝕜 E'] {T : (α → ε) → (α' → E')} (hp' : p' ≠ 0)
    {c : ℝ≥0∞} (h : HasWeakType T p p' μ ν c) (k : 𝕜) :
    HasWeakType (k • T) p p' μ ν (‖k‖ₑ * c) := by
  intro f hf
  refine ⟨aestronglyMeasurable_const.smul (h f hf).1, ?_⟩
  calc wnorm ((k • T) f) p' ν
    _ ≤ ‖k‖ₑ * wnorm (T f) p' ν := by simp [wnorm_const_smul_le' hp']
    _ ≤ ‖k‖ₑ * (c * eLpNorm f p μ) := by
      gcongr
      apply (h f hf).2
    _ = (‖k‖ₑ * c) * eLpNorm f p μ := by rw [mul_assoc]

lemma HasWeakType.const_mul {T : (α → ε) → (α' → ℝ≥0∞)} (hp' : p' ≠ 0)
    {c : ℝ≥0∞} (h : HasWeakType T p p' μ ν c) (e : ℝ≥0) :
    HasWeakType (fun f x ↦ e * T f x) p p' μ ν (e * c) :=
  h.const_smul hp' e

-- TODO: do we want to unify this lemma with its unprimed version, perhaps using an
-- `ENormedSemiring` class?
lemma HasWeakType.const_mul' {T : (α → ε) → (α' → 𝕜)} (hp' : p' ≠ 0)
    {c : ℝ≥0∞} (h : HasWeakType T p p' μ ν c) (e : 𝕜) :
    HasWeakType (fun f x ↦ e * T f x) p p' μ ν (‖e‖ₑ * c) :=
  h.const_smul' hp' e

end

section NormedGroup

variable [NormedAddCommGroup E₁] [NormedSpace 𝕜 E₁] [NormedAddCommGroup E₂] [NormedSpace 𝕜 E₂]
  [NormedAddCommGroup E₃] [NormedSpace 𝕜 E₃]

lemma _root_.ContinuousLinearMap.distribution_le {f : α → E₁} {g : α → E₂} (L : E₁ →L[𝕜] E₂ →L[𝕜] E₃) :
    distribution (fun x ↦ L (f x) (g x)) (‖L‖ₑ * t * s) μ ≤
    distribution f t μ + distribution g s μ := by
  have h₀ : {x | ‖L‖ₑ * t * s < ‖(fun x ↦ (L (f x)) (g x)) x‖ₑ} ⊆
      {x | t < ‖f x‖ₑ} ∪ {x | s < ‖g x‖ₑ} := fun z hz ↦ by
    simp only [mem_union, mem_setOf_eq] at hz ⊢
    contrapose! hz
    calc
      ‖(L (f z)) (g z)‖ₑ ≤ ‖L‖ₑ * ‖f z‖ₑ * ‖g z‖ₑ := by calc
          _ ≤ ‖L (f z)‖ₑ * ‖g z‖ₑ := ContinuousLinearMap.le_opENorm (L (f z)) (g z)
          _ ≤ ‖L‖ₑ * ‖f z‖ₑ * ‖g z‖ₑ :=
            mul_le_mul' (ContinuousLinearMap.le_opENorm L (f z)) (by rfl)
      _ ≤ _ := mul_le_mul' (mul_le_mul_left' hz.1 ‖L‖ₑ) hz.2
  calc
    _ ≤ μ ({x | t < ‖f x‖ₑ} ∪ {x | s < ‖g x‖ₑ}) := measure_mono h₀
    _ ≤ _ := measure_union_le _ _

end NormedGroup

section Layercake

variable [TopologicalSpace ε] [ContinuousENorm ε]

/-- The layer-cake theorem, or Cavalieri's principle for functions into a space with a continuous
enorm. -/
lemma lintegral_norm_pow_eq_distribution {f : α → ε} (hf : AEStronglyMeasurable f μ) {p : ℝ} (hp : 0 < p) :
    ∫⁻ x, ‖f x‖ₑ ^ p ∂μ =
    ∫⁻ t in Ioi (0 : ℝ), ENNReal.ofReal (p * t ^ (p - 1)) * distribution f (.ofReal t) μ := by
  have := lintegral_rpow_eq_lintegral_meas_lt_mul μ (f := fun x ↦ ENNReal.toReal ‖f x‖ₑ)
    (Eventually.of_forall fun x ↦ ENNReal.toReal_nonneg) hf.enorm.ennreal_toReal hp
  simp only [mul_comm (μ _), ne_eq, ofReal_ne_top, not_false_eq_true, ← lintegral_const_mul',
    ← mul_assoc, ofReal_mul, distribution, hp.le] at this ⊢
  -- TODO: clean up this whole proof
  by_cases ae_finite : μ {x | ‖f x‖ₑ = ∞} = 0
  · -- main case
    convert this using 1
    · apply lintegral_congr_ae
      rw [Filter.eventuallyEq_iff_exists_mem]
      use {x | ‖f x‖ₑ ≠ ∞}
      rw [mem_ae_iff, compl_setOf]
      simp only [ne_eq, Decidable.not_not]
      use ae_finite
      intro x hx
      dsimp only
      rw [toReal_rpow, ofReal_toReal (rpow_ne_top_of_nonneg hp.le hx)]
    apply setLIntegral_congr_fun measurableSet_Ioi
    intro t ht
    dsimp only
    congr 1
    symm
    apply measure_eq_measure_of_null_diff
    · intro x hx
      simp only [mem_setOf_eq] at *
      rwa [ofReal_lt_iff_lt_toReal ht.le]
      by_contra hfx
      rw [hfx] at hx
      simp only [toReal_top] at hx
      linarith [hx, mem_Ioi.mp ht]
    dsimp [sdiff, Set.diff]
    apply measure_mono_null _ ae_finite
    intro x hx
    dsimp only [mem_setOf_eq] at *
    by_contra hf_top
    rw [ofReal_lt_iff_lt_toReal ht.le hf_top] at hx
    exact hx.2 hx.1
  · rw [lintegral_eq_top_of_measure_eq_top_ne_zero]
    · symm
      push_neg at ae_finite
      rw [← zero_lt_iff] at ae_finite
      rw [eq_top_iff]
      calc
      _ = ENNReal.ofReal p *
          (∫⁻ (t : ℝ) in Ioi 0, ENNReal.ofReal (t ^ (p - 1))) * μ {x | ‖f x‖ₑ = ∞} := by
        convert (top_mul ae_finite.ne').symm
        convert mul_top (ENNReal.ofReal_pos.mpr hp).ne'
        rw [← not_ne_iff, lintegral_ofReal_ne_top_iff_integrable]; rotate_left
        · exact (measurable_id.pow_const (p - 1)).aestronglyMeasurable.restrict
        · refine ae_restrict_of_forall_mem measurableSet_Ioi fun x mx ↦ ?_
          simp_rw [Pi.zero_apply]; rw [mem_Ioi] at mx; positivity
        exact not_integrableOn_Ioi_rpow (p - 1)
      _ = ∫⁻ (t : ℝ) in Ioi 0, ENNReal.ofReal p * ENNReal.ofReal (t ^ (p - 1))
            * μ {x | ‖f x‖ₑ = ∞} := by
        rw [lintegral_mul_const, lintegral_const_mul] <;> fun_prop
      _ ≤ ∫⁻ (t : ℝ) in Ioi 0, ENNReal.ofReal p * ENNReal.ofReal (t ^ (p - 1))
            * μ {x | ENNReal.ofReal t < ‖f x‖ₑ} := by
        gcongr with t x
        intro hfx
        simp [hfx]
    · fun_prop
    · simp_rw [rpow_eq_top_iff_of_pos hp]
      exact ae_finite

/-- The layer-cake theorem, or Cavalieri's principle, written using `eLpNorm`. -/
lemma eLpNorm_pow_eq_distribution {f : α → ε} (hf : AEStronglyMeasurable f μ) {p : ℝ≥0} (hp : 0 < p) :
    eLpNorm f p μ ^ (p : ℝ) =
    ∫⁻ t in Ioi (0 : ℝ), p * ENNReal.ofReal (t ^ ((p : ℝ) - 1)) * distribution f (.ofReal t) μ := by
  have h2p : 0 < (p : ℝ) := hp
  simp_rw [eLpNorm_nnreal_eq_eLpNorm' hp.ne', eLpNorm', one_div, ← ENNReal.rpow_mul,
    inv_mul_cancel₀ h2p.ne', ENNReal.rpow_one, lintegral_norm_pow_eq_distribution hf h2p,
    ENNReal.ofReal_mul zero_le_coe, ofReal_coe_nnreal]

/-- The layer-cake theorem, or Cavalieri's principle, written using `eLpNorm`, without
    taking powers. -/
lemma eLpNorm_eq_distribution {f : α → ε} (hf : AEStronglyMeasurable f μ) {p : ℝ} (hp : 0 < p) :
    eLpNorm f (.ofReal p) μ =
    (ENNReal.ofReal p  * ∫⁻ t in Ioi (0 : ℝ), distribution f (.ofReal t) μ *
        ENNReal.ofReal (t ^ (p - 1)) ) ^ p⁻¹ := by
  unfold eLpNorm
  split_ifs with sgn_p sz_p
  · exact False.elim (not_le_of_gt hp (ofReal_eq_zero.mp sgn_p))
  · exact False.elim (coe_ne_top sz_p)
  · unfold eLpNorm'
    rw [toReal_ofReal hp.le, one_div]
    congr 1
    rw [← lintegral_const_mul']
    swap; · exact coe_ne_top
    rw [lintegral_norm_pow_eq_distribution hf hp]
    congr 1 with x; rw [ofReal_mul] <;> [ring; positivity]

lemma lintegral_pow_mul_distribution {f : α → ε} (hf : AEStronglyMeasurable f μ) {p : ℝ} (hp : -1 < p) :
    ∫⁻ t in Ioi (0 : ℝ), ENNReal.ofReal (t ^ p) * distribution f (.ofReal t) μ =
    ENNReal.ofReal (p + 1)⁻¹ * ∫⁻ x, ‖f x‖ₑ ^ (p + 1) ∂μ := by
  have h2p : 0 < p + 1 := by linarith
  have h3p : 0 ≤ p + 1 := by linarith
  have h4p : p + 1 ≠ 0 := by linarith
  simp [*, lintegral_norm_pow_eq_distribution, ← lintegral_const_mul', ← ofReal_mul, ← mul_assoc]

end Layercake

end MeasureTheory


==> anc/Carleson/TwoSidedCarleson/Basic.lean <==
import Carleson.Calculations
import Carleson.ToMathlib.MeasureTheory.Integral.IntegrableOn

open MeasureTheory Set Metric Function Topology NNReal ENNReal

variable {X : Type*} {a : ℕ} [MetricSpace X] [DoublingMeasure X (defaultA a : ℕ)]
variable {r : ℝ}
variable {K : X → X → ℂ} {x x' : X} [IsOneSidedKernel a K]

/-- The Calderon Zygmund operator `T_r` in chapter Two-sided Metric Space Carleson -/
noncomputable def czOperator {X : Type*} [PseudoMetricSpace X] [MeasureSpace X] (K : X → X → ℂ)
    (r : ℝ) (f : X → ℂ) (x : X) : ℂ := ∫ y in (ball x r)ᶜ, K x y * f y


lemma czOperator_bound {g : X → ℂ} (hg : BoundedFiniteSupport g) (hr : 0 < r) (x : X) :
    ∃ (M : ℝ≥0), ∀ᵐ y ∂(volume.restrict (ball x r)ᶜ), ‖K x y * g y‖ ≤ M := by
  let M0 := (C_K a / volume (ball x r) * eLpNorm g ∞).toNNReal
  use M0
  rw [ae_iff, Measure.restrict_apply₀']
  · let M1 := (C_K a / volume (ball x r)).toNNReal
    let M2 := (eLpNorm g ∞).toNNReal
    have : { y | ¬‖K x y * g y‖ ≤ M0} ⊆ { y | ¬‖K x y‖ ≤ M1 ∨ ¬‖g y‖ ≤ M2} := by
      rw [setOf_subset_setOf]
      intro y
      contrapose!
      intro hy
      rw [norm_mul]
      trans M1 * M2
      · apply mul_le_mul hy.left hy.right
        case b0 | c0 => simp only [norm_nonneg, NNReal.zero_le_coe]

      apply le_of_eq
      norm_cast
      rw [← toNNReal_mul]
    rw [← Measure.restrict_apply₀']
    · apply measure_mono_null_ae this.eventuallyLE
      rw [setOf_or]
      apply measure_union_null
      · rw [← ae_iff]
        apply ae_restrict_of_forall_mem measurableSet_ball.compl
        intro y hy
        simp_rw [M1, ← ENNReal.toReal.eq_1, ← toReal_enorm]
        apply (ENNReal.toReal_le_toReal enorm_lt_top.ne ?_).mpr
        · apply enorm_K_le_ball_complement hy
        · exact (div_lt_top coe_ne_top ((measure_ball_pos volume x hr).ne.symm)).ne
      · simp_rw [← ae_iff, M2, ← ENNReal.toReal.eq_1, ← toReal_enorm,
          (ENNReal.toReal_le_toReal enorm_lt_top.ne (hg.eLpNorm_lt_top).ne), eLpNorm_exponent_top]
        apply ae_restrict_of_ae ae_le_eLpNormEssSup
    · exact measurableSet_ball.compl.nullMeasurableSet
  · exact measurableSet_ball.compl.nullMeasurableSet

omit [IsOneSidedKernel a K] in
@[fun_prop]
lemma czOperator_aestronglyMeasurable' (hK : Measurable (uncurry K))
    {g : X → ℂ} (hg : AEStronglyMeasurable g) :
    AEStronglyMeasurable (fun x ↦ czOperator K r g x) := by
  unfold czOperator
  conv => arg 1; intro x; rw [← integral_indicator (by measurability)]
  let f := fun (x,z) ↦ (ball x r)ᶜ.indicator (fun y ↦ K x y * g y) z
  apply AEStronglyMeasurable.integral_prod_right' (f := f)
  unfold f
  apply AEStronglyMeasurable.indicator
  · apply Continuous.comp_aestronglyMeasurable₂ (by fun_prop) hK.aestronglyMeasurable
    exact hg.comp_snd
  · conv => arg 1; change {x : (X × X) | x.2 ∈ (ball x.1 r)ᶜ}
    simp_rw [mem_compl_iff, mem_ball, not_lt]
    apply measurableSet_le <;> fun_prop

@[fun_prop]
lemma czOperator_aestronglyMeasurable
    {g : X → ℂ} (hg : AEStronglyMeasurable g) :
    AEStronglyMeasurable (fun x ↦ czOperator K r g x) :=
  czOperator_aestronglyMeasurable' measurable_K hg

/- Next lemma is useful for fun_prop in a context where it can not find the relevant measure to
apply `czOperator_aestronglyMeasurable`.
TODO: investigate -/
@[fun_prop]
lemma czOperator_aestronglyMeasurable_aux {g : X → ℂ} (hg : BoundedFiniteSupport g) :
    AEStronglyMeasurable (fun x ↦ czOperator K r g x) :=
  czOperator_aestronglyMeasurable hg.aestronglyMeasurable

lemma czOperator_welldefined {g : X → ℂ} (hg : BoundedFiniteSupport g) (hr : 0 < r) (x : X) :
    IntegrableOn (fun y => K x y * g y) (ball x r)ᶜ volume := by
  let Kxg := fun y ↦ K x y * g y
  have mKxg : AEStronglyMeasurable Kxg := by
    have : Measurable (K x) := measurable_K_right x
    fun_prop

  have tmp_Kxg {M : ℝ≥0} : ∀ y, ¬‖Kxg y‖ ≤ M → y ∈ support Kxg := by
    intro y
    contrapose!
    rw [notMem_support]
    intro hy
    rw [hy, norm_zero]
    simp only [NNReal.zero_le_coe]

  have bdd_Kxg : ∃ (M : ℝ), ∀ᵐ y ∂(volume.restrict ((ball x r)ᶜ ∩ support Kxg)), ‖Kxg y‖ ≤ M := by
    obtain ⟨M, hM⟩ := czOperator_bound (K := K) hg hr x
    use M
    rw [ae_iff, Measure.restrict_apply₀']
    · conv =>
        arg 1; arg 2;
        rw [← inter_assoc]
        refine Eq.symm (left_eq_inter.mpr ?_)
        · apply inter_subset_left.trans
          apply setOf_subset.mpr
          apply tmp_Kxg
      rw [← Measure.restrict_apply₀' (by measurability), ← ae_iff]
      exact hM
    · apply NullMeasurableSet.inter
      · exact measurableSet_ball.compl.nullMeasurableSet
      · exact mKxg.nullMeasurableSet_support

  obtain ⟨M, hM⟩ := bdd_Kxg

  apply integrableOn_of_integrableOn_inter_support measurableSet_ball.compl
  apply Measure.integrableOn_of_bounded
  · apply ne_top_of_le_ne_top
    · exact ne_of_lt hg.measure_support_lt
    · apply measure_mono
      trans support Kxg
      · exact inter_subset_right
      · exact support_mul_subset_right (K x) g
  · exact mKxg
  · exact hM

-- This could be adapted to state T_r is a linear operator but maybe it's not worth the effort
lemma czOperator_sub {f g : X → ℂ} (hf : BoundedFiniteSupport f) (hg : BoundedFiniteSupport g) (hr : 0 < r) :
    czOperator K r (f - g) = czOperator K r f - czOperator K r g := by
  ext x
  unfold czOperator
  simp_rw [Pi.sub_apply, mul_sub_left_distrib,
    integral_sub (czOperator_welldefined hf hr x) (czOperator_welldefined hg hr x)]

/-- Lemma 10.1.1 -/
lemma geometric_series_estimate {x : ℝ} (hx : 2 ≤ x) :
    ∑' (n : ℕ), (2 : ℝ≥0∞) ^ (-n / x) ≤ 2 ^ x := by
  calc
    _ = ∑' (n : ℕ), ((2 : ℝ≥0∞) ^ (-x⁻¹)) ^ n := by
      congr! 2 with n
      rw [div_eq_mul_inv, neg_mul_comm, mul_comm, ENNReal.rpow_mul, ENNReal.rpow_natCast]
    _ = (1 - 2 ^ (-x⁻¹))⁻¹ := ENNReal.tsum_geometric _
    _ ≤ 2 * (ENNReal.ofReal x⁻¹)⁻¹ := by
      apply near_1_geometric_bound; rw [mem_Icc, inv_nonneg, inv_le_one_iff₀]
      exact ⟨by linarith, .inr (by linarith)⟩
    _ = ENNReal.ofReal (2 * x) := by
      rw [ofReal_inv_of_pos (by linarith), inv_inv, ofReal_mul zero_le_two, ofReal_ofNat]
    _ ≤ ENNReal.ofReal (2 ^ x) := by
      gcongr
      have key := @one_add_mul_self_le_rpow_one_add 1 (by norm_num) (x - 1) (by linarith)
      rw [mul_one, add_sub_cancel, one_add_one_eq_two] at key
      replace key := mul_le_mul_of_nonneg_left key zero_le_two
      rwa [← Real.rpow_one_add' (by linarith) (by linarith), add_sub_cancel] at key
    _ = _ := by rw [← ofReal_rpow_of_pos zero_lt_two, ofReal_ofNat]


==> anc/Carleson/TwoSidedCarleson/MainTheorem.lean <==
import Carleson.MetricCarleson.Main
import Carleson.TwoSidedCarleson.NontangentialOperator

open MeasureTheory Set Bornology Function ENNReal Metric
open scoped NNReal

noncomputable section

/-- The constant used in `two_sided_metric_carleson`.
Has value `2 ^ (474 * a ^ 3) / (q - 1) ^ 6` in the blueprint. -/
def C10_0_1 (a : ℕ) (q : ℝ≥0) : ℝ≥0 := C_K a ^ 2 * C1_0_2 a q

lemma C10_0_1_pos {a : ℕ} {q : ℝ≥0} (hq : 1 < q) : 0 < C10_0_1 a q :=
  mul_pos (pow_two_pos_of_ne_zero <| by simp_rw [ne_eq, C_K_pos.ne', not_false_eq_true])
    (C1_0_2_pos hq)

variable {X : Type*} {a : ℕ} [MetricSpace X] [DoublingMeasure X (defaultA a : ℕ)]
variable {τ C r R : ℝ} {q q' : ℝ≥0}
variable {F G : Set X}
variable {K : X → X → ℂ} {x x' : X} [IsTwoSidedKernel a K]
variable [CompatibleFunctions ℝ X (defaultA a)] [IsCancellative X (defaultτ a)]

/-! ## Theorem 10.0.1 -/

/- Theorem 10.0.1 -/
theorem two_sided_metric_carleson (ha : 4 ≤ a) (hq : q ∈ Ioc 1 2) (hqq' : q.HolderConjugate q')
    (hF : MeasurableSet F) (hG : MeasurableSet G)
    (hT : ∀ r > 0, HasBoundedStrongType (czOperator K r) 2 2 volume volume (C_Ts a))
    {f : X → ℂ} (hmf : Measurable f) (hf : ∀ x, ‖f x‖ ≤ F.indicator 1 x) :
    ∫⁻ x in G, carlesonOperator K f x ≤
    C10_0_1 a q * (volume G) ^ (q' : ℝ)⁻¹ * (volume F) ^ (q : ℝ)⁻¹ := by
  let c := (2 : ℝ) ^ (-2 * (a : ℝ) ^ 3)
  have c_pos : 0 < c := Real.rpow_pos_of_pos two_pos _
  have : IsOneSidedKernel a (c • K) := by
    apply isOneSidedKernel_const_smul
    unfold c
    rw [neg_mul, Real.abs_rpow_of_nonneg two_pos.le, abs_two]
    exact Real.rpow_le_one_of_one_le_of_nonpos one_le_two (by norm_num)
  let : KernelProofData a (c • K) := by constructor <;> assumption
  have : nontangentialOperator (c • K) = ‖c‖ₑ • nontangentialOperator K := by
    convert nontangentialOperator_const_smul (c : ℂ)
    rw [← ofReal_norm_eq_enorm, ← ofReal_norm_eq_enorm, Complex.norm_real]
  have HBST : HasBoundedStrongType (nontangentialOperator (c • K)) 2 2 volume volume (C_Ts a) := by
    rw [this, ← ofReal_norm_eq_enorm]
    convert HasBoundedStrongType.const_smul (nontangential_from_simple ha hT) ‖c‖.toNNReal
    rw [C_Ts, C10_0_2_def, coe_pow, coe_ofNat, ← rpow_natCast, Nat.cast_pow, ENNReal.smul_def,
      Real.norm_eq_abs, ofNNReal_toNNReal, abs_of_pos c_pos, ← ofReal_rpow_of_pos two_pos,
      coe_pow, coe_ofNat, ← rpow_natCast, Nat.cast_mul, Nat.cast_ofNat, Nat.cast_pow,
      ofReal_ofNat 2, smul_eq_mul, ← rpow_add _ _ (NeZero.ne 2) ENNReal.ofNat_ne_top]
    ring_nf
  rw [← ENNReal.mul_le_mul_left (enorm_ne_zero.mpr c_pos.ne') enorm_ne_top,
    ← lintegral_const_mul' _ _ enorm_ne_top, mul_assoc, ← mul_assoc, ← mul_assoc]
  convert metric_carleson hq hqq' hF hG hmf hf HBST
  · convert congrFun (carlesonOperator_const_smul K f (c : ℂ)) _ |>.symm; simp
  rw [C10_0_1, C_K, coe_mul, ← mul_assoc, ← ofReal_coe_nnreal, Real.enorm_eq_ofReal c_pos.le,
    ← ofReal_mul c_pos.le, NNReal.coe_pow, NNReal.coe_rpow, NNReal.coe_ofNat,
    ← Real.rpow_mul_natCast two_pos.le, ← Real.rpow_add two_pos,
    ofReal_eq_one.mpr (by ring_nf; exact Real.rpow_zero 2), one_mul]

end


==> anc/Carleson/TwoSidedCarleson/NontangentialOperator.lean <==
import Carleson.ToMathlib.MeasureTheory.Integral.Bochner.ContinuousLinearMap
import Carleson.ToMathlib.MeasureTheory.Integral.Lebesgue
import Carleson.ToMathlib.MeasureTheory.Function.LpSeminorm.Basic
import Carleson.TwoSidedCarleson.WeakCalderonZygmund

open MeasureTheory Set Bornology Function ENNReal Metric
open scoped NNReal

noncomputable section

variable {X : Type*} {a : ℕ} [MetricSpace X] [DoublingMeasure X (defaultA a : ℕ)]
variable {τ C r R : ℝ} {q q' : ℝ≥0}
variable {F G : Set X}
variable {K : X → X → ℂ} {x x' : X} [IsTwoSidedKernel a K]

/-! ## Section 10.1 and Lemma 10.0.2 -/

variable (K) in
/-- The operator `T_*^r g(x)`, defined in (10.1.31), above Lemma 10.1.6. -/
def simpleNontangentialOperator (r : ℝ) (g : X → ℂ) (x : X) : ℝ≥0∞ :=
  ⨆ (R > r) (x' ∈ ball x R), ‖czOperator K R g x'‖ₑ

/-- The constant used in `estimate_x_shift`. -/
irreducible_def C10_1_2 (a : ℕ) : ℝ≥0 := 2 ^ (a ^ 3 + 2 * a + 2)
-- exact estimate from proof: C_K * (defaultA + 2 * defaultA²) ≤ C10_1_2

lemma _laverage_mul_measure_ball {g : X → ℂ} {x₀ : X} {n : ℝ} :
    ∫⁻ (a : X) in ball x₀ (n * r), ‖g a‖ₑ = (⨍⁻ (a : X) in ball x₀ (n * r), ‖g a‖ₑ ∂volume) * volume (ball x₀ (n * r)) := by
  have : IsFiniteMeasure (volume.restrict (ball x₀ (n * r))) :=
    isFiniteMeasure_restrict.mpr measure_ball_lt_top.ne
  rw [← measure_mul_laverage]
  simp only [MeasurableSet.univ, Measure.restrict_apply, univ_inter, mul_comm]

lemma estimate_10_1_2 {g : X → ℂ} (hg : BoundedFiniteSupport g) (hr : 0 < r) :
    (∫⁻ (y : X) in (ball x r)ᶜ ∩ ball x (2*r), ‖K x y * g y‖ₑ) ≤
    2 ^ (a ^ 3 + a) * globalMaximalFunction volume 1 g x := by
  simp only [enorm_mul]

  trans ∫⁻ (y : X) in (ball x r)ᶜ ∩ ball x (2*r), C_K ↑a / volume (ball x r) * ‖g y‖ₑ
  · apply setLIntegral_mono_ae (by fun_prop) (.of_forall _)
    intro y
    trans y ∈ (ball x r)ᶜ
    · exact fun a ↦ mem_of_mem_inter_left a
    exact fun h ↦ mul_le_mul' (enorm_K_le_ball_complement h) (by rfl)

  rw [lintegral_const_mul'' _ hg.aemeasurable.restrict.enorm] -- LHS = 10.1.5

  trans C_K a / volume (ball x r) * (globalMaximalFunction volume 1 g x * volume (ball x (2 * r)))
  · gcongr
    trans ∫⁻ (a : X) in ball x (2*r), ‖g a‖ₑ
    · exact lintegral_mono_set inter_subset_right
    rw [_laverage_mul_measure_ball]
    gcongr
    apply laverage_le_globalMaximalFunction
    rw [dist_self]
    exact mul_pos zero_lt_two hr

  nth_rw 2 [mul_comm]
  rw [← mul_assoc]
  gcongr

  trans C_K a / volume (ball x r) * (defaultA a * volume (ball x r))
  · gcongr
    apply measure_ball_two_le_same
  -- Somehow simp doesn't do it
  apply le_of_eq
  nth_rw 2 [mul_comm]
  rw [← mul_assoc, div_eq_mul_inv]
  nth_rw 2 [mul_assoc]
  simp_rw [mul_comm, ENNReal.mul_inv_cancel (measure_ball_pos volume x hr).ne.symm measure_ball_lt_top.ne, C_K]
  norm_cast
  ring

lemma estimate_10_1_3 (ha : 4 ≤ a) {g : X → ℂ} (hg : BoundedFiniteSupport g) (hr : 0 < r) (hx : dist x x' ≤ r) :
    ‖∫ (y : X) in (ball x (2*r))ᶜ, K x y * g y - K x' y * g y‖ₑ ≤
    2 ^ (a ^ 3 + 2 * a) * globalMaximalFunction volume 1 g x := by
  simp_rw [← mul_sub_right_distrib]

  trans ∫⁻ (y : X) in (ball x (2*r))ᶜ, ‖(K x y - K x' y) * g y‖ₑ
  · apply enorm_integral_le_lintegral_enorm
  simp only [enorm_mul]

  trans ∫⁻ (y : X) in (ball x (2*r))ᶜ, ((edist x x' / edist x y) ^ (a : ℝ)⁻¹ * (C_K a / vol x y)) * ‖g y‖ₑ
  · apply setLIntegral_mono_ae (by fun_prop) (.of_forall _)
    intro y h
    refine mul_le_mul' (enorm_K_sub_le' ?_) (by rfl)
    trans 2 * r
    · gcongr
    rw [mem_compl_iff, mem_ball, dist_comm] at h
    exact le_of_not_gt h

  let dom_i (i : ℕ) := Annulus.co x (2 ^ (i + 1) * r) (2 ^ (i + 2) * r)
  have rw_dom : (ball x (2*r))ᶜ = ⋃ (i : ℕ) , dom_i i:= by
    rw [Annulus.iUnion_co_eq_ci]
    · have : 2 * r = 2 ^ (0 + 1) * r := by ring
      rw [this, Annulus.ci_eq]
    · intro n
      gcongr <;> simp
    · apply Filter.not_bddAbove_of_tendsto_atTop (l := Filter.atTop)
      apply Filter.tendsto_atTop_atTop_of_monotone
      · exact (pow_right_mono₀ Nat.one_le_ofNat).comp Order.succ_mono|>.mul_const (le_of_lt hr)
      intro b
      use Nat.ceil (b / r)
      rw [← div_le_iff₀ hr]
      trans (Nat.ceil (b / r) : ℝ)
      · apply Nat.le_ceil
      · norm_cast
        trans Nat.ceil (b / r) + 1
        · exact Nat.le_add_right ⌈b / r⌉₊ 1
        · exact le_of_lt (Nat.lt_pow_self (le_refl 2))

  trans ∑' (i : ℕ), ∫⁻ (y : X) in dom_i i, ((edist x x' / edist x y) ^ (a : ℝ)⁻¹ * (C_K a / vol x y)) * ‖g y‖ₑ
  · rw [rw_dom]
    apply lintegral_iUnion_le

  -- Writing negative powers as positive powers of 1/2 to enable working with i : ℕ instead of -i : ℤ
  trans ∑' (i : ℕ), 2 ^ (a ^ 3 + a) * (1 / (2 : ℝ≥0) ) ^ ((i + 1) * (a : ℝ)⁻¹) * globalMaximalFunction volume 1 g x
  · apply Summable.tsum_le_tsum
    case hf | hg => apply ENNReal.summable

    intro i
    have est_edist : ∀y ∈ dom_i i, (edist x x' / edist x y) ≤ (1 / (2 : ℝ≥0)) ^ (i + 1) := by
      unfold dom_i Annulus.co
      simp_rw [← Ico_def, mem_setOf]
      intro y hdist
      trans edist x x' / (2 ^ (i + 1) * r.toNNReal)
      · gcongr
        rw [edist_dist, ENNReal.le_ofReal_iff_toReal_le]
        case ha => norm_cast; apply coe_ne_top
        case hb => exact dist_nonneg
        simp_rw [toReal_mul, toReal_pow, toReal_ofNat, coe_toReal, Real.coe_toNNReal', max_eq_left hr.le, hdist.left]
      rw [ENNReal.div_le_iff_le_mul]
      case hb0 => right; apply pow_ne_top; simp
      case hbt => left; exact (mul_ne_top (pow_ne_top ofNat_ne_top) coe_ne_top)
      rw [← mul_assoc, pow_mul_pow_eq_one]
      case a =>
        simp only [coe_ofNat, one_div]
        apply ENNReal.inv_mul_cancel <;> simp
      simp only [one_mul, edist_le_coe, nndist_dist]
      exact Real.toNNReal_le_toNNReal hx

    have est_vol : ∀y ∈ dom_i i, vol x y ≥ volume (ball x (2 ^ (i + 1) * r)) := by
      unfold dom_i Annulus.co
      simp_rw [← Ico_def, mem_setOf]
      apply fun y h ↦ measure_mono (ball_subset_ball h.left)

    trans ∫⁻ (y : X) in dom_i i, (1 / (2 : ℝ≥0)) ^ ((i + 1) * (a : ℝ)⁻¹) * (C_K a / volume (ball x (2 ^ (i + 1) * r))) * ‖g y‖ₑ
    · apply setLIntegral_mono_ae (by fun_prop) (.of_forall _)
      intro y hy
      gcongr
      · rw [rpow_mul]
        apply rpow_le_rpow _ (by positivity)
        · norm_cast
          exact est_edist y hy
      · exact est_vol y hy

    rw [lintegral_const_mul'' _ hg.aemeasurable.restrict.enorm]

    trans (1 / (2 : ℝ≥0)) ^ ((i + 1) * (a : ℝ)⁻¹) * (C_K ↑a / volume (ball x (2 ^ (i + 1) * r))) *
        ∫⁻ (y : X) in ball x (2 ^ (i + 2) * r), ‖g y‖ₑ
    · gcongr
      apply lintegral_mono_set
      unfold dom_i
      rw [Annulus.co_eq]
      exact inter_subset_left

    rw [_laverage_mul_measure_ball]
    nth_rw 5 [mul_comm]
    rw [← mul_assoc]
    trans (1 / (2 : ℝ≥0)) ^ ((i + 1) * (a : ℝ)⁻¹) * (C_K ↑a / volume (ball x (2 ^ (i + 1) * r))) *
        volume (ball x (2 ^ (i + 2) * r)) * globalMaximalFunction volume 1 g x
    · apply mul_le_mul'
      case h₁ => rfl
      apply laverage_le_globalMaximalFunction
      simp only [dist_self, Nat.ofNat_pos, pow_pos, mul_pos_iff_of_pos_left, hr]

    apply mul_le_mul' _ (by rfl)
    rw [mul_assoc, mul_comm]
    apply mul_le_mul' _ (by rfl)

    trans C_K a / volume (ball x (2 ^ (i + 1) * r)) * (defaultA a * volume (ball x (2 ^ (i + 1) * r)))
    · gcongr
      rw [pow_succ]
      nth_rw 2 [mul_comm]
      rw [mul_assoc]
      apply measure_ball_two_le_same

    apply le_of_eq
    rw [div_eq_mul_inv]
    nth_rw 4 [mul_comm]
    rw [mul_assoc]
    nth_rw 2 [← mul_assoc]
    nth_rw 3 [mul_comm]
    rw [ENNReal.mul_inv_cancel (measure_ball_pos volume x (by positivity)).ne.symm measure_ball_lt_top.ne]
    simp_rw [C_K, defaultA, one_mul, pow_add]
    norm_cast

  have : (2 : ℝ≥0∞) ^ (a ^ 3 + 2 * a) = 2 ^ (a ^ 3 + a) * 2 ^ a := by ring
  rw [ENNReal.tsum_mul_right, ENNReal.tsum_mul_left, this]
  gcongr
  simp_rw [coe_ofNat, one_div, inv_rpow, ← rpow_neg, ← div_eq_mul_inv]

  trans ∑' (i : ℕ), 2 ^ (-i / (a : ℝ))
  · apply Summable.tsum_le_tsum
    case hf | hg => apply ENNReal.summable
    intro i
    apply rpow_le_rpow_of_exponent_le Nat.one_le_ofNat
    rw [neg_div, neg_le_neg_iff, div_le_div_iff_of_pos_right (by positivity)]
    simp only [le_add_iff_nonneg_right, zero_le_one]
  rw [← rpow_natCast]
  exact geometric_series_estimate (by norm_cast; omega)

lemma estimate_10_1_4 {g : X → ℂ} (hg : BoundedFiniteSupport g) (hr : 0 < r) (hx : dist x x' ≤ r) :
    (∫⁻ (y : X) in (ball x' r)ᶜ ∩ ball x (2*r), ‖K x' y * g y‖ₑ) ≤
    2 ^ (a ^ 3 + 2 * a) * globalMaximalFunction volume 1 g x := by
  simp only [enorm_mul]

  trans ∫⁻ (y : X) in (ball x' r)ᶜ ∩ ball x (2 * r), C_K a / volume (ball x' r) * ‖g y‖ₑ
  · apply setLIntegral_mono_ae (by fun_prop) (.of_forall _)
    intro x
    trans x ∈ (ball x' r)ᶜ
    · exact fun a ↦ mem_of_mem_inter_left a
    exact fun h ↦ mul_le_mul' (enorm_K_le_ball_complement h) (by rfl)

  rw [lintegral_const_mul'' _ hg.aemeasurable.restrict.enorm] -- LHS = 10.1.5 but for x'

  trans C_K ↑a / volume (ball x' r) * (globalMaximalFunction volume 1 g x * volume (ball x' (4 * r)))
  · apply mul_le_mul' le_rfl
    trans ∫⁻ (a : X) in ball x' (4 * r), ‖g a‖ₑ
    · apply lintegral_mono_set
      trans ball x (2 * r)
      · exact inter_subset_right
      · exact ball_subset (by linarith)
    rw [_laverage_mul_measure_ball]
    apply mul_le_mul' ?_ le_rfl
    exact laverage_le_globalMaximalFunction (by linarith)

  nth_rw 2 [mul_comm]
  rw [← mul_assoc]

  apply mul_le_mul' ?_ le_rfl
  trans C_K ↑a / volume (ball x' r) * ((defaultA a) ^ 2 * volume (ball x' r))
  · exact mul_le_mul' le_rfl (measure_ball_four_le_same _ _)

  -- Somehow simp doesn't do it
  apply le_of_eq
  nth_rw 2 [mul_comm]
  rw [← mul_assoc, div_eq_mul_inv]
  nth_rw 2 [mul_assoc]
  simp_rw [mul_comm, ENNReal.mul_inv_cancel (measure_ball_pos volume x' hr).ne.symm measure_ball_lt_top.ne, C_K]
  norm_cast
  ring

/-- Lemma 10.1.2 -/
theorem estimate_x_shift (ha : 4 ≤ a)
    {g : X → ℂ} (hg : BoundedFiniteSupport g) (hr : 0 < r) (hx : dist x x' ≤ r) :
    edist (czOperator K r g x) (czOperator K r g x') ≤
    C10_1_2 a * globalMaximalFunction volume 1 g x := by
  let bxrc := (ball x r)ᶜ
  let bx2r := ball x (2*r)
  let bxprc := (ball x' r)ᶜ

  -- Domain split x integral
  have dom_x : bxrc = (bxrc ∩ bx2r) ∪ bx2rᶜ := by
    conv_lhs =>
      rw [← inter_univ bxrc, ← union_compl_self bx2r, inter_union_distrib_left]
    congr
    symm
    rw [right_eq_inter, compl_subset_compl]
    exact ball_subset_ball (by linarith)

  have ball2_sub_ballprime : bx2rᶜ ⊆ bxprc := by
    rw [compl_subset_compl]
    apply ball_subset
    rw [dist_comm]
    apply hx.trans
    linarith

  -- Domain split x' integral
  have dom_x_prime : bxprc = (bxprc ∩ bx2r) ∪ bx2rᶜ := by
    rw [right_eq_inter.mpr ball2_sub_ballprime]
    exact (inter_union_compl bxprc bx2r).symm

  -- Integral split x
  have integral_x : czOperator K r g x = (∫ y in (bxrc ∩ bx2r), K x y * g y) + (∫ y in bx2rᶜ, K x y * g y) := by
    calc czOperator K r g x
      _ = (∫ y in bxrc, K x y * g y) := by rfl
      _ = (∫ y in (bxrc ∩ bx2r) ∪ bx2rᶜ , K x y * g y) := by nth_rw 1 [dom_x]

    apply setIntegral_union_2
    · rw [disjoint_compl_right_iff_subset]
      exact inter_subset_right
    · exact measurableSet_ball.compl
    · rw [← dom_x]
      apply czOperator_welldefined hg hr

  -- Integral split x'
  have integral_x_prime : czOperator K r g x' = (∫ y in (bxprc ∩ bx2r), K x' y * g y) + (∫ y in bx2rᶜ, K x' y * g y) := by
    calc czOperator K r g x'
      _ = (∫ y in bxprc, K x' y * g y) := by rfl
      _ = (∫ y in (bxprc ∩ bx2r) ∪ bx2rᶜ , K x' y * g y) := by nth_rw 1 [dom_x_prime]

    refine setIntegral_union_2 ?_ measurableSet_ball.compl ?_
    · rw [disjoint_compl_right_iff_subset]
      exact inter_subset_right
    · rw [← dom_x_prime]
      exact czOperator_welldefined hg hr ..

  rw [edist_eq_enorm_sub, integral_x, integral_x_prime]

  -- Rewrite lhs according to 10.1.234 split
  conv =>
    lhs; arg 1
    calc _
      _ = (∫ (y : X) in bxrc ∩ bx2r, K x y * g y)
                + ((∫ (y : X) in bx2rᶜ, K x y * g y) - (∫ (y : X) in bx2rᶜ, K x' y * g y))
                - (∫ (y : X) in bxprc ∩ bx2r, K x' y * g y) := by ring
      _ = (∫ (y : X) in bxrc ∩ bx2r, K x y * g y)
                + (∫ (y : X) in bx2rᶜ, K x y * g y - K x' y * g y)
                - (∫ (y : X) in bxprc ∩ bx2r, K x' y * g y) := by
          rw[← integral_sub]
          · apply czOperator_welldefined hg (mul_pos zero_lt_two hr)
          · apply IntegrableOn.mono_set (hst := ball2_sub_ballprime)
            apply czOperator_welldefined hg hr

  apply enorm_sub_le.trans
  trans ‖∫ (y : X) in bxrc ∩ bx2r, K x y * g y‖ₑ + ‖∫ (y : X) in bx2rᶜ, K x y * g y - K x' y * g y‖ₑ +
      ‖∫ (y : X) in bxprc ∩ bx2r, K x' y * g y‖ₑ
  · gcongr
    apply enorm_add_le
  trans (∫⁻ (y : X) in bxrc ∩ bx2r, ‖K x y * g y‖ₑ) + ‖∫ (y : X) in bx2rᶜ, K x y * g y - K x' y * g y‖ₑ +
      ∫⁻ (y : X) in bxprc ∩ bx2r, ‖K x' y * g y‖ₑ
  · refine add_le_add_three ?_ (by rfl) ?_ <;> apply enorm_integral_le_lintegral_enorm
  -- LHS is now 10.1.234, apply respective estimates
  trans (2 ^ (a ^ 3 + a) * globalMaximalFunction volume 1 g x) + (2 ^ (a ^ 3 + 2 * a) * globalMaximalFunction volume 1 g x) +
      (2 ^ (a ^ 3 + 2 * a) * globalMaximalFunction volume 1 g x)
  · exact add_le_add_three (estimate_10_1_2 hg hr) (estimate_10_1_3 ha hg hr hx)
      (estimate_10_1_4 hg hr hx)
  rw [← distrib_three_right]
  gcongr
  -- Now it is unavoidable to unfold C10_1_2
  with_unfolding_all simp only [C10_1_2]
  norm_cast
  trans 2 ^ (a ^ 3 + 2 * a + 1) + 2 ^ (a ^ 3 + 2 * a) + 2 ^ (a ^ 3 + 2 * a)
  · apply Nat.add_le_add_iff_right.mpr
    apply Nat.add_le_add_iff_right.mpr
    rw [Nat.pow_le_pow_iff_right (h := Nat.one_lt_two)]
    linarith
  apply le_of_eq
  ring

/-- The constant used in `cotlar_control`. -/
irreducible_def C10_1_3 (a : ℕ) : ℝ≥0 := 2 ^ (a ^ 3 + 4 * a + 1)

lemma radius_change {g : X → ℂ} (hg : BoundedFiniteSupport g volume) (hr : r ∈ Ioc 0 R)
    (hx : dist x x' ≤ R / 4) :
    ‖czOperator K r ((ball x (R / 2))ᶜ.indicator g) x' - czOperator K R ((ball x (R / 2))ᶜ.indicator g) x'‖ₑ ≤
      2 ^ (a ^ 3 + 4 * a) * globalMaximalFunction volume 1 g x := by
  have R_pos : 0 < R := by
    rw [mem_Ioc] at hr
    linarith
  unfold czOperator
  rw [← integral_indicator (by measurability), ← integral_indicator (by measurability), ← integral_sub]
  rotate_left
  · rw [integrable_indicator_iff (by measurability)]
    apply czOperator_welldefined
    · apply BoundedFiniteSupport.indicator hg (by measurability)
    · rw [mem_Ioc] at hr; exact hr.1
  · rw [integrable_indicator_iff (by measurability)]
    apply czOperator_welldefined _ R_pos
    apply BoundedFiniteSupport.indicator hg (by measurability)
  calc _
    _ = ‖∫ (y : X), ((ball x' R) \ (ball x' r ∪ ball x (R / 2))).indicator (fun y ↦ K x' y * g y) y‖ₑ := by
      congr
      ext y
      unfold indicator
      split <;> split <;> split <;> rename_i yx'r yx'R hy
      · exfalso
        exact yx'R hy.1
      · simp
      · simp only [mem_compl_iff, mem_ball, not_lt, mul_ite, mul_zero, sub_zero, ite_eq_left_iff,
        not_le, zero_eq_mul]
        intro h
        exfalso
        simp at yx'r yx'R hy
        linarith
      · simp only [mem_compl_iff, mem_ball, not_lt, mul_ite, mul_zero, sub_zero, ite_eq_right_iff,
        mul_eq_zero]
        intro h
        exfalso
        simp only [mem_compl_iff, mem_ball, not_lt, not_le, mem_diff, mem_union, not_or,
          not_and] at yx'r yx'R hy
        linarith [hy yx'R yx'r]
      · simp only [mem_compl_iff, mem_ball, not_lt, not_le, mem_diff, mem_union,
        not_or] at yx'r yx'R hy
        linarith
      · simp only [mem_compl_iff, mem_ball, not_lt, mul_ite, mul_zero, zero_sub, neg_eq_zero,
        ite_eq_right_iff, mul_eq_zero]
        intro h
        exfalso
        simp at yx'r yx'R hy hr
        linarith
      · simp at yx'r yx'R hy
        linarith
      · ring
    _ ≤ ∫⁻ (y : X), ‖((ball x' R) \ (ball x' r ∪ ball x (R / 2))).indicator (fun y ↦ K x' y * g y) y‖ₑ := by
      apply enorm_integral_le_lintegral_enorm
    _ = ∫⁻ (y : X) in ((ball x' R) \ (ball x' r ∪ ball x (R / 2))), ‖K x' y‖ₑ * ‖g y‖ₑ := by
      rw [← lintegral_indicator]
      · congr with y
        rw[enorm_indicator_eq_indicator_enorm]
        congr with y
        apply enorm_mul
      measurability
    _ ≤ ∫⁻ (y : X) in ((ball x (2 * R)) \ (ball x' (R / 4))), ‖K x' y‖ₑ * ‖g y‖ₑ := by
      apply lintegral_mono_set
      intro y
      simp only [mem_diff, mem_ball, mem_union, not_or, not_lt, and_imp]
      intro h1 h2 h3
      simp at hr
      constructor <;>
      · rw [dist_comm] at hx
        linarith [dist_triangle y x' x]
    _ ≤ ∫⁻ (y : X) in ((ball x (2 * R)) \ (ball x' (R / 4))), (C_K a : ℝ≥0∞) / vol x' y * ‖g y‖ₑ := by
      gcongr with y
      apply enorm_K_le_vol_inv
    _ ≤ ∫⁻ (y : X) in ((ball x (2 * R)) \ (ball x' (R / 4))), (C_K a : ℝ≥0∞) / (volume (ball x' (R / 4))) * ‖g y‖ₑ := by
      apply lintegral_set_mono_fn (by measurability)
      intro y hy
      gcongr
      unfold vol
      apply measure_mono
      intro z hz
      simp only [mem_Ioc, mem_diff, mem_ball, not_lt] at *
      rw [dist_comm x' y]
      linarith
    _ = (C_K a : ℝ≥0∞) / (volume (ball x' (R / 4))) * ∫⁻ (y : X) in ((ball x (2 * R)) \ (ball x' (R / 4))), ‖g y‖ₑ := by
      apply lintegral_const_mul''
      apply AEMeasurable.enorm
      exact hg.aemeasurable.restrict
    _ ≤ (C_K a : ℝ≥0∞) / (volume (ball x' (R / 4))) * ∫⁻ (y : X) in (ball x (2 * R)), ‖g y‖ₑ := by
      gcongr
      apply lintegral_mono_set
      exact diff_subset
    _ ≤ (C_K a : ℝ≥0∞) / (volume (ball x' (R / 4))) * (volume (ball x (2 * R)) * globalMaximalFunction volume 1 g x) := by
      gcongr
      apply lintegral_ball_le_volume_globalMaximalFunction
      simpa

  rw [← mul_assoc]
  gcongr

  calc _
    _ ≤ (C_K a : ℝ≥0∞) / (volume (ball x (2 * R)) / 2 ^ (4 * a)) * (volume (ball x (2 * R))) := by
      gcongr
      rw [ENNReal.div_le_iff' (by simp) (by simp)]
      calc _
        _ = volume (ball x (2 ^ 3 * (R / 4))) := by
          congr
          ring_nf
        _ ≤ (defaultA a) ^ 3 * volume (ball x (R / 4)) := by
          apply measure_ball_two_le_same_iterate
        _ ≤ (defaultA a) ^ 3 * volume (ball x' (R / 2)) := by
          gcongr
          refine ball_subset ?_
          linarith
        _ = (defaultA a) ^ 3 * volume (ball x' (2 * (R / 4))) := by congr; ring_nf
        _ ≤ (defaultA a) ^ 3 * ((defaultA a) * volume (ball x' (R / 4))) := by
          gcongr
          apply measure_ball_two_le_same
        _ = 2 ^ (4 * a) * volume (ball x' (R / 4)) := by
          unfold defaultA
          push_cast
          ring_nf
    _= 2 ^ (a ^ 3 + 4 * a) := by
      unfold C_K
      rw [← ENNReal.div_mul, mul_assoc, mul_comm (2 ^ (4 * a)), ← mul_assoc, ENNReal.div_mul_cancel]
      · norm_cast
        ring
      · apply (measure_ball_pos volume x (by linarith)).ne.symm
      · apply measure_ball_ne_top
      · simp
      · simp

omit [IsTwoSidedKernel a K] in
lemma cut_out_ball {g : X → ℂ} (hr : r ∈ Ioc 0 R) (hx : dist x x' ≤ R / 4) :
    czOperator K R g x' = czOperator K R ((ball x (R / 2))ᶜ.indicator g) x' := by
  have R_pos : 0 < R := by
    rw [mem_Ioc] at hr
    linarith
  unfold czOperator
  rw [← integral_indicator, ← integral_indicator]
  · congr
    apply indicator_eq_indicator'
    intro y hy
    rw [indicator_apply_eq_self.mpr]
    intro hy'
    exfalso
    simp at hy hy'
    have : dist y x' ≤ dist y x + dist x x' := by
      apply dist_triangle
    linarith
  · measurability
  · measurability

/-- Lemma 10.1.3 -/
theorem cotlar_control (ha : 4 ≤ a) {g : X → ℂ} (hg : BoundedFiniteSupport g) (hr : r ∈ Ioc 0 R)
    (hx : dist x x' ≤ R / 4) :
    ‖czOperator K R g x‖ₑ ≤ ‖czOperator K r ((ball x (R / 2))ᶜ.indicator g) x'‖ₑ +
    C10_1_3 a * globalMaximalFunction volume 1 g x := by
  have R_pos : 0 < R := by
    rw [mem_Ioc] at hr
    linarith

  calc ‖czOperator K R g x‖ₑ
    _ = ‖(czOperator K R g x - czOperator K R g x') + czOperator K R g x'‖ₑ := by
      congr
      ring
    _ ≤ ‖czOperator K R g x - czOperator K R g x'‖ₑ + ‖czOperator K R g x'‖ₑ := by
      apply enorm_add_le
    _ = nndist (czOperator K R g x) (czOperator K R g x') + ‖czOperator K R ((ball x (R / 2))ᶜ.indicator g) x'‖ₑ := by congr 2; exact cut_out_ball hr hx
    _ ≤ C10_1_2 a * globalMaximalFunction volume 1 g x + (‖czOperator K r ((ball x (R / 2))ᶜ.indicator g) x' - czOperator K R ((ball x (R / 2))ᶜ.indicator g) x'‖ₑ + ‖czOperator K r ((ball x (R / 2))ᶜ.indicator g) x'‖ₑ) := by
      gcongr
      · apply estimate_x_shift ha hg R_pos
        linarith
      · --triangle inequality as above
        rw [← edist_eq_enorm_sub, edist_comm, edist_eq_enorm_sub]
        apply le_trans _ (enorm_add_le _ _)
        apply le_of_eq
        congr
        ring
    _ ≤ C10_1_2 a * globalMaximalFunction volume 1 g x + 2 ^ (a ^ 3 + 4 * a) * globalMaximalFunction volume 1 g x + ‖czOperator K r ((ball x (R / 2))ᶜ.indicator g) x'‖ₑ := by
      rw [add_assoc]
      gcongr
      exact radius_change hg hr hx
    _ ≤ ‖czOperator K r ((ball x (R / 2))ᶜ.indicator g) x'‖ₑ + C10_1_3 a * globalMaximalFunction volume 1 g x := by
      rw [add_comm]
      gcongr
      rw [← add_mul]
      gcongr
      rw [C10_1_2_def, C10_1_3_def]
      norm_num
      calc (2 : ℝ≥0∞) ^ (a ^ 3 + 2 * a + 2) + 2 ^ (a ^ 3 + 4 * a)
        _ = (2 : ℝ≥0∞) ^ (a ^ 3 + (2 * a + 2)) + 2 ^ (a ^ 3 + 4 * a) := by
          congr 1
        _ ≤ 2 ^ (a ^ 3 + 4 * a) + 2 ^ (a ^ 3 + 4 * a) := by
          gcongr
          · exact one_le_two
          · linarith
        _ = 2 * 2 ^ (a ^ 3 + 4 * a) := (two_mul (2 ^ (a ^ 3 + 4 * a))).symm
        _ = 2 ^ (a ^ 3 + 4 * a + 1) := (pow_succ' 2 (a ^ 3 + 4 * a)).symm

/-- The constant used in `cotlar_set_F₂`. -/
irreducible_def C10_1_4 (a : ℕ) : ℝ≥0 := 2 ^ (a ^ 3 + 22 * a + 2)

lemma globalMaximalFunction_zero_enorm_ae_zero (hR : 0 < R) {f : X → ℂ} (hf : AEStronglyMeasurable f)
    (hMzero : globalMaximalFunction volume 1 f x = 0) :
    ∀ᵐ x' ∂(volume.restrict (ball x R)), ‖f x'‖ₑ = 0 := by
  change (fun x' ↦ ‖f x'‖ₑ) =ᶠ[ae (volume.restrict (ball x R))] 0
  rw [← lintegral_eq_zero_iff' (by fun_prop)]
  rw [← bot_eq_zero, ← le_bot_iff, bot_eq_zero]
  apply le_of_le_of_eq (lintegral_ball_le_volume_globalMaximalFunction _)
  · rw [hMzero]
    simp
  · simp [hR]

/-- Part 1 of Lemma 10.1.4 about `F₁`. -/
theorem cotlar_set_F₁ (hr : 0 < r) (hR : r ≤ R) {g : X → ℂ} (hg : BoundedFiniteSupport g) :
    volume.restrict (ball x (R / 4))
      {x' | 4 * globalMaximalFunction volume 1 (czOperator K r g) x < ‖czOperator K r g x'‖ₑ } ≤
    volume (ball x (R / 4)) / 4 := by
  let MTrgx := globalMaximalFunction volume 1 (czOperator K r g) x
  by_cases hMzero : MTrgx = 0
  · apply le_of_eq_of_le _ (zero_le _)
    rw [measure_zero_iff_ae_notMem]
    have czzero := globalMaximalFunction_zero_enorm_ae_zero (R := R / 4) (by simp [lt_of_lt_of_le hr hR]) (by fun_prop) hMzero
    filter_upwards [czzero] with x' hx'
    simp [hx']
  rw [← lintegral_indicator_one₀ (nullMeasurableSet_lt (by fun_prop) (by fun_prop))]
  by_cases hMinfty : MTrgx = ∞
  · unfold MTrgx at hMinfty
    simp_rw [hMinfty]
    simp
  rw [← ENNReal.mul_le_mul_right (by simp [hMzero]) (by finiteness) (c := 4 * MTrgx)]
  rw [← lintegral_mul_const' _ _ (by finiteness)]
  simp_rw [← indicator_mul_const, Pi.one_apply, one_mul]
  trans ∫⁻ (y : X) in ball x (R / 4),
      {x' | 4 * MTrgx < ‖czOperator K r g x'‖ₑ}.indicator (fun x_1 ↦ ‖czOperator K r g y‖ₑ ) y
  · apply lintegral_mono_fn
    intro y
    apply indicator_le_indicator'
    rw [mem_setOf_eq]
    exact le_of_lt
  trans ∫⁻ (y : X) in ball x (R / 4), ‖czOperator K r g y‖ₑ
  · apply lintegral_mono_fn
    intro y
    apply indicator_le_self
  nth_rw 2 [div_eq_mul_inv]
  rw [mul_assoc]
  nth_rw 2 [← mul_assoc]
  rw [ENNReal.inv_mul_cancel (by simp) (by simp)]
  simp only [one_mul, MTrgx]
  apply lintegral_ball_le_volume_globalMaximalFunction
  simp [(lt_of_lt_of_le hr hR)]

/-- Part 2 of Lemma 10.1.4 about `F₂`. -/
theorem cotlar_set_F₂ (ha : 4 ≤ a) (hr : 0 < r) (hR : r ≤ R)
    (hT : ∀ r > 0, HasBoundedStrongType (czOperator K r) 2 2 volume volume (C_Ts a))
    {g : X → ℂ} (hg : BoundedFiniteSupport g) :
    volume.restrict (ball x (R / 4))
      {x' | C10_1_4 a * globalMaximalFunction volume 1 g x <
        ‖czOperator K r ((ball x (R / 2)).indicator g) x'‖ₑ } ≤
    volume (ball x (R / 4)) / 4 := by
  by_cases hMzero : globalMaximalFunction volume 1 g x = 0
  · apply le_of_eq_of_le _ (zero_le _)
    rw [measure_zero_iff_ae_notMem]
    have gzero := globalMaximalFunction_zero_enorm_ae_zero (R := R / 2)
        (by simp [lt_of_lt_of_le hr hR]) hg.aestronglyMeasurable hMzero
    have czzero : ∀ᵐ x' ∂(volume.restrict (ball x (R / 4))), ‖czOperator K r ((ball x (R / 2)).indicator g) x'‖ₑ = 0 := by
      simp_rw [← bot_eq_zero, ← le_bot_iff]
      apply Filter.Eventually.mono (.of_forall _) (fun x ↦ (enorm_integral_le_lintegral_enorm _).trans)
      intro x'
      rw [le_bot_iff, bot_eq_zero, lintegral_eq_zero_iff' ?hf_ae]
      case hf_ae =>
        apply (AEMeasurable.enorm _).restrict
        apply AEMeasurable.mul (measurable_K_right x').aemeasurable
        exact AEMeasurable.indicator (hg.aemeasurable) measurableSet_ball
      simp_rw [← indicator_mul_right, enorm_indicator_eq_indicator_enorm]
      rw [indicator_ae_eq_zero, inter_comm, ← Measure.restrict_apply' measurableSet_ball,
        Measure.restrict_restrict measurableSet_ball, ← bot_eq_zero, ← le_bot_iff]
      apply le_trans (Measure.restrict_mono_set (t := ball x (R / 2)) volume inter_subset_left _)
      rw [le_bot_iff, bot_eq_zero, ← compl_compl (support _), ← mem_ae_iff]
      filter_upwards [gzero] with y hy
      simp [hy]
    filter_upwards [czzero] with x' hx'
    simp [hx']
  by_cases hMinfty : globalMaximalFunction volume 1 g x = ∞
  · simp_rw [hMinfty, C10_1_4_def]
    simp
  apply (Measure.restrict_le_self _).trans
  let g1 := (ball x (R / 2)).indicator g
  have bfs_g1 : BoundedFiniteSupport g1 := hg.indicator measurableSet_ball
  have czw11 := czOperator_weak_1_1 ha hr (hT r hr)
  unfold HasBoundedWeakType at czw11
  have := (czw11 (f := g1) bfs_g1).2
  unfold wnorm wnorm' distribution at this
  simp_rw [one_ne_top, reduceIte, toReal_one, inv_one, rpow_one,
    iSup_le_iff] at this
  have := this (C10_1_4 a * (globalMaximalFunction volume 1 g x).toNNReal)
  have constants : C10_1_4 a = C10_0_3 a * (2 ^ (a + 2)) := by rw [C10_1_4_def, C10_0_3_def]; ring
  nth_rw 1 [constants] at this
  rw [coe_mul, coe_mul, coe_mul] at this --push_cast unfolds defaultA which is cumbersome
  rw [mul_assoc, mul_assoc, ENNReal.mul_le_mul_left (by rw [C10_0_3_def]; positivity) coe_ne_top,
    ← mul_assoc, mul_comm, ENNReal.coe_toNNReal hMinfty,
    ← ENNReal.le_div_iff_mul_le ?ne_z ?ne_t] at this
  case ne_z => left; exact mul_ne_zero (by simp) hMzero --again due to defaultA behaviour
  case ne_t => left; exact mul_ne_top coe_ne_top hMinfty
  apply this.trans
  rw [ENNReal.div_le_iff_le_mul ?ne_z ?ne_t]
  case ne_z => left; exact mul_ne_zero (by simp) hMzero --defaultA behaviour
  case ne_t => left; exact mul_ne_top coe_ne_top hMinfty
  unfold g1
  simp_rw [eLpNorm_one_eq_lintegral_enorm, enorm_indicator_eq_indicator_enorm,
    lintegral_indicator measurableSet_ball]
  apply (lintegral_ball_le_volume_globalMaximalFunction (z := x) (x := x) (by simp [lt_of_lt_of_le hr hR])).trans
  rw [← mul_assoc]
  gcongr
  have : volume (ball x (R / 2)) ≤ defaultA a * volume (ball x (R / 4)) := by
    let tmp : R / 2 = 2 * (R / 4) := by ring
    rw [tmp]
    apply measure_ball_two_le_same
  apply this.trans (le_of_eq _)
  push_cast
  nth_rw 2 [div_eq_mul_inv]
  rw [mul_assoc, mul_comm]
  congr
  ring_nf
  rw [mul_comm, ← mul_assoc, ENNReal.mul_inv_cancel (by simp) (by simp), one_mul]

/-- The constant used in `cotlar_estimate`. -/
irreducible_def C10_1_5 (a : ℕ) : ℝ≥0 := 2 ^ (a ^ 3 + 22 * a + 3)

/-- Lemma 10.1.5 -/
theorem cotlar_estimate (ha : 4 ≤ a)
    (hT : ∀ r > 0, HasBoundedStrongType (czOperator K r) 2 2 volume volume (C_Ts a))
    {g : X → ℂ} (hg : BoundedFiniteSupport g) (hr : r ∈ Ioc 0 R) :
    ‖czOperator K R g x‖ₑ ≤ 4 * globalMaximalFunction volume 1 (czOperator K r g) x +
      C10_1_5 a * globalMaximalFunction volume 1 g x := by
  let F1 : Set X := {x' | 4 * globalMaximalFunction volume 1 (czOperator K r g) x < ‖czOperator K r g x'‖ₑ}
  let F2 : Set X := {x' | ↑(C10_1_4 a) * globalMaximalFunction volume 1 g x < ‖czOperator K r ((ball x (R / 2)).indicator g) x'‖ₑ}
  let noF : Set X := (F1 ∪ F2)ᶜ ∩ ball x (R / 4)
  have vF1F2 : volume.restrict (ball x (R / 4)) (F1 ∪ F2) ≤ volume (ball x (R / 4)) / 2 := by
    apply le_trans (measure_union_le F1 F2)
    have vF1 := cotlar_set_F₁ (K := K) (x := x) hr.1 hr.2 hg
    have vF2 := cotlar_set_F₂ (K := K) (x := x) ha hr.1 hr.2 hT hg
    unfold F1 F2
    apply le_of_le_of_eq (add_le_add vF1 vF2)
    rw [← mul_two, div_eq_mul_inv, div_eq_mul_inv, div_eq_mul_inv, mul_assoc]
    congr
    apply ENNReal.eq_inv_of_mul_eq_one_left
    have : (2 : ℝ≥0∞) * 2 = 4 := by ring
    rw [mul_assoc, this, ENNReal.inv_mul_cancel (by simp) (by simp)]
  have : noF.Nonempty := by
    apply nonempty_of_measure_ne_zero (μ := volume)
    intro hnoF
    have : (2 : ℝ≥0∞) ≤ 1 := by
      rw [← ENNReal.mul_le_mul_left (a := volume (ball x (R / 4))) ?ne_z (by finiteness), mul_one]
      case ne_z => apply ne_of_gt; apply measure_ball_pos; linarith [lt_of_lt_of_le hr.1 hr.2]
      have := measure_univ_le_add_compl (μ := volume.restrict (ball x (R / 4))) (s := F1 ∪ F2)
      nth_rw 3 [Measure.restrict_apply' measurableSet_ball] at this
      rw [hnoF, add_zero, Measure.restrict_apply_univ] at this
      exact (ENNReal.le_div_iff_mul_le (by simp) (by simp)).mp (this.trans vF1F2)
    exact Nat.not_ofNat_le_one this
  obtain ⟨x', hx'⟩ := this
  have hxx' := mem_ball.mp hx'.2
  rw [dist_comm] at hxx'
  apply cotlar_control ha hg hr hxx'.le |> le_trans
  rw [indicator_compl, czOperator_sub hg (hg.indicator measurableSet_ball) hr.1, Pi.sub_apply]
  have h1x' : ‖czOperator K r g x'‖ₑ ≤ 4 * globalMaximalFunction volume 1 (czOperator K r g) x := by
    suffices x' ∉ F1 by
      rw [notMem_setOf_iff, not_lt] at this
      exact this
    exact notMem_subset subset_union_left ((mem_compl_iff _ _).mp hx'.1)
  have h2x' : ‖czOperator K r ((ball x (R / 2)).indicator g) x'‖ₑ ≤ C10_1_4 a * globalMaximalFunction volume 1 g x := by
    suffices x' ∉ F2 by
      rw [notMem_setOf_iff, not_lt] at this
      exact this
    exact notMem_subset subset_union_right ((mem_compl_iff _ _).mp hx'.1)
  apply add_le_add (add_le_add h1x' h2x' |> enorm_sub_le.trans) (by rfl) |> le_trans
  rw [add_assoc, C10_1_3_def, C10_1_4_def, C10_1_5_def, ← add_mul]
  conv_rhs => rw [pow_succ, mul_two]
  push_cast
  gcongr <;> simp


omit [IsTwoSidedKernel a K] in
/-- Part of Lemma 10.1.6. -/
lemma lowerSemicontinuous_simpleNontangentialOperator {g : X → ℂ} :
    LowerSemicontinuous (simpleNontangentialOperator K r g) := by
  unfold simpleNontangentialOperator
  simp_rw [lowerSemicontinuous_iff_isOpen_preimage, preimage, mem_Ioi, lt_iSup_iff, ← iUnion_setOf,
    mem_ball_comm, exists_prop]
  intro y
  apply isOpen_iUnion; intro R
  apply isOpen_iUnion; intro hR
  apply isOpen_iUnion; intro x'
  by_cases hx' : y < ‖czOperator K R g x'‖ₑ
  · simp_rw [hx', and_true, setOf_mem_eq, isOpen_ball]
  · simp [hx']

omit [IsTwoSidedKernel a K] in
lemma aestronglyMeasurable_simpleNontangentialOperator {g : X → ℂ} :
    AEStronglyMeasurable (simpleNontangentialOperator K r g) volume :=
  lowerSemicontinuous_simpleNontangentialOperator |>.measurable.aestronglyMeasurable

/-- The constant used in `simple_nontangential_operator`.
It is not tight and can be improved by some `a` + `constant`. -/
irreducible_def C10_1_6 (a : ℕ) : ℝ≥0 := 2 ^ (a ^ 3 + 26 * a + 6)

/-- Lemma 10.1.6. The formal statement includes the measurability of the operator.
See also `simple_nontangential_operator_le` -/
theorem simple_nontangential_operator (ha : 4 ≤ a)
    (hT : ∀ r > 0, HasBoundedStrongType (czOperator K r) 2 2 volume volume (C_Ts a)) (hr : 0 < r) :
    HasBoundedStrongType (simpleNontangentialOperator K r) 2 2 volume volume (C10_1_6 a) := by
  intro g hg
  constructor
  · exact aestronglyMeasurable_simpleNontangentialOperator
  let pointwise : X → ℝ≥0∞ :=
    4 * globalMaximalFunction volume 1 (czOperator K r g) + C10_1_5 a • globalMaximalFunction volume 1 g +
    C10_1_2 a • globalMaximalFunction volume 1 g
  trans eLpNorm pointwise 2 volume
  · apply eLpNorm_mono_enorm
    simp_rw [enorm_eq_self, simpleNontangentialOperator, iSup_le_iff]
    intro x R hR x' hx'
    rw [mem_ball, dist_comm] at hx'
    trans ‖czOperator K R g x‖ₑ + C10_1_2 a * globalMaximalFunction volume 1 g x
    · calc ‖czOperator K R g x'‖ₑ
        _ = ‖czOperator K R g x + (czOperator K R g x' - czOperator K R g x)‖ₑ := by congr; ring
      apply le_trans <| enorm_add_le _ _
      gcongr
      rw [← edist_eq_enorm_sub, edist_comm]
      exact estimate_x_shift ha hg (hr.trans hR.lt) hx'.le
    apply add_le_add (cotlar_estimate ha hT hg ?hrR) (by rfl)
    case hrR => rw [mem_Ioc]; exact ⟨hr, hR.le⟩
  unfold pointwise

  have hst_gmf := hasStrongType_globalMaximalFunction (p₁ := 1) (p₂ := 2) (X := X) (E := ℂ) (μ := volume) zero_lt_one one_lt_two
  norm_cast at hst_gmf
  have hst_gmf_g := hst_gmf g (hg.memLp 2)
  have aesm_gmf_g := hst_gmf_g.1 -- for fun_prop
  have hst_gmf_czg := hst_gmf (czOperator K r g) ((hT r hr).memLp hg)
  have aesm_gmf_czg := hst_gmf_czg.1 -- for fun_prop
  rw [show 4 * globalMaximalFunction volume 1 (czOperator K r g) =
      (4 : ℝ≥0) • globalMaximalFunction volume 1 (czOperator K r g) by rfl]
  apply le_trans <| eLpNorm_add_le (by fun_prop) (by fun_prop) one_le_two
  apply le_trans <| add_le_add (eLpNorm_add_le (by fun_prop) (by fun_prop) one_le_two) (by rfl)
  simp_rw [eLpNorm_const_smul' (f := globalMaximalFunction volume 1 g),
      eLpNorm_const_smul' (f := globalMaximalFunction volume 1 (czOperator K r g)),
      enorm_NNReal, add_assoc, ← add_mul]
  apply le_trans <| add_le_add
    (mul_le_mul_left' (hst_gmf_czg.2.trans <| mul_le_mul_left' (hT r hr g hg).2 _) _)
    (mul_le_mul_left' hst_gmf_g.2 _)
  nth_rw 3 [← mul_assoc]; nth_rw 2 [← mul_assoc]; rw [← mul_assoc, ← add_mul]
  gcongr
  -- what remains is constant manipulation
  nth_rw 2 [mul_comm]; rw [← mul_assoc, ← add_mul]
  norm_cast
  have : C2_0_6' (defaultA a) 1 2 ≤ 2 ^ (4 * a + 1) := by
    rw [C2_0_6'_defaultA_one_two_eq, ← NNReal.rpow_natCast]
    apply NNReal.rpow_le_rpow_of_exponent_le one_le_two
    trans 3 * a + 2
    · linarith
    norm_cast
    linarith [ha]
  apply le_trans <| mul_le_mul_left' this _
  rw [C10_1_6_def, C_Ts, C10_1_5, C10_1_2]
  norm_cast
  rw [show a ^ 3 + 26 * a + 6 = (a ^ 3 + 22 * a + 5) + (4 * a + 1) by ring]; nth_rw 4 [pow_add]
  gcongr
  nth_rw 6 [pow_succ]; rw [mul_two]
  apply add_le_add
  · ring_nf; gcongr <;> simp [Nat.one_le_pow]
  nth_rw 5 [pow_succ]; rw [mul_two]
  gcongr <;> simp

/-- This is the first step of the proof of Lemma 10.0.2, and should follow from 10.1.6 +
monotone convergence theorem. (measurability should be proven without any restriction on `r`.) -/
theorem simple_nontangential_operator_le (ha : 4 ≤ a)
    (hT : ∀ r > 0, HasBoundedStrongType (czOperator K r) 2 2 volume volume (C_Ts a)) (hr : 0 ≤ r) :
    HasBoundedStrongType (simpleNontangentialOperator K r) 2 2 volume volume (C10_1_6 a) := by
  by_cases h : 0 < r
  · exact simple_nontangential_operator ha hT h
  have : r = 0 := by linarith
  rw [this]
  intro g hg
  constructor
  · exact aestronglyMeasurable_simpleNontangentialOperator
  let f (n : ℕ) := simpleNontangentialOperator K (n + 1 : ℝ)⁻¹ g
  have f_mon (x : X): Monotone fun n ↦ f n x := by
    intro m n hmn; simp only
    unfold f simpleNontangentialOperator
    gcongr with R
    simp_rw [gt_iff_lt]
    apply iSup_const_mono (lt_of_le_of_lt _)
    rw [inv_le_inv₀ (by positivity) (by positivity)]
    simp [hmn]
  have snt0 : ⨆ (n : ℕ), f n = simpleNontangentialOperator K 0 g := by
    ext x
    unfold f simpleNontangentialOperator
    simp_rw [gt_iff_lt, iSup_apply]; rw [iSup_comm]
    congr with R
    apply le_antisymm (iSup_le <| fun n ↦ iSup_const_mono (lt_trans (by positivity))) (iSup_le _)
    intro hR
    let n := Nat.ceil R⁻¹
    have hn : (n + 1 : ℝ)⁻¹ < R := inv_lt_of_inv_lt₀ hR <| Nat.le_ceil R⁻¹ |>.trans_lt (by linarith)
    let seq (n : ℕ) := ⨆ (_ : (n + 1 : ℝ)⁻¹ < R), ⨆ x' ∈ ball x R, ‖czOperator K R g x'‖ₑ
    have : ⨆ x' ∈ ball x R, ‖czOperator K R g x'‖ₑ = seq n := by unfold seq; rw [iSup_pos hn]
    nth_rw 1 [this]
    exact le_iSup seq n
  have mct := eLpNorm_iSup' (p := 2) (f := f) (μ := volume)
    (fun n ↦ aestronglyMeasurable_simpleNontangentialOperator.aemeasurable)
    (by filter_upwards; exact f_mon)
  rw [← snt0, ← mct]
  apply iSup_le
  intro n; unfold f
  apply simple_nontangential_operator ha hT (by positivity) g hg |>.2

/-- Part of Lemma 10.1.7, reformulated. -/
theorem small_annulus_right {g : X → ℂ} (hg : BoundedFiniteSupport g) {R₁ R₂ : ℝ} (hR₁ : 0 < R₁) :
    ContinuousWithinAt (fun R₂ ↦ ∫ y in Annulus.oo x R₁ R₂, K x y * g y) (Ioo R₁ R₂) R₁ := by
  by_cases hR1R2 : R₁ < R₂
  case neg => rw [Ioo_eq_empty hR1R2, ContinuousWithinAt, nhdsWithin_empty]; exact Filter.tendsto_bot
  conv => arg 1; intro R; rw [← integral_indicator (by measurability)]
  obtain ⟨B, hB⟩ := czOperator_bound (K := K) (r := R₁) hg hR₁ x
  rw [ae_restrict_iff' (by measurability), ← Annulus.ci_eq] at hB
  let bound (y : X) : ℝ := (Annulus.oo x R₁ R₂).indicator (fun y ↦ B) y
  apply continuousWithinAt_of_dominated (bound := bound)
  · filter_upwards with R
    have : Measurable (K x) := measurable_K_right x
    fun_prop (disch := measurability)
  · unfold bound
    simp_rw [norm_indicator_eq_indicator_norm]
    have : nhdsWithin R₁ (Ioo R₁ R₂) |>.Eventually (fun r ↦ r < R₂) := by
      apply eventually_nhdsWithin_of_eventually_nhds
      apply eventually_nhds_iff_ball.mpr
      use R₂ - R₁
      constructor
      · simp [hR1R2]
      · intro r hr
        rw [mem_ball] at hr
        linarith [Real.sub_le_dist r R₁]
    filter_upwards [this] with r hr
    filter_upwards [hB] with y hy
    refine indicator_le_indicator_of_subset (Annulus.oo_subset_oo (by rfl) hr.le)
      (fun a ↦ by positivity) _ |>.trans <| indicator_le_indicator' ?_
    exact fun h2y ↦ hy <| Annulus.oo_subset_ci (by rfl) h2y
  · unfold bound
    rw [integrable_indicator_iff (by measurability), Annulus.oo_eq]
    apply integrableOn_const (measure_ne_top_of_subset inter_subset_left (by finiteness)) (by simp)
  · -- This is painful because we have to show continuity of the indicator
    -- which is needed to apply `dominated` because `R` is variable in the domain of the integral.
    -- This in turn meant proving continuity at `R₁`, which actually aligns with the blueprint.
    filter_upwards with y
    unfold ContinuousWithinAt
    have : nhdsWithin R₁ (Ioo R₁ R₂) |>.Eventually (fun r ↦ y ∉ Annulus.oo x R₁ r) := by
      by_cases hy : R₁ < dist x y
      · have : nhdsWithin R₁ (Ioo R₁ R₂) |>.Eventually (fun r ↦ r < dist x y) := by
          apply eventually_nhdsWithin_of_eventually_nhds
          apply eventually_nhds_iff_ball.mpr
          use (dist x y - R₁)
          constructor
          · simp [hy]
          · intro r hr
            rw [mem_ball] at hr
            linarith [Real.sub_le_dist r R₁]
        filter_upwards [this] with r hr
        exact fun hy ↦ hr.not_gt hy.2
      · filter_upwards with r; unfold Annulus.oo; rw [notMem_setOf_iff]; exact fun hy2 ↦ hy hy2.1
    rw [Filter.tendsto_iff_forall_eventually_mem]
    intro s hs
    filter_upwards [this] with r hr
    apply mem_of_mem_nhds
    simpa [indicator_of_notMem hr] using hs

/-- Part of Lemma 10.1.7, reformulated -/
theorem small_annulus_left {g : X → ℂ} (hg : BoundedFiniteSupport g) {R₁ R₂ : ℝ} (hR₁ : 0 ≤ R₁) :
    ContinuousWithinAt (fun R ↦ ∫ y in Annulus.oo x R R₂, K x y * g y) (Ioo R₁ R₂) R₂ := by
  by_cases hR1R2 : R₁ < R₂
  case neg => rw [Ioo_eq_empty hR1R2, ContinuousWithinAt, nhdsWithin_empty]; exact Filter.tendsto_bot
  conv => arg 1; intro R; rw [← integral_indicator (by measurability)]
  obtain ⟨B, hB⟩ := czOperator_bound (K := K) (r := R₂ / 2) hg (by linarith [hR₁.trans_lt hR1R2]) x
  rw [ae_restrict_iff' (by measurability), ← Annulus.ci_eq] at hB
  let bound (y : X) : ℝ := (Annulus.oo x (R₂ / 2) R₂).indicator (fun y ↦ B) y
  apply continuousWithinAt_of_dominated (bound := bound)
  · filter_upwards with R
    have : Measurable (K x) := measurable_K_right x
    fun_prop (disch := measurability)
  · unfold bound
    simp_rw [norm_indicator_eq_indicator_norm]
    have : nhdsWithin R₂ (Ioo R₁ R₂) |>.Eventually (fun r ↦ R₂ / 2 < r) := by
      apply eventually_nhdsWithin_of_eventually_nhds
      apply eventually_nhds_iff_ball.mpr
      use R₂ / 2
      constructor
      · simp [hR₁.trans_lt hR1R2]
      · intro r hr
        rw [mem_ball, dist_comm] at hr
        linarith [Real.sub_le_dist R₂ r]
    filter_upwards [this] with r hr
    filter_upwards [hB] with y hy
    refine indicator_le_indicator_of_subset (Annulus.oo_subset_oo hr.le (by rfl))
      (fun a ↦ by positivity) _ |>.trans <| indicator_le_indicator' ?_
    exact fun h2y ↦ hy <| Annulus.oo_subset_ci (by rfl) h2y
  · unfold bound
    rw [integrable_indicator_iff (by measurability), Annulus.oo_eq]
    apply integrableOn_const (measure_ne_top_of_subset inter_subset_left (by finiteness)) (by simp)
  · -- This is painful because we have to show continuity of the indicator
    -- which is needed to apply `dominated` because `R` is variable in the domain of the integral.
    -- This in turn meant proving continuity at `R₂`, which actually aligns with the blueprint.
    filter_upwards with y
    unfold ContinuousWithinAt
    have : nhdsWithin R₂ (Ioo R₁ R₂) |>.Eventually (fun r ↦ y ∉ Annulus.oo x r R₂) := by
      by_cases hy : dist x y < R₂
      · have : nhdsWithin R₂ (Ioo R₁ R₂) |>.Eventually (fun r ↦ dist x y < r) := by
          apply eventually_nhdsWithin_of_eventually_nhds
          apply eventually_nhds_iff_ball.mpr
          use (R₂ - dist x y)
          constructor
          · simp [hy]
          · intro r hr
            rw [mem_ball, dist_comm] at hr
            linarith [Real.sub_le_dist R₂ r]
        filter_upwards [this] with r hr
        exact fun hy ↦ hr.not_gt hy.1
      · filter_upwards with r; unfold Annulus.oo; rw [notMem_setOf_iff]; exact fun hy2 ↦ hy hy2.2
    rw [Filter.tendsto_iff_forall_eventually_mem]
    intro s hs
    filter_upwards [this] with r hr
    apply mem_of_mem_nhds
    simpa [indicator_of_notMem hr] using hs

/-- Lemma 10.1.8. -/
theorem nontangential_operator_boundary {f : X → ℂ} (hf : BoundedFiniteSupport f) :
    nontangentialOperator K f x =
    ⨆ (R₂ : ℝ) (R₁ ∈ Ioo 0 R₂) (x' ∈ ball x R₁),
      ‖∫ y in ball x' R₂ \ ball x' R₁, K x' y * f y‖ₑ := by
  let sup : ℝ≥0∞ := ⨆ (R₂ : ℝ) (R₁ ∈ Ioo 0 R₂) (x' ∈ ball x R₁),
    ‖∫ y in ball x' R₂ \ ball x' R₁, K x' y * f y‖ₑ
  unfold nontangentialOperator
  apply le_antisymm
  all_goals (
    rw [iSup_le_iff]; intro R₂
    rw [iSup₂_le_iff]; intro R₁ hR₁
    rw [iSup₂_le_iff]; intro x' hx'
  )
  · have (R' : ℝ) (hR' : R' ∈ Ioo R₁ R₂) : ‖∫ (y : X) in Annulus.oo x' R₁ R₂, K x' y * f y‖ₑ ≤
        ‖∫ (y : X) in Annulus.oo x' R₁ R', K x' y * f y‖ₑ + sup := by
      have : Annulus.oo x' R₁ R₂ = Annulus.oo x' R₁ R' ∪ Annulus.co x' R' R₂ :=
        Annulus.oo_union_co hR'.1 hR'.2.le |>.symm
      rw [this, setIntegral_union_2 (disjoint_left.mpr <| fun x hx hx2 ↦ not_lt.mpr hx2.1 hx.2)
        (by measurability)]; swap
      · simp_rw [← this]
        apply IntegrableOn.mono_set <| czOperator_welldefined hf hR₁.1 x'
        rw [← Annulus.ci_eq]
        exact Annulus.oo_subset_ci (by rfl)
      apply le_trans <| enorm_add_le _ _
      gcongr
      rw [Annulus.co_eq, inter_comm, ← diff_eq_compl_inter]
      refine le_iSup_of_le ?_ (i := R₂)
      refine le_iSup₂_of_le ?_ (i := R') (j := ⟨hR₁.1.trans hR'.1, hR'.2⟩)
      refine le_iSup₂_of_le ?_  (i := x') (j := hx'.trans hR'.1)
      rfl
    -- apply continuity
    have le_R1 : ‖∫ (y : X) in Annulus.oo x' R₁ R₂, K x' y * f y‖ₑ ≤
        ‖∫ (y : X) in Annulus.oo x' R₁ R₁, K x' y * f y‖ₑ + sup := by
      refine ContinuousWithinAt.closure_le ?_ ?_ ?_ this
      · simp [closure_Ioo hR₁.2.ne, hR₁.2.le]
      · apply continuousWithinAt_const
      · apply ContinuousWithinAt.add ?_ continuousWithinAt_const
        exact small_annulus_right hf hR₁.1 |>.enorm
    simpa using le_R1
  · have (R' : ℝ) (hR' : R' ∈ Ioo (dist x' x) R₁) : ‖∫ (y : X) in ball x' R₂ \ ball x' R₁, K x' y * f y‖ₑ ≤
        ‖∫ (y : X) in Annulus.oo x' R' R₁, K x' y * f y‖ₑ + nontangentialOperator K f x := by
      have hR'pos : 0 < R' := by linarith [dist_nonneg (x := x') (y := x), hR'.1]
      have : ∫ (y : X) in Annulus.co x' R₁ R₂, K x' y * f y = (∫ (y : X) in Annulus.oo x' R' R₁, K x' y * f y) +
          (∫ (y : X) in Annulus.co x' R₁ R₂, K x' y * f y) - ∫ (y : X) in Annulus.oo x' R' R₁, K x' y * f y := by
        simp
      rw [diff_eq_compl_inter, inter_comm, ← Annulus.co_eq, this]
      have : Annulus.oo x' R' R₂ = Annulus.oo x' R' R₁ ∪ Annulus.co x' R₁ R₂ :=
        Annulus.oo_union_co hR'.2 hR₁.2.le |>.symm
      rw [← setIntegral_union_2 (disjoint_left.mpr <| fun x hx hx2 ↦ not_lt.mpr hx2.1 hx.2) (by measurability), ← this]; swap
      · simp_rw [← this]
        apply IntegrableOn.mono_set <| czOperator_welldefined hf hR'pos x'
        rw [← Annulus.ci_eq]
        exact Annulus.oo_subset_ci (by rfl)
      apply le_trans enorm_sub_le
      rw [add_comm]
      gcongr
      refine le_iSup₂_of_le ?_ (i := R₂) (j := R')
      refine le_iSup₂_of_le ?_ (i := ⟨hR'pos, hR'.2.trans hR₁.2⟩) (j := x')
      refine le_iSup_of_le ?_ (i := hR'.1)
      rfl
    -- apply continuity
    have le_R1 : ‖∫ (y : X) in ball x' R₂ \ ball x' R₁, K x' y * f y‖ₑ ≤
        ‖∫ (y : X) in Annulus.oo x' R₁ R₁, K x' y * f y‖ₑ + nontangentialOperator K f x := by
      refine ContinuousWithinAt.closure_le ?_ ?_ ?_ this
      · simp [closure_Ioo (mem_ball.mp hx').ne, (mem_ball.mp hx').le]
      · apply continuousWithinAt_const
      · apply ContinuousWithinAt.add ?_ continuousWithinAt_const
        exact small_annulus_left hf (dist_nonneg) |>.enorm
    simpa using le_R1

omit [IsTwoSidedKernel a K] in
/-- Part of Lemma 10.1.6. -/
lemma lowerSemicontinuous_nontangentialOperator {g : X → ℂ} :
    LowerSemicontinuous (nontangentialOperator K g) := by
  unfold nontangentialOperator
  simp_rw [lowerSemicontinuous_iff_isOpen_preimage, preimage, mem_Ioi, lt_iSup_iff, ← iUnion_setOf,
    exists_prop]
  intro M
  apply isOpen_iUnion; intro R₂
  apply isOpen_biUnion; intro R₁ hR₁
  apply isOpen_iUnion; intro x'
  by_cases hx' : M < ‖∫ (y : X) in Annulus.oo x' R₁ R₂, K x' y * g y‖ₑ
  · simp_rw [hx', and_true, mem_ball_comm, setOf_mem_eq, isOpen_ball]
  · simp [hx']

omit [IsTwoSidedKernel a K] in
lemma aestronglyMeasurable_nontangentialOperator {g : X → ℂ} :
    AEStronglyMeasurable (nontangentialOperator K g) volume :=
  lowerSemicontinuous_nontangentialOperator |>.measurable.aestronglyMeasurable

/-- The constant used in `nontangential_from_simple`. -/
irreducible_def C10_0_2 (a : ℕ) : ℝ≥0 := 2 ^ (3 * a ^ 3)

/-- Lemma 10.0.2. The formal statement includes the measurability of the operator. -/
theorem nontangential_from_simple (ha : 4 ≤ a)
    (hT : ∀ r > 0, HasBoundedStrongType (czOperator K r) 2 2 volume volume (C_Ts a)) :
    HasBoundedStrongType (nontangentialOperator K) 2 2 volume volume (C10_0_2 a) := by
  intro g hg
  have eLpNorm_sno_le := simple_nontangential_operator_le ha hT le_rfl g hg |>.2
  constructor
  · exact aestronglyMeasurable_nontangentialOperator
  trans ENNReal.ofNNReal (2 * C10_1_6 a) * eLpNorm g 2 volume
  · push_cast; rw [two_mul, add_mul]
    apply le_trans _ <| add_le_add eLpNorm_sno_le eLpNorm_sno_le
    rw [← two_mul]
    apply eLpNorm_le_nnreal_smul_eLpNorm_of_ae_le_mul'
    simp_rw [nontangential_operator_boundary hg, enorm_eq_self]
    filter_upwards with x
    have {R₁ R₂ : ℝ} (hR1 : 0 < R₁) (hR1R2 : R₁ < R₂) {x' : X} : ‖∫ (y : X) in ball x' R₂ \ ball x' R₁, K x' y * g y‖ₑ ≤
        ‖∫ (y : X) in (ball x' R₁)ᶜ, K x' y * g y‖ₑ +
        ‖∫ (y : X) in (ball x' R₂)ᶜ, K x' y * g y‖ₑ := by
      apply le_trans _ enorm_sub_le
      have : (ball x' R₁)ᶜ = (ball x' R₂)ᶜ ∪ (ball x' R₂ \ ball x' R₁) := by
        rw [compl_eq_univ_diff, ← union_compl_self <| ball x' R₂, union_diff_distrib, union_comm]
        congr
        rw [diff_eq_compl_inter, inter_eq_right, compl_subset_compl]
        exact ball_subset_ball hR1R2.le
      rw [this, setIntegral_union_2 (disjoint_compl_left_iff_subset.mpr diff_subset) (by measurability)
        (by rw [← this]; exact czOperator_welldefined (K := K) hg hR1 x')]
      simp
    trans ⨆ (R₂ : ℝ) (R₁ ∈ Ioo 0 R₂) (x' ∈ ball x R₁),
        ‖∫ (y : X) in (ball x' R₁)ᶜ, K x' y * g y‖ₑ + ‖∫ (y : X) in (ball x' R₂)ᶜ, K x' y * g y‖ₑ
    · gcongr with R₂ R₁ hR₁
      exact this hR₁.1 hR₁.2
    have {R : ℝ} (hR : 0 < R) {x' : X} (hx' : dist x' x <  R) :
        ‖∫ (y : X) in (ball x' R)ᶜ, K x' y * g y‖ₑ ≤ simpleNontangentialOperator K 0 g x := by
      unfold simpleNontangentialOperator czOperator
      apply le_trans _ <| le_iSup _ R; rw [iSup_pos hR]
      apply le_trans _ <| le_iSup _ x'; rw [← mem_ball] at hx'; rw [iSup_pos hx']
    rw [iSup_le_iff]; intro R₂
    rw [iSup₂_le_iff]; intro R₁ hR₁
    rw [iSup₂_le_iff]; intro x' hx'
    norm_cast; rw [two_mul]
    exact add_le_add (this hR₁.1 hx') (this (hR₁.1.trans hR₁.2) (hx'.trans hR₁.2))
  · rw [C10_1_6, C10_0_2, ← pow_succ']; gcongr; · exact one_le_two
    calc
      _ ≤ a ^ 3 + 2 * 4 * 4 * a := by omega
      _ ≤ a ^ 3 + 2 * a * a * a := by gcongr
      _ = _ := by ring

end


==> anc/Carleson/TwoSidedCarleson/WeakCalderonZygmund.lean <==
import Carleson.ToMathlib.Analysis.Normed.Group.Basic
import Carleson.ToMathlib.HardyLittlewood
import Carleson.ToMathlib.MeasureTheory.Measure.SumRestrict
import Carleson.TwoSidedCarleson.Basic

open MeasureTheory Set Bornology Function ENNReal Metric Filter Topology
open scoped NNReal

noncomputable section

/-- `K` is a two-sided Calderon-Zygmund kernel.
In the formalization `K x y` is defined everywhere, even for `x = y`.
The assumptions on `K` show that `K x x = 0`. -/
class IsTwoSidedKernel {X : Type*} [PseudoMetricSpace X] [MeasureSpace X] (a : outParam ℕ)
    (K : X → X → ℂ) extends IsOneSidedKernel a K where
  enorm_K_sub_le' {x x' y : X} (h : 2 * dist x x' ≤ dist x y) :
    ‖K x y - K x' y‖ₑ ≤ (edist x x' / edist x y) ^ (a : ℝ)⁻¹ * (C_K a / vol x y)

export IsTwoSidedKernel (enorm_K_sub_le')

variable {X : Type*} {a : ℕ} [MetricSpace X] [DoublingMeasure X (defaultA a : ℕ)]
variable {τ C r R : ℝ} {q q' : ℝ≥0}
variable {F G : Set X}
variable {K : X → X → ℂ} {x x' : X} [IsTwoSidedKernel a K]
variable {f : X → ℂ} {α : ℝ≥0∞}

/-! ## Section 10.2 and Lemma 10.0.3

Question: -/

/-- The constant used in `nontangential_from_simple`.
I(F) think the constant needs to be fixed in the blueprint. -/
irreducible_def C10_2_1 (a : ℕ) : ℝ≥0 := 2 ^ (4 * a)

/-- Lemma 10.2.1, formulated differently.
The blueprint version is basically this after unfolding `HasBoundedWeakType`, `wnorm` and `wnorm'`.
-/
theorem maximal_theorem :
    HasBoundedWeakType (globalMaximalFunction volume 1 : (X → ℂ) → X → ℝ≥0∞) 1 1 volume volume
      (C10_2_1 a) := by
  apply HasWeakType.hasBoundedWeakType
  have : C10_2_1 a = C_weakType_globalMaximalFunction (defaultA a) 1 1 := by
    unfold C_weakType_globalMaximalFunction C_weakType_maximalFunction
    split_ifs with h; swap; simp at h
    simp_rw [C10_2_1_def, defaultA, coe_pow, coe_ofNat, Nat.cast_pow, Nat.cast_ofNat,
        NNReal.coe_one, div_one, rpow_ofNat, pow_mul', ← npow_add,
        two_add_two_eq_four]; rfl
  rw [this]
  apply hasWeakType_globalMaximalFunction (μ := volume) (p₁ := 1) (p₂ := 1) (by norm_num) le_rfl

-- Lemma 10.2.1, as formulated in the blueprint
variable (α) in
private theorem maximal_theorem' (hf : BoundedFiniteSupport f) :
    α * volume {x | α < ‖globalMaximalFunction volume 1 f x‖ₑ} ≤
    (C10_2_1 a) * eLpNorm f 1 volume := by
  by_cases hα : α = ∞
  · simp [hα]
  have h := (maximal_theorem f hf).2
  simp only [wnorm, one_ne_top, reduceIte, wnorm', toReal_one, inv_one, rpow_one, iSup_le_iff] at h
  exact coe_toNNReal hα ▸ h α.toNNReal

-- Alternate version of `maximal_theorem'`
private theorem maximal_theorem'' (hα : 0 < α) (hf : BoundedFiniteSupport f) :
    volume {x | α < ‖globalMaximalFunction volume 1 f x‖ₑ} ≤
    (C10_2_1 a) * eLpNorm f 1 volume / α := by
  by_cases α_top : α = ∞
  · simp [α_top]
  apply ENNReal.le_div_iff_mul_le (Or.inl hα.ne') (Or.inl α_top) |>.mpr
  exact mul_comm α _ ▸ maximal_theorem' α hf

/-- Lemma 10.2.2. -/
theorem lebesgue_differentiation {f : X → ℂ} (hf : BoundedFiniteSupport f) :
    ∀ᵐ x ∂volume, ∃ (c : ℕ → X) (r : ℕ → ℝ),
    Tendsto (fun i ↦ ⨍ y in ball (c i) (r i), f y ∂volume) atTop (𝓝 (f x)) ∧
    Tendsto r atTop (𝓝[>] 0) ∧
    ∀ i, x ∈ ball (c i) (r i) := by
  -- By the Vitali covering theorem, the conclusion of the theorem is true for closed balls.
  have ineq (x : X) {r : ℝ} (hr : r > 0) :
      volume (closedBall x (3 * r)) ≤ (defaultA a) ^ 2 * volume (closedBall x r) := calc
    _ ≤ volume (ball x (2 ^ 2 * (0.9 * r))) := measure_mono (closedBall_subset_ball (by linarith))
    _ ≤ (defaultA a) ^ 2 * volume (ball x (0.9 * r)) := measure_ball_two_le_same_iterate _ _ 2
    _ ≤ (defaultA a) ^ 2 * volume (closedBall x r) := by
      gcongr; exact ball_subset_closedBall.trans <| closedBall_subset_closedBall <| by linarith
  let v : VitaliFamily volume := Vitali.vitaliFamily volume _
    (fun x ↦ eventually_nhdsWithin_of_forall (s := Ioi 0) (fun r ↦ ineq x) |>.frequently)
  refine (v.ae_tendsto_average hf.integrable.locallyIntegrable).mono (fun x hx ↦ ?_)
  have tendsto_closedBall : Tendsto (closedBall x) (𝓝[>] 0) (v.filterAt x) := by
    rw [v.tendsto_filterAt_iff]
    refine ⟨eventually_nhdsWithin_iff.mpr (Eventually.of_forall fun r hr ↦ ?_), fun ε hε ↦ ?_⟩
    · exact ⟨isClosed_closedBall, ⟨x, mem_interior.mpr ⟨ball x r, ball_subset_closedBall,
        isOpen_ball, mem_ball_self hr⟩⟩, r, by tauto, ineq x hr⟩
    · rw [eventually_nhdsWithin_iff, _root_.eventually_nhds_iff]
      exact ⟨Iio ε, fun y hy _ ↦ closedBall_subset_closedBall hy.le, ⟨isOpen_Iio, hε⟩⟩
  -- We prove a stronger result: we can use any balls centered at x with radii decreasing to 0
  have ⟨r, _, hr0, hr⟩ := exists_seq_strictAnti_tendsto_nhdsWithin (0 : ℝ)
  refine ⟨fun _ ↦ x, r, ?_, hr, (mem_ball_self <| hr0 ·)⟩
  suffices Tendsto (⨍ y in ball x ·, f y) (𝓝[>] 0) (𝓝 (f x)) from this.comp hr
  -- Now we translate the known result about closed balls to the desired result about open balls,
  -- by approximating the average over the open ball by an average over a closed ball within it.
  refine Metric.tendsto_nhds.mpr (fun ε hε ↦ ?_)
  have := Metric.tendsto_nhds.mp (hx.comp tendsto_closedBall) (ε / 2) (half_pos hε)
  rw [eventually_nhdsWithin_iff, Metric.eventually_nhds_iff] at this ⊢
  have ⟨δ, δ0, hδ⟩ := this
  refine ⟨δ, δ0, fun r hr hr0 ↦ ?_⟩
  have ⟨ρ, ρ_mono, ρ_lt_r, tendsto_ρ_r⟩ := exists_seq_strictMono_tendsto r
  let cB (n : ℕ) := closedBall x (ρ n)
  suffices ∀ᶠ n in atTop, ρ n > 0 ∧ dist (⨍ y in ball x r, f y) (⨍ y in cB n, f y) < ε / 2 by
    have ⟨n, hn0, hn⟩ := this.exists
    apply lt_of_le_of_lt <| dist_triangle (⨍ y in ball x r, f y) (⨍ y in cB n, f y) (f x)
    rw [← add_halves ε]
    refine add_lt_add hn (hδ ?_ hn0)
    have r_lt_δ : r < δ := by simpa [abs_eq_self.mpr (mem_Ioi.mp hr0).le] using hr
    rw [dist_zero_right, Real.norm_eq_abs, abs_lt]
    exact ⟨lt_trans (neg_neg_iff_pos.mpr δ0) hn0, lt_trans (ρ_lt_r n) r_lt_δ⟩
  apply Eventually.and (tendsto_ρ_r.eventually_const_lt hr0)
  -- It remains to confirm that `⨍ y in cB n, f y` estimates `⨍ y in ball x r, f y` for large `n`:
  suffices Tendsto (⨍ y in cB ·, f y) atTop (𝓝 (⨍ y in ball x r, f y)) by
    have := (continuous_dist.uncurry_left (⨍ y in ball x r, f y)).continuousAt.tendsto.comp this
    simpa using Filter.eventually_atTop.mpr (Metric.tendsto_atTop.mp this (ε / 2) (half_pos hε))
  -- We first check that `∫ y in cB n, f y` estimates `∫ y in ball x r, f y`:
  have hsm (n : ℕ) : MeasurableSet (cB n) := measurableSet_closedBall
  have h_mono : Monotone cB := fun m n hmn ↦ closedBall_subset_closedBall (ρ_mono.le_iff_le.mpr hmn)
  have := MeasureTheory.tendsto_setIntegral_of_monotone hsm h_mono hf.integrable.integrableOn
  have iUnion_cB : ⋃ n, cB n = ball x r := by
    refine subset_antisymm (iUnion_subset (closedBall_subset_ball <| ρ_lt_r ·)) (fun y hy ↦ ?_)
    have ⟨n, hn⟩ := (tendsto_ρ_r.eventually_const_lt hy).exists
    use closedBall x (ρ n), ⟨n, rfl⟩, hn.le
  -- Finally, we check that this estimate works for averages as well as integrals.
  simp_rw [average, integral_smul_measure]
  refine Tendsto.smul ?_ (iUnion_cB ▸ this)
  simp only [MeasurableSet.univ, Measure.restrict_apply, univ_inter, toReal_inv]
  refine (tendsto_inv₀ ?_).comp ?_
  · exact ENNReal.toReal_ne_zero.mpr ⟨(measure_ball_pos volume x hr0).ne', measure_ball_ne_top⟩
  · apply (ENNReal.tendsto_toReal measure_ball_ne_top).comp
    exact iUnion_cB ▸ tendsto_measure_iUnion_atTop h_mono

/-! Lemma 10.2.3 is in Mathlib: `Pairwise.countable_of_isOpen_disjoint`. -/

section Depth

/-- `δ(x)` in the blueprint. The depth of a point `x` in a set `O` is the supremum of radii of
balls centred on `x` that are subsets of `O`. -/
def depth (O : Set X) (x : X) : ℝ≥0∞ :=
  ⨆ r : ℝ≥0, ⨆ (_ : ball x r ⊆ O), r

variable {O : Set X} {x y : X}

lemma depth_lt_iff_not_disjoint {d : ℝ} :
    depth O x < ENNReal.ofReal d ↔ ¬Disjoint (ball x d) Oᶜ where
  mp hd := by
    simp_rw [depth, iSup_lt_iff, iSup_le_iff] at hd; obtain ⟨d', ld', hd'⟩ := hd
    have ns := (hd' d.toNNReal).mt; rw [not_le] at ns; specialize ns ld'
    rw [not_subset_iff_exists_mem_notMem] at ns; obtain ⟨y, my, ny⟩ := ns
    have pd := (zero_le _).trans_lt ld'
    rw [ofReal_pos] at pd; replace pd := Real.coe_toNNReal d pd.le
    rw [pd] at my; exact not_disjoint_iff.mpr ⟨y, my, ny⟩
  mpr hd := by
    obtain ⟨y, my₁, my₂⟩ := not_disjoint_iff.mp hd
    simp_rw [depth, iSup_lt_iff, iSup_le_iff]; use edist x y
    rw [mem_ball'] at my₁; simp_rw [edist_lt_ofReal, my₁, true_and]; intro d' sd; by_contra! h
    rw [← ofReal_coe_nnreal, edist_lt_ofReal, ← mem_ball'] at h
    exact my₂ (sd h)

lemma le_depth_iff_subset {d : ℝ} : ENNReal.ofReal d ≤ depth O x ↔ ball x d ⊆ O := by
  rw [← disjoint_compl_right_iff_subset, ← not_iff_not, not_le]
  exact depth_lt_iff_not_disjoint

/-- A point's depth in an open set `O` is positive iff it lies in `O`. -/
lemma depth_pos_iff_mem (hO : IsOpen O) : 0 < depth O x ↔ x ∈ O := by
  constructor <;> intro h
  · contrapose! h; simp_rw [le_zero_iff, depth, iSup_eq_zero]; intro d hd
    by_contra! dpos; apply absurd _ h; rw [coe_ne_zero, ← zero_lt_iff] at dpos
    exact hd (mem_ball_self dpos)
  · obtain ⟨ε, εpos, hε⟩ := Metric.mem_nhds_iff.mp (hO.mem_nhds h)
    lift ε to ℝ≥0 using εpos.le
    calc
      _ < ofNNReal ε := mod_cast εpos
      _ ≤ _ := le_biSup _ hε

lemma depth_eq_zero_iff_notMem (hO : IsOpen O) : depth O x = 0 ↔ x ∉ O := by
  have := (depth_pos_iff_mem hO (x := x)).not
  rwa [not_lt, le_zero_iff] at this

/-- A point has finite depth in `O` iff `O` is not the whole space. -/
lemma depth_lt_top_iff_ne_univ : depth O x < ⊤ ↔ O ≠ univ := by
  constructor <;> intro h
  · contrapose! h; simp_rw [top_le_iff, depth, iSup₂_eq_top, h, subset_univ, exists_const]
    intro r rlt; lift r to ℝ≥0 using rlt.ne
    use r + 1; exact coe_lt_coe_of_lt (lt_add_one r)
  · obtain ⟨p, np⟩ := (ne_univ_iff_exists_notMem _).mp h
    calc
      _ ≤ edist x p := by
        refine iSup₂_le fun r hr ↦ ?_
        contrapose! hr; rw [not_subset]; use p, ?_, np
        rw [coe_nnreal_eq, edist_dist, ofReal_lt_ofReal_iff_of_nonneg dist_nonneg] at hr
        rwa [mem_ball']
      _ < _ := edist_lt_top ..

/-- A "triangle inequality" for depths. -/
lemma depth_le_edist_add_depth : depth O x ≤ edist x y + depth O y := by
  refine iSup₂_le fun d sd ↦ ?_; contrapose! sd
  rw [← lt_tsub_iff_left, coe_nnreal_eq, edist_dist, ← ENNReal.ofReal_sub _ dist_nonneg,
    depth_lt_iff_not_disjoint, not_disjoint_iff] at sd
  obtain ⟨z, mz₁, mz₂⟩ := sd
  rw [mem_ball, lt_tsub_iff_left] at mz₁
  replace mz₁ := mem_ball'.mpr <| (dist_triangle_right ..).trans_lt mz₁
  exact fun w ↦ mz₂ (w mz₁)

lemma depth_bound_1 (hO : O ≠ univ)
    (h : ¬Disjoint (ball x ((depth O x).toReal / 6)) (ball y ((depth O y).toReal / 6))) :
    x ∈ ball y (3 * ((depth O y).toReal / 6)) := by
  rw [mem_ball]
  have dnt {z : X} : depth O z ≠ ⊤ := (depth_lt_top_iff_ne_univ.mpr hO).ne
  have pre : depth O x / 6 + 5 * depth O x / 6 ≤ depth O x / 6 + 7 * depth O y / 6 := by
    calc
      _ = depth O x := by
        rw [← ENNReal.add_div, ← one_add_mul, show (1 : ℝ≥0∞) + 5 = 6 by norm_num, mul_comm]
        exact ENNReal.mul_div_cancel_right (by norm_num) (by norm_num)
      _ ≤ edist x y + depth O y := depth_le_edist_add_depth
      _ ≤ ENNReal.ofReal ((depth O x).toReal / 6 + (depth O y).toReal / 6) + depth O y := by
        rw [edist_dist]
        exact add_le_add_right (ofReal_le_ofReal (dist_lt_of_not_disjoint_ball h).le) _
      _ ≤ depth O x / 6 + depth O y / 6 + depth O y := by
        rw [ofReal_add (by positivity) (by positivity)]
        iterate 2 rw [ofReal_div_of_pos (by norm_num), ofReal_ofNat, ofReal_toReal dnt]
      _ = _ := by
        rw [show (7 : ℝ≥0∞) = 1 + 6 by norm_num, one_add_mul, ENNReal.add_div, mul_comm,
          ENNReal.mul_div_cancel_right (by norm_num) (by norm_num), add_assoc]
  rw [ENNReal.add_le_add_iff_left (div_ne_top dnt (by norm_num)),
    ENNReal.div_le_iff (by norm_num) (by norm_num),
    ENNReal.div_mul_cancel (by norm_num) (by norm_num), mul_comm,
    ← ENNReal.le_div_iff_mul_le (.inl (by norm_num)) (.inl (by norm_num)),
    ENNReal.mul_div_right_comm] at pre
  calc
    _ < (depth O x).toReal / 6 + (depth O y).toReal / 6 := dist_lt_of_not_disjoint_ball h
    _ ≤ (7 / 5 * depth O y).toReal / 6 + (depth O y).toReal / 6 := by
      gcongr; exact mul_ne_top (by finiteness) dnt
    _ ≤ 2 * (depth O y).toReal / 6 + (depth O y).toReal / 6 := by
      nth_rw 3 [← toReal_ofNat]; rw [← toReal_mul]; gcongr
      · exact mul_ne_top (by finiteness) dnt
      · rw [ENNReal.div_le_iff_le_mul (.inl (by norm_num)) (.inl (by norm_num))]
        norm_num
    _ = _ := by rw [mul_div_assoc, ← add_one_mul, two_add_one_eq_three]

lemma depth_bound_2 (hO : O ≠ univ) (h : x ∈ ball y (3 * ((depth O y).toReal / 6))) :
    (depth O x).toReal / 6 + dist x y ≤ 8 * (depth O y).toReal / 6 := by
  rw [mem_ball] at h
  have ent : edist x y ≠ ⊤ := by finiteness
  have dnt {z : X} : depth O z ≠ ⊤ := (depth_lt_top_iff_ne_univ.mpr hO).ne
  calc
    _ ≤ (edist x y + depth O y).toReal / 6 + dist x y := by
      gcongr
      · rw [ENNReal.add_ne_top]; exact ⟨ent, dnt⟩
      · exact depth_le_edist_add_depth
    _ = (depth O y).toReal / 6 + (7 / 6) * dist x y := by
      rw [ENNReal.toReal_add ent dnt, ← dist_edist]; ring
    _ ≤ (depth O y).toReal / 6 + (7 / 6) * (3 * ((depth O y).toReal / 6)) := by gcongr
    _ = (9 / 2) * (depth O y).toReal / 6 := by ring
    _ ≤ _ := by gcongr; norm_num

lemma depth_bound_3 (hO : O ≠ univ) (h : x ∈ ball y (3 * ((depth O y).toReal / 6))) :
    (depth O y).toReal / 6 + dist y x ≤ 8 * (depth O x).toReal / 6 := by
  rw [mem_ball'] at h
  have dnt {z : X} : depth O z ≠ ⊤ := (depth_lt_top_iff_ne_univ.mpr hO).ne
  have dnt2 : depth O y / 2 ≠ ⊤ := ENNReal.div_ne_top dnt (by norm_num)
  have hti : depth O y ≤ 2 * depth O x := by
    rw [mul_comm, ← ENNReal.div_le_iff_le_mul (.inl (by norm_num)) (.inl (by norm_num)),
      ← ENNReal.add_le_add_iff_left dnt2, ENNReal.add_halves]
    calc
      _ ≤ edist y x + depth O x := depth_le_edist_add_depth
      _ ≤ _ := by
        gcongr; rw [edist_dist]; apply ofReal_le_of_le_toReal
        rw [toReal_div, toReal_ofNat]; linarith
  calc
    _ ≤ (2 * depth O x).toReal / 6 + 3 * ((depth O y).toReal / 6) := by
      gcongr; exact mul_ne_top ofNat_ne_top dnt
    _ ≤ (2 * depth O x).toReal / 6 + 3 * ((2 * depth O x).toReal / 6) := by
      gcongr; exact mul_ne_top ofNat_ne_top dnt
    _ = _ := by rw [toReal_mul, toReal_ofNat]; ring

lemma ball_covering_bounded_intersection
    (hO : IsOpen O ∧ O ≠ univ) {U : Set X} (countU : U.Countable)
    (pdU : U.PairwiseDisjoint fun c ↦ ball c ((depth O c).toReal / 6)) {x : X} (mx : x ∈ O) :
    {c ∈ U | x ∈ ball c (3 * ((depth O c).toReal / 6))}.encard ≤ (2 ^ (6 * a) : ℕ) := by
  set V := {c ∈ U | x ∈ ball c (3 * ((depth O c).toReal / 6))}
  have vbpos : 0 < volume (ball x ((depth O x).toReal / 6)) := by
    refine measure_ball_pos volume x (div_pos ?_ (by norm_num))
    rw [toReal_pos_iff, depth_pos_iff_mem hO.1, depth_lt_top_iff_ne_univ]; exact ⟨mx, hO.2⟩
  have vbnt : volume (ball x ((depth O x).toReal / 6)) ≠ ⊤ := by finiteness
  rw [← ENat.toENNReal_le, Nat.cast_pow, Nat.cast_ofNat, ENat.toENNReal_pow, ENat.toENNReal_ofNat,
    ← ENNReal.mul_le_mul_right vbpos.ne' vbnt]
  have Aeq : (2 : ℝ≥0∞) ^ (3 * a) = defaultA a ^ 3 := by
    rw [defaultA, Nat.cast_pow, Nat.cast_ofNat, ← pow_mul, mul_comm]
  calc
    _ = ∑' c : V, volume (ball x ((depth O x).toReal / 6)) := (ENNReal.tsum_set_const _ _).symm
    _ ≤ ∑' c : V, volume (ball c.1 (8 * (depth O c.1).toReal / 6)) :=
      ENNReal.tsum_le_tsum fun ⟨u, mu, xu⟩ ↦
        measure_mono (ball_subset_ball' (depth_bound_2 hO.2 xu))
    _ ≤ 2 ^ (3 * a) * ∑' v : V, volume (ball v.1 ((depth O v.1).toReal / 6)) := by
      rw [← ENNReal.tsum_mul_left]; refine ENNReal.tsum_le_tsum fun ⟨u, mu, xu⟩ ↦ ?_
      rw [mul_div_assoc, show (8 : ℝ) = 2 ^ 3 by norm_num, Aeq]
      apply measure_ball_two_le_same_iterate
    _ = 2 ^ (3 * a) * volume (⋃ v : V, ball v.1 ((depth O v.1).toReal / 6)) := by
      have VsU : V ⊆ U := sep_subset ..
      haveI : Countable V := by rw [countable_coe_iff]; exact countU.mono VsU
      congr 1
      refine (measure_iUnion (fun ⟨v₁, mv₁⟩ ⟨v₂, mv₂⟩ hn ↦ ?_) (fun _ ↦ measurableSet_ball)).symm
      rw [ne_eq, Subtype.mk.injEq] at hn
      exact pdU (VsU mv₁) (VsU mv₂) hn
    _ ≤ 2 ^ (3 * a) * volume (ball x (8 * (depth O x).toReal / 6)) := by
      gcongr; exact iUnion_subset fun ⟨u, mu, xu⟩ ↦ ball_subset_ball' (depth_bound_3 hO.2 xu)
    _ ≤ _ := by
      rw [show 6 * a = 3 * a + 3 * a by omega, pow_add, mul_assoc]; gcongr
      rw [mul_div_assoc, show (8 : ℝ) = 2 ^ 3 by norm_num, Aeq]
      apply measure_ball_two_le_same_iterate

/-- Lemma 10.2.4, but following the blueprint exactly (with a countable set of centres rather than
functions from `ℕ`). -/
lemma ball_covering' (hO : IsOpen O ∧ O ≠ univ) :
    ∃ (U : Set X) (r : X → ℝ), U.Countable ∧ (U.PairwiseDisjoint fun c ↦ ball c (r c)) ∧
      ⋃ c ∈ U, ball c (3 * r c) = O ∧ (∀ c ∈ U, ¬Disjoint (ball c (7 * r c)) Oᶜ) ∧
      ∀ x ∈ O, {c ∈ U | x ∈ ball c (3 * r c)}.encard ≤ (2 ^ (6 * a) : ℕ) := by
  let W : Set (Set X) := {U | U ⊆ O ∧ U.PairwiseDisjoint fun c ↦ ball c ((depth O c).toReal / 6)}
  obtain ⟨U, maxU⟩ : ∃ U, Maximal (· ∈ W) U := by
    refine zorn_subset _ fun U sU cU ↦ ⟨⋃₀ U, ?_, fun _ ↦ subset_sUnion_of_mem⟩
    simp only [W, sUnion_subset_iff, mem_setOf_eq]
    exact ⟨fun u hu ↦ (sU hu).1, (pairwiseDisjoint_sUnion cU.directedOn).2 fun u hu ↦ (sU hu).2⟩
  have countU : U.Countable := by
    refine maxU.1.2.countable_of_isOpen (fun _ _ ↦ isOpen_ball) (fun u mu ↦ ?_)
    rw [nonempty_ball]; refine div_pos (toReal_pos ?_ ?_) (by norm_num)
    · rw [← zero_lt_iff, depth_pos_iff_mem hO.1]; exact maxU.1.1 mu
    · rw [← lt_top_iff_ne_top, depth_lt_top_iff_ne_univ]; exact hO.2
  refine ⟨U, fun c ↦ (depth O c).toReal / 6, countU, maxU.1.2, ?_, fun c mc ↦ ?_, fun x mx ↦ ?_⟩
  · refine subset_antisymm (fun x mx ↦ ?_) (fun x mx ↦ ?_)
    · simp only [mem_iUnion₂] at mx; obtain ⟨c, mc, mx⟩ := mx
      refine (le_depth_iff_subset.mp ?_) mx
      rw [← mul_comm_div, ENNReal.ofReal_mul (by norm_num),
        ENNReal.ofReal_toReal (depth_lt_top_iff_ne_univ.mpr hO.2).ne]
      nth_rw 2 [← one_mul (depth O _)]; gcongr; norm_num
    · rw [mem_iUnion₂]
      by_cases mxU : x ∈ U
      · refine ⟨x, mxU, mem_ball_self ?_⟩
        simp only [Nat.ofNat_pos, mul_pos_iff_of_pos_left, div_pos_iff_of_pos_right, toReal_pos_iff]
        rw [depth_pos_iff_mem hO.1, depth_lt_top_iff_ne_univ]; exact ⟨mx, hO.2⟩
      obtain ⟨i, mi, hi⟩ : ∃ i ∈ U,
          ¬Disjoint (ball x ((depth O x).toReal / 6)) (ball i ((depth O i).toReal / 6)) := by
        by_contra! h; apply absurd maxU; simp_rw [not_maximal_iff maxU.1]
        exact ⟨insert x U, ⟨insert_subset mx maxU.1.1, maxU.1.2.insert_of_notMem mxU h⟩,
          ssubset_insert mxU⟩
      use i, mi, depth_bound_1 hO.2 hi
  · rw [← depth_lt_iff_not_disjoint, ← mul_comm_div, ENNReal.ofReal_mul (by norm_num),
      ENNReal.ofReal_toReal (depth_lt_top_iff_ne_univ.mpr hO.2).ne]
    nth_rw 1 [← one_mul (depth O _)]
    have dpos := (depth_pos_iff_mem hO.1).mpr (maxU.1.1 mc)
    have dlt := (depth_lt_top_iff_ne_univ (x := c)).mpr hO.2
    exact ENNReal.mul_lt_mul_right' dpos.ne' dlt.ne (by norm_num)
  · exact ball_covering_bounded_intersection hO countU maxU.1.2 mx

omit [DoublingMeasure X (defaultA a)] in
lemma ball_covering_finite (hO : IsOpen O ∧ O ≠ univ) {U : Set X} {r' : X → ℝ} (fU : U.Finite)
    (pdU : U.PairwiseDisjoint fun c ↦ ball c (r' c)) (U₃ : ⋃ c ∈ U, ball c (3 * r' c) = O)
    (U₇ : ∀ c ∈ U, ¬Disjoint (ball c (7 * r' c)) Oᶜ)
    (Ubi : ∀ x ∈ O, {c ∈ U | x ∈ ball c (3 * r' c)}.encard ≤ (2 ^ (6 * a) : ℕ)) :
    ∃ (c : ℕ → X) (r : ℕ → ℝ), (univ.PairwiseDisjoint fun i ↦ ball (c i) (r i)) ∧
      ⋃ i, ball (c i) (3 * r i) = O ∧ (∀ i, 0 < r i → ¬Disjoint (ball (c i) (7 * r i)) Oᶜ) ∧
      ∀ x ∈ O, {i | x ∈ ball (c i) (3 * r i)}.encard ≤ (2 ^ (6 * a) : ℕ) := by
  lift U to Finset X using fU
  obtain ⟨p, -⟩ := (ne_univ_iff_exists_notMem _).mp hO.2
  let e := U.equivFin
  let c (i : ℕ) : X := if hi : i < U.card then (e.symm ⟨_, hi⟩).1 else p
  let r (i : ℕ) : ℝ := if hi : i < U.card then r' (c i) else 0
  refine ⟨c, r, fun i mi j mj hn ↦ ?_, ?_, fun i hi ↦ ?_, fun x mx ↦ ?_⟩
  · change Disjoint (ball _ _) (ball _ _)
    by_cases hi : i < U.card; swap
    · simp_rw [r, hi, dite_false, ball_zero, empty_disjoint]
    have hic : c i ∈ U.toSet := by simp [c, hi]
    by_cases hj : j < U.card; swap
    · simp_rw [r, hj, dite_false, ball_zero, disjoint_empty]
    have hjc : c j ∈ U.toSet := by simp [c, hj]
    simp_rw [r, hi, hj, dite_true]; apply pdU hic hjc
    simp_rw [c, hi, hj, dite_true]; contrapose! hn
    rwa [SetCoe.ext_iff, e.symm.apply_eq_iff_eq, Fin.mk.injEq] at hn
  · rw [← U₃]; apply subset_antisymm
    · refine iUnion_subset fun i ↦ ?_
      unfold r; split_ifs with hi
      · convert subset_iUnion₂ (c i) _
        · rfl
        · simp_rw [c, hi, dite_true, Subtype.coe_prop]
      · simp
    · refine iUnion₂_subset fun x mx ↦ ?_
      let i := e ⟨x, mx⟩; convert subset_iUnion _ i.1
      simp_rw [r, c, i.2, dite_true, i, Fin.eta, Equiv.symm_apply_apply]
  · unfold r at hi ⊢; split_ifs with hi'
    · simp_rw [Finset.mem_coe] at U₇
      have mi : c i ∈ U := by simp_rw [c, hi', dite_true]; exact Finset.coe_mem _
      exact U₇ _ mi
    · simp_rw [hi', dite_false, lt_self_iff_false] at hi
  · calc
      _ = {i | ¬i < U.card ∧ x ∈ ball (c i) (3 * r i)}.encard +
          {i | i < U.card ∧ x ∈ ball (c i) (3 * r i)}.encard := by
        rw [← encard_union_eq]; swap
        · exact disjoint_left.mpr fun i mi₁ mi₂ ↦ mi₁.1 mi₂.1
        congr; ext i; simp only [mem_setOf_eq, mem_union]; tauto
      _ = 0 + {u ∈ U.toSet | x ∈ ball u (3 * r' u)}.encard := by
        congr
        · simp_rw [encard_eq_zero, eq_empty_iff_forall_notMem, mem_setOf_eq, not_and]; intro i hi
          simp [r, hi]
        · set A := {i | i < U.card ∧ x ∈ ball (c i) (3 * r i)}
          set B := {u ∈ U.toSet | x ∈ ball u (3 * r' u)}
          let f (i : A) : B := ⟨e.symm ⟨i.1, i.2.1⟩, by
            refine ⟨Subtype.coe_prop _, ?_⟩
            have := i.2.2; simp_rw [r, c, i.2.1, dite_true] at this; exact this⟩
          let g (u : B) : A := ⟨e ⟨u.1, u.2.1⟩, by
            simp_rw [A, r, c, mem_setOf_eq, Fin.is_lt, dite_true, Fin.eta, Equiv.symm_apply_apply,
              u.2.2, true_and]⟩
          let eqv : A ≃ B := ⟨f, g, fun i ↦ by simp [f, g], fun u ↦ by simp [f, g]⟩
          exact encard_congr eqv
      _ ≤ _ := by rw [zero_add]; exact Ubi x mx

/-- Lemma 10.2.4. -/
theorem ball_covering (hO : IsOpen O ∧ O ≠ univ) :
    ∃ (c : ℕ → X) (r : ℕ → ℝ), (univ.PairwiseDisjoint fun i ↦ ball (c i) (r i)) ∧
      ⋃ i, ball (c i) (3 * r i) = O ∧ (∀ i, 0 < r i → ¬Disjoint (ball (c i) (7 * r i)) Oᶜ) ∧
      ∀ x ∈ O, {i | x ∈ ball (c i) (3 * r i)}.encard ≤ (2 ^ (6 * a) : ℕ) := by
  obtain ⟨U, r', countU, pdU, U₃, U₇, Ubi⟩ := ball_covering' hO
  obtain fU | iU := U.finite_or_infinite
  · exact ball_covering_finite hO fU pdU U₃ U₇ Ubi
  · let e := (countable_infinite_iff_nonempty_denumerable.mp ⟨countU, iU⟩).some.eqv
    let c (i : ℕ) : X := (e.symm i).1
    let r (i : ℕ) : ℝ := r' (c i)
    refine ⟨c, r, fun i mi j mj hn ↦ ?_, ?_, fun i hi ↦ ?_, fun x mx ↦ ?_⟩
    · have hic : c i ∈ U := by simp [c]
      have hjc : c j ∈ U := by simp [c]
      apply pdU hic hjc; simp_rw [c]; contrapose! hn
      rwa [SetCoe.ext_iff, e.symm.apply_eq_iff_eq] at hn
    · rw [← U₃]; apply subset_antisymm
      · refine iUnion_subset fun i ↦ ?_
        unfold r; convert subset_iUnion₂ (c i) _
        · rfl
        · simp_rw [c, Subtype.coe_prop]
      · refine iUnion₂_subset fun x mx ↦ ?_
        let i := e ⟨x, mx⟩; convert subset_iUnion _ i
        simp_rw [r, c, i, Equiv.symm_apply_apply]
    · unfold r at hi ⊢
      have mi : c i ∈ U := by simp_rw [c, Subtype.coe_prop]
      exact U₇ _ mi
    · calc
        _ = {u ∈ U | x ∈ ball u (3 * r' u)}.encard := by
          set A := {i | x ∈ ball (c i) (3 * r i)}
          set B := {u ∈ U | x ∈ ball u (3 * r' u)}
          let f (i : A) : B := ⟨e.symm i, by
            refine ⟨Subtype.coe_prop _, ?_⟩
            have := i.2; simp_rw [A, mem_setOf_eq, r, c] at this; exact this⟩
          let g (u : B) : A := ⟨e ⟨u.1, u.2.1⟩, by
            simp_rw [A, r, c, mem_setOf_eq, Equiv.symm_apply_apply, u.2.2]⟩
          let eqv : A ≃ B := ⟨f, g, fun i ↦ by simp [f, g], fun u ↦ by simp [f, g]⟩
          exact encard_congr eqv
        _ ≤ _ := Ubi x mx

end Depth

/-! ### Lemma 10.2.5

Lemma 10.2.5 has an annoying case distinction between the case `E_α ≠ X` (general case) and
`E_α = X` (finite case). It isn't easy to get rid of this case distinction.

In the formalization we state most properties of Lemma 10.2.5 twice, once for each case
(in some cases the condition is vacuous in the finite case, and then we omit it)

We could have tried harder to uniformize the cases, but in the finite case there is really only set
`B*_j`, and in the general case it is convenient to index `B*_j` by the natural numbers.
-/

/-- The property specifying whether we are in the "general case". -/
def GeneralCase (f : X → ℂ) (α : ℝ≥0∞) : Prop :=
  ∃ x, α ≥ globalMaximalFunction (X := X) volume 1 f x

/-- In the finite case, the volume of `X` is finite. -/
lemma volume_lt_of_not_GeneralCase
    (hf : BoundedFiniteSupport f) (h : ¬ GeneralCase f α) (hα : 0 < α) :
    volume (univ : Set X) < ∞ := by
  simp only [GeneralCase, not_exists, not_le] at h
  refine ENNReal.lt_top_of_mul_ne_top_right ?_ hα.ne'
  refine lt_of_le_of_lt (eq_univ_iff_forall.mpr h ▸ maximal_theorem' α hf) ?_ |>.ne
  exact mul_lt_top coe_lt_top (hf.memLp 1).eLpNorm_lt_top

private lemma isFiniteMeasure_of_not_generalCase
    (hf : BoundedFiniteSupport f) (h : ¬ GeneralCase f α) (hα : 0 < α) :
    IsFiniteMeasure (volume : Measure X) :=
  (isFiniteMeasure_iff _).mpr <| volume_lt_of_not_GeneralCase hf h hα

lemma isOpen_MB_preimage_Ioi (hX : GeneralCase f α) :
    IsOpen (globalMaximalFunction (X := X) volume 1 f ⁻¹' Ioi α) ∧
    globalMaximalFunction (X := X) volume 1 f ⁻¹' Ioi α ≠ univ :=
  have ⟨x, hx⟩ := hX
  ⟨lowerSemiContinuous_globalMaximalFunction.isOpen_preimage _,
    (ne_univ_iff_exists_notMem _).mpr ⟨x, by simpa using hx⟩⟩

/-- The center of B_j in the proof of Lemma 10.2.5 (general case). -/
def czCenter (hX : GeneralCase f α) (i : ℕ) : X :=
  ball_covering (isOpen_MB_preimage_Ioi hX) |>.choose i

/-- The radius of B_j in the proof of Lemma 10.2.5 (general case). -/
def czRadius (hX : GeneralCase f α) (i : ℕ) : ℝ :=
  ball_covering (isOpen_MB_preimage_Ioi hX) |>.choose_spec.choose i

/-- The ball B_j in the proof of Lemma 10.2.5 (general case). -/
abbrev czBall (hX : GeneralCase f α) (i : ℕ) : Set X :=
  ball (czCenter hX i) (czRadius hX i)

/-- The ball B_j' introduced below Lemma 10.2.5 (general case). -/
abbrev czBall6 (hX : GeneralCase f α) (i : ℕ) : Set X :=
  ball (czCenter hX i) (6 * czRadius hX i)

/-- The ball B_j* in Lemma 10.2.5 (general case). -/
abbrev czBall3 (hX : GeneralCase f α) (i : ℕ) : Set X :=
  ball (czCenter hX i) (3 * czRadius hX i)

/-- The ball B_j** in the proof of Lemma 10.2.5 (general case). -/
abbrev czBall7 (hX : GeneralCase f α) (i : ℕ) : Set X :=
  ball (czCenter hX i) (7 * czRadius hX i)

lemma czBall_pairwiseDisjoint {hX : GeneralCase f α} :
    univ.PairwiseDisjoint fun i ↦ ball (czCenter hX i) (czRadius hX i) :=
  ball_covering (isOpen_MB_preimage_Ioi hX) |>.choose_spec.choose_spec.1

lemma iUnion_czBall3 {hX : GeneralCase f α} :
    ⋃ i, czBall3 hX i = globalMaximalFunction volume 1 f ⁻¹' Ioi α :=
  ball_covering (isOpen_MB_preimage_Ioi hX) |>.choose_spec.choose_spec.2.1

lemma not_disjoint_czBall7 {hX : GeneralCase f α} {i : ℕ} (hi : 0 < czRadius hX i) :
    ¬Disjoint (czBall7 hX i) (globalMaximalFunction volume 1 f ⁻¹' Ioi α)ᶜ :=
  ball_covering (isOpen_MB_preimage_Ioi hX) |>.choose_spec.choose_spec.2.2.1 i hi

private lemma czBall_subset_czBall {hX : GeneralCase f α} {i : ℕ} {b c : ℝ}
    (hb : 0 ≤ b := by norm_num) (hbc : b ≤ c := by norm_num) :
    ball (czCenter hX i) (b * czRadius hX i) ⊆ ball (czCenter hX i) (c * czRadius hX i) := by
  by_cases hr : czRadius hX i ≥ 0
  · exact ball_subset_ball <| mul_le_mul_of_nonneg_right hbc hr
  · simp [ball_eq_empty.mpr <| mul_nonpos_of_nonneg_of_nonpos hb (le_of_not_ge hr)]

/-- Part of Lemma 10.2.5 (general case). -/
lemma encard_czBall3_le {hX : GeneralCase f α} {y : X} :
    {i | y ∈ czBall3 hX i}.encard ≤ (2 ^ (6 * a) : ℕ) := by
  by_cases hy : α < globalMaximalFunction volume 1 f y
  · exact ball_covering (isOpen_MB_preimage_Ioi hX) |>.choose_spec.choose_spec.2.2.2 y hy
  · suffices ∀ i, i ∉ {i | y ∈ czBall3 hX i} by simp [eq_empty_of_forall_notMem this, -mem_ball]
    simpa [← not_exists, ← mem_iUnion, iUnion_czBall3, -mem_ball] using hy

lemma mem_czBall3_finite {hX : GeneralCase f α} {y : X} :
    {i | y ∈ czBall3 hX i}.Finite :=
  finite_of_encard_le_coe encard_czBall3_le

/-- `Q_i` in the proof of Lemma 10.2.5 (general case). -/
def czPartition (hX : GeneralCase f α) (i : ℕ) : Set X :=
  czBall3 hX i \ ((⋃ j < i, czPartition hX j) ∪ ⋃ j > i, czBall hX j)

@[measurability]
private lemma MeasurableSet.czPartition (hX : GeneralCase f α) (i : ℕ) :
    MeasurableSet (czPartition hX i) := by
  refine i.strong_induction_on (fun j hj ↦ ?_)
  unfold _root_.czPartition
  apply measurableSet_ball.diff ∘ (MeasurableSet.biUnion (to_countable _) hj).union
  exact MeasurableSet.biUnion (to_countable _) (fun _ _ ↦ measurableSet_ball)

lemma czBall_subset_czPartition {hX : GeneralCase f α} {i : ℕ} :
    czBall hX i ⊆ czPartition hX i := by
  intro r hr
  rw [mem_ball] at hr
  unfold czPartition
  apply mem_diff_of_mem (by rw [mem_ball]; linarith [dist_nonneg.trans_lt hr])
  simp only [mem_union, mem_iUnion, mem_ball, not_or, not_exists, not_lt]
  refine ⟨?_, fun j hj ↦ by
    refine le_of_not_gt (disjoint_left.mp (czBall_pairwiseDisjoint ?_ ?_ hj.ne) hr) <;> tauto⟩
  unfold czPartition
  simp only [mem_diff, mem_ball, mem_union, mem_iUnion, not_or, not_and, not_not]
  exact fun _ _ _ _ ↦ by use i

lemma czPartition_subset_czBall3 {hX : GeneralCase f α} {i : ℕ} :
    czPartition hX i ⊆ czBall3 hX i := by
  rw [czPartition]; exact diff_subset

private lemma czPartition_subset_czBall7 {hX : GeneralCase f α} {i : ℕ} :
    czPartition hX i ⊆ czBall7 hX i :=
  le_trans czPartition_subset_czBall3 czBall_subset_czBall

lemma czPartition_pairwiseDisjoint {hX : GeneralCase f α} :
    univ.PairwiseDisjoint fun i ↦ czPartition hX i := by
  simp only [pairwiseDisjoint_iff, mem_univ, forall_const]
  intro i k hik
  have ⟨x, hxi, hxk⟩ := inter_nonempty.mp hik
  have (t d) (hx : x ∈ czPartition hX t) (hd : t < d) : x ∉ czPartition hX d := by
    have : czPartition hX t ⊆ ⋃ j < d, czPartition hX j := subset_biUnion_of_mem hd
    rw [czPartition]
    exact notMem_diff_of_mem <| mem_union_left _ (this hx)
  have : _ ∧ _ := ⟨this i k hxi |>.mt (· hxk), this k i hxk |>.mt (· hxi)⟩
  omega

lemma czPartition_pairwiseDisjoint' {hX : GeneralCase f α}
    {x : X} {i j : ℕ} (hi : x ∈ czPartition hX i) (hj : x ∈ czPartition hX j) :
    i = j := by
  have := czPartition_pairwiseDisjoint (hX := hX)
  apply pairwiseDisjoint_iff.mp this (mem_univ i) (mem_univ j)
  exact inter_nonempty.mp <| .intro x ⟨hi, hj⟩

private lemma czPartition_pairwise_disjoint_on {hX : GeneralCase f α} :
    Pairwise (Disjoint on czPartition hX) :=
  fun i j ↦ czPartition_pairwiseDisjoint (mem_univ i) (mem_univ j)

lemma iUnion_czPartition {hX : GeneralCase f α} :
    ⋃ i, czPartition hX i = globalMaximalFunction volume 1 f ⁻¹' Ioi α := by
  rw [← iUnion_czBall3 (hX := hX)]
  refine ext fun x ↦ ⟨fun hx ↦ ?_, fun hx ↦ ?_⟩
  · have : ⋃ i, czPartition hX i ⊆ ⋃ i, czBall3 hX i := fun y hy ↦
      have ⟨r, hr⟩ := mem_iUnion.mp hy
      mem_iUnion_of_mem r (czPartition_subset_czBall3 hr)
    exact this hx
  · rw [mem_iUnion] at hx ⊢
    by_contra! hp
    obtain ⟨g, hg⟩ := hx
    have ⟨t, ht⟩ : ∃ i, x ∈ (⋃ j < i, czPartition hX j) ∪ ⋃ j > i, czBall hX j := by
      by_contra! hb
      absurd hp g
      rw [czPartition, mem_diff]
      exact ⟨hg, hb g⟩
    have : ⋃ j > t, czBall hX j ⊆ ⋃ j > t, czPartition hX j :=
      iUnion₂_mono fun i j ↦ czBall_subset_czPartition (i := i)
    have := (mem_or_mem_of_mem_union ht).imp_right (this ·)
    simp_all

private lemma globalMaximalFunction_preimage_finite
    (hα : 0 < α) (hf : BoundedFiniteSupport f) :
    volume (globalMaximalFunction volume 1 f ⁻¹' Ioi α) < ∞ := by
  have := hasStrongType_globalMaximalFunction one_pos one_lt_two f (hf.memLp 2) |>.2.trans_lt <|
    mul_lt_top coe_lt_top (hf.memLp 2).eLpNorm_lt_top
  contrapose! this
  set s := (globalMaximalFunction volume 1 f ⁻¹' Ioi α)
  calc ∞
    _ = (∫⁻ x in s, α ^ 2) ^ (1 / 2 : ℝ) := by simp [top_le_iff.mp this, ENNReal.pow_ne_zero hα.ne']
    _ ≤ (∫⁻ x, ‖globalMaximalFunction volume 1 f x‖ₑ ^ 2) ^ (1 / 2 : ℝ) := by
      refine rpow_le_rpow ?_ (by norm_num)
      refine le_trans (setLIntegral_mono_ae ?_ ?_) (setLIntegral_le_lintegral s _)
      · exact AEStronglyMeasurable.globalMaximalFunction.aemeasurable.pow_const 2 |>.restrict
      · exact Eventually.of_forall fun x hx ↦ pow_le_pow_left' (le_of_lt <| by simpa [s] using hx) 2
    _ = eLpNorm (globalMaximalFunction volume 1 f) 2 volume := by simp [eLpNorm, eLpNorm']

private lemma volume_czPartition_lt_top (hX : GeneralCase f α) (i : ℕ) :
    volume (czPartition hX i) < ∞ :=
  lt_of_le_of_lt (measure_mono czPartition_subset_czBall3) measure_ball_lt_top

private lemma volume_czBall7_le (hX : GeneralCase f α) (i : ℕ) :
    volume (czBall7 hX i) ≤ 2 ^ (3 * a) * volume (czPartition hX i) := calc
  _ ≤ volume (ball (czCenter hX i) (2 ^ 3 * czRadius hX i)) := measure_mono czBall_subset_czBall
  _ ≤ (defaultA a) ^ 3 * volume (ball (czCenter hX i) (czRadius hX i)) :=
    measure_ball_two_le_same_iterate _ _ 3
  _ ≤ _ := by rw [Nat.cast_pow, ← pow_mul, mul_comm a 3]; gcongr; exact czBall_subset_czPartition

private lemma volume_czBall3_le (hX : GeneralCase f α) (i : ℕ) :
    volume (czBall3 hX i) ≤ 2 ^ (2 * a) * volume (czBall hX i) := calc
  _ ≤ volume (ball (czCenter hX i) (2 ^ 2 * czRadius hX i)) := measure_mono czBall_subset_czBall
  _ ≤ 2 ^ (2 * a) * volume (czBall hX i) :=
    le_of_le_of_eq (measure_ball_two_le_same_iterate _ _ 2) <| by simp [← pow_mul, mul_comm a 2]

-- Inequality (10.2.30)
private lemma laverage_czBall7_le (hX : GeneralCase f α) (i : ℕ) :
    ⨍⁻ x in czBall7 hX i, ‖f x‖ₑ ∂volume ≤ α := by
  by_cases hi : czRadius hX i ≤ 0
  · simp [ball_eq_empty.mpr <| mul_nonpos_of_nonneg_of_nonpos (show 0 ≤ 7 by norm_num) hi]
  have ⟨y, hy7, hy⟩ := not_disjoint_iff.mp <| not_disjoint_czBall7 (lt_of_not_ge hi)
  simp only [mem_compl_iff, mem_preimage, Nat.cast_pow, Nat.cast_ofNat, mem_Ioi, not_lt] at hy
  refine le_trans ?_ hy
  simpa using laverage_le_globalMaximalFunction (μ := volume) hy7

open scoped Classical in
variable (f) in
/-- The function `g` in Lemma 10.2.5. (both cases) -/
def czApproximation (α : ℝ≥0∞) (x : X) : ℂ :=
  if hX : GeneralCase f α then
    if hx : ∃ j, x ∈ czPartition hX j then ⨍ y in czPartition hX hx.choose, f y else f x
  else ⨍ y, f y

lemma czApproximation_def_of_mem {hX : GeneralCase f α} {x : X}
    {i : ℕ} (hx : x ∈ czPartition hX i) :
    czApproximation f α x = ⨍ y in czPartition hX i, f y := by
  have : ∃ i, x ∈ czPartition hX i := ⟨i, hx⟩
  simp [czApproximation, hX, this, czPartition_pairwiseDisjoint' this.choose_spec hx]

lemma czApproximation_def_of_notMem {x : X} (hX : GeneralCase f α)
    (hx : x ∉ globalMaximalFunction volume 1 f ⁻¹' Ioi α) :
    czApproximation f α x = f x := by
  rw [← iUnion_czPartition (hX := hX), mem_iUnion, not_exists] at hx
  simp only [czApproximation, hX, ↓reduceDIte, hx, exists_const]

lemma czApproximation_def_of_volume_lt {x : X}
    (hX : ¬ GeneralCase f α) : czApproximation f α x = ⨍ y, f y := by
  simp [czApproximation, hX]

private lemma lintegral_czPartition_le {hX : GeneralCase f α} (i : ℕ) :
    ∫⁻ x in czPartition hX i, ‖czApproximation f α x‖ₑ ≤
    ∫⁻ x in czPartition hX i, ‖f x‖ₑ := calc
  _ = ∫⁻ x in czPartition hX i, ‖⨍ y in czPartition hX i, f y‖ₑ := by
    apply setLIntegral_congr_fun_ae (MeasurableSet.czPartition hX i)
    exact Eventually.of_forall fun x hx ↦ by rw [czApproximation_def_of_mem hx]
  _ = ‖⨍ y in czPartition hX i, f y‖ₑ * volume (czPartition hX i) := setLIntegral_const _ _
  _ ≤ (⨍⁻ y in czPartition hX i, ‖f y‖ₑ ∂volume) * volume (czPartition hX i) :=
    mul_le_mul_right' (enorm_integral_le_lintegral_enorm f) _
  _ = _ := by rw [mul_comm, measure_mul_setLAverage _ (volume_czPartition_lt_top hX i).ne]

/-- The function `b_i` in Lemma 10.2.5 (general case). -/
def czRemainder' (hX : GeneralCase f α) (i : ℕ) (x : X) : ℂ :=
  (czPartition hX i).indicator (f - czApproximation f α) x

private lemma czRemainder'_eq_zero (hX : GeneralCase f α) {i : ℕ} (hi : czRadius hX i ≤ 0) :
    czRemainder' hX i = 0 := by
  suffices czPartition hX i ⊆ ∅ by ext; simp [czRemainder', eq_empty_of_subset_empty this]
  apply subset_of_subset_of_eq czPartition_subset_czBall7
  exact ball_eq_empty.mpr <| mul_nonpos_of_nonneg_of_nonpos (by norm_num) hi

variable (f) in
/-- The function `b = ∑ⱼ bⱼ` introduced below Lemma 10.2.5.
In the finite case, we also use this as the function `b = b₁` in Lemma 10.2.5.
We choose a more convenient definition, but prove in `tsum_czRemainder'` that this is the same. -/
def czRemainder (α : ℝ≥0∞) (x : X) : ℂ :=
  f x - czApproximation f α x

/-- Part of Lemma 10.2.5, this is essentially (10.2.16) (both cases). -/
lemma tsum_czRemainder' (hX : GeneralCase f α) (x : X) :
    ∑' i, czRemainder' hX i x = czRemainder f α x := by
  simp only [czRemainder', czRemainder]
  by_cases hx : ∃ j, x ∈ czPartition hX j
  · have ⟨j, hj⟩ := hx
    rw [tsum_eq_single j, indicator_of_mem hj]
    · rfl
    · refine fun i hi ↦ indicator_of_notMem ?_ _
      exact (czPartition_pairwise_disjoint_on hi).notMem_of_mem_right hj
  · simp only [czApproximation, hX, reduceDIte, hx, sub_self]
    convert tsum_zero with i
    exact indicator_of_notMem (fun hi ↦ hx ⟨i, hi⟩) _

open scoped Classical in
/-- Part of Lemma 10.2.5 (both cases). -/
lemma aemeasurable_czApproximation {hf : AEMeasurable f} : AEMeasurable (czApproximation f α) := by
  by_cases hX : GeneralCase f α; swap
  · unfold czApproximation; simp [hX]
  let czA (x : X) := -- Measurable version of `czApproximation f α`
    if hx : ∃ j, x ∈ czPartition hX j then ⨍ y in czPartition hX hx.choose, f y else hf.mk f x
  refine ⟨czA, fun T hT ↦ ?_, hf.ae_eq_mk.mono fun x h ↦ by simp [czApproximation, czA, hX, h]⟩
  let S := {x : X | ∃ j, x ∈ czPartition hX j}ᶜ ∩ (hf.mk f) ⁻¹' T
  have : czA ⁻¹' T = S ∪ ⋃₀ (czPartition hX '' {i | ⨍ y in czPartition hX i, f y ∈ T}) := by
    refine ext fun x ↦ ⟨fun h ↦ ?_, fun h ↦ ?_⟩
    · by_cases hx : ∃ j, x ∈ czPartition hX j
      · refine Or.inr ⟨czPartition hX hx.choose, ⟨mem_image_of_mem _ ?_, hx.choose_spec⟩⟩
        simpa [czA, hx] using h
      · exact Or.inl ⟨hx, by simpa [czA, hx, hX] using h⟩
    · cases h with
      | inl h => simpa [czA, mem_setOf_eq ▸ mem_setOf_eq ▸ h.1] using h.2
      | inr h => obtain ⟨_, ⟨⟨i, ⟨hi, rfl⟩⟩, hxi⟩⟩ := h
                 have hx : ∃ j, x ∈ czPartition hX j := ⟨i, hxi⟩
                 simpa [czA, hx, czPartition_pairwiseDisjoint' hx.choose_spec hxi] using hi
  rw [this]
  have := Measurable.exists (MeasurableSet.czPartition hX · |>.mem)
  apply MeasurableSet.union (by measurability) ∘ MeasurableSet.sUnion ((to_countable _).image _)
  simp [MeasurableSet.czPartition hX]

protected lemma AEMeasurable.czRemainder' {hf : AEMeasurable f} (hX : GeneralCase f α) (i : ℕ) :
    AEMeasurable (czRemainder' hX i) := by
  unfold czRemainder'
  apply (aemeasurable_indicator_iff (MeasurableSet.czPartition hX i)).mpr
  exact (hf.sub <| aemeasurable_czApproximation (hf := hf)).restrict

/-- Part of Lemma 10.2.5 (both cases). -/
protected lemma BoundedFiniteSupport.czApproximation {α : ℝ≥0∞} (hα : 0 < α)
    (hf : BoundedFiniteSupport f) : BoundedFiniteSupport (czApproximation f α) := by
  by_cases h : Nonempty X; swap
  · have := not_nonempty_iff.mp h; constructor <;> simp
  constructor
  · use (aemeasurable_czApproximation (hf := aemeasurable hf)).aestronglyMeasurable
    refine lt_of_le_of_lt ?_ (eLpNorm_lt_top hf)
    apply essSup_le_of_ae_le _ <| (ENNReal.ae_le_essSup (‖f ·‖ₑ)).mono (fun x h ↦ ?_)
    by_cases hX : GeneralCase f α
    · by_cases hx : ∃ j, x ∈ czPartition hX j
      · have ⟨j, hj⟩ := hx
        rw [czApproximation_def_of_mem hj]
        exact le_trans (enorm_integral_le_lintegral_enorm _) (setLAverage_le_essSup _)
      · simp [czApproximation, eLpNormEssSup, hX, hx, h]
    · simp only [czApproximation, hX, reduceDIte]
      exact le_trans (enorm_integral_le_lintegral_enorm _) (laverage_le_essSup _)
  · by_cases hX : GeneralCase f α; swap
    · exact lt_of_le_of_lt (measure_mono (subset_univ _)) <| volume_lt_of_not_GeneralCase hf hX hα
    calc volume (support (czApproximation f α))
      _ ≤ volume (globalMaximalFunction volume 1 f ⁻¹' Ioi α ∪ support f) := by
        refine measure_mono (fun x mem_supp ↦ ?_)
        by_cases hx : ∃ j, x ∈ czPartition hX j
        · left; rw [← iUnion_czPartition (hX := hX)]; exact (mem_iUnion.mpr hx)
        · right; simpa [czApproximation, hX, hx] using mem_supp
      _ ≤ volume _ + volume (support f) := measure_union_le _ _
      _ < ∞ := add_lt_top.mpr ⟨globalMaximalFunction_preimage_finite hα hf, hf.measure_support_lt⟩

protected lemma BoundedFiniteSupport.czRemainder (hα : 0 < α) {hf : BoundedFiniteSupport f} :
    BoundedFiniteSupport (czRemainder f α) :=
  hf.sub (hf.czApproximation hα)

protected lemma BoundedFiniteSupport.czRemainder' (hα : 0 < α) {hf : BoundedFiniteSupport f}
    (hX : GeneralCase f α) (i : ℕ) :
    BoundedFiniteSupport (czRemainder' hX i) :=
  (hf.sub (hf.czApproximation hα)).indicator (MeasurableSet.czPartition hX i)

protected lemma AEMeasurable.czRemainder (hα : 0 < α) {hf : BoundedFiniteSupport f} :
    AEMeasurable (czRemainder f α) :=
  (hf.czRemainder hα).aemeasurable

/-- Part of Lemma 10.2.5, equation (10.2.16) (both cases).
This is true by definition, the work lies in `tsum_czRemainder'` -/
lemma czApproximation_add_czRemainder {x : X} :
    czApproximation f α x + czRemainder f α x = f x := by
  simp [czApproximation, czRemainder]

private lemma α_le_mul_α : α ≤ 2 ^ (3 * a) * α := by
  nth_rw 1 [← one_mul α]; gcongr; exact_mod_cast Nat.one_le_two_pow

-- Equation (10.2.17), finite case
private lemma enorm_czApproximation_le_finite
    (hα : ⨍⁻ x, ‖f x‖ₑ ≤ α) (hX : ¬ GeneralCase f α) :
    ∀ᵐ x, ‖czApproximation f α x‖ₑ ≤ 2 ^ (3 * a) * α := by
  simp only [czApproximation, hX, reduceDIte]
  by_cases h : Nonempty X
  · exact eventually_const.mpr <| (enorm_integral_le_lintegral_enorm f).trans (hα.trans α_le_mul_α)
  · exact eventually_of_mem univ_mem (by tauto)

/-- Equation (10.2.17) specialized to the general case. -/
lemma enorm_czApproximation_le_infinite {hf : BoundedFiniteSupport f} (hX : GeneralCase f α) :
    ∀ᵐ x, ‖czApproximation f α x‖ₑ ≤ 2 ^ (3 * a) * α := by
  have h₁ (x : X) (hx : ∃ i, x ∈ czPartition hX i) : ‖czApproximation f α x‖ₑ ≤ 2 ^ (3 * a) * α :=
    have ⟨i, hi⟩ := hx
    calc ‖czApproximation f α x‖ₑ
      _ = ‖⨍ x in czPartition hX i, f x‖ₑ := by rw [czApproximation_def_of_mem hi]
      _ ≤ ⨍⁻ x in czPartition hX i, ‖f x‖ₑ ∂volume := enorm_integral_le_lintegral_enorm _
      _ ≤ (volume (czPartition hX i))⁻¹ * ∫⁻ x in czPartition hX i, ‖f x‖ₑ := by
        simp [laverage]
      _ ≤ 2 ^ (3 * a) * (volume (czBall7 hX i))⁻¹ * ∫⁻ x in czPartition hX i, ‖f x‖ₑ := by
        apply mul_le_mul_right'
        have := (ENNReal.inv_mul_le_iff (by simp) (by simp)).mpr <| volume_czBall7_le hX i
        rwa [← ENNReal.inv_le_inv, ENNReal.mul_inv (by simp) (by simp), inv_inv] at this
      _ ≤ 2 ^ (3 * a) * (volume (czBall7 hX i))⁻¹ * ∫⁻ x in czBall7 hX i, ‖f x‖ₑ :=
        mul_le_mul_left' (lintegral_mono_set czPartition_subset_czBall7) _
      _ ≤ 2 ^ (3 * a) * α := by
        rw [mul_assoc]; gcongr; simpa [laverage] using laverage_czBall7_le hX i
  have h₂ : ∀ᵐ x, ¬(∃ i, x ∈ czPartition hX i) → ‖czApproximation f α x‖ₑ ≤ 2 ^ (3 * a) * α :=
    (lebesgue_differentiation hf).mono fun x ⟨c, r, lim, _, x_mem_ball⟩ hx ↦ by
      have le_α := hx
      rw [← mem_iUnion, iUnion_czPartition, mem_preimage, mem_Ioi, not_lt] at le_α
      simp only [czApproximation, hX, reduceDIte, hx]
      refine le_of_tendsto lim.enorm <| Eventually.of_forall fun i ↦ ?_
      apply le_trans (enorm_integral_le_lintegral_enorm f)
      exact le_trans (laverage_le_globalMaximalFunction (x_mem_ball i)) <| le_α.trans α_le_mul_α
  simpa only [← or_imp, em, forall_const] using eventually_and.mpr ⟨Eventually.of_forall h₁, h₂⟩

/-- Part of Lemma 10.2.5, equation (10.2.17) (both cases). -/
lemma enorm_czApproximation_le
    {hf : BoundedFiniteSupport f} (hα : ⨍⁻ x, ‖f x‖ₑ ≤ α) :
    ∀ᵐ x, ‖czApproximation f α x‖ₑ ≤ 2 ^ (3 * a) * α :=
  by_cases (enorm_czApproximation_le_infinite (hf := hf)) (enorm_czApproximation_le_finite hα)

-- Equation (10.2.18), finite case
private lemma eLpNorm_czApproximation_le_finite
    (hf : BoundedFiniteSupport f) (hα : 0 < α) (hX : ¬ GeneralCase f α) :
    eLpNorm (czApproximation f α) 1 volume ≤ eLpNorm f 1 volume := by
  by_cases h : Nonempty X; swap
  · simp [not_nonempty_iff.mp h]
  calc
    _ = ‖⨍ x, f x‖ₑ * volume univ := by
      unfold czApproximation; simp [hX, eLpNorm_const _ one_pos.ne' (NeZero.ne volume)]
    _ ≤ (⨍⁻ x, ‖f x‖ₑ ∂volume) * volume (univ : Set X) :=
      mul_le_mul_right' (enorm_integral_le_lintegral_enorm f) _
    _ = eLpNorm f 1 volume := by
      simp [mul_comm _ (volume univ), eLpNorm, eLpNorm', laverage, ← mul_assoc,
        ENNReal.mul_inv_cancel (NeZero.ne (volume univ)) (volume_lt_of_not_GeneralCase hf hX hα).ne]

-- Equation (10.2.18), infinite case
private lemma eLpNorm_czApproximation_le_infinite (hX : GeneralCase f α) :
    eLpNorm (czApproximation f α) 1 volume ≤ eLpNorm f 1 volume := by
  simp only [eLpNorm, one_ne_zero, reduceIte, one_ne_top, eLpNorm', toReal_one, rpow_one,
    ne_eq, not_false_eq_true, div_self]
  have hmeas : MeasurableSet (univ \ ⋃ i, czPartition hX i) := by measurability
  have := union_univ _ ▸ @union_diff_self X (⋃ i, czPartition hX i) univ
  repeat rw [← setLIntegral_univ (μ := volume), ← this, lintegral_union hmeas disjoint_sdiff_right,
    lintegral_iUnion (MeasurableSet.czPartition hX) <| czPartition_pairwise_disjoint_on]
  gcongr tsum ?_ + ?_
  · apply lintegral_czPartition_le
  · simp only [union_diff_self, union_univ]
    apply le_of_eq ∘ setLIntegral_congr_fun_ae (by measurability)
    exact Eventually.of_forall (fun x hx ↦ by simp_all [czApproximation])

/-- Part of Lemma 10.2.5, equation (10.2.18) (both cases). -/
lemma eLpNorm_czApproximation_le
    {hf : BoundedFiniteSupport f} (hα : 0 < α) :
    eLpNorm (czApproximation f α) 1 volume ≤ eLpNorm f 1 volume :=
  by_cases eLpNorm_czApproximation_le_infinite (eLpNorm_czApproximation_le_finite hf hα)

/-- Part of Lemma 10.2.5, equation (10.2.19) (general case). -/
lemma support_czRemainder'_subset {hX : GeneralCase f α} {i : ℕ} :
    support (czRemainder' hX i) ⊆ czBall3 hX i := by
  refine subset_trans (fun x hx ↦ ?_) czPartition_subset_czBall3
  rw [mem_support, czRemainder', ne_eq, indicator_apply_eq_zero, Classical.not_imp] at hx
  exact hx.1

/-- Part of Lemma 10.2.5, equation (10.2.20) (general case). -/
lemma integral_czRemainder' {hX : GeneralCase f α} {i : ℕ} :
    ∫ x, czRemainder' hX i x = 0 := by
  unfold czRemainder'
  rw [integral_indicator (MeasurableSet.czPartition hX i)]
  rw [← setAverage_sub_setAverage (volume_czPartition_lt_top hX i).ne f]
  refine setIntegral_congr_fun (MeasurableSet.czPartition hX i) <| fun x hx ↦ ?_
  rw [Pi.sub_apply, czApproximation_def_of_mem hx]

/-- Part of Lemma 10.2.5, equation (10.2.20) (finite case). -/
lemma integral_czRemainder {hf : BoundedFiniteSupport f}
    (hX : ¬ GeneralCase f α) (hα : 0 < α) :
    ∫ x, czRemainder f α x = 0 := by
  have := isFiniteMeasure_of_not_generalCase hf hX hα
  simpa [czRemainder, czApproximation, hX] using integral_sub_average volume f

-- Inequality (10.2.32)
private lemma ineq_10_2_32 (hf : BoundedFiniteSupport f) {hX : GeneralCase f α}
    {i : ℕ} :
    eLpNorm (czRemainder' hX i) 1 volume ≤ 2 * (∫⁻ x in czPartition hX i, ‖f x‖ₑ) := calc
  _ = ∫⁻ x in czPartition hX i, ‖f x - czApproximation f α x‖ₑ := by
    simp [czRemainder', eLpNorm, eLpNorm', enorm_indicator_eq_indicator_enorm,
      lintegral_indicator <| MeasurableSet.czPartition hX i]
  _ ≤ ∫⁻ x in czPartition hX i, ‖f x‖ₑ + ‖czApproximation f α x‖ₑ :=
    lintegral_mono_fn (fun x ↦ enorm_sub_le)
  _ = (∫⁻ x in _, ‖f x‖ₑ) + ∫⁻ x in _, ‖_‖ₑ := lintegral_add_left' hf.aemeasurable.enorm.restrict _
  _ ≤ 2 * (∫⁻ x in czPartition hX i, ‖f x‖ₑ) := by
    rw [two_mul]; exact add_le_add_left (lintegral_czPartition_le i) _

/-- Part of Lemma 10.2.5, equation (10.2.21) (general case). -/
lemma eLpNorm_czRemainder'_le {hf : BoundedFiniteSupport f} {hX : GeneralCase f α}
    {i : ℕ} :
    eLpNorm (czRemainder' hX i) 1 volume ≤ 2 ^ (2 * a + 1) * α * volume (czBall3 hX i) := by
  by_cases hi : czRadius hX i ≤ 0
  · simp [czRemainder'_eq_zero hX hi]
  calc
    _ ≤ 2 * (∫⁻ x in czPartition hX i, ‖f x‖ₑ) := ineq_10_2_32 hf
    _ ≤ 2 * (volume (czBall7 hX i) * α) := by
      apply mul_le_mul_left' ∘ (le_trans <| lintegral_mono_set czPartition_subset_czBall7)
      have h : volume (czBall7 hX i) ≠ 0 :=
        measure_ball_pos _ _ (mul_pos Nat.ofNat_pos (lt_of_not_ge hi)) |>.ne'
      simpa [laverage, ENNReal.inv_mul_le_iff h measure_ball_ne_top] using laverage_czBall7_le hX i
    _ ≤ 2 * ((volume (ball (czCenter hX i) (2 ^ 2 * (3 * czRadius hX i)))) * α) := by
      gcongr; convert czBall_subset_czBall (b := 7) (c := 12) using 2; ring
    _ ≤ 2 * (2 ^ (2 * a) * volume (czBall3 hX i) * α) := by
      gcongr;
      exact (measure_ball_two_le_same_iterate _ _ 2).trans_eq <| by simp [pow_mul, mul_comm 2]
    _ = 2 ^ (2 * a + 1) * α * volume (czBall3 hX i) := by ring

-- Weaker version of `eLpNorm_czRemainder'_le` which is used repeatedly below
private lemma eLpNorm_restrict_czRemainder'_le {hf : BoundedFiniteSupport f} {hX : GeneralCase f α}
    {i : ℕ} :
    ∫⁻ y in czBall3 hX i, ‖czRemainder' hX i y‖ₑ ≤ 2 ^ (2 * a + 1) * α * volume (czBall3 hX i) := by
  apply le_trans (setLIntegral_le_lintegral _ _)
  rw [← eLpNorm_one_eq_lintegral_enorm]
  exact eLpNorm_czRemainder'_le (hf := hf)

-- Used to prove `eLpNorm_czRemainder_le` and `tsum_eLpNorm_czRemainder_le`
private lemma eLpNorm_czRemainder_le'
    (hf : BoundedFiniteSupport f) (hX : ¬ GeneralCase f α) (hα : ⨍⁻ x, ‖f x‖ₑ < α) :
    eLpNorm (czRemainder f α) 1 volume ≤ 2 * ∫⁻ x, ‖f x‖ₑ :=
  have := isFiniteMeasure_of_not_generalCase hf hX (lt_of_le_of_lt (zero_le _) hα)
  calc
    _ = ∫⁻ x, ‖f x - ⨍ y, f y‖ₑ := by simp [czRemainder, eLpNorm, eLpNorm', czApproximation, hX]
    _ ≤ ∫⁻ x, (‖f x‖ₑ + ‖⨍ y, f y‖ₑ) := lintegral_mono (fun x ↦ enorm_sub_le)
    _ = (∫⁻ x, ‖f x‖ₑ) + ∫⁻ (x : X), ‖⨍ y, f y‖ₑ := lintegral_add_right' _ aemeasurable_const
    _ ≤ (∫⁻ x, ‖f x‖ₑ) + ∫⁻ (x : X), ⨍⁻ y, ‖f y‖ₑ := by
      gcongr; apply enorm_integral_le_lintegral_enorm
    _ = 2 * ∫⁻ x, ‖f x‖ₑ := by rw [two_mul, lintegral_laverage]

/-- Part of Lemma 10.2.5, equation (10.2.21) (finite case). -/
lemma eLpNorm_czRemainder_le {hf : BoundedFiniteSupport f}
    (hX : ¬ GeneralCase f α) (hα : ⨍⁻ x, ‖f x‖ₑ < α) :
    eLpNorm (czRemainder f α) 1 volume ≤ 2 ^ (2 * a + 1) * α * volume (univ : Set X) := by
  by_cases h : Nonempty X; swap
  · have := not_nonempty_iff.mp h; simp
  have := isFiniteMeasure_of_not_generalCase hf hX (lt_of_le_of_lt (zero_le _) hα)
  calc
    _ ≤ 2 * ∫⁻ x, ‖f x‖ₑ := eLpNorm_czRemainder_le' hf hX hα
    _ ≤ 2 * (α * volume (univ : Set X)) := by
      rw [laverage_eq] at hα
      exact mul_le_mul_left' (a := 2) <| ENNReal.div_lt_iff (Or.inl (NeZero.ne _))
        (Or.inl this.measure_univ_lt_top.ne) |>.mp hα |>.le
    _ ≤ 2 ^ (2 * a + 1) * α * volume (univ : Set X) := by
      rw [← mul_assoc]; gcongr; simpa using pow_le_pow_right' one_le_two (Nat.le_add_left 1 (2 * a))

/-- Part of Lemma 10.2.5, equation (10.2.22) (general case). -/
lemma tsum_volume_czBall3_le (hf : BoundedFiniteSupport f)
    (hX : GeneralCase f α) (hα : 0 < α) :
    ∑' i, volume (czBall3 hX i) ≤ 2 ^ (6 * a) / α * eLpNorm f 1 volume := calc
  _ ≤ ∑' i, 2 ^ (2 * a) * volume (czBall hX i) := ENNReal.tsum_le_tsum (volume_czBall3_le hX)
  _ ≤ 2 ^ (2 * a) * volume (globalMaximalFunction volume 1 f ⁻¹' Ioi α) := by
    simp_rw [← smul_eq_mul, ENNReal.tsum_const_smul]
    gcongr
    rw [← measure_iUnion ?_ (fun i ↦ measurableSet_ball), ← iUnion_czPartition]
    · exact measure_mono <| iUnion_mono (fun i ↦ czBall_subset_czPartition)
    · refine (pairwise_disjoint_on (czBall hX)).mpr fun i j h ↦ ?_
      exact czBall_pairwiseDisjoint (mem_univ i) (mem_univ j) h.ne
  _ ≤ 2 ^ (2 * a) * ((C10_2_1 a) * eLpNorm f 1 volume / α) :=
    mul_le_mul_left' (maximal_theorem'' hα hf) _
  _ = 2 ^ (6 * a) / α * eLpNorm f 1 volume := by
    rw [C10_2_1_def, mul_div_assoc', mul_comm (_ / α), mul_div, ← mul_assoc]; norm_cast; ring_nf

/-- Part of Lemma 10.2.5, equation (10.2.22) (finite case). -/
lemma volume_univ_le (hf : BoundedFiniteSupport f) (hX : ¬GeneralCase f α) (hα : 0 < α) :
    volume (univ : Set X) ≤ 2 ^ (4 * a) / α * eLpNorm f 1 volume := by
  convert maximal_theorem'' hα hf using 1
  · simp_all [GeneralCase]
  · rw [ENNReal.mul_div_right_comm, C10_2_1_def]; rfl

/-- Part of Lemma 10.2.5, equation (10.2.23) (general case). -/
lemma tsum_eLpNorm_czRemainder'_le {hf : BoundedFiniteSupport f} (hX : GeneralCase f α) :
    ∑' i, eLpNorm (czRemainder' hX i) 1 volume ≤ 2 * eLpNorm f 1 volume := by
  apply le_trans <| ENNReal.tsum_le_tsum (fun i ↦ ineq_10_2_32 hf)
  simp_rw [← smul_eq_mul, ENNReal.tsum_const_smul]
  gcongr
  rw [← lintegral_iUnion (MeasurableSet.czPartition hX) czPartition_pairwise_disjoint_on]
  simpa [eLpNorm, eLpNorm'] using (lintegral_mono_set (subset_univ _))

/-- Part of Lemma 10.2.5, equation (10.2.23) (finite case). -/
lemma tsum_eLpNorm_czRemainder_le
    {hf : BoundedFiniteSupport f} (hX : ¬ GeneralCase f α) (hα : ⨍⁻ x, ‖f x‖ₑ < α) :
    eLpNorm (czRemainder f α) 1 volume ≤ 2 * eLpNorm f 1 volume := by
  simpa [eLpNorm, eLpNorm'] using (eLpNorm_czRemainder_le' hf hX hα)

/- ### Lemmas 10.2.6 - 10.2.9 -/

/-- The constant `c` introduced below Lemma 10.2.5. -/
irreducible_def c10_0_3 (a : ℕ) : ℝ≥0 := (2 ^ (a ^ 3 + 12 * a + 4))⁻¹

open scoped Classical in
variable (f) in
/-- The set `Ω` introduced below Lemma 10.2.5. -/
def Ω (α : ℝ≥0∞) : Set X :=
  if hX : GeneralCase f α then ⋃ i, czBall6 hX i else univ

private lemma czBall3_subset_of_mem_Ω (hX : GeneralCase f α) (hx : x ∈ (Ω f α)ᶜ) (j : ℕ) :
    czBall3 hX j ⊆ (ball x (czRadius hX j))ᶜ := by
  by_cases hr : czRadius hX j ≤ 0
  · simp [ball_eq_empty.mpr hr]
  push_neg at hr
  intro y hy
  simp only [Ω, hX, reduceDIte, compl_iUnion, mem_iInter] at hx
  simp only [czBall3, mem_ball, mem_compl_iff, not_lt] at hx hy ⊢
  linarith [dist_triangle_left x (czCenter hX j) y, hx j]

private lemma six_mul_czRadius_le_of_mem_Ω (hx : x ∈ (Ω f α)ᶜ) (hX : GeneralCase f α) (j : ℕ) :
    6 * czRadius hX j ≤ dist x (czCenter hX j) := by
  revert j; simpa [Ω, hX] using hx

/-- The constant used in `estimate_good`. -/
irreducible_def C10_2_6 (a : ℕ) : ℝ≥0 := 2 ^ (2 * a ^ 3 + 3 * a + 2) * c10_0_3 a

variable (a) in
private def α' (α : ℝ≥0∞) : ℝ≥0∞ := c10_0_3 a * α

private lemma α'_pos {α : ℝ≥0∞} (hα : 0 < α) : 0 < α' a α :=
  ENNReal.mul_pos (by simp [c10_0_3]) hα.ne'

private lemma div_α'_eq {p : ℝ≥0∞} : p / α' a α = p / c10_0_3 a / α := by
  rcases eq_top_or_lt_top α with rfl | αlt
  · rw [div_top, ENNReal.div_eq_zero_iff]; refine .inr (mul_top ?_)
    rw [c10_0_3]; positivity
  nth_rw 1 [α', ← inv_inv α, ← div_eq_mul_inv, ← ENNReal.div_mul, ← div_eq_mul_inv]
  · left; rw [c10_0_3]; positivity
  · left; rw [c10_0_3]; finiteness

/-- Lemma 10.2.6 -/
lemma estimate_good (hf : BoundedFiniteSupport f) (hα : ⨍⁻ x, ‖f x‖ₑ / c10_0_3 a < α)
    (hT : HasBoundedStrongType (czOperator K r) 2 2 volume volume (C_Ts a)) :
    distribution (czOperator K r (czApproximation f (α' a α))) (α / 2) volume ≤
    C10_2_6 a / α * eLpNorm f 1 volume := by
  by_cases hα_top : α = ∞
  · simp [hα_top, top_div_of_lt_top ENNReal.ofNat_lt_top]
  have ne0 : (c10_0_3 a : ℝ≥0∞) ≠ 0 := by simp [c10_0_3]
  have hα' : 0 < α' a α := α'_pos (pos_of_gt hα)
  calc distribution ((czOperator K r (czApproximation f (α' a α)))) (α / 2) volume
    _ = distribution ((czOperator K r (czApproximation f (α' a α))) ^ 2) ((α / 2) ^ 2) volume :=
      (distribution_pow _ _ _ _ two_pos.ne').symm
    _ ≤ ((α / 2) ^ 2)⁻¹ * ∫⁻ y, ‖((czOperator K r (czApproximation f (α' a α))) ^ 2) y‖ₑ := by
      apply distribution_le
      · exact ENNReal.pow_ne_zero (ENNReal.div_ne_zero.mpr ⟨ne_zero_of_lt hα, ofNat_ne_top⟩) 2
      · change AEMeasurable (czOperator K r (czApproximation f (α' a α)) · ^ 2) volume
        refine czOperator_aestronglyMeasurable ?_ |>.aemeasurable.pow_const 2
        exact aemeasurable_czApproximation (hf := hf.aemeasurable) |>.aestronglyMeasurable
    _ = 2 ^ 2 / α ^ 2 * ∫⁻ y, ‖czOperator K r (czApproximation f (c10_0_3 a * α)) y‖ₑ ^ 2 := by
      congr
      · calc ((α / 2) ^ 2)⁻¹
          _ = (α ^ 2 / 2 ^ 2)⁻¹ := by congr; exact_mod_cast α.div_rpow_of_nonneg 2 two_pos.le
          _ = 2 ^ 2 / α ^ 2     := ENNReal.inv_div (Or.inl coe_ne_top) (Or.inl (by norm_num))
      · simp [α']
    _ ≤ 2 ^ 2 / α ^ 2 * ((C_Ts a) ^ 2 * ∫⁻ y, ‖czApproximation f (α' a α) y‖ₑ ^ 2) := by
      have half_pos : 0 < (2 : ℝ)⁻¹ := by norm_num
      refine mul_le_mul_left' (ENNReal.le_of_rpow_le half_pos ?_) (2 ^ 2 / α ^ 2)
      rw [ENNReal.mul_rpow_of_nonneg _ _ half_pos.le, ← ENNReal.rpow_natCast_mul]
      convert hT _ (hf.czApproximation hα') |>.2
      all_goals simp [eLpNorm, eLpNorm', α']
    _ ≤ 2^2/α^2 * ((C_Ts a) ^ 2 * ∫⁻ y, 2^(3*a) * c10_0_3 a * α * ‖czApproximation f _ y‖ₑ) := by
      gcongr _ * (_ * ?_)
      suffices ∀ᵐ x, ‖czApproximation f (α' a α) x‖ₑ ≤ 2 ^ (3 * a) * c10_0_3 a * α by
        apply lintegral_mono_ae ∘ this.mono; intros; rw [sq]; gcongr
      simp_rw [ENNReal.div_eq_inv_mul] at hα
      rw [← laverage_const_mul (inv_ne_top.mpr ne0), ← ENNReal.div_eq_inv_mul] at hα
      refine mul_assoc _ _ α ▸ enorm_czApproximation_le ?_ (hf := hf)
      exact mul_comm α _ ▸ (ENNReal.div_lt_iff (Or.inl ne0) (Or.inl coe_ne_top)).mp hα |>.le
    _ = 2^2/α^2 * ((C_Ts a)^2 * (2^(3*a) * c10_0_3 a * α * ∫⁻ y, ‖czApproximation f _ y‖ₑ)) := by
      have : 2 ^ (3*a) * c10_0_3 a * α ≠ ∞ := mul_ne_top (mul_ne_top coe_ne_top coe_ne_top) hα_top
      rw [lintegral_const_mul' _ _ this]
    _ ≤ 2 ^ 2 / α ^ 2 * ((C_Ts a) ^ 2 * (2 ^ (3 * a) * c10_0_3 a * α * eLpNorm f 1 volume)) := by
      gcongr; simpa [eLpNorm, eLpNorm'] using eLpNorm_czApproximation_le (hf := hf) hα'
    _ = 2 ^ 2 / α^2 * ((C_Ts a) ^ 2 * (2 ^ (3 * a) * c10_0_3 a * α)) * eLpNorm f 1 volume := by ring
    _ = (2 ^ 2 * (C_Ts a) ^ 2 * 2 ^ (3 * a) * c10_0_3 a * α) / α ^ 2 * eLpNorm f 1 volume := by
      rw [ENNReal.mul_comm_div, mul_div]; ring_nf
    _ = (2 ^ 2 * (C_Ts a) ^ 2 * 2 ^ (3 * a) * c10_0_3 a) / α * eLpNorm f 1 volume := by
      rw [sq α, ENNReal.mul_div_mul_right _ _ (ne_zero_of_lt hα) hα_top]
    _ = (C10_2_6 a) / α * eLpNorm f 1 volume := by simp only [C_Ts, C10_2_6]; norm_cast; ring_nf

/-- The constant used in `czOperatorBound`. -/
irreducible_def C10_2_7 (a : ℕ) : ℝ≥0 := 2 ^ (a ^ 3 + 2 * a + 1) * c10_0_3 a

private abbrev czOperatorBoundSummand (hX : GeneralCase f (α' a α)) (i : ℕ) (x : X) : ℝ≥0∞ :=
  C10_2_7 a * α * (((3 * czRadius hX i).toNNReal / nndist x (czCenter hX i)) ^ (a : ℝ)⁻¹ *
    volume (czBall3 hX i)) / volume (ball x (dist x (czCenter hX i)))

/-- The function `F` defined in Lemma 10.2.7. -/
def czOperatorBound (hX : GeneralCase f (α' a α)) (x : X) : ℝ≥0∞ :=
  C10_2_7 a * α * ∑' i, ((3 * czRadius hX i).toNNReal / nndist x (czCenter hX i)) ^ (a : ℝ)⁻¹ *
    volume (czBall3 hX i) / volume (ball x (dist x (czCenter hX i)))

private lemma czOperatorBound_eq (hX : GeneralCase f (α' a α)) (x : X) :
    czOperatorBound hX x = ∑' i, czOperatorBoundSummand hX i x := by
  simp_rw [czOperatorBound, czOperatorBoundSummand, ← ENNReal.tsum_mul_left, mul_div]

private def 𝒥₁ (r : ℝ) (x : X) (hX : GeneralCase f (α' a α)) : Set ℕ :=
  {j | r + 3 * czRadius hX j ≤ dist x (czCenter hX j) }

private def 𝒥₂ (r : ℝ) (x : X) (hX : GeneralCase f (α' a α)) : Set ℕ :=
  {j | r - 3*czRadius hX j ≤ dist x (czCenter hX j) ∧ dist x (czCenter hX j) < r + 3*czRadius hX j }

private def 𝒥₃ (r : ℝ) (x : X) (hX : GeneralCase f (α' a α)) : Set ℕ :=
  {j | dist x (czCenter hX j) < r - 3*czRadius hX j }

private lemma union_𝒥 (r : ℝ) (x : X) (hX : GeneralCase f (α' a α)) :
    𝒥₁ r x hX ∪ 𝒥₂ r x hX ∪ 𝒥₃ r x hX = univ := by
  refine eq_univ_iff_forall.mpr (fun j ↦ ?_)
  by_cases h₃ : dist x (czCenter hX j) < r - 3 * czRadius hX j
  · exact Or.inr h₃
  by_cases h₁ : r + 3 * czRadius hX j ≤ dist x (czCenter hX j)
  · exact Or.inl (Or.inl h₁)
  simp_all [𝒥₂]

-- Auxiliary bound used to prove `lemma_10_2_7_bound`
private lemma lemma_10_2_7_bound' (hx : x ∈ (Ω f (α' a α))ᶜ) (hX : GeneralCase f (α' a α)) (j : ℕ)
    {g : X → ℂ} (g_aemeas : AEMeasurable g (volume.restrict (czBall3 hX j)))
    (hg : ∫⁻ y in czBall3 hX j, ‖g y‖ₑ ≤ 2 ^ (2 * a + 1) * (α' a α) * volume (czBall3 hX j)) :
    ∫⁻ y in czBall3 hX j, ‖K x y - K x (czCenter hX j)‖ₑ * ‖g y‖ₑ ≤
    czOperatorBoundSummand hX j x := calc
  _ ≤ ∫⁻ y in czBall3 hX j, (edist (czCenter hX j) y / edist x (czCenter hX j)) ^ (a : ℝ)⁻¹ *
        (C_K a / vol x (czCenter hX j)) * ‖g y‖ₑ := by
    refine setLIntegral_mono' measurableSet_ball fun y hy ↦ mul_le_mul_right' ?_ _
    rw [enorm_sub_rev]
    exact enorm_K_sub_le <| calc 2 * dist (czCenter hX j) y
      _ ≤ 2 * (3 * czRadius hX j) := (mul_le_mul_iff_of_pos_left two_pos).mpr (mem_ball'.mp hy).le
      _ ≤ dist x (czCenter hX j)  := le_of_eq_of_le (by ring) (six_mul_czRadius_le_of_mem_Ω hx hX j)
  _ ≤ ∫⁻ y in czBall3 hX j, (.ofReal (3 * czRadius hX j) / edist x (czCenter hX j)) ^ (a : ℝ)⁻¹ *
        (C_K a / vol x (czCenter hX j)) * ‖g y‖ₑ := by
    refine setLIntegral_mono' measurableSet_ball fun y hy ↦ mul_le_mul_right' ?_ _
    gcongr
    exact edist_dist (czCenter hX j) y ▸ ENNReal.ofReal_le_ofReal (mem_ball'.mp hy).le
  _ = _ := lintegral_const_mul'' _ g_aemeas.enorm
  _ ≤ (.ofReal (3 * czRadius hX j) / edist x (czCenter hX j)) ^ (a : ℝ)⁻¹ *
        (C_K a / vol x (czCenter hX j)) * (2 ^ (2 * a + 1) * (α' a α) * volume (czBall3 hX j)) :=
    mul_left_mono hg
  _ = 2 ^ (2 * a + 1) * ((c10_0_3 a) * α) * volume (czBall3 hX j) * ((.ofReal (3 * czRadius hX j) /
        edist x (czCenter hX j)) ^ (a : ℝ)⁻¹ * C_K a) / vol x (czCenter hX j) := by
    unfold α'; rw [mul_div, mul_comm, mul_div]
  _ = 2 ^ a ^ 3 * 2 ^ (2 * a + 1) * c10_0_3 a * α * ((ENNReal.ofReal (3 * czRadius hX j) /
        edist x (czCenter hX j)) ^ (a : ℝ)⁻¹ * volume (czBall3 hX j)) / vol x (czCenter hX j) := by
    rw [C_K, show ENNReal.ofNNReal (2 ^ (a : ℝ) ^ 3) = 2 ^ (a ^ 3) by norm_cast]; ring_nf
  _ = _ := by rw [czOperatorBoundSummand, C10_2_7_def, add_assoc, ← pow_add]; norm_cast

-- Bound used twice in the proof of Lemma 10.2.7
private lemma lemma_10_2_7_bound (hx : x ∈ (Ω f (α' a α))ᶜ) (hX : GeneralCase f (α' a α)) (j : ℕ)
    {g : X → ℂ} (g_int : IntegrableOn g (czBall3 hX j)) (hg0 : ∫ y in czBall3 hX j, g y = 0)
    (hg : ∫⁻ y in czBall3 hX j, ‖g y‖ₑ ≤ 2 ^ (2 * a + 1) * (α' a α) * volume (czBall3 hX j)) :
    ‖∫ y in czBall3 hX j, K x y * g y‖ₑ ≤ czOperatorBoundSummand hX j x := by
  by_cases hj : czRadius hX j ≤ 0
  · simp [Metric.ball_eq_empty.mpr <| mul_nonpos_of_nonneg_of_nonpos three_pos.le hj]
  push_neg at hj
  calc
    _ = ‖(∫ y in czBall3 hX j, K x y * g y) - ∫ y in czBall3 hX j, K x (czCenter hX j) * g y‖ₑ := by
      rw [integral_const_mul, hg0, mul_zero, sub_zero]
    _ = ‖∫ y in czBall3 hX j, (K x y - K x (czCenter hX j)) * g y‖ₑ := by
      simp_rw [sub_mul]
      rw [integral_sub ?_ (g_int.const_mul _)]
      exact integrableOn_K_mul g_int x hj (czBall3_subset_of_mem_Ω hX hx j)
    _ ≤ _ := enorm_integral_le_lintegral_enorm _
    _ ≤ ∫⁻ y in czBall3 hX j, ‖K x y - K x (czCenter hX j)‖ₑ * ‖g y‖ₑ := by simp
    _ ≤ _ := lemma_10_2_7_bound' hx hX j g_int.aemeasurable hg

private lemma 𝒥₁_bound (hf : BoundedFiniteSupport f) (hα : 0 < α) (hx : x ∈ (Ω f (α' a α))ᶜ)
    (hX : GeneralCase f (α' a α)) {j : ℕ} (hj : j ∈ 𝒥₁ r x hX) :
    ‖czOperator K r (czRemainder' hX j) x‖ₑ ≤ czOperatorBoundSummand hX j x := calc
  _ = ‖∫ y in czBall3 hX j, K x y * (czRemainder' hX j y)‖ₑ := by
    apply congrArg
    apply setIntegral_eq_of_subset_of_ae_diff_eq_zero measurableSet_ball.compl.nullMeasurableSet
    · intro y hy
      simp only [𝒥₁, mem_setOf_eq, mem_ball, mem_compl_iff] at hj hy ⊢
      linarith [dist_triangle_left x (czCenter hX j) y]
    · refine Eventually.of_forall (fun y hy ↦ mul_eq_zero_of_right (K x y) ?_)
      exact notMem_support.mp <| notMem_subset support_czRemainder'_subset (notMem_of_mem_diff hy)
  _ ≤ _ := by
    apply lemma_10_2_7_bound hx hX j (hf.czRemainder' (α'_pos hα) hX j).integrable.restrict
    · rw [setIntegral_eq_integral_of_forall_compl_eq_zero, integral_czRemainder']
      intro y hy
      exact notMem_support.mp <| notMem_subset support_czRemainder'_subset hy
    · exact eLpNorm_restrict_czRemainder'_le (hf := hf)

private lemma tsum_𝒥₁ (hf : BoundedFiniteSupport f) (hα : 0 < α)
    (hX : GeneralCase f (α' a α)) (hx : x ∈ (Ω f (α' a α))ᶜ) :
    ∑' (j : ↑(𝒥₁ r x hX)), ‖czOperator K r (czRemainder' hX ↑j) x‖ₑ ≤ czOperatorBound hX x := by
  apply le_trans <| ENNReal.tsum_le_tsum (𝒥₁_bound hf hα hx hX <| Subtype.coe_prop ·)
  apply le_of_le_of_eq <| ENNReal.tsum_mono_subtype (czOperatorBoundSummand hX · x) (subset_univ _)
  rw [czOperatorBound_eq, tsum_univ (czOperatorBoundSummand hX · x)]

-- The value dⱼ defined below inequality (10.2.48)
variable (r) (x) in
private def d (hX : GeneralCase f (α' a α)) (j : ℕ) :=
  ⨍ y in czBall3 hX j, (ball x r)ᶜ.indicator (czRemainder' hX j) y

private lemma integrableOn_d (hX : GeneralCase f (α' a α)) (j : ℕ) :
    Integrable (fun _ ↦ d r x hX j) (volume.restrict (czBall3 hX j)) := by
  suffices IsFiniteMeasure (volume.restrict (czBall3 hX j)) by apply integrable_const
  exact isFiniteMeasure_restrict.mpr measure_ball_ne_top

private lemma enorm_d_le (hf : BoundedFiniteSupport f) (hX : GeneralCase f (α' a α)) (j : ℕ) :
    ‖d r x hX j‖ₑ ≤ 2 ^ (2 * a + 1) * α' a α := by
  by_cases hr : czRadius hX j ≤ 0
  · simp [d, Metric.ball_eq_empty.mpr <| mul_nonpos_of_nonneg_of_nonpos three_pos.le hr]
  push_neg at hr
  calc
    _ ≤ _ := enorm_integral_le_lintegral_enorm _
    _ ≤ (volume (czBall3 hX j))⁻¹ * ∫⁻ y in czBall3 hX j,
          (ball x r)ᶜ.indicator (‖czRemainder' hX j ·‖ₑ) y := by
      simp [enorm_indicator_eq_indicator_enorm]
    _ ≤ (volume (czBall3 hX j))⁻¹ * ∫⁻ y in czBall3 hX j, ‖czRemainder' hX j y‖ₑ := by
      gcongr; exact indicator_enorm_le_enorm_self _ _
    _ ≤ (volume (czBall3 hX j))⁻¹ * (2 ^ (2 * a + 1) * (α' a α) * volume (czBall3 hX j)) :=
      mul_le_mul_left' (eLpNorm_restrict_czRemainder'_le (hf := hf) ) _
    _ ≤ _ := by
      rw [mul_comm (volume _)⁻¹, mul_assoc]
      have : volume (czBall3 hX j) ≠ 0 :=
        isOpen_ball.measure_ne_zero volume (nonempty_ball.mpr (mul_pos three_pos hr))
      simp [ENNReal.mul_inv_cancel this measure_ball_ne_top]

-- The next two functions are integrands involved in the 𝒥₂ section of the proof of Lemma 10.2.7
variable (r) (x) in
private abbrev g₀ (hX : GeneralCase f (α' a α)) (j : ℕ) (y : X) :=
  (ball x r)ᶜ.indicator (czRemainder' hX j) y

variable (r) (x) in
private abbrev g (hX : GeneralCase f (α' a α)) (j : ℕ) (y : X) :=
  g₀ r x hX j y - d r x hX j

private lemma integrableOn_g₀ (hf : BoundedFiniteSupport f) (hα : 0 < α)
    (hX : GeneralCase f (α' a α)) (j : ℕ) : IntegrableOn (g₀ r x hX j) (czBall3 hX j) :=
  (hf.czRemainder' (α'_pos hα) hX j).integrable.restrict.indicator measurableSet_ball.compl

private lemma lintegral_enorm_g₀_le (hf : BoundedFiniteSupport f)
    (hX : GeneralCase f (α' a α)) (j : ℕ) :
    ∫⁻ y in czBall3 hX j, ‖g₀ r x hX j y‖ₑ ≤ 2 ^ (2*a + 1) * α' a α * volume (czBall3 hX j) := by
  simp_rw [g₀, enorm_indicator_eq_indicator_enorm]
  apply le_trans (lintegral_mono (fun y ↦ indicator_enorm_le_enorm_self _ _))
  exact eLpNorm_restrict_czRemainder'_le (hf := hf)

variable (r) (x) in
private lemma integrableOn_g (hα : 0 < α) (hf : BoundedFiniteSupport f)
    (hX : GeneralCase f (α' a α)) (j : ℕ) : IntegrableOn (g r x hX j) (czBall3 hX j) :=
  (integrableOn_g₀ hf hα hX j).sub (integrableOn_d hX j)

private lemma integral_g (hf : BoundedFiniteSupport f) (hα : 0 < α) (hX : GeneralCase f (α' a α))
    (j : ℕ) : ∫ y in czBall3 hX j, g r x hX j y = 0 := by
  by_cases hj : czRadius hX j ≤ 0
  · simp [Metric.ball_eq_empty.mpr <| mul_nonpos_of_nonneg_of_nonpos three_pos.le hj]
  push_neg at hj
  rw [integral_sub (integrableOn_g₀ hf hα hX j) (integrableOn_d hX j)]
  suffices (volume.real (czBall3 hX j) : ℂ) * ((volume.real (czBall3 hX j)) : ℂ)⁻¹ = 1 by
    simp [d, this, setAverage_eq, ← mul_assoc]
  exact_mod_cast mul_inv_cancel₀ (measureReal_ball_pos (czCenter hX j) (mul_pos three_pos hj)).ne'

private lemma lintegral_enorm_half_g (hf : BoundedFiniteSupport f) (hα : 0 < α)
    (hX : GeneralCase f (α' a α)) (j : ℕ) :
    ∫⁻ y in czBall3 hX j, ‖2⁻¹ * g r x hX j y‖ₑ ≤
    2 ^ (2 * a + 1) * α' a α * volume (czBall3 hX j) := calc
  _ = 2⁻¹ * ∫⁻ y in czBall3 hX j, ‖g r x hX j y‖ₑ := by
    simp_rw [enorm_mul]
    rw [lintegral_const_mul' _ _ enorm_ne_top, enorm_inv (NeZero.ne 2), ← ofReal_norm_eq_enorm]
    simp
  _ ≤ 2⁻¹ * ∫⁻ y in czBall3 hX j, ‖g₀ r x hX j y‖ₑ + ‖d r x hX j‖ₑ := by gcongr; exact enorm_sub_le
  _ = _ := by rw [lintegral_add_left' (integrableOn_g₀ hf hα hX j).aemeasurable.enorm]
  _ ≤ 2 ^ (2 * a + 1) * α' a α * volume (czBall3 hX j) := by
    rw [← one_mul (_ * _ * _), ← ENNReal.inv_mul_cancel two_pos.ne' ENNReal.ofNat_ne_top,
      mul_assoc, two_mul, lintegral_const, Measure.restrict_apply MeasurableSet.univ, univ_inter]
    gcongr 2⁻¹ * (?_ + ?_ * volume (czBall3 hX j))
    · exact lintegral_enorm_g₀_le hf hX j
    · exact enorm_d_le hf hX j

-- The bounds on `‖czOperator K r (czRemainder' hX j) x‖ₑ` used for the `𝒥₂` estimate (even
-- though this part of the estimate doesn't require j ∈ 𝒥₂).
private lemma 𝒥₂_bound (hf : BoundedFiniteSupport f) (hα : 0 < α) (hx : x ∈ (Ω f (α' a α))ᶜ)
    (hX : GeneralCase f (α' a α)) {j : ℕ} :
    ‖czOperator K r (czRemainder' hX j) x‖ₑ ≤ 2 * czOperatorBoundSummand hX j x +
      2 ^ (2 * a + 1) * (α' a α) * ∫⁻ y in czBall3 hX j, ‖K x y‖ₑ := calc
  _ = ‖∫ y, K x y * (ball x r)ᶜ.indicator (czRemainder' hX j) y‖ₑ := by
    simp_rw [czOperator, ← integral_indicator measurableSet_ball.compl, indicator_mul_right]
  _ = ‖∫ y in czBall3 hX j, K x y * ((ball x r)ᶜ.indicator (czRemainder' hX j) y)‖ₑ := by
    rw [setIntegral_eq_integral_of_forall_compl_eq_zero]
    intro y hy
    refine mul_eq_zero_of_right _ <| indicator_apply_eq_zero.mpr fun _ ↦ ?_
    exact notMem_support.mp <| notMem_subset support_czRemainder'_subset hy
  _ = ‖∫ y in czBall3 hX j, K x y * (g r x hX j y + d r x hX j)‖ₑ := by simp
  _ = ‖(∫ y in czBall3 hX j, K x y * (g r x hX j y)) +
        ∫ y in czBall3 hX j, K x y * d r x hX j‖ₑ := by
    by_cases hj : czRadius hX j ≤ 0
    · simp [Metric.ball_eq_empty.mpr <| mul_nonpos_of_nonneg_of_nonpos three_pos.le hj]
    push_neg at hj
    simp_rw [mul_add]
    have subset : czBall3 hX j ⊆
        {y | dist x y ∈ Icc (czRadius hX j) (dist x (czCenter hX j) + 3 * czRadius hX j)} := by
      intro y hy
      have := czBall3_subset_of_mem_Ω hX hx j hy
      simp only [mem_ball, dist_comm y, mem_compl_iff, not_lt, mem_Icc] at hy this ⊢
      exact ⟨this, by linarith [dist_triangle x (czCenter hX j) y]⟩
    rw [integral_add]
    · apply integrableOn_K_mul (integrableOn_g r x hα hf hX j) x hj
      exact subset.trans (fun y ↦ by simp [dist_comm y]; tauto)
    · exact (integrableOn_K_Icc hj).mono_set subset |>.mul_const _
  _ ≤ ‖_‖ₑ + ‖_‖ₑ := enorm_add_le _ _
  _ = ‖(2 : ℂ)‖ₑ * ‖∫ y in czBall3 hX j, K x y * (2⁻¹ * g r x hX j y)‖ₑ + ‖_‖ₑ := by
    rw [← enorm_mul, ← integral_const_mul]; congr; ext; ring
  _ ≤ _ := by
    gcongr
    · simp [← ofReal_norm_eq_enorm]
    · apply lemma_10_2_7_bound hx hX j ((integrableOn_g r x hα hf hX j).const_mul 2⁻¹)
      · rw [integral_const_mul, integral_g hf hα hX, mul_zero]
      · apply lintegral_enorm_half_g hf hα hX
    · apply le_trans (enorm_integral_le_lintegral_enorm _)
      simp_rw [enorm_mul, lintegral_mul_const _ (measurable_K_right x).enorm, ← mul_comm ‖_‖ₑ]
      exact mul_le_mul_right' (enorm_d_le hf hX j) _

-- The set `A` defined between (10.2.51) and (10.2.52)
variable (r) (x) in
private def A (hX : GeneralCase f (α' a α)) : Set X := ⋃ (j : ↑(𝒥₂ r x hX)), czBall3 hX j

-- (10.2.52)
private lemma A_subset (hx : x ∈ (Ω f (α' a α))ᶜ) (hX : GeneralCase f (α' a α)) :
    A r x hX ⊆ Annulus.co x (r / 3) (3 * r) := by
  refine iUnion_subset (fun j y hy ↦ ?_)
  rw [mem_ball'] at hy
  have : 6 * czRadius hX j ≤ dist x (czCenter hX j) := six_mul_czRadius_le_of_mem_Ω hx hX j
  have hj := Subtype.coe_prop j
  simp only [𝒥₂, tsub_le_iff_right, mem_setOf_eq] at hj
  constructor
  · linarith [dist_triangle_right x (czCenter hX j) y]
  · linarith [dist_triangle x (czCenter hX j) y]

private lemma sum_volume_restrict_le (hX : GeneralCase f (α' a α)) :
    Measure.sum (fun (j : 𝒥₂ r x hX) ↦ volume.restrict (czBall3 hX j)) ≤
    2 ^ (6 * a) • volume.restrict (A r x hX) :=
  Measure.sum_restrict_le _ (fun _ ↦ measurableSet_ball) <| fun y ↦
    le_trans (encard_preimage_val_le_encard_right _ {i | y ∈ czBall3 hX i}) encard_czBall3_le

-- Long calculation toward the end of Lemma 10.2.7
private lemma tsum_integral_K_le (hx : x ∈ (Ω f (α' a α))ᶜ) (hX : GeneralCase f (α' a α)) :
    ∑' (j : 𝒥₂ r x hX), ∫⁻ y in czBall3 hX j, ‖K x y‖ₑ ≤ 2 ^ (a ^ 3 + 10 * a) := calc
  _ ≤ ∫⁻ (a : X), ‖K x a‖ₑ ∂(2 ^ (6 * a) • volume.restrict (A r x hX)) := by
    rw [← lintegral_sum_measure]
    exact lintegral_mono' (sum_volume_restrict_le hX) (le_refl _)
  _ = 2 ^ (6 * a) * ∫⁻ y in A r x hX, ‖K x y‖ₑ := by
    simp only [lintegral_smul_measure, nsmul_eq_mul, Nat.cast_pow, Nat.cast_ofNat]
  _ ≤ 2 ^ (6 * a) * ∫⁻ y in Annulus.co x (r / 3) (3 * r), ‖K x y‖ₑ :=
    mul_le_mul_left' (lintegral_mono_set (A_subset hx hX)) _
  _ ≤ 2 ^ (6 * a) * ∫⁻ y in Annulus.co x (r / 3) (3 * r),
        2 ^ (a ^ 3) / volume (ball x (r / 3)) := by
    refine mul_le_mul_left' (setLIntegral_mono' Annulus.measurableSet_co (fun y hy ↦ ?_)) _
    trans 2 ^ (a ^ 3) / volume (ball x (dist x y))
    · have := enorm_K_le_vol_inv (K := K) x y; unfold C_K at this; exact_mod_cast this
    · gcongr; exact hy.1
  _ = 2 ^ (6*a) * (2 ^ (a^3) / volume (ball x (r/3)) * volume (Annulus.co x (r/3) (3*r))) := by
    simp [lintegral_const]
  _ ≤ 2 ^ (6*a) * (2 ^ (a^3) / volume (ball x (r/3)) * (2 ^ (4*a) * volume (ball x (r/3)))) := by
    gcongr
    apply le_trans (measure_mono Annulus.co_subset_ball)
    trans volume (ball x (2 ^ 4 * (r / 3)))
    · by_cases hr : r ≤ 0
      · simp [ball_eq_empty.mpr (mul_nonpos_of_nonneg_of_nonpos three_pos.le hr)]
      · exact measure_mono <| ball_subset_ball (by linarith)
    · rw [mul_comm 4, pow_mul]
      exact_mod_cast measure_ball_two_le_same_iterate x (r / 3) 4 (μ := volume)
  _ = 2 ^ a ^ 3 * 2 ^ (6 * a) * 2 ^ (4 * a) *
        ((volume (ball x (r / 3)))⁻¹ * volume (ball x (r / 3))) := by
    rw [div_eq_mul_inv]; ring
  _ ≤ 2 ^ a ^ 3 * 2 ^ (6 * a) * 2 ^ (4 * a) * 1 := by gcongr; apply ENNReal.inv_mul_le_one
  _ = 2 ^ (a ^3 + 10 * a) := by rw [mul_one, ← pow_add, ← pow_add]; ring_nf

private lemma tsum_𝒥₂ (hf : BoundedFiniteSupport f) (hα : 0 < α) (hx : x ∈ (Ω f (α' a α))ᶜ)
    (hX : GeneralCase f (α' a α)) :
    ∑' (j : 𝒥₂ r x hX), ‖czOperator K r (czRemainder' hX j) x‖ₑ ≤
    2 * czOperatorBound hX x + α / 8 := calc
  _ ≤ ∑' (j : 𝒥₂ r x hX), (2 * (czOperatorBoundSummand hX j x) +
        2 ^ (2 * a + 1) * (α' a α) * ∫⁻ y in czBall3 hX j, ‖K x y‖ₑ) :=
    ENNReal.tsum_le_tsum (fun j ↦ 𝒥₂_bound hf hα hx hX)
  _ = ∑' (j : 𝒥₂ r x hX), _ + ∑' (j : 𝒥₂ r x hX), _ := ENNReal.tsum_add
  _ ≤ _ := by
    refine add_le_add ?_ ?_
    · rw [ENNReal.tsum_mul_left, czOperatorBound_eq, ← tsum_univ (β := ℕ)]
      apply mul_le_mul_left'
      exact ENNReal.tsum_mono_subtype (czOperatorBoundSummand hX · x) (subset_univ _)
    · calc
        _ = _ * ∑' (j : 𝒥₂ r x hX), _ := by rw [ENNReal.tsum_mul_left]
        _ ≤ _ * 2 ^ (a^3 + 10*a) := mul_le_mul_left' (tsum_integral_K_le hx hX) _
        _ = 2 ^ (2*a + 1 : ℝ) * ((2 ^ (a^3 + 12*a + 4 : ℝ))⁻¹ * α) * 2 ^ (a^3 + 10*a : ℝ) := by
          simp only [α', c10_0_3]; rw [coe_inv (by norm_num)]; norm_cast
        _ = 2 ^ (2*a + 1 : ℝ) * 2 ^ (- (a^3 + 12*a + 4 : ℝ)) * 2 ^ (a^3 + 10*a : ℝ) * α := by
          rw [rpow_neg]; ring
        _ = 2 ^ ((2 * a + 1) + -(a ^ 3 + 12 * a + 4 : ℝ) + (a ^ 3 + 10 * a)) * α := by
          repeat rw [rpow_add _ _ two_pos.ne' ofNat_ne_top]
        _ = α / 8 := by ring_nf; rw [rpow_neg, ← ENNReal.div_eq_inv_mul]; norm_num

omit [IsTwoSidedKernel a K] in
private lemma tsum_𝒥₃ (hX : GeneralCase f (α' a α)) :
    ∑' (j : 𝒥₃ r x hX), ‖czOperator K r (czRemainder' hX j) x‖ₑ = 0 := by
  refine ENNReal.tsum_eq_zero.mpr (fun j ↦ enorm_eq_zero.mpr ?_)
  have hj := Subtype.coe_prop j
  simp_rw [𝒥₃, dist_comm x, lt_sub_iff_add_lt'] at hj
  refine setIntegral_eq_zero_of_forall_eq_zero (fun y hy ↦ ?_)
  apply mul_eq_zero_of_right _ ∘ notMem_support.mp
  exact notMem_subset (support_czRemainder'_subset.trans (ball_subset_ball' hj.le)) hy

omit [IsTwoSidedKernel a K] in
private lemma czOperator_czRemainder' (hX : GeneralCase f α) (i : ℕ) :
    czOperator K r (czRemainder' hX i) x =
    ∫ y in (ball x r)ᶜ ∩ czPartition hX i, K x y * czRemainder f α y := by
  have h_meas := MeasurableSet.czPartition hX i
  simp [czOperator, czRemainder', czRemainder, ← indicator_mul_right, setIntegral_indicator h_meas]

private lemma czOperator_czRemainder (hf : BoundedFiniteSupport f) (hr : 0 < r) (hα : 0 < α)
    (hX : GeneralCase f α) :
    czOperator K r (czRemainder f α) x = ∑' i, czOperator K r (czRemainder' hX i) x := by
  simp_rw [czOperator_czRemainder', czOperator]
  rw [← integral_iUnion, ← inter_iUnion, ← setIntegral_indicator]
  · congr with y
    by_cases hy : y ∈ ⋃ i, czPartition hX i <;>
      simp [hy, ← tsum_czRemainder' hX, czRemainder', not_exists.mp (mem_iUnion.mpr.mt _)]
  · exact MeasurableSet.iUnion (MeasurableSet.czPartition hX)
  · measurability
  · exact pairwise_disjoint_mono czPartition_pairwise_disjoint_on (fun _ _ ↦ mem_of_mem_inter_right)
  · exact integrableOn_K_mul (hf.czRemainder hα).integrable.integrableOn x hr (by simp)

/-- Lemma 10.2.7.
Note that `hx` implies `hX`, but we keep the superfluous hypothesis to shorten the statement. -/
lemma estimate_bad_partial (hf : BoundedFiniteSupport f) (hr : 0 < r)
    (hα : ⨍⁻ x, ‖f x‖ₑ / c10_0_3 a < α)
    (hx : x ∈ (Ω f (α' a α))ᶜ) (hX : GeneralCase f (α' a α)) :
    ‖czOperator K r (czRemainder f (α' a α)) x‖ₑ ≤ 3 * czOperatorBound hX x + α / 8 := calc
  _ = ‖∑' j, czOperator K r _ x‖ₑ := by rw [czOperator_czRemainder hf hr (α'_pos (pos_of_gt hα)) hX]
  _ ≤ ∑' j, ‖czOperator K r (czRemainder' hX j) x‖ₑ := enorm_tsum_le_tsum_enorm
  _ = ∑' (j : ↑(𝒥₁ r x hX ∪ 𝒥₂ r x hX ∪ 𝒥₃ r x hX)), _ := by rw [← tsum_univ, ← union_𝒥 r x hX]
  _ ≤ _ + _ := ENNReal.tsum_union_le (fun i ↦ ‖czOperator K r (czRemainder' hX i) x‖ₑ) _ _
  _ = ∑' (j : ↑(𝒥₁ r x hX ∪ 𝒥₂ r x hX)), _ := by rw [tsum_𝒥₃, add_zero]
  _ ≤ _ + _ := (ENNReal.tsum_union_le (fun i ↦ ‖czOperator K r (czRemainder' hX i) x‖ₑ) _ _)
  _ ≤ _ + _ := add_le_add (tsum_𝒥₁ hf (pos_of_gt hα) hX hx) (tsum_𝒥₂ hf (pos_of_gt hα) hx hX)
  _ = 3 * czOperatorBound hX x + α / 8 := by ring

lemma czOperatorBound_inner_le (ha : 4 ≤ a) (hX : GeneralCase f (α' a α)) {i : ℕ} :
    ∫⁻ x in (Ω f (α' a α))ᶜ, ((3 * czRadius hX i).toNNReal / edist x (czCenter hX i)) ^ (a : ℝ)⁻¹ /
      volume (ball x (dist x (czCenter hX i))) ≤ 2 ^ (3 * a) := by
  set r := 3 * czRadius hX i
  set c := czCenter hX i
  rcases le_or_gt r 0 with hr | hr
  · simp_rw [Real.toNNReal_of_nonpos hr, coe_zero, ENNReal.zero_div]
    rw [ENNReal.zero_rpow_of_pos (by rw [inv_pos, Nat.cast_pos]; exact zero_lt_four.trans_le ha)]
    simp_rw [ENNReal.zero_div, lintegral_zero]; exact zero_le _
  calc
    _ ≤ ∫⁻ x in (czBall6 hX i)ᶜ,
        (r.toNNReal / edist x c) ^ (a : ℝ)⁻¹ / volume (ball x (dist x c)) := by
      apply lintegral_mono_set; simp_rw [compl_subset_compl, Ω, hX, dite_true]
      exact subset_iUnion ..
    _ ≤ ∫⁻ x in (czBall6 hX i)ᶜ,
        (r.toNNReal / edist x c) ^ (a : ℝ)⁻¹ / (volume (ball c (dist x c)) / 2 ^ a) := by
      gcongr with x; apply div_le_of_le_mul
      calc
        _ ≤ volume (ball x (2 * dist x c)) :=
          measure_mono (ball_subset_ball' (by rw [dist_comm, two_mul]))
        _ ≤ _ := by
          rw [mul_comm _ (2 ^ a)]
          convert measure_ball_two_le_same (μ := volume) x (dist x c)
          unfold defaultA; norm_cast
    _ = 2 ^ a * ∫⁻ x in (czBall6 hX i)ᶜ,
        (r.toNNReal / edist x c) ^ (a : ℝ)⁻¹ / volume (ball c (dist x c)) := by
      rw [← lintegral_const_mul' _ _ (by finiteness)]; congr! 2 with x
      rw [ENNReal.div_eq_inv_mul, ENNReal.inv_div (.inl (by finiteness)) (.inl (by positivity)),
        ENNReal.mul_comm_div]
    _ ≤ 2 ^ a * ∫⁻ x in ⋃ n, ball c (2 ^ (n + 1) * r) \ ball c (2 ^ n * r),
        (r.toNNReal / edist x c) ^ (a : ℝ)⁻¹ / volume (ball c (dist x c)) := by
      gcongr; refine lintegral_mono_set fun x mx ↦ ?_
      rw [czBall6, mem_compl_iff, mem_ball, not_lt, show (6 : ℝ) = 2 * 3 by norm_num,
        mul_assoc] at mx
      change 2 * r ≤ dist x c at mx
      rw [mem_iUnion]; use ⌊Real.logb 2 (dist x c / r)⌋₊; simp_rw [mem_diff, mem_ball, not_lt]
      have dxcpos : 0 < dist x c := lt_of_lt_of_le (by positivity) mx
      have dxceq : dist x c = 2 ^ (Real.logb 2 (dist x c / r)) * r := by
        rw [Real.rpow_logb zero_lt_two (by norm_num) (by positivity), div_mul_cancel₀ _ hr.ne']
      constructor
      · nth_rw 1 [dxceq, ← Real.rpow_natCast]; push_cast; gcongr
        exact Real.rpow_lt_rpow_of_exponent_lt one_lt_two (Nat.lt_floor_add_one _)
      · nth_rw 2 [dxceq]; rw [← Real.rpow_natCast]; gcongr
        · exact one_le_two
        · refine Nat.floor_le (Real.logb_nonneg one_lt_two ((one_le_div₀ hr).mpr ?_))
          linarith only [hr, mx]
    _ ≤ 2 ^ a * ∑' n, ∫⁻ x in ball c (2 ^ (n + 1) * r) \ ball c (2 ^ n * r),
        (r.toNNReal / edist x c) ^ (a : ℝ)⁻¹ / volume (ball c (dist x c)) := by
      gcongr; exact lintegral_iUnion_le _ _
    _ ≤ 2 ^ a * ∑' n, ∫⁻ x in ball c (2 ^ (n + 1) * r) \ ball c (2 ^ n * r),
        (2 ^ n)⁻¹ ^ (a : ℝ)⁻¹ / volume (ball c (2 ^ n * r)) := by
      gcongr 2 ^ a * ∑' n, ?_ with n
      refine setLIntegral_mono' (measurableSet_ball.diff measurableSet_ball) fun x mx ↦ ?_
      simp_rw [mem_diff, mem_ball, not_lt] at mx
      gcongr
      · change ENNReal.ofReal r / _ ≤ _
        have dxcpos : 0 < dist x c := lt_of_lt_of_le (by positivity) mx.2
        rw [le_inv_iff_mul_le, mul_comm, ← mul_div_assoc, show 2 = ENNReal.ofReal 2 by simp,
          ← ofReal_pow zero_le_two, ← ofReal_mul (by positivity), edist_dist,
          ← ofReal_div_of_pos dxcpos, ← ofReal_one]
        apply ofReal_le_ofReal; rw [div_le_one dxcpos]; exact mx.2
      · exact mx.2
    _ = 2 ^ a * ∑' n : ℕ, 2 ^ (-n / a : ℝ) *
        (volume (ball c (2 ^ (n + 1) * r) \ ball c (2 ^ n * r)) / volume (ball c (2 ^ n * r))) := by
      congr! 3 with n; rw [setLIntegral_const, ← ENNReal.mul_div_right_comm, ← mul_div_assoc]
      congr 2; rw [← rpow_natCast, ← rpow_neg, ← rpow_mul, ← div_eq_mul_inv]
    _ ≤ 2 ^ a * ∑' n : ℕ, 2 ^ (-n / a : ℝ) * 2 ^ a := by
      gcongr with n; apply div_le_of_le_mul
      calc
        _ ≤ volume (ball c (2 * (2 ^ n * r))) := by
          rw [← mul_assoc 2, ← pow_succ']; exact measure_mono diff_subset
        _ ≤ _ := by
          convert measure_ball_two_le_same (μ := volume) c (2 ^ n * r)
          unfold defaultA; norm_cast
    _ ≤ 2 ^ a * 2 ^ a * 2 ^ a := by
      rw [ENNReal.tsum_mul_right, ← mul_assoc]; gcongr
      rw [← rpow_natCast]; exact geometric_series_estimate (by norm_cast; omega)
    _ = _ := by norm_cast; ring

/-- The constant used in `distribution_czOperatorBound`. -/
irreducible_def C10_2_8 (a : ℕ) : ℝ≥0 := 2 ^ (a ^ 3 + 11 * a + 4)

/-- Lemma 10.2.8 -/
lemma distribution_czOperatorBound (ha : 4 ≤ a) (hf : BoundedFiniteSupport f)
    (hα : ⨍⁻ x, ‖f x‖ₑ / c10_0_3 a < α) (hX : GeneralCase f (α' a α)) :
    volume ((Ω f (α' a α))ᶜ ∩ czOperatorBound hX ⁻¹' Ioi (α / 8)) ≤
    C10_2_8 a / α * eLpNorm f 1 volume := by
  rcases eq_zero_or_pos α with rfl | αpos; · simp at hα
  rcases eq_top_or_lt_top α with rfl | αlt
  · have : czOperatorBound hX ⁻¹' Ioi (⊤ / 8) = ∅ := by
      rw [top_div_of_ne_top (by norm_num), isMax_top.Ioi_eq, preimage_empty]
    rw [this, inter_empty, measure_empty]; exact zero_le _
  calc
    _ ≤ (volume.restrict (Ω f (α' a α))ᶜ) {x | α / 8 ≤ czOperatorBound hX x} := by
      rw [inter_comm, ← Measure.restrict_apply']; swap
      · apply MeasurableSet.compl; simp_rw [Ω, hX, dite_true]
        exact MeasurableSet.iUnion fun _ ↦ measurableSet_ball
      gcongr; intro x mx; simp only [mem_preimage, mem_Ioi, mem_setOf_eq] at mx ⊢; exact mx.le
    _ ≤ (∫⁻ x in (Ω f (α' a α))ᶜ, czOperatorBound hX x) / (α / 8) := by
      apply meas_ge_le_lintegral_div
      · refine ((AEMeasurable.ennreal_tsum fun i ↦ ?_).const_mul _).restrict
        refine AEMeasurable.div ?_ measurable_vol₁.aemeasurable
        refine ((AEMeasurable.const_div ?_ _).pow_const _).mul_const _
        simp only [coe_nnreal_ennreal_nndist]
        exact aemeasurable_id'.edist aemeasurable_const
      · simp [αpos.ne']
      · exact ENNReal.div_ne_top αlt.ne (by norm_num)
    _ ≤ 8 * C10_2_7 a * ∑' i, volume (czBall3 hX i) * ∫⁻ x in (Ω f (α' a α))ᶜ,
        ((3 * czRadius hX i).toNNReal / edist x (czCenter hX i)) ^ (a : ℝ)⁻¹ /
        volume (ball x (dist x (czCenter hX i))) := by
      unfold czOperatorBound
      rw [lintegral_const_mul' _ _ (by finiteness), ENNReal.div_eq_inv_mul,
        ENNReal.inv_div (.inr αlt.ne) (.inr αpos.ne'), ← mul_assoc, ← mul_assoc,
        ← ENNReal.mul_div_right_comm, ENNReal.div_mul_cancel αpos.ne' αlt.ne]
      simp only [coe_nnreal_ennreal_nndist]
      rw [lintegral_tsum]; swap
      · refine fun i ↦ (AEMeasurable.div ?_ measurable_vol₁.aemeasurable).restrict
        refine ((AEMeasurable.const_div ?_ _).pow_const _).mul_const _
        exact aemeasurable_id'.edist aemeasurable_const
      congr! 3 with i
      rw [← lintegral_const_mul' _ _ (by finiteness)]; congr 2 with x
      rw [← ENNReal.mul_comm_div, mul_div_assoc, mul_comm]
    _ ≤ 8 * C10_2_7 a * ∑' i, volume (czBall3 hX i) * 2 ^ (3 * a) := by
      gcongr with i; exact czOperatorBound_inner_le ha hX
    _ ≤ 8 * C10_2_7 a * 2 ^ (3 * a) * (2 ^ (6 * a) / α' a α * eLpNorm f 1 volume) := by
      rw [ENNReal.tsum_mul_right, mul_comm _ (2 ^ _), ← mul_assoc]; gcongr
      exact tsum_volume_czBall3_le hf hX (α'_pos αpos)
    _ = _ := by
      rw [← mul_assoc, ← mul_div_assoc, show (8 : ℝ≥0∞) * C10_2_7 a * 2 ^ (3 * a) * 2 ^ (6 * a) =
        2 ^ (9 * a + 3) * C10_2_7 a by ring, C10_2_7, coe_mul, ← mul_assoc, div_α'_eq,
        ENNReal.mul_div_cancel_right (by rw [c10_0_3]; positivity) (by rw [c10_0_3]; finiteness),
        show (2 : ℝ≥0∞) = (2 : ℝ≥0) by rfl, ← coe_pow, ← coe_mul, ← pow_add, C10_2_8]
      congr 4; ring

/-- The constant used in `estimate_bad`. -/
irreducible_def C10_2_9 (a : ℕ) : ℝ≥0 := 2 ^ (7 * a) / c10_0_3 a + C10_2_8 a

/-- Lemma 10.2.9 -/
lemma estimate_bad (ha : 4 ≤ a) (hr : 0 < r)
    (hf : BoundedFiniteSupport f) (hα : ⨍⁻ x, ‖f x‖ₑ / c10_0_3 a < α) :
    distribution (czOperator K r (czRemainder f (α' a α))) (α / 2) volume ≤
    C10_2_9 a / α * eLpNorm f 1 volume := by
  rcases eq_zero_or_pos α with rfl | αpos; · simp only [not_lt_zero'] at hα
  by_cases hX : GeneralCase f (α' a α)
  · calc
      _ ≤ volume (Ω f (α' a α) ∪
          {x ∈ (Ω f (α' a α))ᶜ | α / 2 < ‖czOperator K r (czRemainder f (α' a α)) x‖ₑ}) := by
        refine measure_mono fun x mx ↦ ?_
        rw [mem_setOf_eq] at mx
        simp_rw [mem_union, mem_setOf_eq, mx, and_true, mem_compl_iff]; tauto
      _ ≤ volume (Ω f (α' a α)) +
          volume {x ∈ (Ω f (α' a α))ᶜ | α / 2 < ‖czOperator K r (czRemainder f (α' a α)) x‖ₑ} :=
        measure_union_le _ _
      _ ≤ ∑' i, volume (czBall6 hX i) +
          volume ((Ω f (α' a α))ᶜ ∩ czOperatorBound hX ⁻¹' Ioi (α / 8)) := by
        gcongr
        · simp_rw [Ω, hX, dite_true]; exact measure_iUnion_le _
        · intro x mx; simp_rw [mem_setOf_eq, mem_inter_iff, mem_preimage, mem_Ioi] at mx ⊢
          obtain ⟨mx₁, mx₂⟩ := mx; refine ⟨mx₁, ?_⟩; contrapose! mx₂
          calc
            _ ≤ 3 * czOperatorBound hX x + α / 8 := estimate_bad_partial hf hr hα mx₁ hX
            _ ≤ 3 * (α / 8) + α / 8 := by gcongr
            _ = _ := by
              rw [← add_one_mul, show (3 : ℝ≥0∞) + 1 = 4 by norm_num,
                show (8 : ℝ≥0∞) = 4 * 2 by norm_num, ← mul_div_assoc,
                ENNReal.mul_div_mul_left _ _ (by norm_num) (by norm_num)]
      _ ≤ 2 ^ a * ∑' i, volume (czBall3 hX i) + C10_2_8 a / α * eLpNorm f 1 volume := by
        rw [← ENNReal.tsum_mul_left]; gcongr with i
        · rw [czBall6, czBall3, show (6 : ℝ) = 2 * 3 by norm_num, mul_assoc]
          convert measure_ball_two_le_same (μ := volume) (czCenter hX i) (3 * czRadius hX i)
          unfold defaultA; norm_cast
        · exact distribution_czOperatorBound ha hf hα hX
      _ ≤ 2 ^ (7 * a) / α' a α * eLpNorm f 1 volume + C10_2_8 a / α * eLpNorm f 1 volume := by
        rw [show 7 * a = a + 6 * a by ring, pow_add, mul_div_assoc, mul_assoc]; gcongr
        exact tsum_volume_czBall3_le hf hX (α'_pos αpos)
      _ = _ := by
        nth_rw 1 [← add_mul, div_α'_eq, ← ENNReal.add_div, show (2 : ℝ≥0∞) = (2 : ℝ≥0) by rfl,
          ← coe_pow, ← coe_div (by rw [c10_0_3]; positivity), ← coe_add, C10_2_9]
  · calc
      _ ≤ volume (univ : Set X) := measure_mono (subset_univ _)
      _ ≤ 2 ^ (4 * a) / α' a α * eLpNorm f 1 volume := volume_univ_le hf hX (α'_pos αpos)
      _ ≤ 2 ^ (7 * a) / c10_0_3 a / α * eLpNorm f 1 volume := by rw [div_α'_eq]; gcongr <;> norm_num
      _ ≤ _ := by
        rw [show (2 : ℝ≥0∞) = (2 : ℝ≥0) by rfl, ← coe_pow, ← coe_div (by rw [c10_0_3]; positivity),
          C10_2_9]
        gcongr; exact le_self_add

/- ### Lemma 10.0.3 -/

/-- The constant used in `czOperator_weak_1_1`. -/
irreducible_def C10_0_3 (a : ℕ) : ℝ≥0 := 2 ^ (a ^ 3 + 21 * a)

/-- Lemma 10.0.3, blueprint form. -/
lemma estimate_czOperator (ha : 4 ≤ a) (hr : 0 < r) (hf : BoundedFiniteSupport f)
    (hT : HasBoundedStrongType (czOperator K r) 2 2 volume volume (C_Ts a)) :
    distribution (czOperator K r f) α volume ≤ C10_0_3 a / α * eLpNorm f 1 volume := by
  rcases le_or_gt α (⨍⁻ x, ‖f x‖ₑ / c10_0_3 a) with hα | hα
  · rw [laverage_eq] at hα
    rcases eq_zero_or_pos (eLpNorm f 1) with hf₂ | hf₂
    · rw [eLpNorm_eq_zero_iff hf.aestronglyMeasurable one_ne_zero] at hf₂
      have op0 : czOperator K r f = 0 := by
        ext x; rw [czOperator, integral_eq_zero_of_ae]; swap
        · have := (EventuallyEq.rfl (f := (K x ·))).mul hf₂
          simp only [Pi.zero_apply, mul_zero] at this; exact this.restrict
        simp
      simp_rw [op0, distribution, Pi.zero_apply, enorm_zero, not_lt_zero', setOf_false,
        measure_empty, zero_le]
    conv_rhs at hα =>
      enter [1, 2, x]; rw [div_eq_mul_inv, c10_0_3, coe_inv (by positivity), inv_inv]
    rw [lintegral_mul_const' _ _ (by finiteness), ← eLpNorm_one_eq_lintegral_enorm] at hα
    replace hα := mul_le_of_le_div' hα
    rw [← ENNReal.le_div_iff_mul_le] at hα; rotate_left
    · right; positivity
    · have hf₃ := (hf.memLp 1).eLpNorm_lt_top
      right; finiteness
    rw [mul_comm, ENNReal.mul_div_right_comm] at hα
    refine (measure_mono (subset_univ _)).trans (hα.trans ?_)
    rw [C10_0_3, add_assoc]; gcongr; exacts [one_le_two, by omega]
  rcases eq_zero_or_pos α with rfl | αpos; · simp only [not_lt_zero'] at hα
  have α'pos : 0 < c10_0_3 a * α := by rw [c10_0_3]; positivity
  calc
    _ ≤ distribution (czOperator K r (czApproximation f (α' a α))) (α / 2) volume +
        distribution (czOperator K r (czRemainder f (α' a α))) (α / 2) volume := by
      refine le_trans (measure_mono fun x mx ↦ ?_) (measure_union_le _ _)
      simp only [mem_union, mem_setOf_eq] at mx ⊢; contrapose! mx
      calc
        _ = ‖czOperator K r (czApproximation f (α' a α)) x +
            czOperator K r (czRemainder f (α' a α)) x‖ₑ := by
          congr 1; rw [← sub_eq_iff_eq_add']
          have key := congrFun (czOperator_sub (K := K) hf (hf.czApproximation α'pos) hr) x
          rw [Pi.sub_apply] at key; exact key.symm
        _ ≤ _ := enorm_add_le _ _
        _ ≤ _ := add_le_add mx.1 mx.2
        _ = _ := ENNReal.add_halves α
    _ ≤ C10_2_6 a / α * eLpNorm f 1 volume + C10_2_9 a / α * eLpNorm f 1 volume :=
      add_le_add (estimate_good hf hα hT) (estimate_bad ha hr hf hα)
    _ ≤ _ := by
      rw [← add_mul, ← ENNReal.add_div, ← coe_add]; gcongr
      calc
        _ = 2 ^ (a ^ 3 - 9 * a - 2 : ℤ) + C10_2_9 a := by
          rw [C10_2_6, c10_0_3, ← zpow_natCast, ← zpow_natCast, ← zpow_neg, ← zpow_add₀ two_ne_zero]
          congr 2; push_cast; ring
        _ ≤ 2 ^ a ^ 3 + 2 ^ (7 * a) * 2 ^ (a ^ 3 + 12 * a + 4) + 2 ^ (a ^ 3 + 11 * a + 4) := by
          rw [C10_2_9, ← add_assoc, c10_0_3, div_inv_eq_mul, C10_2_8]; gcongr
          rw [← zpow_natCast, Nat.cast_pow]
          exact zpow_le_zpow_right₀ one_le_two (by omega)
        _ ≤ 3 * 2 ^ (a ^ 3 + 19 * a + 4) := by
          rw [← pow_add, show 7 * a + (a ^ 3 + 12 * a + 4) = a ^ 3 + 19 * a + 4 by ring,
            show (3 : ℝ≥0) = 1 + 1 + 1 by norm_num]
          simp_rw [add_mul, one_mul]; gcongr
          · exact one_le_two
          · linarith
          · exact one_le_two
          · norm_num
        _ ≤ 2 ^ (a ^ 3 + 19 * a + 6) := by
          rw [show a ^ 3 + 19 * a + 6 = 2 + (a ^ 3 + 19 * a + 4) by ring, pow_add _ 2]
          gcongr; norm_num
        _ ≤ _ := by rw [C10_0_3, add_assoc]; gcongr; exacts [one_le_two, by omega]

/-- Lemma 10.0.3, formulated differently. The blueprint version is basically this after
unfolding `HasBoundedWeakType`, `wnorm` and `wnorm'`. -/
theorem czOperator_weak_1_1 (ha : 4 ≤ a) (hr : 0 < r)
    (hT : HasBoundedStrongType (czOperator K r) 2 2 volume volume (C_Ts a)) :
    HasBoundedWeakType (czOperator K r) 1 1 volume volume (C10_0_3 a) := fun f hf ↦ by
  refine ⟨czOperator_aestronglyMeasurable hf.aestronglyMeasurable, ?_⟩
  simp_rw [wnorm, one_ne_top, ite_false, wnorm', toReal_one, inv_one, rpow_one, iSup_le_iff]
  intro α; apply mul_le_of_le_div'; rw [ENNReal.mul_div_right_comm]
  exact estimate_czOperator ha hr hf hT

end


==> anc/LICENSE <==
                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/README.md <==
# Formalization of a generalized Carleson's theorem
A formalized proof of a generalized Carleson's theorem in the [Lean interactive theorem prover](https://lean-lang.org/).

## What is Carleson's theorem?

Carleson's theorem is a statement about Fourier analysis: given a continuous periodic function $f\colon ℝ\to ℝ$, its Fourier converges to $f$ point-wise at almost every point.
More precisely, let $f\colon\mathbb{R}\to \mathbb{C}$ be a $2\pi$-periodic bounded Borel measurable function.
For each integer $n\in\mathbb{Z}$, define the $n$-th Fourier coefficient as
```math
\widehat{f}_n := \frac{1}{2\pi} \int_0^{2\pi} f(x) e^{- i nx} dx.
```
For $N\geq 0$, define the partial Fourier sum as
```math
s_Nf(x):=\sum_{n=-N}^N \widehat{f}_n e^{i nx}.
```
Then Carleson's theorem states $\lim_{N\to\infty} s_N f(x) = f(x)$ for almost all $x\in\mathbb{R}$.

Despite being simple to state, its proof is very hard. (It is also quite subtle: for instance, asking for point-wise convergence *everywhere* makes this false.)
The precise English statement statement can be found [as Theorem 1.0.1](https://florisvandoorn.com/carleson/blueprint/sect0001.html#classical-carleson),
the corresponding Lean statement is [here](Carleson/Defs.lean#L242),
and Lean proof [here](Carleson/Classical/ClassicalCarleson.lean#L197).

### Metric space Carleson theorem

In this project, we deduce this statement from the boundedness of a certain linear operator, the so-called *Carleson operator*.
This boundedness holds in much greater generality: we formalise a new generalisation (due to the harmonic analysis group in Bonn) to [doubling metric measure spaces](Carleson/Defs.lean#L40).
The precise technical result we prove is the **metric spaces Carleson theorem** ([Theorem 1.1.1](https://florisvandoorn.com/carleson/blueprint/sect0001.html#metric-space-Carleson), [Lean statement](Carleson/Defs.lean#L252), [Lean proof](Carleson/MetricCarleson/Main.lean#L197)).

We also prove a **linearised metric space Carleson theorem** ([Theorem 1.1.2](https://florisvandoorn.com/carleson/blueprint/sect0001.html#linearised-metric-Carleson), [Lean statement](Carleson/Defs.lean#L262), [Lean proof](Carleson/MetricCarleson/Linearized.lean#L103)),
which allows proving a generalisation of Carleson's theorem to [Walsh functions](https://en.wikipedia.org/wiki/Walsh_function).

The new definitions needed to verify the *statements* of these theorems are in the file [`Carleson.Defs`](Carleson/Defs.lean)

## Verifying the formalisation

This proof has been formalised in the Lean theorem prover.
To confirm the correctness and completeness yourself, follow these steps.
1. Make sure you have [installed Lean](https://leanprover-community.github.io/get_started.html).
2. Download the repository using `git clone https://github.com/fpvandoorn/carleson.git`.
3. Open the directory where you downloaded the repository (but not any further sub-directory). Open a terminal in this directory and run `lake exe cache get!` to download built dependencies.
4. Determine which Lean statement you want to verify: the Lean statements of the main theorems above are `classical_carleson`, `metric_carleson` and `linearized_metric_carleson`, respectively.
Open the file `Carleson.lean` in a text editor of your choice. Add the end of the file, add a line `#print axioms linearized_metric_carleson` (or similar). This will tell Lean to verify that the proof of this result was completed correctly.
5. In the terminal from step 3, run `lake build` to build all files in this repository. This will likely take 5-30 minutes.
When the process is complete, at the very end of the output, you will see a line `'linearized_metric_carleson' depends on axioms: [propext, Classical.choice, Quot.sound]` (followed by `Build completed successfully`).
This shows the proof is complete and correct. Had the build failed or the output included `sorryAx`, this would have indicated an error resp. an incomplete proof.
(For the experts: this shows which axioms Lean used in the course of the proof. These three axioms are built into Lean's type theory.)

## Links

* [Webpage](https://florisvandoorn.com/carleson/)
* [Blueprint](https://florisvandoorn.com/carleson/blueprint/)
* [Blueprint as pdf](https://florisvandoorn.com/carleson/blueprint.pdf)
* [Dependency graph](https://florisvandoorn.com/carleson/blueprint/dep_graph_document.html)
* [Documentation pages for this repository](https://florisvandoorn.com/carleson/docs/)
* If you want to view the latest version of this formalization, or the instructions on building the html version of the blueprint, see [the README on Github](https://github.com/fpvandoorn/carleson).

==> anc/lake-manifest.json <==
{"version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/PatrickMassot/checkdecls.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "3d425859e73fcfbef85b9638c2a91708ef4a22d4",
   "name": "checkdecls",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "928758ac3743dc7f171fc66f450506723896f1c5",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.22.0-rc4",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c37191eba2da78393070da8c4367689d8c4276e4",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "6c62474116f525d2814f0157bb468bf3a4f9f120",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4241928fd3ebae83a037a253e39d9b773e34c3b4",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "96c67159f161fb6bf6ce91a2587232034ac33d7e",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v0.0.67",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "0a136f764a5dfedc4498e93ad8e297cff57ba2fc",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "1ef3dac0f872ca6aaa7d02e015427e06dd0b6195",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e96b5eca4fcfe2e0e96a1511a6cd5747515aba82",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "c682c91d2d4dd59a7187e2ab977ac25bd1f87329",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "carleson",
 "lakeDir": ".lake"}


==> anc/lakefile.toml <==
name = "carleson"
defaultTargets = ["Carleson"]

[leanOptions]
relaxedAutoImplicit = false
pp.unicode.fun = true
autoImplicit = false
weak.linter.flexible = true # no rigid tactic (e.g. `exact`) after a flexible tactic (e.g. `simp`)
# Enable all mathlib linters: automatically matches what mathlib uses.
weak.linter.mathlibStandardSet = true
# Disable the long line linter, for now.
weak.linter.style.longLine = false

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "v4.22.0-rc4"

[[require]]
name = "checkdecls"
git = "https://github.com/PatrickMassot/checkdecls.git"
rev = "master"

[[lean_lib]]
name = "Carleson"


==> anc/lean-toolchain <==
leanprover/lean4:v4.22.0-rc4
